Reading the Correct History? Modeling Temporal Intention in Resource Sharing

The web is trapped in the "perpetual now", and when users traverse from page to page, they are seeing the state of the web resource (i.e., the page) as it exists at the time of the click and not necessarily at the time when the link was made. Thus, a temporal discrepancy can arise between the resource at the time the page author created a link to it and the time when a reader follows the link. This is especially important in the context of social media: the ease of sharing links in a tweet or Facebook post allows many people to author web content, but the space constraints combined with poor awareness by authors often prevents sufficient context from being generated to determine the intent of the post. If the links are clicked as soon as they are shared, the temporal distance between sharing and clicking is so small that there is little to no difference in content. However, not all clicks occur immediately, and a delay of days or even hours can result in reading something other than what the author intended. We introduce the concept of a user's temporal intention upon publishing a link in social media. We investigate the features that could be extracted from the post, the linked resource, and the patterns of social dissemination to model this user intention. Finally, we analyze the historical integrity of the shared resources in social media across time. In other words, how much is the knowledge of the author's intent beneficial in maintaining the consistency of the story being told through social posts and in enriching the archived content coverage and depth of vulnerable resources?

==> anc/README.txt <==
Introduction:
--------------

This collection of data sets is in the form or ARFF files that is recognized by the machine learning algorithms software WEKA by the University of Waikato. The datasets are split into two portions, the training sets and the testing sets.

The training dataset:
---------------------
The dataset consists of two files that are used by WEKA to train the relevance model. The first file "Training.full.data.arff" consists of 1,124 instances for the whole dataset. The second file "Training.data.without_closecalls.arff" is for the 898 instances where the close call splits (2-3 votes) on Amazon's Mechanical Turk is eliminated upon collecting the relevancy assignments. Each line in the files consists of 50 comma separated entries defining the 39 different features extracted and another 11 parameters. The attributes are in order:

* ID		NUMERIC
* ShortURL	string
* LongURL  	string
* MementoCount   NUMERIC
* NumberOFArchives   NUMERIC
* TweetDate   string
* TweetAuthor   string
* TweetText   string
* TweetLength   NUMERIC
* ClosestMementoTime   NUMERIC
* ClosestMemento   string
* ClosestMementoTimeStamp   string
* CreationDate   string
* ShortURLLength   NUMERIC
* OriginalURLLength   NUMERIC
* ReductionRate   NUMERIC
* OriginalURLDepth   NUMERIC
* InitialPageTitle   string
* InitialContentLength   NUMERIC
* FacebookShares   NUMERIC
* FacebookLikes   NUMERIC
* FacebookComments   NUMERIC
* FacebookClicks   NUMERIC
* BitlyClicks   NUMERIC
* InfluentialTweetsCount   NUMERIC
* TotalTweetCount   NUMERIC
* RetrievedTweets   NUMERIC
* PositiveSentiment   NUMERIC
* NeutralSentiment   NUMERIC
* NegativeSentiment   NUMERIC
* TweetSimilarityWithPast   NUMERIC
* TweetSimilarityWithCurrent   NUMERIC
* PastCurrentSimilarity   NUMERIC
* AllTweetsSimilarityWithCurrent   NUMERIC
* AllTweetsSimilarityWithPast   NUMERIC
* simhash_current_past   NUMERIC
* simhash_tweet_past   NUMERIC
* simhash_tweetpage_past   NUMERIC
* simhash_current_tweet   NUMERIC
* simhash_current_tweetpage   NUMERIC
* cosine_current_past   NUMERIC
* cosine_tweet_past   NUMERIC
* cosine_tweetpage_past   NUMERIC
* cosine_current_tweet   NUMERIC
* cosine_current_tweetpage   NUMERIC
* celeb_count_tweet   NUMERIC
* celeb_count_tweetpage   NUMERIC
* celeb_count_percentage_intweet   NUMERIC
* celeb_count_percentage_intweetpage   NUMERIC
* Relevancy   {Relevant,NonRelevant}

The testing dataset:
---------------------
Consists of 6 different datasets:

* Extended dataset (remaining from the training but not assigned the corresponding relevancy by Mechanical Turk workers)
* 5 Event based datasets from our TPDL 2012 paper http://arxiv.org/abs/1209.3026:
 * H1N1 virus outbreak
 * Michael Jackson's death
 * Iranian elections of 2009
 * Obama's peace prize
 * Syrian uprising in 2012

Note: each instance from the event based datasets is extracted in relevance to each particular event as discussed in the paper.


==> anc/Testing.iran.arff <==
@RELATION Relevance


@ATTRIBUTE ID		NUMERIC
@ATTRIBUTE ShortURL	string
@ATTRIBUTE LongURL  	string
@ATTRIBUTE MementoCount   NUMERIC
@ATTRIBUTE NumberOFArchives   NUMERIC
@ATTRIBUTE TweetDate   string
@ATTRIBUTE TweetAuthor   string
@ATTRIBUTE TweetText   string
@ATTRIBUTE TweetLength   NUMERIC
@ATTRIBUTE ClosestMementoTime   NUMERIC
@ATTRIBUTE ClosestMemento   string
@ATTRIBUTE ClosestMementoTimeStamp   string
@ATTRIBUTE CreationDate   string
@ATTRIBUTE ShortURLLength   NUMERIC
@ATTRIBUTE OriginalURLLength   NUMERIC
@ATTRIBUTE ReductionRate   NUMERIC
@ATTRIBUTE OriginalURLDepth   NUMERIC
@ATTRIBUTE InitialPageTitle   string
@ATTRIBUTE InitialContentLength   NUMERIC
@ATTRIBUTE FacebookShares   NUMERIC
@ATTRIBUTE FacebookLikes   NUMERIC
@ATTRIBUTE FacebookComments   NUMERIC
@ATTRIBUTE FacebookClicks   NUMERIC
@ATTRIBUTE BitlyClicks   NUMERIC
@ATTRIBUTE InfluentialTweetsCount   NUMERIC
@ATTRIBUTE TotalTweetCount   NUMERIC
@ATTRIBUTE RetrievedTweets   NUMERIC
@ATTRIBUTE PositiveSentiment   NUMERIC
@ATTRIBUTE NeutralSentiment   NUMERIC
@ATTRIBUTE NegativeSentiment   NUMERIC
@ATTRIBUTE TweetSimilarityWithPast   NUMERIC
@ATTRIBUTE TweetSimilarityWithCurrent   NUMERIC
@ATTRIBUTE PastCurrentSimilarity   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithCurrent   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithPast   NUMERIC
@ATTRIBUTE simhash_current_past   NUMERIC
@ATTRIBUTE simhash_tweet_past   NUMERIC
@ATTRIBUTE simhash_tweetpage_past   NUMERIC
@ATTRIBUTE simhash_current_tweet   NUMERIC
@ATTRIBUTE simhash_current_tweetpage   NUMERIC
@ATTRIBUTE cosine_current_past   NUMERIC
@ATTRIBUTE cosine_tweet_past   NUMERIC
@ATTRIBUTE cosine_tweetpage_past   NUMERIC
@ATTRIBUTE cosine_current_tweet   NUMERIC
@ATTRIBUTE cosine_current_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_tweet   NUMERIC
@ATTRIBUTE celeb_count_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweet   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweetpage   NUMERIC
@ATTRIBUTE Relevancy   {Relevant,NonRelevant}

@Data
0,'http://bit.ly/Uo42k','http://www.amnesty.org/en/news-and-updates/news/arrests-deaths-continue-iran-authorities-tighten-grip-20090722',21,1,'2009-07-23 19:18:41','anonymous','amnesty international  arrests and deaths continue in iran  (july 22) http://bit.ly/uo42k #iran #iranelection #gr88 #neda #tehran',129,3293,'http://web.archive.org/web/20111012201334/http://www.amnesty.org/en/news-and-updates/news/arrests-deaths-continue-iran-authorities-tighten-grip-20090722','2012-06-26 15:06:44','Wed 22 Jul 2009 08:10:17 +0000',19,110,0.172727272727,4,'Arrests and deaths continue in Iran as authorities tighten grip | Amnesty International',50125,86,0,0,0,875,16,69,69,0.695529977485,0.859351428355,0.304470022515,0.0808056074573,?,?,?,0.121448190671,100.0,92.7793849655,97.0881583808,92.7793849655,97.0881583808,0.998598457615,0.123160624088,0.137799724401,0.122988009254,0.137606592246,0,1,0.0,0.0555555555556,Relevant
1,'http://iranhr.net/','http://iranhr.net/',124,1,'2009-08-14 07:48:28','anonymous','rt @tari00 iran human rights un must investigate the claims on rape (info site) http://iranhr.net/ #iran #iranelection #gr88 #tehran #neda',138,1078,'http://web.archive.org/web/20080808073030/http://www.iranhr.net/','2012-12-02 09:27:54','?',18,18,1.0,0,'?',?,894,303,293,83,?,126,353,352,0.563945663288,0.940795336353,0.436054336712,0.104765542518,0.111234774044,0.39496759693,0.149833610598,0.171444410646,3.83213028853,75.5233690154,92.4273010782,2.89415389896,3.54193459949,0.305016790644,0.070943845783,0.166488730551,0.106486973613,0.128487021967,0,0,0.0,0.0,Relevant
2,'http://voiceofthevoiceless','http://voiceofthevoiceless',0,0,'2009-07-03 06:00:50','anonymous','http://voiceofthevoiceless.... #iranelection #iran #tehran #gr88 #neda',70,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.61185621941,0.532729863577,0.38814378059,?,?,?,?,?,100.0,58.5873644078,100.0,58.5873644078,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
3,'http://bit.ly/usGvi','http://www.hrw.org/en/middle-eastn-africa/iran',125,1,'2009-08-02 05:18:53','anonymous','rt @tari00 reportes without borders (info site) http://bit.ly/usgvi #iran #iranelection #gr88 #neda #tehran #gr88',113,125,'http://web.archive.org/web/20100305052058/http://www.hrw.org/en/middle-eastn-africa/iran','2012-12-22 11:54:36','Wed 08 Jul 2009 09:49:55 +0000',19,46,0.413043478261,3,'Iran',37835,7090,4945,1295,1244,943,10,30,29,0.687243114621,0.581886402343,0.312756885379,0.0516397779494,0.0507183129341,0.448932113829,0.0817203111262,0.088752031396,32.3778401203,98.9408631171,17.3183578971,32.724436699,5.60731023136,0.300093793968,0.0554700196225,0.0893765387586,0.0360667853867,0.0871693699754,0,0,0.0,0.0,Relevant
4,'http://bit.ly/cuzeO','http://www.facebook.com/event.php%3Feid%3D92974392986',0,0,'2009-07-03 05:29:26','anonymous','brussels  belgium protest sat  7/4  1600-1800  rond-pont schuman  http://bit.ly/cuzeo #iranelection #gr88 #neda #tehran #iran rt rt rt',134,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 21:29:11 +0000',19,53,0.358490566038,1,'?',?,0,0,0,0,15,0,0,0,0.565041254701,0.592746165386,0.434958745299,?,0.0316950532988,?,?,?,100.0,8.18071469096,100.0,8.18071469096,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
5,'http://www.iranrights.org/','http://www.iranrights.org/',73,1,'2009-08-14 07:52:09','anonymous','info site http://www.iranrights.org/ ( library  background material & news ) #iranelection #iran #neda #gr88 #tehran',116,524,'http://web.archive.org/web/20041126074325/http://www.iranrights.org/','2013-01-16 01:49:12','?',26,26,1.0,0,'?',?,205,110,49,1,?,48,142,139,0.632473030453,0.612620438132,0.367526969547,0.138214738144,0.0423840439981,0.254864517232,0.12964755411,0.0678281836363,1.63380240055,8.3274986308,57.052684175,19.619365586,2.86367315434,?,?,?,0.0286887655275,0.0985520659982,0,0,0.0,0.0,Relevant
6,'http://bit.ly/H9DQB','http://www.huffingtonpost.com/melody-moezzi/shirin-ebadi-for-presiden_b_216967.html',2,1,'2009-07-24 02:05:47','anonymous','rt @ahura3 great article abt shirin ebadi 4 president! plz rt http://bit.ly/h9dqb #iranelection #iran #neda #tehran #evin #gr88 #iranians',137,26633,'http://web.archive.org/web/20090620184154/http://www.huffingtonpost.com/melody-moezzi/shirin-ebadi-for-presiden_b_216967.html','2011-09-03 09:49:15','Thu 23 Jul 2009 17:56:37 +0000',19,83,0.228915662651,2,'Melody Moezzi: Shirin Ebadi for President',234664,26,0,0,0,118,6,23,23,0.763320810325,0.254771039921,0.236679189675,0.0573570521394,0.0466839888257,0.533720955857,0.0759538430157,0.0883147874139,63.9595585568,41.7622382276,8.52637763039,26.7109432138,13.3308888035,0.839241112946,0.102167237067,0.112482425994,0.0917564383913,0.093804762894,0,0,0.0,0.0,Relevant
7,'http://twitpic.com/8txt3','http://twitpic.com/8txt3',0,0,'2009-07-03 10:32:42','anonymous','rt -iran  & the world  need real leaders & real followers- & real freedom!! http://twitpic.com/8txt3 #iranelection #gr88 #neda #tehran #iran',140,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,9,8,0.782719220583,0.770180571064,0.217280779417,?,0.103197031271,?,0.127177519262,?,80.4685756881,30.4617029752,51.7026923814,37.8554022048,64.2520287445,?,?,?,0.405095746833,0.346687622641,0,0,0.0,0.0,Relevant
8,'http://ow.ly/fh4v','http://primarysources.newsvine.com/_news/2009/06/20/2951910-her-name-was-neda',15,1,'2009-06-21 01:34:56','anonymous','rt her name was neda. a must read. http://ow.ly/fh4v #neda #gr88 #iranelection rt please.#tehran #iran',102,194,'http://web.archive.org/web/20090624013810/http://primarysources.newsvine.com/_news/2009/06/20/2951910-her-name-was-neda','2012-03-14 09:25:44','?',17,77,0.220779220779,5,'?',?,94,1,0,0,?,64,465,431,0.681007583532,0.901893443718,0.318992416468,0.04448229185,0.0527974940534,0.797897213759,0.209876361769,0.206361666674,99.8589403824,92.2159933764,11.5396221626,92.3462566529,11.5233444157,0.850359441272,0.0508197267614,0.249301254691,0.0585928559508,0.254475592413,0,0,0.0,0.0,Relevant
9,'http://www.iranhumanrights.org/','http://www.iranhumanrights.org/',139,1,'2009-08-02 07:50:46','anonymous','human rights in iran (info site) http://www.iranhumanrights.org/ #iran #iranelection #gr88 #neda #tehran',104,969,'http://web.archive.org/web/20060619073437/http://www.iranhumanrights.org/','2013-01-16 11:43:47','?',31,31,1.0,0,'?',?,833,683,143,19,?,134,396,387,0.72967010993,0.877043005635,0.27032989007,0.0773373129656,0.0854165247819,0.206516818877,0.169448407636,0.0918060102352,81.5766859719,89.5709929788,90.9686936698,91.0748929525,74.2092455678,0.0707106781187,0.0554700196225,0.0545570096813,0.0,0.0491770239605,0,0,0.0,0.0,Relevant
10,'http://tinyurl.com/m68jov','http://tinyurl.com/m68jov',1,1,'2009-07-03 13:53:39','anonymous','rt@ lakeladyrtgreen brief #16 is out http://tinyurl.com/m68jov please read and retweet #iranelection #neda #gr88 #tehran #iranrevolution',136,7755,'http://web.archive.org/web/20090708160254/http://tinyurl.com/m68jov','2009-07-08 16:02:54','?',25,25,1.0,1,'?',?,26,0,0,0,?,0,0,0,0.597644081985,0.624466672077,0.402355918015,0.0789838421437,0.130558241967,0.164991865185,?,?,52.4104629861,3.32941128658,52.4104629861,1.74495987001,100.0,?,0.0662266178533,?,?,?,0,0,0.0,0.0,Relevant
11,'http://bit.ly/kmrk5','http://www.roozonline.com/english/news/newsitem/article/2009/august/11//atrocious-rape-of-men-and-women-in-prisons.html',3,1,'2009-08-14 12:33:48','anonymous','atrocious rape of men and women in iranian prisons http://bit.ly/kmrk5 #iranelection #iran #neda #tehran #gr88',110,3793,'http://web.archive.org/web/20111113133701/http://www.roozonline.com/english/news/newsitem/article/2009/august/11/atrocious-rape-of-men-and-women-in-prisons.html','2011-11-13 13:37:01','Tue 11 Aug 2009 04:55:38 +0000',19,119,0.159663865546,9,'?',?,26,0,0,0,239,6,27,27,0.496575140724,0.113213090843,0.503424859276,0.0143443827637,0.0244521435536,0.59978405016,0.0699426123156,0.0615457454897,1.17267392838,2.03541461594,16.6980438317,57.6135161452,7.02282219522,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
12,'http://bit.ly/2gEVQ0','http://www.youtube.com/watch%3Fv%3D93S4dcwU6PM',0,0,'2009-07-03 18:32:40','anonymous','khas va khashak new music video http://bit.ly/2gevq0 #iranelection #iran #neda #gr88 #tehran',92,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 00:31:33 +0000',20,46,0.434782608696,1,'Khas va Khashak - Music Video',?,116,23,1,4,177,0,38,38,0.574469289178,0.287636175166,0.425530710822,?,0.0681334451227,?,0.0750226686874,?,16.7494564882,74.4079332074,56.3900330284,22.5103100788,29.7028669583,?,?,?,0.104990131391,0.116358251313,0,0,0.0,0.0,Relevant
13,'http://tinyurl.com/kjq27r','http://www.youtube.com/watch%3Fv%3DJmID8hdpZg4',7,1,'2009-07-24 09:09:31','anonymous','simple techniques to overcome basij attacks. http://tinyurl.com/kjq27r. #iran #iranelection #neda #tabriz #tehran #shiraz #esfahan #gr88',136,53429,'http://wayback.archive-it.org/1749/20110614022400/http://www.youtube.com/watch%3Fv%3DJmID8hdpZg4','2011-11-05 06:24:42','?',25,46,0.54347826087,1,'?',?,1218,118,21,0,?,20,220,219,0.669385645543,0.741811170125,0.330614354457,0.0340965453494,0.0354144123487,0.436027287873,0.0787647492598,0.0791746350333,71.1749067054,11.4870665165,92.0028093749,16.1392083927,77.3616666589,0.288457184292,0.0242821465589,0.0658234350625,0.0353553390593,0.0700300975252,0,0,0.0,0.0,Relevant
14,'http://bit.ly/OJKgk','http://www.youtube.com/watch%3Fv%3DlDbK-eyxRZY%26yt%3D%26yt',0,0,'2009-07-03 22:16:33','anonymous','the stick of injustice and tyranny  still remains on our body. http://bit.ly/ojkgk #iranelection #gr88 #tehran #freeiran #neda #stopahmadi',138,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 13:04:26 +0000',19,59,0.322033898305,1,'Protests in Kashan University July 2009! Part 2',?,139,0,2,0,1432,72,180,119,0.686457987234,0.559810045517,0.313542012766,?,0.0642352878721,?,0.090623177976,?,16.6548519494,52.9235065216,50.8726739067,31.4696682894,32.7383065808,?,?,?,0.154303349962,0.0565183262911,0,0,0.0,0.0,Relevant
15,'http://bit.ly/lho3e','http://www.guardian.co.uk/commentisfree/2009/aug/12/iran-ban-ki-moon-protest',4,1,'2009-08-14 14:01:40','anonymous','appeal to ban ki-moon  sec. gen of the un to take action on iran http://bit.ly/lho3e #iran #iranelection #neda #gr88 #tehran',124,32278,'http://web.archive.org/web/20090815225938/http://www.guardian.co.uk/commentisfree/2009/aug/12/iran-ban-ki-moon-protest','2012-11-24 06:04:55','Wed 12 Aug 2009 03:33:47 +0000',19,76,0.25,5,'Dear Mr Ban heed the Iranian people | Akbar Ganji | Comment is free | guardian.co.uk',240590,314,0,0,0,79,15,69,69,0.584983963943,0.349421865726,0.415016036057,0.044698559977,0.042939129171,0.455769629329,0.09781444268,0.103752233681,95.7003049827,13.0516782224,15.6153052192,12.4904958642,14.9438947187,0.800960861299,0.0623297993339,0.133497462025,0.0756794348644,0.139732417109,0,0,0.0,0.0,Relevant
16,'http://bit.ly/l5Rs','http://oneheartsview.blogspot.com/2009/07/iran-wanted-me-to-bear-witnessand-i.html',1,1,'2009-07-24 12:44:10','anonymous','rt @christyny631 must read! to iranians & those following/supporting #iranelection http://bit.ly/l5rs #iran #tehran #gr88 #neda',127,72199,'http://web.archive.org/web/20090727084729/http://oneheartsview.blogspot.com/2009/07/iran-wanted-me-to-bear-witnessand-i.html','2009-07-27 08:47:29','Sat 18 Jul 2009 09:16:39 +0000',18,82,0.219512195122,3,'?',?,81,0,0,0,2931,41,335,331,0.729949528083,0.454098836056,0.270050471917,0.0586815658516,0.0642161299068,0.721640840938,0.172763244621,0.16689158713,99.7188923795,14.0739856535,15.4127837065,14.0344226073,15.369457197,0.676913223254,0.0752643303256,0.231167240086,0.0866828394596,0.214322020887,0,0,0.0,0.0,Relevant
17,'http://bit.ly/VnYgv','http://blog.austinheap.com/',52,1,'2009-06-21 04:51:57','anonymous','rt@westandas1rt help iranians dodge net block set up proxy! pls http://bit.ly/vnygv #iranelection #tehran #mousavi #iranelection #neda #gr88',140,1979,'http://web.archive.org/web/20110817052456/http://blog.austinheap.com/','2013-01-12 22:38:19','Tue 16 Jun 2009 05:20:58 +0000',19,27,0.703703703704,0,'?',?,230,12,9,1,1915,104,631,500,0.668762629845,0.757263711119,0.331237370155,0.0527779813969,0.0393520890734,0.516255414846,0.0973709105841,0.131446157273,74.2330192803,15.2205687303,15.0650147346,11.2986877201,11.1832152925,0.0,0.0,0.0751730974155,0.0,0.014187608846,0,0,0.0,0.0,Relevant
18,'http://united4iran.org','http://www.united4iran.org/',42,1,'2009-07-24 17:52:23','anonymous','rt @oxfordgirl rt @tari00 information on global day of action july 25 http://united4iran.org #iranelection #tehran #iran #neda #gr88',132,2962,'http://web.archive.org/web/20110807184145/http://united4iran.org/','2012-11-24 21:11:44','?',22,27,0.814814814815,0,'?',?,3515,50,19,9,?,13,33,32,0.616819351554,0.921688075772,0.383180648446,0.0624414885189,0.0708436346976,0.45049980203,0.111148638688,0.068908478027,3.0089057257,5.2940801068,5.26784985107,56.8352889454,57.1182894496,?,0.17010345436,0.0804517986709,?,?,0,0,0.0,0.0,Relevant
19,'http://bit.ly/abbD8','http://iran360.posterous.com/-how-to-treat-a-gunshot-wound-farsi-iranelect',2,1,'2009-06-21 04:55:41','anonymous','     rt how to treat a gunshot wound http://bit.ly/abbd8 #neda #tehran #iranelection #iran #neda #gr88 #tehran #iran9 rt',139,10618,'http://web.archive.org/web/20090805075239/http://iran360.posterous.com/-how-to-treat-a-gunshot-wound-farsi-iranelect','2009-08-05 07:52:39','Sat 20 Jun 2009 15:57:48 +0000',19,74,0.256756756757,1,'?',?,148,0,0,0,2108,83,548,500,0.707701843773,0.396903334441,0.292298156227,0.0765154265869,?,?,?,0.0892479050844,8.40257737889,97.3641591777,14.8910906823,8.1810988142,56.4268767021,?,0.0400320384513,0.0896365435912,?,?,0,0,0.0,0.0,Relevant
20,'http://link.reuters.com/tez69c','http://www.reuters.com/article/2009/08/02/us-iran-idUSL246200320090802%3FfeedType%3DRSS%26amp%3BfeedName%3DIran%26amp%3BvirtualBrandChannel%3D10209',0,0,'2009-08-02 13:09:32','anonymous','rt @jdebt khatami said the #iranelection  show trial  violated iran s constitution http://link.reuters.com/tez69c #tehran #iran #gr88 #neda',139,10000000000000000000000,'?','xxxxxxxx','?',30,147,0.204081632653,5,'?',?,0,0,0,0,?,0,0,0,0.538643350253,0.589338352593,0.461356649747,?,0.0324956336926,?,?,?,100.0,7.11593657709,100.0,7.11593657709,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
21,'http://iranbodycount.blogspot.com/','http://iranbodycount.blogspot.com/',25,1,'2009-07-04 06:36:23','anonymous','confirmed deaths are mounting http://iranbodycount.blogspot.com/ #iranelection #iran #neda #gr88 #tehran',104,3684,'http://web.archive.org/web/20110812073747/http://iranbodycount.blogspot.com/','2012-01-12 02:22:03','?',34,34,1.0,0,'?',?,283,13,8,0,?,88,250,240,0.651238591763,0.373362843884,0.348761408237,0.0579440021617,0.0560877990113,0.936790491707,0.144864695556,0.147425218954,4.59920189244,4.12809983533,3.47681257705,89.7568737332,75.5959981397,0.93335775091,0.0764684177471,0.17490237966,0.0727934787243,0.173224022302,0,0,0.0,0.0,Relevant
22,'http://bit.ly/MUBTx','http://www.youtube.com/watch%3Fv%3DHc-Tka891VM',1,1,'2009-08-14 21:49:09','anonymous','rt @iranbrave sogand poem (the pledge) in english 4 neda http://bit.ly/mubtx --#iran #iranelection #neda #gr88 #poetry #tehran',126,67925,'http://web.archive.org/web/20100705164114/http://www.youtube.com/watch%3Fv%3DHc-Tka891VM','2010-07-05 16:41:14','Wed 08 Jul 2009 21:33:49 +0000',19,46,0.413043478261,1,'?',?,348,113,25,0,1936,182,747,500,0.732406146857,0.462601098471,0.267593853143,0.0749721834516,0.0818641931433,0.399830212136,0.0804066697599,0.085985558368,27.1470497258,75.3690217542,75.152599134,20.4604658134,20.4017134571,0.369211803562,0.113435651622,0.129399327844,0.204439882691,0.121193574487,0,0,0.0,0.0,Relevant
23,'http://tinyurl.com/gr88Pix','http://aftabparast.wordpress.com/2009/06/21/%25D8%25AF%25D8%25B1%25DA%25AF%25DB%258C%25D8%25B1%25DB%258C%25E2%2580%258C%25D9%2587%25D8%25A7%25DB%258C-%25D8%25AE%25DB%258C%25D8%25A7%25D8%25A8%25D8%25A7%25D9%2586%25DB%258C-%25E2%2580%2593-%25D8%25B9%25DA%25A9%25D8%25B3-%25DB%25B6/',11,1,'2009-06-21 06:20:40','anonymous','pls rt image story from streets of tehran. watch!!! http://tinyurl.com/gr88pix #iranelection #tehran #gr88 #khamenei #neda #mousavi',131,3023,'http://web.archive.org/web/20090717071103/http://aftabparast.wordpress.com/2009/06/21/%25D8%25AF%25D8%25B1%25DA%25AF%25DB%258C%25D8%25B1%25DB%258C%25E2%2580%258C%25D9%2587%25D8%25A7%25DB%258C-%25D8%25AE%25DB%258C%25D8%25A7%25D8%25A8%25D8%25A7%25D9%2586%25DB%258C-%25E2%2580%2593-%25D8%25B9%25DA%25A9%25D8%25B3-%25DB%25B6','2009-12-14 00:26:12','?',26,279,0.0931899641577,4,'?',?,0,0,0,0,?,1,5,5,0.663764448529,0.782278670861,0.336235551471,0.0996889572558,0.0839921051132,0.414034356867,0.0788968447219,0.0858380140565,45.9018141579,21.2537496326,91.5321463535,9.75585665792,50.1482986978,?,0.143222974808,0.134534558799,?,?,0,0,0.0,0.0,Relevant
24,'http://bit.ly/LdxOu','http://news.bbc.co.uk/1/hi/talking_point/your_news/8133510.stm',4,1,'2009-07-04 11:51:56','anonymous','rt oxfordgirl a regime that makes this video must be destroyed http://bit.ly/ldxou #iranelection #neda #gr88 #iran #tehran',122,29450,'http://www.webarchive.org.uk/wayback/memento/20101209200246/http://news.bbc.co.uk/1/hi/talking_point/your_news/8133510.stm','2010-12-09 20:02:46','Sat 04 Jul 2009 03:03:08 +0000',19,62,0.306451612903,5,'BBC NEWS | Have Your Say | Your News | This page is no longer available.',60172,166,0,0,2,2390,0,0,0,0.709818014086,0.358123336312,0.290181985914,0.0282842712475,0.0304952819348,0.651859046735,?,?,99.998322119,58.4894811323,96.6343750724,58.4884997485,96.6359965094,0.707106781187,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
25,'http://bit.ly/WX2S4','http://www.navayeiran.ir/songs/4-2-Yaade%2520Shahidan/Goroohe%2520Kor%2520-%2520Laleye%2520Dar%2520Khoon%2520Khofteh.mp3',0,0,'2009-07-04 13:49:57','anonymous','rt rt song 2 remember those killed in #iranelection http://bit.ly/wx2s4 #mousavi1388 #gr88 #nir #iran #neda #tehran #iranvote #netrevolution',140,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 05:36:36 +0000',19,120,0.158333333333,3,'?',?,0,0,0,0,110,0,4,4,0.710968017879,0.656163943709,0.289031982121,?,?,?,?,?,100.0,56.8165852839,56.8172525299,56.8165852839,56.8172525299,?,?,?,?,?,0,0,0.0,0.0,Relevant
26,'http://301.to/2iu','http://www.301.to',52,1,'2009-06-21 09:00:03','anonymous','please rt petition to  appeal to the un on the situation in iran  - http://301.to/2iu #iranelection #tehran #neda #iran #basij #gr88',132,991,'http://web.archive.org/web/20100113091634/http://301.to/','2012-06-22 07:43:00','?',17,17,1.0,0,'?',?,0,0,0,0,?,10,268,265,0.598281322731,0.535087099886,0.401718677269,0.0605227532669,0.0461051068989,0.112691527056,0.0271442642494,0.0285306995007,76.3095147188,57.5542456592,72.3003462349,75.4221093809,94.7461748399,?,?,?,0.0,0.00786986941083,0,13,0.0,0.565217391304,Relevant
27,'http://bit.ly/UhBWa','http://critters.org/irantime.ht',14,1,'2009-08-15 08:00:02','anonymous','the time in iran is now... 1230 pm  sat aug 15 (what this is http://bit.ly/uhbwa ) #iranelection #gr88 #neda #iran #tehran',122,2751,'http://web.archive.org/web/20120508084553/http://critters.org/irantime.ht','2012-09-14 23:50:55','Mon 22 Jun 2009 06:37:02 +0000',19,31,0.612903225806,1,'?',50163,14,1,0,0,40694,102,31620,500,0.637689707167,0.625511478174,0.362310292833,0.0438091137343,0.0436136817692,0.944867863937,0.0381390583238,0.0459719503435,27.9887358837,35.8909432688,4.81665268508,77.9827258203,17.2092541267,0.780896984904,0.0813451834782,0.069130112982,0.0908856214132,0.0772379261818,0,0,0.0,0.0,Relevant
28,'http://bit.ly/UzWby','http://maryam-rajavi.com/content/view/884/1/',0,0,'2009-07-25 06:10:27','anonymous','the wheels of justice are turning @ http://bit.ly/uzwby the world is watching. #iranelection #neda #iranews #tehran #gr88 #iran',127,10000000000000000000000,'?','xxxxxxxx','Thu 16 Jul 2009 13:20:07 +0000',19,44,0.431818181818,4,'?',?,8,0,0,0,883,47,92,92,0.759776160222,0.796485403902,0.240223839778,?,?,?,?,?,100.0,56.6308182842,56.3472780518,56.6308182842,56.3472780518,?,?,?,?,?,0,0,0.0,0.0,Relevant
29,'http://mediusoriens.com','http://mediusoriens.com',6,1,'2009-06-21 13:34:39','anonymous','musavi s open letter to obama. http://mediusoriens.com. #iranelection #neda #tehran #gr88 #mousavi',98,1162,'http://web.archive.org/web/20100305135401/http://mediusoriens.com/','2010-03-05 13:54:01','?',23,23,1.0,0,'?',?,21,0,0,0,?,4,216,196,0.590387345846,0.657782264812,0.409612654154,0.0561248888641,?,?,?,0.262079114678,8.66027243746,96.1027648278,15.369447535,9.0114706408,56.3473242465,?,0.0530511444043,0.304507317184,?,?,0,0,0.0,0.0,Relevant
30,'http://moriab.blogspot.com','http://moriab.blogspot.com',15,1,'2009-08-02 16:29:32','anonymous','rt @france7776 of interest iran watch canada http://moriab.blogspot.com #iranelection #iran #tehran #gr88 #neda',111,44,'http://web.archive.org/web/20060718162848/http://www.moriab.blogspot.com/','2013-01-13 12:36:45','?',26,26,1.0,0,'?',?,20,0,0,0,?,6,12,12,0.538140049913,0.363305182944,0.461859950087,0.0522053815016,0.0430901836354,0.399015958838,0.0786344000418,0.0755578070351,30.9961669082,36.9330956716,4.79181750139,83.925179692,15.4593873352,0.353767045208,0.0389083704678,0.0814087200896,0.0357699915775,0.0787812952906,0,0,0.0,0.0,Relevant
31,'http://sabzfilms.webs.com/apps/videos/','http://sabzfilms.webs.com/apps/videos/',14,1,'2009-07-04 20:15:23','anonymous','archive of videos from iran this month http://sabzfilms.webs.com/apps/videos/ #iranelection #gr88 #iran #neda #tehran http://ff.im/4nvhb',136,14542,'http://web.archive.org/web/20121124001745/http://sabzfilms.webs.com/apps/videos/','2012-12-05 18:02:31','?',38,38,1.0,2,'?',?,38,0,0,0,?,12,102,100,0.442715986677,0.739723323513,0.557284013323,0.0696057557987,0.0713921561464,0.948143391456,0.0702343101151,0.0684820409779,99.9833720592,60.5170571196,54.4268488015,60.5271215335,54.4177987373,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
32,'http://bit.ly/tHIJp','http://tr.im/lPRA%23user1245589017676',0,0,'2009-06-21 10:10:18','anonymous','rt for iran 1. liquid soap and oil on the streets for basij on motorbikes. #neda #iranelection #tehran #gr88 rt http://bit.ly/thijp',131,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 02:10:17 +0000',19,37,0.513513513514,1,'Make a tiny URL with the tr.im URL shortener. One of the original URL shorteners!',5909,0,0,0,0,32,1,5,5,0.547288622869,0.643323270007,0.452711377131,?,?,?,?,?,37.3971260537,58.7323786872,50.4207062339,63.6737807826,74.1701750075,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
33,'http://bit.ly/a8kgN','http://www.rsf.org/Owner-of-information-technology.html',1,1,'2009-08-15 13:07:36','anonymous','rt @tari00 arrested for sending e-mails http://bit.ly/a8kgn #iranelection #tehran #iran #neda #gr88',99,12709,'http://web.archive.org/web/20090815093547/http://www.rsf.org/Owner-of-information-technology.html','2009-08-15 09:35:47','Wed 12 Aug 2009 17:15:00 +0000',19,55,0.345454545455,1,'Owner of information technology firm arrested for "sending emails" - Reporters Without Borders',58205,0,0,0,0,130,18,63,62,0.558457141769,0.704857689762,0.441542858231,0.052442263352,0.04848178168,0.53462674371,0.11838852984,0.12482434856,18.8665745764,15.200714739,14.3961132549,2.86785418238,2.71605344333,0.943325281917,0.115872443665,0.235351384629,0.110974190405,0.22540242135,0,0,0.0,0.0,Relevant
34,'http://www.twi.gy/BaWm','http://www.twi.gy/BaWm',0,0,'2009-08-02 17:07:43','anonymous','#iran presstv s useful western idiots (21-07) http://www.twi.gy/bawm #iranelection #tehran #gr88 #neda',102,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.508156399985,0.651079470363,0.491843600015,?,?,?,?,?,100.0,59.1673854188,100.0,59.1673854188,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
35,'http://gr88.tumblr.com/','http://gr88.tumblr.com/',6,1,'2009-06-21 14:30:22','anonymous','rt widely first aid info in farsi    http://gr88.tumblr.com/ #iranelection #tehran #mousavi #gr88 #iranelections #medtips #neda',136,11327,'http://web.archive.org/web/20120118173909/http://gr88.tumblr.com/','2012-01-18 17:39:09','?',23,23,1.0,0,'?',?,686,8,3,0,?,1220,5211,500,0.674534026451,0.657860875914,0.325465973549,0.0417232959389,0.0401366975539,0.944284985455,0.0645504603292,0.0621316032884,100.0,71.7109197827,90.2435226256,71.7109197827,90.2435226256,1.0,0.0152908058796,0.0441054277136,0.0152908058796,0.0441054277136,0,0,0.0,0.0,Relevant
36,'http://bit.ly/3nRUom','http://www.youtube.com/watch%3Fv%3DssrjHeIIYwU',7,1,'2009-08-02 17:13:27','anonymous','we believe (neda s song) by ron buitenhuis http://bit.ly/3nruom #iran #iranelection #gr88 #neda #tehran',103,24393,'http://wayback.archive-it.org/1749/20110614020756/http://www.youtube.com/watch%3Fv%3DssrjHeIIYwU','2011-11-05 07:18:46','Fri 10 Jul 2009 15:01:04 +0000',20,46,0.434782608696,1,'Ron Buitenhuis - WE BELIEVE (Neda's Song)',?,1898,111,23,1,803,6,68,67,0.753458685683,0.518494798643,0.246541314317,0.0537381501252,0.0590929892297,0.430549589558,0.0749501237614,0.0792045774198,18.6500826652,5.47966860737,5.39461873963,29.38147088,28.9254414389,0.300462606289,0.133440128171,0.102308302341,0.144337567297,0.116143915646,0,0,0.0,0.0,Relevant
37,'http://www.cbsnews.com/stor','http://www.cbsnews.com/stor',3,1,'2009-07-25 10:49:54','anonymous','iran builds internet walls http://www.cbsnews.com/stor... #iran #iranelection #gr88 #neda #tehran',97,18364,'http://web.archive.org/web/20041104054350/http://www.cbsnews.com/stor','2010-10-15 04:21:32','?',27,27,1.0,1,'?',?,1,0,1,0,?,66,297,292,0.59217484106,0.752721995227,0.40782515894,0.0548821299948,?,?,?,0.165261616663,100.0,57.7570955479,62.041263926,57.7570955479,62.041263926,?,?,?,?,?,0,17,0.0,1.7,Relevant
38,'http://bit.ly/gksWR#iran','http://hra-iran.net/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D1366%3Af4f5%26catid%3D163%3A020%26Itemid%3D379',0,0,'2009-07-05 04:18:59','anonymous','rt @saeedjabbar rt @iranrevol rt iran list of 700 arrest & 34 killed in #iranelection http://bit.ly/gkswr#iran #gr88 #tehran #neda',130,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 13:41:14 +0000',24,123,0.19512195122,1,'?',?,0,0,0,0,280,0,0,0,0.684367869414,0.745498153744,0.315632130586,?,0.0107582870728,?,?,?,97.5822201804,9.69696735868,100.0,9.93722764326,97.5822201804,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
39,'http://united4iran.org/','http://www.united4iran.org/',42,1,'2009-07-25 11:54:09','anonymous','today the world unites for iran s freedom http://united4iran.org/ #iranelection #iran #neda #tehran #july25 #gr88',113,5045,'http://web.archive.org/web/20120131131814/http://united4iran.org/','2012-11-24 21:11:44','?',23,27,0.851851851852,0,'?',?,3515,50,19,9,?,13,33,32,0.757444651471,0.84049590933,0.242555348529,0.053490469516,0.081803183126,0.436630833829,0.111148638688,0.0638851620739,8.90432924233,15.3518646145,15.5892785448,58.0016139141,57.1182894496,?,0.0870388279778,0.0742719888778,?,?,0,0,0.0,0.0,Relevant
40,'http://bit.ly/9xt0u','http://www.hrw.org/en/news/2009/08/14/iran-investigate-security-chiefs-post-election-abuse',21,1,'2009-08-15 13:21:59','anonymous','rt@tari00 human rights watch high level officials ordered post-election abuses http://bit.ly/9xt0u #iran #iranelection #neda #gr88 #tehran',138,1269,'http://web.archive.org/web/20091215134308/http://www.hrw.org/en/news/2009/08/14/iran-investigate-security-chiefs-post-election-abuse','2012-10-10 17:16:03','Fri 14 Aug 2009 15:32:57 +0000',19,90,0.211111111111,6,'Iran: Investigate Security Chiefs in Post-Election Abuse | Human Rights Watch',44458,0,0,0,0,382,39,99,99,0.768953091834,0.586483234838,0.231046908166,0.0864775598407,?,?,?,0.184546696198,85.3426070454,4.89842784241,5.55672147274,4.18044602495,4.74225097109,0.985707364715,0.125590089826,0.247450770979,0.127000127,0.235767733247,0,0,0.0,0.0,Relevant
41,'http://bit.ly/18ea66','http://www.youtube.com/watch%3Fv%3DpooCcHn1lAo',11,1,'2009-08-02 17:25:31','anonymous','rt @tari00 torture in iran. victims recall. (english  farsi) http://bit.ly/18ea66 #iran #iranelection #gr88 #neda #tehran',121,6899,'http://web.archive.org/web/20120229192030/http://www.youtube.com/watch%3Fv%3DpooCcHn1lAo','2012-05-29 20:27:52','Mon 13 Jul 2009 10:13:09 +0000',20,46,0.434782608696,1,'?',?,2523,476,132,0,3384,45,297,294,0.710548371245,0.447763688785,0.289451628755,0.0344442811534,0.0422330942008,0.499745112843,0.0898613107283,0.0806033215845,85.9787680492,32.5293835328,33.0829803017,37.8342052008,28.4443388974,0.333947207395,0.0449013255067,0.0670109633434,0.0422577127364,0.0799502686334,0,0,0.0,0.0,Relevant
42,'http://bit.ly/RsiX3','http://news.bbc.co.uk/2/hi/middle_east/8180180.stm',9,1,'2009-08-02 17:28:57','anonymous','rt @france7776 rt @iranlaya bbc torture claim against iran trial http://bit.ly/rsix3 #iranelection #iran #gr88 #neda #tehran',124,9899,'http://web.archive.org/web/20090803201356/http://news.bbc.co.uk/2/hi/middle_east/8180180.stm','2010-12-09 23:07:31','Sat 01 Aug 2009 23:23:13 +0000',19,50,0.38,4,'BBC NEWS | Middle East | Torture claim against Iran trial',92891,222,0,0,0,155,61,239,236,0.609875681473,0.793451152005,0.390124318527,0.0480877922728,0.0462775149679,0.635497382657,0.138403970881,0.161934651199,78.7068841573,35.6475853454,12.3134798497,45.2915723028,9.69155632103,0.951712185073,0.0640184399664,0.229866252921,0.0669649530182,0.224144649241,0,0,0.0,0.0,Relevant
43,'http://tr.im/peVi','http://tr.im/404',0,0,'2009-06-21 16:08:12','anonymous','rt @phabi rt @dcb23 23 bloggers/reporters known arrested in #iran http://tr.im/pevi #neda #iranelection #tehran #gr88',117,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.634662253762,0.936158158116,0.365337746238,?,0.052342392259,?,0.0553623545798,?,37.3971260537,57.596303354,51.7024553766,64.9297331182,72.3314314209,?,?,?,0.0912870929175,0.0370624658331,0,0,0.0,0.0,Relevant
44,'http://bit.ly/uGfYm','http://www.amnesty.org/en/for-media/press-releases/iran-joint-statement-shirin-ebadi-and-irene-khan-20090728',13,1,'2009-08-02 17:36:29','anonymous','rt @tari00 joint statement by shirin ebadi and amnesty international http://bit.ly/ugfym #neda #gr88 #iran #tehran #iranelection',128,17390,'http://web.archive.org/web/20091004222619/http://www.amnesty.org/en/for-media/press-releases/iran-joint-statement-shirin-ebadi-and-irene-khan-20090728','2011-08-20 23:57:12','Tue 28 Jul 2009 22:48:47 +0000',19,108,0.175925925926,4,'Amnesty International | Iran: Joint statement by Shirin Ebadi and Irene Khan',36965,151,0,0,0,329,4,19,19,0.642740333029,0.497890802776,0.357259666971,0.0834842050303,0.0688892080836,0.751295666079,0.0586802298873,0.0698193820294,67.6761531974,4.2380686423,2.94730755254,2.86816182697,1.99462437446,0.919828428213,0.112946491725,0.0787160302933,0.144620305212,0.113389341903,0,0,0.0,0.0,Relevant
45,'http://www.flickr.com/photos/glasco','http://www.flickr.com/photos/glasco',1,1,'2009-06-21 16:15:39','anonymous','100 fight for freedom photos http://www.flickr.com/photos/glasco #iranelection #tehranbureau #tehran #neda #iran #gr88',118,42485,'http://web.archive.org/web/20090625040344/http://www.flickr.com/photos/glasco','2009-06-25 04:03:44','?',35,35,1.0,2,'?',?,17,0,0,0,?,7,84,53,0.633732434516,0.866885502153,0.366267565484,0.0829784446109,0.0364004230563,0.313308812118,0.042377020231,0.102285214023,16.906614066,89.3092921867,75.0680204219,15.0991773551,12.6914604998,0.0798188571018,0.106261285672,0.0969874888222,0.0462250163521,0.0562543950463,0,0,0.0,0.0,Relevant
46,'http://bit.ly/12mkT8','http://www.youtube.com/watch%3Fv%3DKPe4JFndLf8',11,1,'2009-06-21 16:23:28','anonymous','basiji beats 7 year-old boy in tehran (youtube) http://bit.ly/12mkt8 #iranelection #gr88 #neda #tehran #mousavi',111,173,'http://web.archive.org/web/20120204162621/http://www.youtube.com/watch%3Fv%3DKPe4JFndLf8','2012-05-03 02:22:03','Sun 21 Jun 2009 04:55:11 +0000',20,46,0.434782608696,1,'Basiji beats 7 year old boy Tehran Iran',?,598,4,0,0,6123,14,179,177,0.735536618737,0.821001324053,0.264463381263,0.0554460337384,0.0587896351252,0.447560156347,0.0894271948928,0.102983219958,25.5723935991,80.4698179206,73.722090559,31.7788635043,18.8525031673,0.219020348987,0.0797804625614,0.142475069044,0.0705931208003,0.0735625517237,0,0,0.0,0.0,Relevant
47,'http://bit.ly/5PfTP','http://www.youtube.com/watch%3Fv%3D8Mk7dGe9200',0,0,'2009-07-05 08:01:14','anonymous','protesters fight basiji freeiran.tv http://bit.ly/5pftp #iranelection #gr88 #tehran #iran #neda #neda #humanrights',114,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 19:19:44 +0000',19,46,0.413043478261,1,'',?,6,0,0,0,593,2,38,28,0.567778468944,0.479328790041,0.432221531056,?,?,?,?,?,100.0,56.3897409658,50.3258997698,56.3897409658,50.3258997698,?,?,?,?,?,0,0,0.0,0.0,Relevant
48,'http://bit.ly/LvXxs','http://tehranbureau.com/mousavi-torture-reached-bone/',17,1,'2009-08-02 18:01:18','anonymous','rt @tehranbureau mousavi torture has reached the bone http://bit.ly/lvxxs #iranelection #iran #tehran #gr88 #neda (via @france7776)',131,2475,'http://web.archive.org/web/20091214184233/http://tehranbureau.com/mousavi-torture-reached-bone','2010-08-30 06:52:32','Sun 02 Aug 2009 09:55:47 +0000',19,53,0.358490566038,1,'?',?,96,0,0,0,1337,19,135,134,0.671468545905,0.505364818293,0.328531454095,0.0,?,?,?,0.0166666666667,100.0,58.9659782245,57.3301705709,58.9659782245,57.3301705709,?,?,?,?,?,0,0,0.0,0.0,Relevant
49,'http://tinyurl.com/mkln49','http://english.farsnews.net/newstext.php%3Fnn%3D8805090516',1,1,'2009-08-16 02:44:01','anonymous','esmail safarian-nasab moved 18 kilo-million(usd) to turkey. http://tinyurl.com/mkln49 #un #iranelection #iran #neda #tehran #gr88',129,50349,'http://web.archive.org/web/20090802124452/http://english.farsnews.net/newstext.php%3Fnn%3D8805090516','2009-08-02 12:44:52','?',25,58,0.431034482759,1,'?',?,0,0,0,0,?,0,0,0,0.472054083452,0.892530142159,0.527945916548,0.124064561386,0.112610654115,0.953520163751,?,?,28.4752352529,26.517453133,18.6028770728,7.5509071627,5.29721301029,0.97367959209,0.218963936481,?,0.213200716356,?,0,0,0.0,0.0,Relevant
50,'http://bit.ly/lmTYH','http://www.youtube.com/watch%3Fv%3DtpRpKskkJaQ',15,1,'2009-07-25 14:58:30','anonymous','united 4 iran  july 25 be a hero (amsterdam) http://bit.ly/lmtyh #iranelection #iran #tehran #gr88 #neda',104,32490,'http://wayback.archive-it.org/1749/20100328135721/http://www.youtube.com/watch%3Fv%3DtpRpKskkJaQ','2011-11-05 04:25:20','Tue 21 Jul 2009 13:16:24 +0000',19,46,0.413043478261,1,'United 4 Iran July 25: Be a Hero',?,3598,3,4,2,901,15,145,144,0.60914686796,0.810618958676,0.39085313204,0.0536092373994,0.051991861664,0.268946247292,0.0955612529693,0.0930735495669,4.90804538818,1.44592862782,1.48957512101,29.4603760451,30.3496606734,0.251133002144,0.152387863552,0.131094705069,0.160128153805,0.18122768088,0,4,0.0,0.25,Relevant
51,'http://www.caulleyscorner.com/IranNews/index.htm','http://www.caulleyscorner.com/IranNews/index.htm',3,1,'2009-07-05 17:26:37','anonymous','more news & commic links added http://www.caulleyscorner.com/irannews/index.htm @iran #iranelection #gr88 #tehran #iranrevolution #neda',135,27141,'http://web.archive.org/web/20100416005858/http://www.caulleyscorner.com/IranNews/index.htm','2010-08-22 09:00:10','?',48,48,1.0,2,'?',?,19,0,0,0,?,19,281,281,0.705264100617,0.535825173458,0.294735899383,0.253144777708,?,?,?,0.140620782903,91.4045294745,8.90739776129,9.06091893285,8.14176501213,8.28209031664,?,0.0,0.051987524491,?,?,0,0,0.0,0.0,Relevant
52,'http://bit.ly/ned0k','http://shooresh1917.blogspot.com/2009/07/29-people-to-be-executed-tomorrow-in.html',2,1,'2009-07-04 01:00:12','anonymous','rt @gr8rdh rt confirmed 29 people 2 be executed tomorrow karaj #iran! http://bit.ly/ned0k #gr88 #tehran #neda #iranelection @amnestyonline',138,32549,'http://web.archive.org/web/20090707100241/http://shooresh1917.blogspot.com/2009/07/29-people-to-be-executed-tomorrow-in.html','2011-12-15 10:29:09','Fri 03 Jul 2009 16:18:27 +0000',19,82,0.231707317073,3,'?',?,937,0,0,0,1146,29,202,196,0.769465266099,0.0372873013548,0.230534733901,0.0499199457581,?,?,?,0.123059297572,2.41028438167,2.77377401103,3.29951063553,86.8954850716,73.04975337,?,0.0850952075624,0.160245592878,?,?,0,0,0.0,0.0,Relevant
53,'http://bit.ly/19Ii8U','http://www.jookos.com/media/7747/iran-elections-arrest-trial-decalred-a-sham.html',8,1,'2009-08-02 20:17:17','anonymous','iran elections arrest trial decalred a  sham  http://bit.ly/19ii8u #iran #iranian #iranelection #gr88 #neda #voicesfromiran #tehran',131,26367,'http://web.archive.org/web/20100418033644/http://www.jookos.com/media/7747/iran-elections-arrest-trial-decalred-a-sham.html','2010-05-29 08:04:00','Sat 01 Aug 2009 16:53:22 +0000',20,81,0.246913580247,3,'?',?,0,0,0,0,11,0,0,0,0.702321023442,0.396505375178,0.297678976558,0.141534629268,?,?,?,?,100.0,57.0672067874,100.0,57.0672067874,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
54,'http://tinyurl.com/rxtcyu','http://english.aljazeera.net/news/middleeast/2009/08/200981695436914544.html',10,1,'2009-08-16 14:07:50','anonymous','rt @ajenglish ahmadinejad names new cabinet http://tinyurl.com/rxtcyu #iranelection #iran #tehran #gr88 #neda #sohrab',117,30241,'http://web.archive.org/web/20090817223151/http://english.aljazeera.net/news/middleeast/2009/08/200981695436914544.html','2011-04-05 00:00:00','?',25,76,0.328947368421,5,'?',?,0,0,0,0,?,8,25,25,0.608797478158,0.526829988352,0.391202521842,0.074662684763,0.0559906223561,0.492970423407,0.120557186463,0.16552510072,99.9839673378,99.4266632514,82.5567523862,99.4107225103,82.5699905539,0.893376777025,0.118817705157,0.216930457819,0.106148978487,0.20187565963,0,0,0.0,0.0,Relevant
55,'http://bit.ly/4kftL1','http://www.youtube.com/watch%3Fv%3DYtbbajLJoHA%26feature',0,0,'2009-07-25 17:18:02','anonymous','rt best of u2 (dublin) in solidarity with people of iran july 25 2009 http://bit.ly/4kftl1 #iranelection #iran #tehran #gr88 #neda',130,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 08:29:45 +0000',20,56,0.357142857143,1,'',?,0,0,0,0,22,7,50,50,0.921296709656,0.328383162189,0.0787032903435,?,?,?,?,?,100.0,57.6133827681,63.7652019156,57.6133827681,63.7652019156,?,?,?,?,?,0,1,0.0,0.05,Relevant
56,'http://bit.ly/dptzO','http://www.themedialine.org/news/news_detail.asp%3FNewsID%3D26179',0,0,'2009-08-16 14:32:56','anonymous','rt @sarah_onweb lawyers to use genocide convention in iran challenge  http://bit.ly/dptzo #iranelection #iran #tehran #gr88 #neda #sohrab',137,10000000000000000000000,'?','xxxxxxxx','Sun 16 Aug 2009 04:25:16 +0000',19,65,0.292307692308,2,'The Media Line',32888,38,0,0,0,187,13,35,35,0.685338680671,0.631893954275,0.314661319329,?,0.0300828418798,?,0.0201210909146,?,100.0,58.2881967721,69.8141387148,58.2881967721,69.8141387148,?,?,?,?,?,0,0,0.0,0.0,Relevant
57,'http://bit.ly/AzH0A','http://www.latimes.com/news/nationworld/world/la-fgw-iran-protest17-2009aug17%2C0%2C1881199.story%3Ftrack%3Drss',0,0,'2009-08-16 16:06:51','anonymous','rt @latimesiran iranian hard-liner named intelligence agency chief http://bit.ly/azh0a #iranelection #iran #tehran #gr88 #neda #sohrab',134,10000000000000000000000,'?','xxxxxxxx','Sun 16 Aug 2009 04:47:33 +0000',19,111,0.171171171171,4,'?',?,0,0,0,0,126,7,13,13,0.593142330712,0.750518187317,0.406857669288,?,?,?,?,?,100.0,58.8646920515,71.2428505657,58.8646920515,71.2428505657,?,?,?,?,?,0,0,0.0,0.0,Relevant
58,'http://post.ly/1pXI','http://iran360.posterous.com/video-sharif-university-in-tehran-arbayeen-pr',0,0,'2009-08-03 03:41:02','anonymous','rt @csbay rt @iran360 sharif university in thran - arbayeen protest aug. 1 #iranelection http://post.ly/1pxi #tehran #neda #gr88 #iran',134,10000000000000000000000,'?','xxxxxxxx','?',19,74,0.256756756757,1,'?',?,0,0,0,0,?,0,5,5,0.570234288601,0.811472395621,0.429765711399,?,?,?,?,?,100.0,11.3064866058,69.3142472048,11.3064866058,69.3142472048,?,?,?,?,?,0,0,0.0,0.0,Relevant
59,'http://bit.ly/1W0FId','http://lierepublic.wordpress.com/2009/08/02/phone-system/',3,1,'2009-08-02 10:58:33','anonymous','#tntiran rt @petblux how to bring down phone system http://bit.ly/1w0fid #iranelection #iran #tehran #neda #gr88 #gr8rdh #gr88',126,3727,'http://web.archive.org/web/20090805120040/http://lierepublic.wordpress.com/2009/08/02/phone-system','2009-08-08 02:53:25','Sun 02 Aug 2009 02:54:50 +0000',20,57,0.350877192982,4,'?',?,3,0,0,0,54,4,9,9,0.581005352627,0.735510532472,0.418994647373,0.119115722502,0.087444912603,0.621176177012,0.0899387500827,0.122512778366,8.37430971735,64.7134777891,14.8033095257,12.9405959986,1.2396749881,0.886504007742,0.121267812518,0.142915487619,0.109108945118,0.128586124968,0,0,0.0,0.0,Relevant
60,'http://twitpic.com/cltxv','http://twitpic.com/cltxv',0,0,'2009-08-03 06:47:23','anonymous','poster protest on 12th mordad 600 pm to 800 pm http://twitpic.com/cltxv - #iranelection #iran #neda #gr88 #tehran',113,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.546061336789,0.794512446832,0.453938663211,?,0.0887071460739,?,?,?,88.364315446,66.334250786,100.0,75.0690484628,88.364315446,?,?,?,0.196116135138,?,0,0,0.0,0.0,Relevant
61,'http://bit.ly/4O30U','http://www.youtube.com/watch%3Fv%3DhKlHhYlR-to%26feature%3Drelated',0,0,'2009-08-17 01:09:20','anonymous','rt @stopkillingiran crimes against humanity http://bit.ly/4o30u #iran #iranelection #neda #gr88 #tehran',103,10000000000000000000000,'?','xxxxxxxx','Sun 16 Aug 2009 17:06:48 +0000',19,66,0.287878787879,1,'',?,1,0,0,0,17,0,3,3,0.718233471613,0.432719115993,0.281766528387,?,?,?,?,?,100.0,19.2649881481,13.7687746565,19.2649881481,13.7687746565,?,?,?,?,?,0,0,0.0,0.0,Relevant
62,'http://bit.ly/lH3kc','http://www.youtube.com/watch%3Fv%3DxqmnCn4n_oQ',6,1,'2009-08-17 02:23:53','anonymous','rt @arianirani dariush concert in armenia ....very nice http://bit.ly/lh3kc #iranelection #iran #neda #gr88 #tehran',115,64838,'http://web.archive.org/web/20100113202431/http://www.youtube.com//watch%3Fv%3DxqmnCn4n_oQ','2010-01-13 20:24:31','Sun 16 Aug 2009 18:22:44 +0000',19,46,0.413043478261,1,'Dariush Concert in Armenia -    ',?,676,481,98,1,46,6,21,21,0.807747542197,0.211018323189,0.192252457803,0.0314471628392,0.0464113331748,0.277143578193,0.0599999335181,0.0518352002661,91.6770553298,30.8099714334,29.9123246943,28.2456745581,27.4227384604,0.319221199035,0.110581467116,0.121516261483,0.0721687836487,0.0793051585718,0,0,0.0,0.0,Relevant
63,'http://bit.ly/yODvL','http://www.youtube.com/watch%3Fv%3DyMJ48Oe3nRw',3,1,'2009-06-21 20:20:52','anonymous','tribute to neda http://bit.ly/yodvl #iranelection #tehran #gr88 #iran #neda #whitehouse',87,13148,'http://wayback.archive-it.org/1092/20091124071030/http://www.youtube.com/watch%3Fv%3DyMJ48Oe3nRw','2011-07-31 11:18:16','Sun 21 Jun 2009 05:38:43 +0000',19,46,0.413043478261,1,'IRAN PROTEST IMAGES IN TRIBUTE TO NEDA    ',?,1197,46,27,2,322,10,112,106,0.694844033639,0.401699424105,0.305155966361,0.0359145731974,0.0472057932963,0.295771209732,0.115557095526,0.117915921148,6.23615388995,95.3361780256,93.8912311758,6.54122497786,6.64189169942,0.746118480847,0.0927727214085,0.207133229683,0.0991363194193,0.177442790147,0,2,0.0,0.2,Relevant
64,'http://twitpic.com/e7ue3','http://twitpic.com/e7ue3',0,0,'2009-08-17 06:50:50','anonymous','my 5 silent mins 4 all free iran dead r.i.p. #neda #tanareh #iran #gr88 #sohrab #tehran #iran9 http://twitpic.com/e7ue3 #iranelection',133,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.503104618241,0.418484776149,0.496895381759,?,0.0455842305839,?,?,?,95.3955654416,31.5362948518,100.0,33.0584495262,95.3955654416,?,?,?,0.183941801845,?,0,0,0.0,0.0,Relevant
65,'http://bit.ly/A5ZRc','http://www.youtube.com/watch%3Fv%3D4_r0GgHiIzE%26feature%3Drelated',0,0,'2009-08-05 19:37:40','anonymous','rt @tari00 free my land - a song for iran http://bit.ly/a5zrc #iran #iranelection #gr88 #neda #tehran #gr88',107,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 14:40:48 +0000',19,66,0.287878787879,1,'',?,149,2,0,0,1081,15,169,166,0.792928081372,0.194579854137,0.207071918628,?,?,?,?,?,100.0,8.18414792327,64.5016314581,8.18414792327,64.5016314581,?,?,?,?,?,0,0,0.0,0.0,Relevant
66,'http://tinyurl.com/l3ayu4','http://www.cnn.com/2009/WORLD/meast/07/26/iran.ahmadinejad.vote/index.html',9,1,'2009-08-03 11:54:28','anonymous','ahmadinejad may face confidence vote in parliament http://tinyurl.com/l3ayu4 #iranelection #iran #tehran #neda #gr88',116,19891,'http://web.archive.org/web/20090728062257/http://www.cnn.com/2009/WORLD/meast/07/26/iran.ahmadinejad.vote/index.html','2010-01-05 20:56:00','?',25,74,0.337837837838,7,'?',?,64,0,0,0,?,9,124,119,0.686227479074,0.5257612512,0.313772520926,0.063035130699,0.0610473620324,0.838373361509,0.101235597151,0.0997804868166,100.0,59.574479023,30.8368346088,59.574479023,30.8368346088,1.0,0.204646871172,0.202739589383,0.204646871172,0.202739589383,0,0,0.0,0.0,Relevant
67,'http://bit.ly/JpToj','http://www.youtube.com/watch%3Fv%3Dr_BhxdVkbeQ',2,1,'2009-07-07 07:12:02','anonymous','#iranelection #neda #gr88 #tehran #persianinvasion #iran rt isnt it time 4 protest work ? http://bit.ly/jptoj read details  forward& act!',137,23579,'http://web.archive.org/web/20100329134501/http://www.youtube.com/watch%3Fv%3Dr_BhxdVkbeQ','2010-03-29 13:45:01','Tue 30 Jun 2009 17:59:33 +0000',19,46,0.413043478261,1,'',?,0,0,0,0,1493,7,182,182,0.647236086313,0.362661747987,0.352763913687,0.0466258660988,?,?,?,0.0920379695245,5.48034676308,26.7365131806,7.87158404383,20.4976121084,69.6219049757,?,0.143636969292,0.216108081068,?,?,0,4,0.0,0.2,Relevant
68,'http://bit.ly/zys87','http://www.cnn.com/2009/WORLD/meast/06/19/zakaria.iran.elections/index.html',14,1,'2009-06-21 21:39:55','anonymous','zakaria  fatal wound  inflicted on iranian regime s ideology http://bit.ly/zys87 #mousavi #gr88 #tehran #ira #neda #iranelection rt',131,2823,'http://web.archive.org/web/20090623222658/http://www.cnn.com/2009/WORLD/meast/06/19/zakaria.iran.elections/index.html','2012-03-23 09:04:12','Fri 19 Jun 2009 16:41:21 +0000',19,75,0.253333333333,7,'Zakaria: 'Fatal wound' inflicted on Iranian regime's ideology - CNN.com',82993,340,0,0,0,2598,80,486,232,0.660830746089,0.416457181309,0.339169253911,0.0564332647983,0.0547357773877,0.857346523434,0.179201998337,0.185883199684,100.0,14.7769945917,84.8069902657,14.7769945917,84.8069902657,1.0,0.0947851874319,0.264338172669,0.0947851874319,0.264338172669,0,0,0.0,0.0,Relevant
69,'http://www.iranhumanrights/','http://www.iranhumanrights/',0,0,'2009-08-03 14:14:46','anonymous','interviews and eyewitness accounts http://www.iranhumanrights/ #iran #iranelection #gr88 #neda #tehran',102,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,0,0,0,0,?,4,21,8,0.654465715172,0.834289653998,0.345534284828,?,?,?,?,?,100.0,58.3798508369,56.4329180112,58.3798508369,56.4329180112,?,?,?,?,?,0,0,0.0,0.0,Relevant
70,'http://shooresh1917.blogspot.com/','http://shooresh1917.blogspot.com/',18,1,'2009-08-03 14:21:30','anonymous','show trial ( english translation ) http://shooresh1917.blogspot.com/ #iranelection #tehran #neda #gr88 #iran',108,908,'http://web.archive.org/web/20120201143638/http://shooresh1917.blogspot.com/','2012-09-19 18:33:39','?',33,33,1.0,0,'?',?,4983,94,96,143,?,257,1880,500,0.617574887071,0.742367787365,0.382425112929,0.0658426921959,?,?,?,0.0860951950579,100.0,81.8139236077,56.4388300469,81.8139236077,56.4388300469,?,?,?,?,?,0,1,0.0,0.0833333333333,Relevant
71,'http://bit.ly/15Qq9u','http://ope?thropology.wordpress.com/2009/06/20/source-verification-notes-for-activists-using-photo-and-video-in-protests/',12,1,'2009-06-21 23:02:27','anonymous','rt notes for activists using photo and video in protests #howto http://bit.ly/15qq9u please rt #gr88 #iranelection #neda #tehran #iran #iran',140,3446,'http://web.archive.org/web/20120119235953/http://ope?thropology.wordpress.com/2009/06/20/source-verification-notes-for-activists-using-photo-and-video-in-protests/','2012-11-14 02:15:57','Sat 20 Jun 2009 13:51:41 +0000',20,123,0.162601626016,4,'?',?,0,0,0,0,169,18,37,31,0.581799424666,0.432086490536,0.418200575334,0.0679478540273,0.0659072678045,0.911343888562,0.107886123546,0.10857622892,100.0,58.3973898704,100.0,58.3973898704,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
72,'http://bit.ly/1hKPGn','http://www.hurryupharry.org/2009/06/26/joan-baez-chooses-the-right-side/',18,1,'2009-07-26 07:02:24','anonymous','joan baez sing  we shall overcome  in solidarity with iranian people http://bit.ly/1hkpgn #iranelection #iran #neda #gr88 #tehran',129,1390,'http://web.archive.org/web/20090629063914/http://www.hurryupharry.org/2009/06/26/joan-baez-chooses-the-right-side/','2012-10-10 12:55:00','Sat 27 Jun 2009 00:41:34 +0000',20,72,0.277777777778,4,'Harry's Place  Joan Baez chooses the right side',54052,0,0,0,0,932,4,31,31,0.739336057425,0.356731269857,0.260663942575,0.0707106781187,0.0476642871865,0.471510562331,0.0680918388379,0.0895668589503,6.72343922885,10.7703723006,7.97419094226,62.4253186536,84.315001704,0.122474487139,0.0875,0.108333333333,0.306186217848,0.414039335605,0,0,0.0,0.0,Relevant
73,'http://digg.com/d1w1tR','http://digg.com/d1w1tR',0,0,'2009-07-08 08:46:32','anonymous','over 2000 unique iran protest pictures! auto-updated via twitter. http://digg.com/d1w1tr please digg #iran #iranelection #neda #gr88 #tehran',140,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.631481940119,0.3780299767,0.368518059881,?,?,?,?,?,100.0,57.5977352548,100.0,57.5977352548,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
74,'http://gr88.tumblr.com','http://gr88.tumblr.com',6,1,'2009-08-17 17:11:22','anonymous','first aid guide -     (farsi/ eng) http://gr88.tumblr.com #iranelection #iran #neda #gr88 #tehran pls rt',124,1667,'http://web.archive.org/web/20120118173909/http://gr88.tumblr.com/','2012-01-18 17:39:09','?',22,22,1.0,0,'?',?,686,8,3,0,?,1220,5211,500,0.717407875801,0.704780813107,0.282592124199,0.0502569674807,0.048282705953,0.943051431714,0.0620785010643,0.0621316032884,100.0,75.3803313682,90.2435226256,75.3803313682,90.2435226256,1.0,0.0294691784645,0.0441054277136,0.0294691784645,0.0441054277136,0,0,0.0,0.0,Relevant
75,'http://bit.ly/FToIW','http://tehranbureau.com/martyred-murdered/',17,1,'2009-08-17 17:19:52','anonymous','rt @besoyeazadi martyred and murdered(persian) http://bit.ly/ftoiw #iranelection #iran #tehran #gr88 #neda #sohrab #asa',119,6880,'http://web.archive.org/web/20091114191432/http://tehranbureau.com/martyred-murdered','2010-08-30 06:39:07','Thu 30 Jul 2009 06:08:10 +0000',19,42,0.452380952381,1,'?',?,98,0,0,0,152,5,17,17,0.672104707053,0.709734289605,0.327895292947,0.0,?,?,?,0.0,100.0,8.28218554734,56.377796378,8.28218554734,56.377796378,?,?,?,?,?,0,0,0.0,0.0,Relevant
76,'http://bit.ly/mDpqo','http://abcnews.go.com/print%3Fid%3D7891929',1,1,'2009-06-21 23:39:13','anonymous','rt @dcb23 rt @joshblockdc iranians 2 cut the head off opposition http://bit.ly/mdpqo #iranelection #gr88 #iran #tehran #neda',124,8296,'http://web.archive.org/web/20090625015729/http://abcnews.go.com/print%3Fid%3D7891929','2009-06-25 01:57:29','Sun 21 Jun 2009 15:20:29 +0000',19,42,0.452380952381,1,'Did Iran's Crackdown Work?',15559,0,0,0,0,318,3,9,9,0.562170522797,0.39927500351,0.437829477203,0.0676083983125,0.0301511344578,0.281380131286,0.0797724035217,0.124117352819,8.66656649877,15.1494304872,14.843533418,57.2072099086,58.3861419966,?,0.0639021484263,0.104661881368,?,?,0,0,0.0,0.0,Relevant
77,'http://weareallneda.com/','http://weareallneda.com/',53,1,'2009-06-23 05:31:32','anonymous','rt please rt we are all neda #neda #iranelection #gr88 #iran #tehran #cnn http://weareallneda.com/',98,12,'http://web.archive.org/web/20120430053144/http://weareallneda.com/','2012-12-25 20:39:25','?',24,24,1.0,0,'?',?,1402,9,12,1,?,84,730,500,0.591017240405,0.411559995062,0.408982759595,0.0785674201318,0.0672577696407,0.805520823445,0.142021481427,0.135659663396,100.0,54.9187805504,48.9365467209,54.9187805504,48.9365467209,0.557248881371,0.0867926073205,0.0675088053125,0.072547625011,0.10573986542,0,0,0.0,0.0,Relevant
78,'http://bit.ly/vDv8N','http://www.youtube.com/watch%3Fv%3DRLbHCJFzOYQ',1,1,'2009-08-03 17:16:05','anonymous','rt @?c557 anotehr video from tehran 3 augost http://bit.ly/vdv8n #iranelection #iran #tehran #gr88 #neda',106,24235,'http://wayback.archive-it.org/1147/20090927085107/http://www.youtube.com/watch%3Fv%3DRLbHCJFzOYQ','2009-09-27 00:00:00','Mon 03 Aug 2009 09:12:11 +0000',19,46,0.413043478261,1,'2009-08-03 - Tehran - Vanak Sq. - P2 -   ',?,173,0,0,0,448,4,24,24,0.597461591924,0.440630395461,0.402538408076,0.0277510246388,0.0374444595712,0.285228861297,0.0486084063917,0.0498806371228,0.0338120430286,0.00994173859117,0.00691361541093,29.4029514359,20.447198074,0.338061701891,0.0698856557815,0.100871255445,0.0413449115297,0.0238704958013,0,0,0.0,0.0,Relevant
79,'http://bit.ly/3fiXS','http://www.presstv.ir/detail.aspx%3Fid%3D99849%26sectionid%3D351020101',0,0,'2009-07-08 16:31:28','anonymous','goverment s war on internet and tv channels http://bit.ly/3fixs #iranelection #neda #iran #gr88 #tehran',103,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 07:55:50 +0000',19,70,0.271428571429,1,'No Operation',2452,0,0,0,0,846,5,19,19,0.514483478632,0.64068457759,0.485516521368,?,0.0511979685049,?,0.093227964711,?,100.0,56.7380467501,19.1342513258,56.7380467501,19.1342513258,?,?,?,?,?,0,0,0.0,0.0,Relevant
80,'http://yekiran.com/protests/18tir','http://yekiran.com/protests/18tir',2,1,'2009-07-08 16:32:38','anonymous','http://yekiran.com/protests/18tir #gr88 #neda #iran #iranelection #tehran',73,9768,'http://web.archive.org/web/20090706134950/http://yekiran.com/protests/18tir','2012-04-17 09:55:25','?',33,33,1.0,2,'?',?,281,0,0,0,?,23,126,125,0.592099344948,0.532729863577,0.407900655052,0.0922531208029,0.101797319712,0.866330859925,0.119975412518,0.112021646689,99.8046935043,14.2166259051,16.7916567511,14.2444462339,16.824516124,0.917662935482,0.25,0.17902871851,0.229415733871,0.1807168213,0,0,0.0,0.0,Relevant
81,'http://bit.ly/CEJQ4','http://www.youtube.com/watch%3Fv%3D4Ki8r2dpxr8',17,1,'2009-08-03 17:19:34','anonymous','rt @dominiquerdr rt @atlsafa rt @?c557 first video from tehran 3 augost  http://bit.ly/cejq4 #iranelection #iran #tehran #gr88 #neda',134,24026,'http://wayback.archive-it.org/1147/20090918070955/http://www.youtube.com/watch%3Fv%3D4Ki8r2dpxr8','2011-11-05 06:10:12','Mon 03 Aug 2009 09:07:26 +0000',19,46,0.413043478261,1,'2009-08-03 - Tehran - P1 - ',?,613,0,0,0,1095,8,42,42,0.666306156877,0.338159057325,0.333693843123,0.0255968876077,0.0359791381481,0.244696366634,0.0907061124869,0.090552516253,79.3481125204,22.2487504579,14.1523226562,28.0394199071,17.8357395112,0.173925271309,0.0896421457001,0.0851942751371,0.0377964473009,0.179605302027,0,0,0.0,0.0,Relevant
82,'http://bit.ly/aoUTv','http://www.youtube.com/user/IranBrave',6,1,'2009-08-18 09:01:08','anonymous','rt @iranbrave power of #poetry to free iran-tributes & poems video channel http://bit.ly/aoutv #iranelection #iran #gr88 #neda #tehran',134,25820,'http://web.archive.org/web/20100328161128/http://www.youtube.com/user/IranBrave','2012-07-07 00:00:00','Tue 18 Aug 2009 01:00:23 +0000',19,37,0.513513513514,2,'IranBrave (Faryad) Poetry - YouTube',61152,35,9,2,0,644,272,737,500,0.69613302358,0.324306689701,0.30386697642,0.0553283335172,0.077094807814,0.241889465682,0.129433437917,0.12909772708,40.1097084515,64.1972050223,5.83936495608,25.7493117685,2.3421522593,0.0273281171972,0.0464488676194,0.0824385620014,0.0653720450461,0.0331496772066,0,0,0.0,0.0,Relevant
83,'http://iranhr.net/spip.php?article1193','http://iranhr.net/spip.php%3Farticle1193',24,1,'2009-07-26 14:43:56','anonymous','women rights defender/ lawyer shadi sadr still in the prison http://iranhr.net/spip.php?article1193 #iran #iranelection #gr88 #neda #tehran',139,10599,'http://web.archive.org/web/20100510174035/http://iranhr.net/spip.php%3Farticle1193','2012-12-02 12:55:21','?',38,40,0.95,1,'?',?,12,0,0,0,?,0,6,6,0.646587093061,0.954969633465,0.353412906939,0.212429644331,0.245736593591,0.175397836911,0.21281413269,0.196234099741,16.8587238919,29.4599301133,26.6104475924,57.2259466573,63.353777998,?,0.25,0.240562612162,?,?,0,0,0.0,0.0,Relevant
84,'http://tinyurl.com/koa78w','http://www.nytimes.com/2009/07/28/world/middleeast/28iran.html',1,1,'2009-07-27 22:00:17','anonymous','rt strong words from iranian opposition leader http://tinyurl.com/koa78w #iranelection #iran #tehran #gr88 #neda #cnn #nbc',122,9207,'http://web.archive.org/web/20090731003344/http://www.nytimes.com/2009/07/28/world/middleeast/28iran.html%3F','2009-07-31 00:33:44','?',25,62,0.403225806452,6,'?',?,156,0,0,0,?,24,101,101,0.791846680999,0.422702235404,0.208153319001,0.0,0.0737530515956,0.0457030944899,0.140729034168,0.019245008973,100.0,50.1759750985,56.780779653,50.1759750985,56.780779653,?,?,?,?,?,0,0,0.0,0.0,Relevant
85,'http://bit.ly/aAsAv','http://www.latimes.com/news/nationworld/world/la-fg-iran9-2009jul09%2C0%2C3103406.story',2,1,'2009-07-09 02:05:16','anonymous','rt @latimes silent protests in iran tomorrow are expected to draw thousands. http://bit.ly/aasav #iranelection #gr88 #neda #iran #tehran',136,57539,'http://web.archive.org/web/20090711180415/http://www.latimes.com/news/nationworld/world/la-fg-iran9-2009jul09%2C0%2C3103406.story','2009-07-12 01:26:47','Wed 08 Jul 2009 17:23:46 +0000',19,87,0.218390804598,4,'Silent protests in Iran expected to draw thousands - Los Angeles Times',40014,0,0,0,0,73,0,0,0,0.682490036893,0.411822357681,0.317509963107,0.05026095741,0.0797185174022,0.357060751286,?,?,32.2340818573,14.648381285,8.66675686106,4.72177121417,2.79364950097,0.334774757525,0.0720862321092,?,0.133892385401,?,0,0,0.0,0.0,Relevant
86,'http://protests.sharearchy.com','http://protests.sharearchy.com',26,1,'2009-07-09 04:45:52','anonymous','find/add a protest/vigil in your area at http://protests.sharearchy.com #iranelection #iran #gr88 #neda #tehran rt rt rt',120,1993,'http://web.archive.org/web/20091225051905/http://protests.sharearchy.com/','2012-02-01 20:48:52','?',30,30,1.0,0,'?',?,582,0,0,0,?,162,994,500,0.518091883171,0.819156713191,0.481908116829,0.112465218624,?,?,?,0.159811757223,52.5653874034,92.9959566752,82.946765293,56.5243794276,63.3724379941,?,0.0,0.0824786098842,?,?,0,2,0.0,0.125,Relevant
87,'http://bit.ly/egAC0','http://www.youtube.com/watch%3Fv%3DiFoHeY2E_xw',0,0,'2009-08-03 20:45:03','anonymous','another video  tehran 3. aug. http://bit.ly/egac0 #iranelection #iran #tehran #gr88 #neda',89,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 12:44:24 +0000',19,46,0.413043478261,1,'2009-08-03 - Tehran - P16 - ',?,2,0,0,0,29,0,0,0,0.538407132539,0.429964781438,0.461592867461,?,0.0540286891325,?,?,?,15.8736101422,58.7333719306,100.0,27.0265602338,15.8736101422,?,?,?,0.0550481882563,?,0,0,0.0,0.0,Relevant
88,'http://bit.ly/1728Iz','http://www.youtube.com/watch%3Fv%3DnfNUq3FYOrc',0,0,'2009-08-03 20:45:16','anonymous','rt @atlsafa rt @?c557 video  car protesting at night 3. august http://bit.ly/1728iz #iranelection #iran #tehran #gr88 #neda',125,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 12:41:35 +0000',20,46,0.434782608696,1,'car protesting at night_3rd of august_ PART 4',?,4,0,0,0,151,1,6,6,0.525938788785,0.812186339258,0.474061211215,?,0.0602027430078,?,0.0643572047097,?,17.045437505,58.9657785384,57.9886566881,28.9073390152,29.3944341506,?,?,?,0.0980580675691,0.0951302988309,0,0,0.0,0.0,Relevant
89,'http://bit.ly/4rDsB3','http://tehranbureau.com/list-imprisoned-iranian-journalists-politicians/',31,1,'2009-06-22 04:11:31','anonymous','remember these people also!!! list of journalists & politicians arrested http://bit.ly/4rdsb3 rt rt #iranelection #iran #gr88 #neda #tehran',139,883,'http://web.archive.org/web/20120111042614/http://tehranbureau.com/list-imprisoned-iranian-journalists-politicians/','2012-01-11 04:26:14','Sun 21 Jun 2009 19:06:56 +0000',20,72,0.277777777778,1,'?',?,161,0,0,0,162,43,221,217,0.673191532452,0.513245276077,0.326808467548,0.0,?,?,?,0.0187317162316,100.0,6.81735092719,7.06062421111,6.81735092719,7.06062421111,?,?,?,?,?,0,0,0.0,0.0,Relevant
90,'http://gonzotimes.net/?page_id=500','http://gonzotimes.net/%3Fpage_id%3D500',2,1,'2009-07-09 06:56:00','anonymous','please rt 82 protest videos http://gonzotimes.net/?page_id=500 help seed the new compilation #iranelection #iran #gr88 #tehran #neda',132,64245,'http://web.archive.org/web/20100215004645/http://gonzotimes.net/%3Fpage_id%3D500','2010-02-15 00:46:45','?',34,38,0.894736842105,1,'?',?,9,0,0,0,?,3,13,13,0.61067323217,0.670116034608,0.38932676783,0.0659380473396,?,?,?,0.057104024072,44.9914669096,76.5542765904,78.6382098978,58.7706773723,57.2132389179,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
91,'http://bit.ly/RtKd5','http://www.youtube.com/watch%3Fv%3DykyxikVRvZg%26NR%3D1',0,0,'2009-07-26 18:52:19','anonymous','rt @tari00 for neda by mams taylor  dariush  satar  morteza  & friends http://bit.ly/rtkd5 #iran #iranelection #gr88 #neda #tehran',130,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 02:40:48 +0000',19,55,0.345454545455,1,'?',?,7,0,0,0,1299,139,665,500,0.644018846888,0.735760843524,0.355981153112,?,0.0580938199793,?,0.105359937807,?,16.7586117151,58.489705454,93.8956040668,28.6522415953,17.8481323824,?,?,?,0.1505953223,0.148528499637,0,0,0.0,0.0,Relevant
92,'http://tinyurl.com/mfu3so','http://feedproxy.google.com/%7Er/floppingaces/%7E3/ymlsWghN9yo/',0,0,'2009-06-22 05:03:06','anonymous','rt @floppingaces supporting freedom behind the iran curtain. http://tinyurl.com/mfu3so excellent #iranelection #iran #tehran #neda #gr88',138,10000000000000000000000,'?','xxxxxxxx','?',25,63,0.396825396825,4,'?',?,0,0,0,0,?,0,0,0,0.806479698902,0.254598538706,0.193520301098,?,0.0696250345017,?,?,?,67.4602157972,7.88736438356,100.0,11.6918754118,67.4602157972,?,?,?,0.077151674981,?,0,0,0.0,0.0,Relevant
93,'http://bit.ly/liF7C','http://www.thenational.ae/news/world/middle-east/angry-response-to-closed-trial',0,0,'2009-08-03 22:35:43','anonymous','the national angry response to closed trial http://bit.ly/lif7c #iranelection #iran #tehran #neda #gr88',103,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 14:35:27 +0000',19,79,0.240506329114,4,'Angry response to closed trial - The National',110166,0,0,0,0,57,0,0,0,0.554464283487,0.620148073246,0.445535716513,?,0.0494695014053,?,?,?,1.62902186048,57.4643190225,100.0,2.83484062491,1.62902186048,?,?,?,0.0705275442689,?,0,0,0.0,0.0,Relevant
94,'http://bit.ly/2M04hr','http://www.brookings.edu/research/opinions/2009/08/03-ahmadinejad-maloney%3Frssid%3DLatestFromBrookings',0,0,'2009-08-06 02:50:49','anonymous','rt@bantrybay must readbrookings institute iran & ahmadinejad s second term http://bit.ly/2m04hr #iranelection #iran #gr88 #neda #tehran',135,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 17:56:16 +0000',20,103,0.194174757282,5,'Iran and Mahmoud Ahmadinejad's Second Term | Brookings Institution',75883,0,0,0,0,48,0,0,0,0.681857073251,0.770971285821,0.318142926749,?,0.0275589127305,?,?,?,2.54327562142,56.8169737386,100.0,4.47626026884,2.54327562142,?,?,?,0.044280744277,?,0,0,0.0,0.0,Relevant
95,'http://bit.ly/ok0yG','http://www.youtube.com/view_play_list%3Fp%3D9A7CF378605BDEAA',0,0,'2009-07-26 22:56:15','anonymous','rt playlist of 30+ videos of yesterdays rallies around the world http://bit.ly/ok0yg #iranelection #iran #gr88 #neda #tehran #sohrab #shiraz',140,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 10:06:07 +0000',19,60,0.316666666667,1,'United4Iran - YouTube',223546,0,0,0,0,323,3,28,28,0.6980209284,0.681779303266,0.3019790716,?,0.0627533016214,?,0.0754840194197,?,1.63522283718,57.3994851848,69.6674741283,2.84884582487,2.34718260945,?,?,?,0.0970142500145,0.109888451159,0,0,0.0,0.0,Relevant
96,'http://bit.ly/XasHn','http://rss.cnn.com/%7Er/rss/cnn_topstories/%7E3/N78cG7S4T68/index.html',0,0,'2009-07-26 23:07:49','anonymous','rt @cnn ahmadinejad may face confidence vote http://bit.ly/xashn #iranelection #iran #tehran #gr88 #neda',104,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 14:11:55 +0000',19,70,0.271428571429,6,'Reports: Ahmadinejad may face confidence vote in parliament - CNN.com',78540,0,0,0,0,544,0,0,0,0.716563772117,0.392762727564,0.283436227883,?,0.0567247506415,?,?,?,0.452762062466,7.4017597485,100.0,6.11695161489,0.452762062466,?,?,?,0.190515868883,?,0,0,0.0,0.0,Relevant
97,'http://bit.ly/Q1cJK','http://everything2.com/title/How%252520to%252520Deal%252520with%252520Tear%252520Gas',2,1,'2009-06-22 06:18:10','anonymous','rt @hunnibeez rt how to deal with tear gas http://bit.ly/q1cjk (expand) #iranelection #tehran #iran #neda #gr88 #iranelection',125,62868,'http://web.archive.org/web/20090308125022/http://everything2.com/title/How%252520to%252520Deal%252520with%252520Tear%252520Gas','2009-05-09 10:22:56','Mon 15 Jun 2009 21:00:43 +0000',19,84,0.22619047619,2,'How to Deal with Tear Gas - Everything2.com',98315,164,96,118,0,825,1,42,42,0.697580829187,0.769663550159,0.302419170813,0.0356986368401,0.0580992893774,0.326470339682,0.0477334370505,0.0928765061802,73.9881899279,88.4459416727,40.1464647612,83.6535724858,29.7036425969,0.0592738965966,0.0253795662542,0.09730672656,0.233549683248,0.127920429813,0,0,0.0,0.0,Relevant
98,'http://bit.ly/1JFfn','http://www.youtube.com/watch%3Fv%3DpFi2spxmLkk',0,0,'2009-07-09 08:15:09','anonymous','clips of past protest http://bit.ly/1jffn mansour video #iranelection #iran #gr88 #music #revolution #neda #tehran',114,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 18:26:08 +0000',19,46,0.413043478261,1,'',?,8,0,0,0,67,0,27,21,0.487813410905,0.356530786458,0.512186589095,?,?,?,?,?,100.0,52.3400406537,58.3874086966,52.3400406537,58.3874086966,?,?,?,?,?,0,0,0.0,0.0,Relevant
99,'http://bit.ly/15VZsn','http://www.jookos.com/media/7793/former-iranian-president-comdemns-protester-trials-.html',4,1,'2009-08-04 04:48:31','anonymous','former iranian president comdemns protester trials http://bit.ly/15vzsn #iran #iranian #iranelection #gr88 #neda #voicesfromiran #tehran',136,10764,'http://web.archive.org/web/20090907074755/http://www.jookos.com/media/7793/former-iranian-president-comdemns-protester-trials-.html','2010-01-03 16:44:16','Mon 03 Aug 2009 10:38:14 +0000',20,89,0.224719101124,3,'?',?,0,0,0,0,19,0,0,0,0.715590049649,0.705212371325,0.284409950351,0.17004606038,?,?,?,?,100.0,21.6659642003,100.0,21.6659642003,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
100,'http://tinyurl.com/npss6n','http://www.zeit.de/online/2009/31/iran-trauerfeier-mussawi',7,1,'2009-07-27 06:46:20','anonymous','mussawi requested mourning ceremony - zeit.de - http://tinyurl.com/npss6n - #iranelection #neda #tehran #iran #gr88',115,39773,'http://web.archive.org/web/20090728174913/http://www.zeit.de/online/2009/31/iran-trauerfeier-mussawi','2011-09-10 05:31:24','?',25,58,0.431034482759,4,'?',?,0,0,0,0,?,0,4,4,0.661965782485,0.733522867355,0.338034217515,0.0536954461892,0.0516397779494,0.516722178602,0.0821006990308,0.0803472478812,95.6640859255,98.6584042291,98.6877724007,94.3806605945,94.4087553874,0.728812243479,0.0489897948557,0.108465228909,0.0629706566073,0.115020986115,0,0,0.0,0.0,Relevant
101,'http://bit.ly/Mfz9t','http://tehranbureau.com/evin/',11,1,'2009-07-09 10:04:40','anonymous','rt reinikainen reading  inside evin  tehran bureau  ( http://bit.ly/mfz9t ) #iran #iranelection #gr88 #neda #tehran',116,2781,'http://web.archive.org/web/20090711105101/http://tehranbureau.com/evin','2010-03-30 01:42:28','Wed 08 Jul 2009 11:45:21 +0000',19,29,0.655172413793,1,'Inside Evin - Tehran Bureau | FRONTLINE | PBS',56707,0,0,0,0,81,0,0,0,0.701882474554,0.450459442861,0.298117525446,0.0580763206913,0.0581222853369,0.679588820273,?,?,27.6904154647,30.023769428,2.39806542294,92.2283110755,8.66027245419,0.907259204732,0.0804030252207,?,0.0662177277777,?,0,0,0.0,0.0,Relevant
102,'http://bit.ly/yK89m','http://hosted.ap.org/dynamic/stories/M/ML_IRAN_DETAINEES%3FSITE%3DWIMAR%26SECTION%3DHOME%26TEMPLATE%3DDEFAULT',0,0,'2009-07-09 10:24:10','anonymous','human rights watch on forced confessions http://bit.ly/yk89m #iran #iranelection #gr88 #neda #tehran',100,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 23:30:43 +0000',19,109,0.174311926606,4,'?',?,4,0,0,0,207,0,0,0,0.709730642248,0.626515202878,0.290269357752,?,?,?,?,?,8.75498368031,7.03104540694,100.0,80.3090635424,8.75498368031,?,?,?,0.0569802882298,?,0,0,0.0,0.0,Relevant
103,'http://tinyurl.com/ntqhxe','http://www.realclearworld.com/articles/2009/08/04/irans_theocracy_implodes.html',14,1,'2009-08-04 15:04:14','anonymous','rt @bantrybay rcw iran s theocracy implodes http://tinyurl.com/ntqhxe #iranelection #iran #tehran #neda #gr88',109,9306,'http://web.archive.org/web/20090918173920/http://www.realclearworld.com/articles/2009/08/04/irans_theocracy_implodes.html','2012-03-11 05:40:31','?',25,79,0.316455696203,5,'?',?,9,0,0,0,?,1,14,14,0.628167650117,0.436139611487,0.371832349883,0.0645796273364,0.0637217048843,0.864861884473,0.129854418823,0.131602724548,100.0,14.112972734,2.19827601229,14.112972734,2.19827601229,0.995512318417,0.0456646924161,0.145654714879,0.0454597638169,0.145001062897,0,0,0.0,0.0,Relevant
104,'http://tinyurl.com/maaf6e','http://www.thedailybeast.com/blogs-and-stories/2009-08-03/irans-most-wanted/%3Fcid%3Dbs%3Aarchive6',0,0,'2009-08-04 15:13:34','anonymous','rt @bantrybay read! daily beast iran s most wanted http://tinyurl.com/maaf6e be their coice #iranelection #iran #tehran #neda #gr88',131,10000000000000000000000,'?','xxxxxxxx','?',25,98,0.255102040816,4,'?',?,0,0,0,0,?,0,0,0,0.761990717747,0.574822350329,0.238009282253,?,0.0428680799871,?,?,?,2.40723392698,22.842183303,100.0,10.5385457031,2.40723392698,?,?,?,0.0635641726164,?,0,0,0.0,0.0,Relevant
105,'http://is.gd/18LZh','http://irancontacts.wordpress.com/',6,1,'2009-06-22 08:29:11','anonymous','rt @unscannable you can help too http://is.gd/18lzh #iran #iranelection #neda #gr88 #tehran get info into iran!',111,22867,'http://web.archive.org/web/20100324145018/http://irancontacts.wordpress.com/','2011-12-09 04:43:09','?',18,34,0.529411764706,0,'?',?,42,0,0,0,?,30,642,500,0.661364712823,0.421355620818,0.338635287177,0.0572694142619,0.0515934699014,0.849555899487,0.18817822791,0.201786928994,100.0,14.5890953231,49.7847223261,14.5890953231,49.7847223261,0.965318673048,0.0825722823845,0.253963899869,0.0851256530759,0.261706658061,0,1,0.0,0.0625,Relevant
106,'http://bit.ly/12OPYZ','http://www.boingboing.net/2009/06/16/cyberwar-guide-for-i.html',44,1,'2009-06-22 08:32:00','anonymous','some important twitterrules cyberwar guide 4 #iranelection http://bit.ly/12opyz #iranelection #tehran #gr88 #persiankiwi #neda #mousavi',135,5241,'http://web.archive.org/web/20120713095921/http://www.boingboing.net/2009/06/16/cyberwar-guide-for-i.html','2013-01-16 17:28:30','Tue 16 Jun 2009 02:38:23 +0000',20,62,0.322580645161,4,'Cyberwar guide for Iran elections - Boing Boing',35568,1410,1,10,2,58376,711,4887,500,0.711243360923,0.183661841542,0.288756639077,0.0485483928152,0.0715865644803,0.730737689973,0.166500692269,0.162882611795,99.721754401,95.4320221106,86.8113862242,95.1664867091,87.0536090601,0.951477710647,0.0934028924989,0.232490926047,0.0916698497028,0.22535634476,0,1,0.0,0.0714285714286,Relevant
107,'http://bit.ly/wQqeI','http://www.youtube.com/watch%3Fv%3DytLQlcqJE00%26feature%3Dfvw',0,0,'2009-08-20 01:51:00','anonymous','world is green for you iran http://bit.ly/wqqei #iran #iranelection #neda #gr88 #tehran',87,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 17:51:01 +0000',19,62,0.306451612903,1,'Go Green Iran!',?,126,16,6,0,20,1,10,10,0.65455439601,0.459370272155,0.34544560399,?,0.0535227824515,?,0.0761986210661,?,18.2234554767,57.842257916,57.4630889757,31.5054358756,31.7133238076,?,?,?,0.0829184989234,0.176285511532,0,0,0.0,0.0,Relevant
108,'http://twitpic.com/9s220','http://twitpic.com/9s220',1,1,'2009-07-09 13:01:57','anonymous','rt unconf @vtonyz photo of today in revolution street http://twitpic.com/9s220 #iranelection #tehran #iran #neda #gr88',118,54492,'http://web.archive.org/web/20090712041009/http://twitpic.com/9s220','2009-07-12 04:10:09','?',24,24,1.0,1,'?',?,19,0,0,0,?,4,26,26,0.681519994712,0.737579214483,0.318480005288,0.0747017880834,0.0651942877819,0.393181818182,0.112758849627,0.139539076413,96.477964391,82.3177985025,79.0463798483,79.4185363267,76.2623382024,0.756322556535,0.192879187453,0.340272326836,0.225876975726,0.375045784751,0,0,0.0,0.0,Relevant
109,'http://bit.ly/tUa1T','http://fintandunnenews.blogspot.com/2009/07/92-killed-in-tehran-say-doctors-who.html',5,1,'2009-07-07 00:33:48','anonymous','rt @stopahmadi doctors tell of deaths  injuries http://bit.ly/tua1t #iranelection #gr88 #iran #neda #tehran',107,34805,'http://web.archive.org/web/20110816101353/http://fintandunnenews.blogspot.com/2009/07/92-killed-in-tehran-say-doctors-who.html','2012-02-26 21:00:54','Mon 06 Jul 2009 16:02:29 +0000',19,84,0.22619047619,3,'?',?,75,0,0,0,967,15,91,89,0.558262976885,0.53733404128,0.441737023115,0.0513568715873,0.0476576587075,0.879433475234,0.137490362,0.145943426193,93.5657902654,24.5299212462,4.2971089741,26.216762747,4.59260693669,0.772367609457,0.0627764820574,0.236190893686,0.0611354359454,0.245861894829,0,0,0.0,0.0,Relevant
110,'http://bit.ly/10TYtg','http://www.youtube.com/watch%3Fv%3DcAz-rzc7b1c',0,0,'2009-07-27 12:55:22','anonymous','video  iranian wall  by pink floyd for 1979 revolution (updated) http://bit.ly/10tytg #iranelection #iran #gr88 #tehran #neda ( via dm)',135,10000000000000000000000,'?','xxxxxxxx','Mon 27 Jul 2009 04:08:24 +0000',20,46,0.434782608696,1,'',?,142,0,0,0,511,12,50,50,0.67324872364,0.505575615924,0.32675127636,?,?,?,?,?,100.0,57.6164289994,62.6364047063,57.6164289994,62.6364047063,?,?,?,?,?,0,0,0.0,0.0,Relevant
111,'http://bit.ly/rOhvM','http://www.nazaninboniadi.com/site/',41,1,'2009-07-27 15:08:26','anonymous','rt @amnesty how actress nazanin boniadi giving back to protect human rights in #iran http://bit.ly/rohvm #iranelection #tehran #gr88 #neda',138,5539,'http://web.archive.org/web/20110207164045/http://www.nazaninboniadi.com/site/','2012-06-29 11:38:38','Mon 27 Jul 2009 07:07:02 +0000',19,35,0.542857142857,1,' The Official Website of Nazanin Boniadi ',1392,99,29,91,0,115,4,21,21,0.695221422278,0.891592185979,0.304778577722,0.064460256389,0.0737878451915,0.873589088037,0.0814008520554,0.0914282950018,100.0,6.92110449916,19.0245848104,6.92110449916,19.0245848104,?,?,?,?,?,0,0,0.0,0.0,Relevant
112,'http://bit.ly/JD3Ep','http://www.atimes.com/atimes/Middle_East/KH05Ak01.html',121,1,'2009-08-04 23:14:32','anonymous','asia times ahmadinejad faces his toughest test http://bit.ly/jd3ep #iranelection #iran #tehran #neda #gr88',106,2123,'http://web.archive.org/web/20110907234955/http://atimes.com/atimes/Middle_East/KH05Ak01.html','2013-01-18 22:12:16','Tue 04 Aug 2009 15:14:16 +0000',19,54,0.351851851852,3,'?',43650,6,0,0,0,17,0,5,5,0.63776555412,0.872264123541,0.36223444588,0.0756756893246,0.076546554462,0.988623065486,0.0709380442299,0.0701309867461,100.0,75.4224026736,75.40888826,75.4224026736,75.40888826,1.0,0.0731055268243,0.0711365950871,0.0731055268243,0.0711365950871,0,0,0.0,0.0,Relevant
113,'http://bit.ly/IvQKJ','http://www.roozonline.com/english/news/newsitem/article/2009/august/04//the-islamic-republics-least-crowded-swearing-in-ceremony.html',0,0,'2009-08-04 23:18:46','anonymous','rt @bantrybay the islamic republics least crowded swearing-in ceremony http://bit.ly/ivqkj #iranelection #iran #tehran #neda #gr88',131,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 15:02:15 +0000',19,133,0.142857142857,9,'?',?,2,0,0,0,43,1,14,14,0.630248623153,0.322134117152,0.369751376847,?,?,?,?,?,100.0,8.05598889843,64.1109519845,8.05598889843,64.1109519845,?,?,?,?,?,0,0,0.0,0.0,Relevant
114,'http://bit.ly/1R4M58','http://eyeranprotestrsjourney.blogspot.com/',0,0,'2009-08-05 00:55:14','anonymous','xposing the truth about eyeranprotestr2 http://bit.ly/1r4m58 #iranelection #iran #tehran #neda #gr88',100,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 10:28:15 +0000',20,43,0.46511627907,0,'?',?,0,0,0,0,256,23,68,67,0.684492976407,0.429480624501,0.315507023593,?,0.0509041549879,?,0.136423770896,?,8.65722051666,57.9522143295,56.3900988028,14.9385500051,15.3523769252,?,?,?,0.0755090422248,0.173798208363,0,0,0.0,0.0,Relevant
115,'http://bit.ly/m5nNC','http://www.youtube.com/watch%3Fv%3DVyigfGE1dLU',0,0,'2009-07-09 23:41:22','anonymous','rt @iranriggedelect new video-ppl chanting  god is great  #tehran july 9 http://bit.ly/m5nnc #iranelection #neda #gr88 #mousavi1388 #iran',137,10000000000000000000000,'?','xxxxxxxx','Thu 09 Jul 2009 15:37:48 +0000',19,46,0.413043478261,1,'People Chanting " God is great " Tehran 9 July 2009',?,27,0,0,0,1286,7,42,39,0.630181195778,0.378427834699,0.369818804222,?,0.0662447795478,?,0.080310917059,?,16.654851996,57.4134859382,64.4495181012,29.0086061207,25.8417013605,?,?,?,0.0353774568839,0.0564932682866,0,0,0.0,0.0,Relevant
116,'http://bit.ly/3jtxap','http://www.youtube.com/watch%3Fv%3DtdK26eodvHY',2,1,'2009-08-08 17:30:30','anonymous','interview w/dr payam akhavan re #iranelection human rights violations http://bit.ly/3jtxap #gr88 #neda #tehran #mousavi1388',123,23370,'http://wayback.archive-it.org/1749/20100329134809/http://www.youtube.com/watch%3Fv%3DtdK26eodvHY','2010-03-29 13:48:09','Sat 08 Aug 2009 09:28:25 +0000',20,46,0.434782608696,1,'Investigation into Iran crime against humanity: VOA interview with Prof. Payam Akhavan',?,402,40,16,0,29,1,15,15,0.698865159376,0.898985688573,0.301134840624,0.052668065315,0.0548291451182,0.288574447991,0.0731055268243,0.0684178237964,20.1408434588,70.2882591801,25.9248094874,14.1566482514,77.6894559961,0.410241841233,0.134839972493,0.19462473604,0.197642353761,0.251039505523,0,0,0.0,0.0,Relevant
117,'http://bit.ly/65xpz','http://www.youtube.com/watch%3Fv%3D2adQe1CBmSc',702,1,'2009-07-10 00:56:34','anonymous','rt @stopahmadi taleghani/valiasr sq. protest 18 tir  good video! http://bit.ly/65xpz #iranelection #iran #tehran #neda #gr88',124,30,'http://web.archive.org/web/20110906005704/http://www.youtube.com/watch%3Fv%3D2adQe1CBmSc','2012-07-24 21:14:23','Thu 09 Jul 2009 12:26:48 +0000',19,46,0.413043478261,1,'Intersection of Taleghani and Valiasr. Anti riot forces attacking with teargas (6:23PM July 9 2009)',?,2422,0,0,0,1306,32,171,166,0.644812580975,0.296262284048,0.355187419025,0.0634489156356,0.0647693661527,0.465888322783,0.10974974533,0.111784037607,31.7926895701,90.0208943166,96.1310510404,28.6200634783,33.0722375611,0.587034505095,0.0959058896081,0.177655729095,0.112366643744,0.15855847002,0,0,0.0,0.0,Relevant
118,'http://bit.ly/TMyUv','http://www.presstv.ir/detail.aspx%3Fid%3D101755%26sectionid%3D351020101',1,1,'2009-07-27 19:26:46','anonymous','well done freedom lovers ! khamenei confesses to mistreatment of detainees http://bit.ly/tmyuv #iran #iranelection #gr88 #neda #tehran',134,15325,'http://web.archive.org/web/20090729234211/http://www.presstv.ir/detail.aspx%3Fid%3D101755%26sectionid%3D351020101','2009-07-29 23:42:11','Mon 27 Jul 2009 10:37:18 +0000',19,71,0.267605633803,1,'No Operation',2452,8,0,0,0,1216,10,37,37,0.677293561569,0.399859163283,0.322706438431,0.0544520156286,0.0247309683415,0.159073158192,0.0853550408619,0.101796799551,58.8830744097,15.3170756307,87.2288677912,9.019165041,51.3630391283,?,0.0850230301898,0.217365624671,?,?,0,0,0.0,0.0,Relevant
119,'http://bit.ly/cFklW','http://www.reuters.com/article/2009/08/12/us-iran-mousavi-change-sb-idUSTRE57B3W220090812',0,0,'2009-08-12 18:54:24','anonymous','rt @tweetsreport mousavi website says iran needs  deep change  http://bit.ly/cfklw #iran #cnn #bbc #iranelection #neda #gr88 #sohrab #tehran',140,10000000000000000000000,'?','xxxxxxxx','Wed 12 Aug 2009 10:47:10 +0000',19,89,0.213483146067,5,'?',?,0,0,0,0,13,0,0,0,0.646180014539,0.329598318965,0.353819985461,?,0.0635477294677,?,?,?,51.6101724772,57.4033031446,100.0,89.9080186156,51.6101724772,?,?,?,0.185434529989,?,0,0,0.0,0.0,Relevant
120,'http://bit.ly/16jbId','http://edition.cnn.com/2009/WORLD/meast/08/20/iran.nuclear/index.html%3Feref%3Dedition',0,0,'2009-08-21 11:12:43','anonymous','rt @france7776 cnn(21/08)source inspectors return to iran nuclear plants http://bit.ly/16jbid #iranelection #iran #tehran #gr88 #neda',133,10000000000000000000000,'?','xxxxxxxx','Fri 21 Aug 2009 00:00:11 +0000',20,86,0.232558139535,7,'Source: U.N. inspectors return to Iran plants - CNN.com',60905,0,0,0,0,42,5,34,34,0.644681630031,0.79434530616,0.355318369969,?,0.0587965151603,?,0.100877541765,?,15.1345406876,1.05562686315,15.082288136,6.97495143685,99.654746367,?,?,?,0.142695448246,0.188325735357,0,0,0.0,0.0,Relevant
121,'http://bit.ly/2hlwvY','http://www.guardian.co.uk/world/2009/jul/09/iran-protests-doctor-disputes-toll',9,1,'2009-07-10 12:13:46','anonymous','rt cover up in iran http://bit.ly/2hlwvy #iran #iranelection #gr88 #neda #tehran',80,1107,'http://web.archive.org/web/20120313123213/http://www.guardian.co.uk/world/2009/jul/09/iran-protests-doctor-disputes-toll','2012-05-29 06:06:06','Thu 09 Jul 2009 03:37:55 +0000',20,78,0.25641025641,5,'Iran protests: 'They have covered up the deaths' | World news | guardian.co.uk',125055,276,0,0,0,1129,35,186,179,0.640894492574,0.442431096744,0.359105507426,0.0451006727661,0.0294683787474,0.578081867649,0.141069123172,0.152330116031,14.7626284503,15.2557979833,17.2599505499,96.7673304701,85.5311167181,0.488435395441,0.0654244895351,0.192044410702,0.0687208132744,0.240956901462,0,2,0.0,0.181818181818,Relevant
122,'http://bit.ly/Ve6HV','http://www.google.com/hostednews/ap/article/ALeqM5hWwhfDRFoOdvTxSte5ak4cFKMAaQD99N04A81',1,1,'2009-07-27 20:42:17','anonymous','rt @usa4freedom ap appeals court finds #iran ministry guilty of fraud http://bit.ly/ve6hv #iranelection #iran #gr88 #tehran #neda',129,43651,'http://web.archive.org/web/20110311084948/http://www.google.com/hostednews/ap/article/ALeqM5hWwhfDRFoOdvTxSte5ak4cFKMAaQD99N04A81','2011-03-11 08:49:48','Mon 27 Jul 2009 11:51:01 +0000',19,87,0.218390804598,4,'?',?,15,0,0,0,236,6,26,26,0.465183851464,0.461195997089,0.534816148536,0.0368855556782,?,?,?,0.0609144903873,100.0,56.8226108475,18.9441818201,56.8226108475,18.9441818201,?,?,?,?,?,0,0,0.0,0.0,Relevant
123,'http://bit.ly/1aofgx','http://www.youtube.com/watch%3Fv%3DLy0YQv4KAW8',1,1,'2009-07-10 18:04:29','anonymous','u2 sings for iran http://bit.ly/1aofgx #iran #iranelection #gr88 #neda #tehran',78,85303,'http://web.archive.org/web/20111011174612/http://www.youtube.com/watch%3Fv%3DLy0YQv4KAW8','2011-10-11 17:46:12','Fri 03 Jul 2009 18:52:43 +0000',20,46,0.434782608696,1,'?',?,1850,183,65,10,1428,15,108,105,0.681259747454,0.523470443825,0.318740252546,0.0,0.0436666882305,0.0475382688542,0.0862389250308,0.0202860206483,16.6548520076,69.2744265491,62.5417832041,24.0418475292,26.6299602512,?,?,?,0.0,0.0762215933967,0,3,0.0,0.3,Relevant
124,'http://tinyurl.com/nu8dhz','http://www.stern.de/politik/ausland/%3AAhmadinedschad-In-Teheran-Bruderkampf/708116.html',2,1,'2009-08-05 09:38:10','anonymous','ahmadinejad sworn in - in tehran rages a brother battle - stern.de http://tinyurl.com/nu8dhz - #iranelection #iran #neda #iran #tehran #gr88',140,27718,'http://web.archive.org/web/20090908172008/http://www.stern.de/politik/ausland/%3AAhmadinedschad-In-Teheran-Bruderkampf/708116.html','2009-10-12 22:10:04','?',25,88,0.284090909091,4,'?',?,0,0,0,0,?,0,0,0,0.672825695428,0.885427877122,0.327174304572,0.0335672543319,0.0415871753383,0.689807265912,?,?,83.993888557,67.5357284717,83.993888557,56.7258845087,100.0,?,0.0418716195348,?,?,?,0,0,0.0,0.0,Relevant
125,'http://is.gd/1tHw3','http://www.mightierthan.com/2009/07/rooftop/',8,1,'2009-07-10 21:05:46','anonymous','rt rt @pd90 the rooftop allaho akbar project http://is.gd/1thw3 our voices will not be silenced. #iranelection #iran #tehran #neda #gr88',138,27686,'http://web.archive.org/web/20121025044712/http://www.mightierthan.com/2009/07/rooftop/','2012-10-25 04:47:12','?',18,44,0.409090909091,3,'?',?,237,0,0,0,?,55,374,357,0.674094664198,0.552299625267,0.325905335802,0.0634369358739,0.0636650814346,0.992427615671,0.187348708041,0.186677338821,100.0,4.74643489467,97.9973490033,4.74643489467,97.9973490033,1.0,0.0972222222222,0.231620527306,0.0972222222222,0.231620527306,0,0,0.0,0.0,Relevant
126,'http://bit.ly/coDrx','http://www.telegraph.co.uk/news/worldnews/middleeast/iran/5919705/Mahmoud-Ahmadinejad-faces-hardline-revolt-in-Iran.html',10,1,'2009-07-27 21:25:23','anonymous','rt @bantrybay telegraph mahmoud ahmadinejad faces hardline revolt in iran http://bit.ly/codrx #iranelection #iran #tehran #gr88 #neda',133,3280,'http://web.archive.org/web/20111228222003/http://www.telegraph.co.uk/news/worldnews/middleeast/iran/5919705/Mahmoud-Ahmadinejad-faces-hardline-revolt-in-Iran.html','2012-04-21 06:36:19','Mon 27 Jul 2009 11:45:08 +0000',19,120,0.158333333333,6,'?',?,68,0,0,0,239,7,22,22,0.66560950911,0.444776452549,0.33439049089,0.0595634771078,0.0532434868065,0.696868781151,0.101395880084,0.10712979627,100.0,86.424107614,95.3011178824,86.424107614,95.3011178824,0.96553511822,0.0826505870795,0.13183597679,0.0713340073636,0.123085735141,0,0,0.0,0.0,Relevant
127,'http://bit.ly/Exk1Y','http://www.time.com/time/world/article/0%2C8599%2C1906187%2C00.html%3Fxid%3Drss-fullworld-yahoo',0,0,'2009-06-22 21:30:37','anonymous','time magazine  state tv becomes focus for iranian anger  http://bit.ly/exk1y #iranelection #gr88 #neda #iran #tehran',116,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 13:02:46 +0000',19,95,0.2,4,'IRIB the State Television Network Becomes a Focus for Iranian Anger   - TIME',51637,73,25,17,821,90,4,8,5,0.589617147785,0.629144978646,0.410382852215,?,0.0433554984762,?,0.0322036558055,?,100.0,56.7254128053,82.6699490865,56.7254128053,82.6699490865,?,?,?,?,?,0,0,0.0,0.0,Relevant
128,'http://is.gd/1985i','http://www.winloadfast.info',2,1,'2009-06-22 22:56:03','anonymous','rt @ irantactics.#iranelection #gr88 #tehran #neda #mousavi remember-basiji answer only 2 ayatollah.gangs of mindless... http://is.gd/1985i',139,19499,'http://web.archive.org/web/20120316042102/http://www.winloadfast.info/','2012-03-16 04:21:02','?',18,27,0.666666666667,0,'?',?,0,0,0,0,?,6,930,500,0.322322665737,0.099124226525,0.677677334263,0.0140469390139,?,?,?,0.0749438154859,100.0,11.1127874559,6.32901405085,11.1127874559,6.32901405085,?,?,?,?,?,0,24,0.0,1.6,Relevant
129,'http://bit.ly/2mhzV2','http://www.youtube.com/watch%3Fv%3DeF7AQAO-_6w',0,0,'2009-08-05 13:43:24','anonymous','rt @madyar video tehran subway ahmadinejad is not our president http://bit.ly/2mhzv2 #iranelection #iran #neda #gr88 #sohrab #tehran #amir',138,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 05:33:26 +0000',20,46,0.434782608696,1,'?',?,207,0,0,0,242,14,72,72,0.553271345457,0.848888154521,0.446728654543,?,0.0517814651819,?,0.067441690886,?,16.6548549297,57.9877953604,84.869244998,28.7213107968,19.6241346675,?,?,?,0.0398726111414,0.0333843762625,0,0,0.0,0.0,Relevant
130,'http://bit.ly/xBMGw','http://hra-iran.net/index.php%3Foption%3Dcom_content',0,0,'2009-07-11 01:31:15','anonymous','plz rt rt more info on kahrizak prison camp from hr org in iran http://bit.ly/xbmgw #iranelection #iran #gr88 #cnnbrk #neda #tehran',131,10000000000000000000000,'?','xxxxxxxx','Fri 10 Jul 2009 17:30:46 +0000',19,52,0.365384615385,1,'?',?,5,0,0,1,37,2,6,6,0.741768629601,0.663238279134,0.258231370399,?,0.019641855033,?,0.0197642353761,?,100.0,56.4255802147,56.5663719504,56.4255802147,56.5663719504,?,?,?,?,?,0,0,0.0,0.0,Relevant
131,'http://www.folk4all.net/AZADEH.htm','http://www.folk4all.net/AZADEH.htm',5,1,'2009-06-23 08:02:23','anonymous','azadeh  a song based on  tweets  from iran http://www.folk4all.net/azadeh.htm #iranelection #iran #gr88 #tehran #neda #azadi',124,2284,'http://web.archive.org/web/20090904084027/http://www.folk4all.net/AZADEH.htm','2010-02-14 08:47:25','?',34,34,1.0,1,'?',?,0,0,0,0,?,0,18,18,0.695505572164,0.940506191805,0.304494427836,0.142201156944,0.0959588616583,0.910834531554,0.151371255382,0.190342926179,99.9998288778,12.8439533364,98.6486280594,12.8439753153,98.6484592497,0.96875,0.0527046276695,0.133985550189,0.0527046276695,0.133985550189,0,0,0.0,0.0,Relevant
132,'http://twitter.com/#home','http://twitter.com/%23home',2743,1,'2009-08-02 15:57:17','anonymous','iran body count ( info site) http://twitter.com/#home #iran #iranelection #gr88 #neda #tehran',93,292,'http://www.webarchive.org.uk/wayback/memento/20090101155225/http://twitter.com/%2523home','2013-01-09 00:00:00','?',24,26,0.923076923077,1,'?',?,501890,459901,207276,132,?,0,13,13,0.67957146797,0.898681676751,0.32042853203,0.0,0.058321184352,0.0761431129841,0.0311739843194,0.0,100.0,58.3305399056,33.0291232418,58.3305399056,33.0291232418,?,?,?,?,?,0,0,0.0,0.0,Relevant
133,'http://bit.ly/79dSe','http://elections.7rooz.com/link/1701/',5,1,'2009-08-05 14:23:12','anonymous','rt @dominiquerdr rt @iran88 la times a darker shadow over iran #iranelection http://bit.ly/79dse #iran #gr88 #tehran #neda',122,44364,'http://web.archive.org/web/20090908024236/http://elections.7rooz.com/link/1701','2010-01-19 03:24:58','Wed 05 Aug 2009 06:18:08 +0000',19,37,0.513513513514,2,'?',?,1,0,0,0,87,6,17,17,0.735061321376,0.4728927542,0.264938678624,0.13533299049,0.0535479552602,0.24457966605,0.0577671286879,0.155729285809,58.8844345874,7.35255322673,63.2707740128,12.4864122042,93.0673529859,?,?,?,0.0,0.0587220219515,0,0,0.0,0.0,Relevant
134,'http://bit.ly/K317G','http://www.youtube.com/watch%3Fv%3DpKUZuv6_bus',8,1,'2009-06-23 00:04:27','anonymous','rt poem for the rooftops of iran - june 19th  2009  http://bit.ly/k317g #iranelection #neda #gr88 #tehran #iran',111,22046,'http://web.archive.org/web/20110805061153/http://www.youtube.com/watch%3Fv%3DpKUZuv6_bus','2012-04-02 15:37:18','Fri 19 Jun 2009 20:15:19 +0000',19,46,0.413043478261,1,'?',?,4257,274,151,3,12075,383,2103,500,0.710388595629,0.405572837284,0.289611404371,0.0811997942941,0.073240203427,0.553606961904,0.130096431234,0.117059181014,11.0279998391,3.25503761605,3.08611445578,29.5161195461,27.9843534713,0.6691069284,0.118864327763,0.173282728816,0.133234677505,0.145550809228,0,3,0.0,0.157894736842,Relevant
135,'http://bit.ly/zaAB0','http://thelede.blogs.nytimes.com/2009/08/05/latest-updates-on-irans-post-election-crisis/',10,1,'2009-08-05 14:58:22','anonymous','rt @?c557 nytimes latest updates on irans post-election crisis http://bit.ly/zaab0 #iranelection #iran #tehran #gr88 #neda',125,13332,'http://web.archive.org/web/20110517184034/http://thelede.blogs.nytimes.com/2009/08/05/latest-updates-on-irans-post-election-crisis/','2011-11-04 01:42:57','Wed 05 Aug 2009 03:26:29 +0000',19,89,0.213483146067,4,'?',?,99,0,0,0,432,22,73,59,0.690318061977,0.0711698530829,0.309681938023,0.0571437901103,0.0575816799631,0.888739363742,0.145794574373,0.143243381302,100.0,4.10812211211,4.81679224744,4.10812211211,4.81679224744,0.996215481092,0.0678795358668,0.165895854827,0.0679897598136,0.166165239343,0,0,0.0,0.0,Relevant
136,'http://www.rsf.org/en-pays153-Iran.html','http://en.rsf.org',1459,1,'2009-07-28 04:49:18','anonymous','reporters without borders ( info site) http://www.rsf.org/en-pays153-iran.html #iran #iranelection #gr88 #neda #tehran',118,147,'http://web.archive.org/web/20100603045145/http://en.rsf.org/','2013-01-14 09:11:41','?',39,17,2.29411764706,0,'?',?,1193,508,316,0,?,118,822,500,0.709782162352,0.732835795335,0.290217837648,0.0686243566497,0.061976181239,0.598160948617,0.125959139285,0.118950159106,80.2688184822,64.5609869217,57.0024476766,80.4309670211,71.0144346889,?,?,?,0.05,0.073909764502,0,0,0.0,0.0,Relevant
137,'http://bit.ly/g56hM','http://www.youtube.com/watch%3Fv%3DLSITy_taD3E',36,1,'2009-07-11 08:13:18','anonymous','#iran #tehran #tabriz #shiraz #gr88 #iranelection #neda people & power world watching us http://bit.ly/g56hm',108,876,'http://web.archive.org/web/20091209082754/http://www.youtube.com/watch%3Fv%3DLSITy_taD3E','2012-07-06 00:00:00','Fri 10 Jul 2009 08:46:07 +0000',19,46,0.413043478261,1,'?',?,5330,205,137,8,3124,138,725,500,0.716370785353,0.369224520011,0.283629214647,0.0396577758758,0.0501717796471,0.254771834486,0.102874155898,0.102030104894,60.4816394059,68.6236787757,70.2474149075,88.1352333261,86.09802864,0.2689264371,0.130930734142,0.113980816328,0.0456435464588,0.0807014834169,0,0,0.0,0.0,Relevant
138,'http://bit.ly/128QIU','http://www.boston.com/bigpicture/2009/06/a_troubled_week_in_iran.html',14,1,'2009-06-23 00:55:12','anonymous','rt @kjartanalvestad iran pictures  http://bit.ly/128qiu #iranelection #neda #gr88 #tehran #iran',95,3394,'http://web.archive.org/web/20090625015146/http://www.boston.com/bigpicture/2009/06/a_troubled_week_in_iran.html','2012-12-10 22:08:44','Mon 22 Jun 2009 09:41:34 +0000',20,69,0.289855072464,4,'A troubled week in Iran - The Big Picture - Boston.com',86576,2705,24,8,0,3747,162,1211,500,0.653815898434,0.379106695935,0.346184101566,0.0415825279203,0.0498135481387,0.578099878229,0.120974263279,0.179814844144,28.134849396,45.6944718684,17.2843031556,12.8560708425,4.86291266198,0.313240768958,0.0378437816304,0.184695589184,0.0866025403784,0.126745888925,0,0,0.0,0.0,Relevant
139,'http://bit.ly/DFz3a','http://www.fidh.org/Call-for-a-Personal-Envoy-for-the',13,1,'2009-07-11 11:30:41','anonymous','human rights organisations urge un to send an envoy to iran http://bit.ly/dfz3a #iran #iranelection #gr88 #neda #tehran',119,7169,'http://web.archive.org/web/20091111133010/http://www.fidh.org/Call-for-a-Personal-Envoy-for-the','2012-10-22 17:08:16','Wed 08 Jul 2009 09:11:29 +0000',19,53,0.358490566038,1,'Iran : Call for a Personal Envoy for the Islamic (...) - FIDH',227090,14,0,0,0,1026,6,36,36,0.652998756763,0.689962319715,0.347001243237,0.0694796354635,0.0724808970059,0.616688961141,0.0868837422237,0.0863216494504,100.0,33.2705109445,25.8006651676,33.2705109445,25.8006651676,0.966403162055,0.0803483850342,0.104770034555,0.0919175983394,0.117982700052,0,0,0.0,0.0,Relevant
140,'http://bit.ly/18R1qX','http://www.adnkronos.com/AKI/English/Politics/%3Fid%3D3.0.3527174620',0,0,'2009-07-11 12:30:14','anonymous','rt @tari00 iranian nobel peace prize winner shirin ebadi critisisies g8 leaders http://bit.ly/18r1qx #iran #iranelection #gr88 #neda #tehran',140,10000000000000000000000,'?','xxxxxxxx','Sat 11 Jul 2009 04:23:30 +0000',20,68,0.294117647059,4,'?',?,18,0,0,0,1268,12,41,41,0.734858763299,0.624185618113,0.265141236701,?,0.00893712506754,?,0.0450709915041,?,100.0,56.8234546229,82.3301534989,56.8234546229,82.3301534989,?,?,?,?,?,0,0,0.0,0.0,Relevant
141,'http://bit.ly/EdQ2U','http://www.foxnews.com/photoessay/0%2C4644%2C7445%2C00.html',20,1,'2009-06-21 18:10:45','anonymous','rt http://bit.ly/edq2u iran election violence via fox #iranelection #neda #tehran #gr88',87,1470,'http://web.archive.org/web/20111213183515/http://www.foxnews.com/photoessay/0%2C4644%2C7445%2C00.html/','2012-11-20 21:42:41','Mon 15 Jun 2009 10:34:58 +0000',19,59,0.322033898305,2,'?',?,1,0,0,2,288,2,22,22,0.658545014735,0.615452823735,0.341454985265,0.032686022523,?,?,?,0.0438529009654,100.0,6.37474909327,56.6305281716,6.37474909327,56.6305281716,?,?,?,?,?,0,0,0.0,0.0,Relevant
142,'http://bit.ly/18klVb','http://www.hrw.org/en/news/2009/07/21/iran-stop-framing-government-critics',28,1,'2009-08-05 16:57:16','anonymous','forced-confessions (site human rights watch) http://bit.ly/18klvb #iranelection #neda #tehran #iran #gr88',105,4259,'http://web.archive.org/web/20111230180815/http://www.hrw.org/en/news/2009/07/21/iran-stop-framing-government-critics','2012-12-05 00:00:43','Tue 21 Jul 2009 09:39:34 +0000',20,74,0.27027027027,6,'Iran: Stop Framing Government Critics  | Human Rights Watch',42308,0,0,0,0,642,18,70,70,0.714428273139,0.742826351095,0.285571726861,0.0817371603276,0.0598225050156,0.816655449544,0.11792340934,0.129002948146,99.8908036503,43.4869140399,4.75438579847,43.4394279171,4.74919418273,0.992808610119,0.0739473866647,0.150584650484,0.0741249316661,0.150944470951,0,0,0.0,0.0,Relevant
143,'http://bit.ly/bAvTZ','http://www.youtube.com/watch%3Fv%3DdiJu5xWNs04',2,1,'2009-06-23 02:18:44','anonymous','khamenei s law and order http://bit.ly/bavtz #iranelection #gr88 #neda #tehran #iran',84,53406,'http://web.archive.org/web/20100901170850/http://www.youtube.com/watch%3Fv%3DdiJu5xWNs04','2010-09-01 17:08:50','Mon 22 Jun 2009 11:10:55 +0000',19,46,0.413043478261,1,'?',?,4188,13,1,1,20090,103,999,500,0.679813844927,0.792320379264,0.320186155073,0.0392546433138,?,?,?,0.109412013396,2.61475174836,18.196341654,3.8029863084,0.475789161536,68.7552238246,?,0.032897584748,0.11957228118,?,?,0,0,0.0,0.0,Relevant
144,'http://www.vidoosh.tv/play.php?vid=1545','http://www.vidoosh.tv/play.php%3Fvid%3D1545',3,1,'2009-09-12 21:38:10','anonymous','my new speech #iran #iranelection #neda #gr88 #tehran http://www.vidoosh.tv/play.php?vid=1545',93,62272,'http://web.archive.org/web/20090218042018/http://www.vidoosh.tv/play.php%3Fvid%3D1545','2009-02-18 04:20:18','?',39,43,0.906976744186,1,'?',?,3,0,0,0,?,1,24,24,0.590416782059,0.242906700769,0.409583217941,0.0835056691183,?,?,?,0.0657019091096,50.7654310462,89.4066696196,99.9708188526,56.7803624296,50.7802493056,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
145,'http://bit.ly/YNG4t(preview)','http://bit.ly/YNG4t%28preview%29',0,0,'2009-10-11 20:07:18','anonymous','#mousavi stand against this murderous regime #iranelection http://bit.ly/yng4t(preview) this is my #iran #tehran #neda #behnoud #gr88.',134,10000000000000000000000,'?','xxxxxxxx','?',28,32,0.875,1,'?',?,0,0,0,0,?,0,0,0,0.696055147473,0.345479266943,0.303944852527,?,?,?,?,?,100.0,62.4921176444,100.0,62.4921176444,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
146,'http://bit.ly/6B6SJ','http://www.youtube.com/watch%3Fv%3DwOAPA2BBXLE',1,1,'2009-08-23 17:47:13','anonymous','a beautiful song of hope and bright future http://bit.ly/6b6sj #iran #iranelection #neda #gr88 #tehran',102,49919,'http://web.archive.org/web/20100712073912/http://www.youtube.com/watch%3Fv%3DwOAPA2BBXLE','2010-07-12 07:39:12','Sat 22 Aug 2009 15:31:29 +0000',19,46,0.413043478261,1,'?',?,6036,7569,1966,14,45,17,131,128,0.871453484937,0.522040486824,0.128546515063,0.0363120558609,0.0361013705644,0.308694857712,0.0819706899246,0.0722984859149,15.5553967083,34.967038288,4.81153413609,44.4858857652,30.9316067364,0.128498513241,0.0613139339485,0.108469004436,0.0374240594283,0.0611132331352,0,0,0.0,0.0,Relevant
147,'http://bit.ly/KRBUd','http://www.youtube.com/watch%3Fv%3DuA8lCvYm_fI%26feature%3Dchannel_page',0,0,'2009-06-23 03:13:03','anonymous','bloody khamenei handcuffed protesters in khorramabad. http://bit.ly/krbud #tehran #gr88 #iranelection #neda #iran',113,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 13:23:33 +0000',19,71,0.267605633803,1,'?',?,0,0,0,0,854,42,570,500,0.546270581354,0.156156811922,0.453729418646,?,0.0317091430895,?,0.108666968715,?,16.6548519494,56.9200078698,57.4148699293,29.2601012767,29.0079067844,?,?,?,0.0487950036474,0.116450642633,0,0,0.0,0.0,Relevant
148,'http://tr.im/q0VI','http://tr.im/404',0,0,'2009-06-28 00:52:18','anonymous','rt @dcb23 green balloons paris (via hufpo) http://tr.im/q0vi #iran #iranelection #tehran #gr88 #neda',100,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.498779348951,0.688333280739,0.501220651049,?,0.052583048205,?,0.0556168954832,?,37.3971260537,6.2794776781,51.7024553766,16.7913375725,72.3314314209,?,?,?,0.0912870929175,0.0370624658331,0,0,0.0,0.0,Relevant
149,'http://bit.ly/r2p5n','http://www.youtube.com/watch%3Fv%3Dh2ckocnHZKc',2,1,'2009-08-23 20:04:27','anonymous','rt @thinkiran sorry everyone this is the real link for protest today in tehran http://bit.ly/r2p5n #iran #iranelection #neda #gr88 #tehran',138,14133,'http://wayback.archive-it.org/1749/20100329035922/http://www.youtube.com/watch%3Fv%3Dh2ckocnHZKc','2010-03-29 03:59:22','Sun 23 Aug 2009 11:42:13 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,254,13,40,40,0.452329674506,0.456914644466,0.547670325494,0.0346072559365,?,?,?,0.0665940830456,3.91171454526,6.67669880656,8.83024989911,58.5875543976,44.2990242626,?,0.0741249316661,0.180144173031,?,?,0,0,0.0,0.0,Relevant
150,'http://bit.ly/o7Ief','http://www.youtube.com/watch%3Fv%3DczvRYFLRjeE',0,0,'2009-06-26 10:38:48','anonymous','rt @michaelleicht @picenissimo evil dogs basij shooting people from roof of a mosque http://bit.ly/o7ief #iranelection #gr88 #neda #tehran',138,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 19:12:00 +0000',19,46,0.413043478261,1,'?',?,343,3,22,0,118,0,12,12,0.405845378849,0.495362631731,0.594154621151,?,0.0479647109543,?,0.0649762600824,?,16.654851996,51.3576131465,59.5360984388,32.4291784131,27.9743759378,?,?,?,0.142915487619,0.152462394654,0,0,0.0,0.0,Relevant
151,'http://bit.ly/Krkeb','http://www.gratefulness.org/candles/candles.cfm%3Fl%3Deng',0,0,'2009-06-23 04:28:27','anonymous','light a candle online for #neda & other victims http://bit.ly/krkeb #iranelection #tehran #iran #gr88 please rt',111,10000000000000000000000,'?','xxxxxxxx','Fri 12 Jun 2009 22:16:42 +0000',19,57,0.333333333333,2,'Candles - Light A Candle',29402,4517,4991,2564,2003,916,134,498,481,0.776562354972,0.236756441324,0.223437645028,?,0.0481745151427,?,0.0947409003407,?,100.0,7.01253146169,8.67573990168,7.01253146169,8.67573990168,?,?,?,?,?,0,8,0.0,0.5,Relevant
152,'http://bit.ly/y0UdT','http://www.youtube.com/watch%3Fv%3DMyjmEaBoYT4',0,0,'2009-06-23 05:31:23','anonymous','the world supports and is watching iran http://bit.ly/y0udt #iranelection #neda #gr88 #tehran #iran',99,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 14:38:11 +0000',19,46,0.413043478261,1,'?',?,103,1,2,1,737,18,64,61,0.732660423624,0.800246767975,0.267339576376,?,0.0673949834692,?,0.0920774400798,?,13.3389219946,8.13541814007,51.7570556294,60.9900720867,25.7721808792,?,?,?,0.0,0.0246932399162,0,2,0.0,0.153846153846,Relevant
153,'http://bit.ly/B76XD','http://www.realclearworld.com/articles/2009/07/28/mahmoud_ahmadinejad_tests_his_boundaries_iran_96992.html',0,0,'2009-07-28 12:59:53','anonymous','@bantrybay real clear world brazen ahmadinejad tests his boundaries http://bit.ly/b76xd #iranelection #iran #tehran #neda #gr88',127,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 04:58:39 +0000',19,106,0.179245283019,5,'RealClearWorld    - A Brazen Ahmadinejad Tests His Boundaries',25150,2,0,0,0,31,1,5,5,0.705010840852,0.680932968462,0.294989159148,?,0.0897892426294,?,0.0916618264347,?,53.9698396881,52.3246917556,57.7540496118,96.9517272202,93.4477150102,?,?,?,0.0504504595497,0.0643782753281,0,0,0.0,0.0,Relevant
154,'http://bit.ly/hmZfl','http://www.roozonline.com/english/news/newsitem/article/2009/july/28//dont-let-them-kill-my-father.html',0,0,'2009-07-28 13:10:00','anonymous','rt @bantrybay hajjarian dont let them kill my father http://bit.ly/hmzfl #iranelection #iran #tehran #neda #gr88',113,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 05:09:03 +0000',19,103,0.184466019417,9,'?',?,17,0,0,0,16,2,8,8,0.438204254827,0.612599818492,0.561795745173,?,?,?,?,?,100.0,6.58427208058,45.3501733153,6.58427208058,45.3501733153,?,?,?,?,?,0,0,0.0,0.0,Relevant
155,'http://bit.ly/xW0hM','http://www.telegraph.co.uk/news/worldnews/middleeast/iran/5639393/Money-floods-out-of-Iran-as-election-crisis-continues.html',0,0,'2009-06-27 22:20:36','anonymous','rt @uncucumbered uk telegraph money flooding out of iran as crisis continues http://bit.ly/xw0hm #iranelection #iran #gr88 #tehran #neda',136,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 13:25:28 +0000',19,124,0.153225806452,6,'Money floods out of Iran as election crisis continues  - Telegraph',62173,291,0,0,0,705,23,124,122,0.599107886402,0.766826327186,0.400892113598,?,0.0723277356223,?,0.124107876984,?,2.60863650532,57.809210662,54.1003737023,4.51249286307,4.82184563027,?,?,?,0.0951302988309,0.206135124495,0,0,0.0,0.0,Relevant
156,'http://bit.ly/WTm9s','http://online.wsj.com/article/SB10001424052970203946904574300374086282670.html',1,1,'2009-07-28 13:15:01','anonymous','rt @maliheh__ @iran88 wall street journal iran  islam and the rule of law http://bit.ly/wtm9s #iranelection #iran #tehran #neda #gr88',133,38699,'http://wayback.archive-it.org/1473/20090730204054/http://online.wsj.com/article/SB10001424052970203946904574300374086282670.html','2009-07-30 00:00:00','Mon 27 Jul 2009 20:04:45 +0000',19,78,0.24358974359,2,'Francis Fukuyama: Iranian constitution democratic at heart - WSJ.com',159469,188,0,6,0,216,7,39,39,0.681802397147,0.897571463688,0.318197602853,0.0448928410184,0.0450665222166,0.626873511197,0.0944486703963,0.101423988652,95.6987231251,15.0331208123,10.4731613736,15.7087997847,10.9438883107,0.89526318937,0.0557589996015,0.113744446208,0.0531794537264,0.112784277018,0,0,0.0,0.0,Relevant
157,'http://bit.ly/16NJm8','http://www.youtube.com/watch%3Fv%3DnpdISZUtdmU',7,1,'2009-06-23 05:55:25','anonymous','injured young students die in iran by basijis http://bit.ly/16njm8 rt this video #iranelection #neda #gr88 #tehran #iran',120,19831,'http://web.archive.org/web/20090627112556/http://www.youtube.com/watch%3Fv%3DnpdISZUtdmU','2012-05-30 03:01:56','Mon 22 Jun 2009 10:17:22 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,23891,145,2098,500,0.587927831269,0.641211481757,0.412072168731,0.0,0.0716524954808,0.0487452889084,0.106116719757,0.0,13.749539021,56.7659690109,87.8897121588,24.2214468643,15.6440824338,?,?,?,0.180421959122,0.0849479024282,0,1,0.0,0.0588235294118,Relevant
158,'http://img187.imageshack.us','http://imageshack.us/',8214,1,'2009-08-06 04:15:56','anonymous','http://img187.imageshack.us... #iranelection #neda #gr88 #tehran #iran #iran88 #gr8rdh',86,16,'http://web.archive.org/web/20061231041540/http://imageshack.us/','2013-01-18 23:03:48','?',27,21,1.28571428571,0,'?',?,6944,1351,2502,465,?,418,2683,500,0.64016618343,0.411896975792,0.35983381657,0.0585205735981,0.0376889180722,0.404558809205,0.0759870613902,0.0657114767089,20.3194130293,32.2264784255,33.9958241179,6.54823125609,6.90775191525,0.158113883008,0.0527046276695,0.0544119617358,0.111111111111,0.01321492941,0,1,0.0,0.125,Relevant
159,'http://bit.ly/aUUxa','http://www.youtube.com/watch%3Fv%3DQof4Zg05gA8',0,0,'2009-08-24 17:26:12','anonymous','rt @stopkillingiran torture in islamic regime of iran http://bit.ly/auuxa #iran #iranelection #neda #tehran #neda #gr88',119,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 09:17:35 +0000',19,46,0.413043478261,1,'?',?,45,4,2,0,22,4,19,19,0.678440059599,0.576848201234,0.321559940401,?,0.0444805456043,?,0.0890221698915,?,17.0424251916,7.20377407872,51.3418738944,42.2696535131,33.1940069555,?,?,?,0.119522860933,0.217060785531,0,0,0.0,0.0,Relevant
160,'http://twitspam.org/?p=1403','http://twitspam.org/%3Fp%3D1403',19,1,'2009-06-23 06:20:20','anonymous','rt @twitspamorg updated fake #iranelection list -- http://twitspam.org/?p=1403 #gr88 #neda #iran #tehran',104,4153,'http://web.archive.org/web/20120118072933/http://twitspam.org/%3Fp%3D1403','2012-01-27 08:55:59','?',27,31,0.870967741935,1,'?',?,412,0,0,1,?,597,3531,500,0.579420522315,0.424394809872,0.420579477685,0.0879720544602,?,?,?,0.2001198994,4.00172968351,58.6989714088,21.2957336526,6.8173761609,18.7912271481,?,0.106963937691,0.230576384019,?,?,0,0,0.0,0.0,Relevant
161,'http://bit.ly/nQbph','http://www.slideband.com/slide/2011_Worldwide-Songs-and-Artists-in-Solidarity-for-Protesters-in-Iran.html',6,1,'2009-07-04 17:55:37','anonymous','rt @kxsar the world supports the ppl of iran http://bit.ly/nqbph #iranelection #iran #tehran #neda #gr88',104,21219,'http://web.archive.org/web/20101222234916/http://slideband.com/slide/2011_Worldwide-Songs-and-Artists-in-Solidarity-for-Protesters-in-Iran.html','2010-12-22 23:49:16','Sat 04 Jul 2009 08:17:48 +0000',19,105,0.180952380952,2,'Worldwide Songs and Artists in Solidarity for Protesters in Iran: Free Slideshow Maker Flash Slideshow on Slideband.com',108408,28,0,0,0,1118,19,197,194,0.771395278081,0.589432644019,0.228604721919,0.0570523695847,0.0485688753034,0.615135471623,0.070901254796,0.0671634730033,98.6289889162,71.9138898614,86.27180115,70.9279424606,85.0890051941,0.0962250448649,0.133630620956,0.0337099931232,0.102868899975,0.129749824027,0,4,0.0,0.266666666667,Relevant
162,'http://bit.ly/1VSbQS','http://www.youtube.com/watch%3Fv%3DsIzmlonvZ0I',0,0,'2009-08-06 11:34:12','anonymous','rt @tari00 listen to wyclef jean s concert for the people of iran http://bit.ly/1vsbqs #iran #iranelection #gr88 #neda #tehran',126,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 17:15:49 +0000',20,46,0.434782608696,1,'?',?,27,1,0,0,724,2,18,17,0.728162148865,0.50046860302,0.271837851135,?,0.0535714285714,?,0.060368161052,?,16.6548519494,8.97150059775,52.6303920141,53.867189123,31.644932352,?,?,?,0.218797487247,0.172589785453,0,2,0.0,0.105263157895,Relevant
163,'http://bit.ly/XXDls','http://www.facebook.com/pages/Mohsen-Sazegara/58805185457%3Fv%3Dwall%26viewas%3D0',0,0,'2009-07-11 20:39:58','anonymous','visit http://bit.ly/xxdls #iranelection #gr88 #neda #iran #tehran',65,10000000000000000000000,'?','xxxxxxxx','Sat 11 Jul 2009 12:39:06 +0000',19,81,0.234567901235,3,'?',?,0,71191,0,0,22,0,0,0,0.706343352983,0.514544433086,0.293656647017,?,0.0413645574855,?,?,?,100.0,7.50055417359,100.0,7.50055417359,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
164,'http://www.whyiprotest.net/','http://www.whyiprotest.net/',0,0,'2009-08-25 00:06:03','anonymous','rt @dryah why i voted - why i protest http://www.whyiprotest.net/ #iranelection #iran #gr88 #iran88 #neda #tehran (via @tntiran)',128,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,3,0,0,0,?,2,5,5,0.507669680093,0.490018156286,0.492330319907,?,?,?,?,?,100.0,69.4638534103,68.8747412564,69.4638534103,68.8747412564,?,?,?,?,?,0,0,0.0,0.0,Relevant
165,'http://bit.ly/ELmOc','http://www.youtube.com/watch%3Fv%3DuA8lCvYm_fI',4,1,'2009-06-23 09:04:48','anonymous','iranian teen beaten and put in trunk of cop car http://bit.ly/elmoc #iranelection #gr88 #neda #tehran #iran #news',113,12235,'http://web.archive.org/web/20090628122843/http://www.youtube.com/watch%3Fv%3DuA8lCvYm_fI','2012-05-30 03:01:49','Sun 21 Jun 2009 20:54:53 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,4246,42,570,500,0.543342131389,0.744818777558,0.456657868611,0.0,0.0463552017294,0.0446958263709,0.109407467699,0.0,16.6548519494,57.6046949371,57.4148699293,28.9123168999,29.0079067844,?,?,?,0.0664211164155,0.116450642633,0,0,0.0,0.0,Relevant
166,'http://bit.ly/26SB1h','http://www.ft.com/cms/s/0/c27a916e-7b0d-11de-8c34-00144feabdc0.html',0,0,'2009-07-28 15:02:29','anonymous','iranian officials crocodile tears can not hide the truth http://bit.ly/26sb1h #iranelection #iran #neda #tehran #gr88',117,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 01:09:36 +0000',20,67,0.298507462687,4,'Legal chief sets deadline to probe Tehran torture claims - FT.com',44266,5,0,0,0,636,3,15,15,0.555923890857,0.596567901445,0.444076109143,?,0.0266785264256,?,0.0574030491932,?,4.15890730653,56.3902946377,56.561177493,7.37521825918,7.35293622032,?,?,?,0.088561488554,0.257247877714,0,0,0.0,0.0,Relevant
167,'http://bit.ly/PUweR','http://groups.google.com/group/student-information-center/browse_thread/thread/99d3032e9df5a9b7%3Fhl%3Den',0,0,'2009-08-25 06:16:28','anonymous','http://bit.ly/puwer news & sazegar #iranelection #neda #tehran #stopahmadi #gr88 #greenrally #iranrevolution',108,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 22:15:35 +0000',19,105,0.180952380952,5,'?',?,1,0,0,0,14,0,0,0,0.584225255178,0.523723479386,0.415774744822,?,?,?,?,?,100.0,8.33112990131,100.0,8.33112990131,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
168,'http://bit.ly/Gymdv','http://www.reuters.com/article/2009/07/04/us-iran-lawyer-reformers-sb-idUKTRE5631HS20090704',0,0,'2009-07-04 18:47:02','anonymous','rt @gr8rdh rt @perlier #iran lawyer reformers held on security charge http://bit.ly/gymdv #iranelection #gr88 #tehran #neda',123,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 08:52:33 +0000',19,91,0.208791208791,5,'?',?,0,0,0,0,37,0,0,0,0.665163188491,0.829469270324,0.334836811509,?,0.062005444317,?,?,?,51.2445961561,62.2830461898,100.0,82.2769586444,51.2445961561,?,?,?,0.131375790959,?,0,0,0.0,0.0,Relevant
169,'http://bit.ly/10wbPx','http://www.youtube.com/watch%3Fv%3DPlYlQ2xHpwA',0,0,'2009-07-28 15:41:22','anonymous','rt @lissnup rt @iraniscc **urgent** #iranelection #iran my brother! plz helpp ! stop them someone http://bit.ly/10wbpx #gr88 #neda #tehran',138,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 06:55:00 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,459,15,66,63,0.485132225947,0.807058665414,0.514867774053,?,0.0497182203315,?,0.112684921743,?,63.3406452206,8.15668247581,20.1107068396,12.8774856135,31.7500820674,?,?,?,0.0780076451239,0.16781215552,0,0,0.0,0.0,Relevant
170,'http://bit.ly/gnRGb','http://edition.cnn.com/2009/WORLD/meast/08/25/iran.rape.allegations/index.html%3Feref%3Dedition',0,0,'2009-08-25 11:11:16','anonymous','rt @france7776 cnn(25/08) karrubi publishes detainee s rape account http://bit.ly/gnrgb #iranelection #iran #tehran #gr88 #neda #sohrab',135,10000000000000000000000,'?','xxxxxxxx','Tue 25 Aug 2009 00:00:09 +0000',19,95,0.2,7,'Karrubi publishes prison detainee's rape account - CNN.com',65415,0,0,0,0,92,27,98,97,0.623110974139,0.521433867131,0.376889025861,?,0.0607332247634,?,0.127378197701,?,1.24299891308,35.9280625481,32.4414975398,3.45968812377,3.83150904656,?,?,?,0.12222646627,0.186887756075,0,0,0.0,0.0,Relevant
171,'http://bit.ly/1RDb9R','http://www.roozonline.com/english/news/newsitem/article/2009/august/26//ahmadinejads-new-headache-the-dismissed-minister.html',0,0,'2009-08-26 02:10:56','anonymous','rooz ahmadinejads new headache the dismissed minister http://bit.ly/1rdb9r #iranelection #iran #gr88 #stopahmadi #tehran #neda',127,10000000000000000000000,'?','xxxxxxxx','Tue 25 Aug 2009 18:10:34 +0000',20,125,0.16,9,'?',?,2,0,0,0,87,5,17,17,0.707975570899,0.421862261152,0.292024429101,?,?,?,?,?,100.0,57.0251400792,50.5522507606,57.0251400792,50.5522507606,?,?,?,?,?,0,0,0.0,0.0,Relevant
172,'http://bit.ly/WfMNt','http://www.ireport.com/docs/DOC-279934',8,1,'2009-06-23 11:00:43','anonymous','ahmedinejad freedom is bad!!! http://bit.ly/wfmnt #iranelection #neda #iran #iran09 #tehran #gr88',97,5846,'http://web.archive.org/web/20090626123809/http://www.ireport.com/docs/DOC-279934%3F','2012-01-19 09:15:44','Mon 22 Jun 2009 14:55:02 +0000',19,38,0.5,2,'VIDEO PROOF AHMADINEJAD ASKING FOR VOTER FRAUD FROM COUNCIL - CNN iReport',142663,0,0,0,0,3874,28,493,464,0.429795166135,0.130325010258,0.570204833865,0.0,0.014115341904,0.0505005824368,0.0972761177693,0.011700108519,4.93619509939,6.68269188048,63.2231728302,73.8653702381,7.80757256939,?,?,?,0.0345032779671,0.0752894944048,0,2,0.0,0.181818181818,Relevant
173,'http://bit.ly/ipbrm','http://www.cnn.com/video/%23/video/offbeat/2009/07/08/moos.battle.of.swatters.cnn%3Firef%3Dvideosearch',116,1,'2009-07-12 05:37:37','anonymous','rt - cnn had covered an s bug too! http://bit.ly/ipbrm d #iranelection #iran #tehran #neda #gr88 #isfahan #esfahan #qom #nir',124,1754,'http://webarchive.loc.gov/lcwa0001/20011024050823/http://www9.cnn.com/video/','2012-12-21 00:00:00','Thu 09 Jul 2009 01:01:22 +0000',19,102,0.186274509804,8,'Video - Breaking News Videos from CNN.com',90132,101,0,0,0,354,3,8,8,0.571740020261,0.367856336154,0.428259979739,0.0415855241035,0.0236071410599,0.177468256023,0.0305113010036,0.0460694174855,42.9271673467,37.5701651275,65.0903139129,87.5207181131,65.9501618077,0.0514599821061,0.108147614087,0.0798723063831,0.0132175264286,0.0195235804219,0,0,0.0,0.0,Relevant
174,'http://tinyurl.com/nqlhs7','http://www.zeit.de/online/2009/26/neda-proteste-medien',20,1,'2009-06-23 11:14:45','anonymous','please rt @rinsdorfer worldwide protest against the murders in iran - http://tinyurl.com/nqlhs7 #tehran #iran #iranelection #neda #gr88',135,22108,'http://web.archive.org/web/20101223172313/http://www.zeit.de/online/2009/26/neda-proteste-medien%3F','2011-01-24 10:18:38','?',25,54,0.462962962963,4,'?',?,7,0,0,0,?,0,15,14,0.595869983076,0.962525280849,0.404130016924,0.0,0.0469452526813,0.0410770960961,0.12598815767,0.0,77.7636773601,7.59859189295,69.5465163766,9.7713896139,89.4331630621,?,?,?,0.0404821806298,0.135401225724,0,0,0.0,0.0,Relevant
175,'http://tinyurl.com/l3xcdq','http://nicsbloghaus.org/index.php%3F/archives/908-no-comment.html',0,0,'2009-08-27 01:14:44','anonymous','night skys over #tehran http://tinyurl.com/l3xcdq #iranelection #united4iran #gr88 #neda #sohrab #amir #berlin #tabriz',118,10000000000000000000000,'?','xxxxxxxx','?',25,65,0.384615384615,3,'?',?,40,16,8,1,?,1,4,4,0.560394110417,0.87543281008,0.439605889583,?,0.0270171613479,?,0.0446173735209,?,100.0,93.9993979618,94.023527502,93.9993979618,94.023527502,?,?,?,?,?,0,0,0.0,0.0,Relevant
176,'http://bit.ly/uJ6Yc','http://edition.cnn.com/2009/WORLD/07/09/index.html',16,1,'2009-07-12 06:02:04','anonymous','rt @ouwetinva rt - cnn iran on the ground (slide show) http://bit.ly/uj6yc #iranelection #gr88 #neda #tehran #iran #qom #esfahan #isfahan',137,580,'http://web.archive.org/web/20090712055224/http://edition.cnn.com/2009/WORLD/07/09/index.html','2012-02-18 09:03:26','Thu 09 Jul 2009 22:33:42 +0000',19,50,0.38,5,'CNN.com - Breaking News U.S. World Weather Entertainment & Video News',30830,251,0,0,0,342,11,46,14,0.565360875416,0.454139910563,0.434639124584,0.0356065842662,0.0338061701891,0.859156754194,0.0617213399848,0.0650084313277,100.0,82.9280149356,82.6779911181,82.9280149356,82.6779911181,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
177,'http://bit.ly/152lnO','http://www.cbc.ca/world/story/2009/08/06/iran-protest.html',2,1,'2009-08-07 03:40:19','anonymous','cbcnews canada montrealers protest ahmadinejad election http://bit.ly/152lno #iranelection #iran #tehran #gr88 #neda',116,28456,'http://web.archive.org/web/20100225113435/http://www.cbc.ca/world/story/2009/08/06/iran-protest.html','2010-02-25 11:34:35','Thu 06 Aug 2009 19:40:01 +0000',20,58,0.344827586207,6,'Montrealers protest Ahmadinejad election - World - CBC News',49483,0,0,0,0,14,0,5,5,0.591952352036,0.609068293484,0.408047647964,0.074150399776,0.0625649509605,0.395851517491,0.0686892827321,0.0746247361928,99.9964929128,8.72608325005,10.6203938993,8.72638929213,10.6207663789,0.833885531332,0.1490711985,0.152752523165,0.12598815767,0.129099444874,0,1,0.0,0.0833333333333,Relevant
178,'http://bit.ly/10f1ai','http://blog.austinheap.com/2009/06/15/how-to-setup-a-proxy-for-iran-citizens-for-windows/',30,1,'2009-06-23 14:27:20','anonymous','rt how to set up proxy server http://bit.ly/10f1ai #iranelection #neda #tehran #rafsanjani #iran #gr88 #iran09 #basij',117,17289,'http://web.archive.org/web/20110707191529/http://blog.austinheap.com/2009/06/15/how-to-setup-a-proxy-for-iran-citizens-for-windows/','2012-06-18 06:46:01','Mon 15 Jun 2009 14:38:37 +0000',20,89,0.224719101124,4,'How to setup a proxy for Iran citizens (for Windows!)',87631,22,2,1,0,4733,114,817,500,0.616701286004,0.716159385065,0.383298713996,0.040650532454,0.0355874139609,0.62975901521,0.177008274784,0.198189401405,98.8443113553,79.0255881296,78.4428048622,78.1122983812,79.3599588955,0.335701308843,0.0410135911428,0.210243739026,0.081978229473,0.155921194531,0,0,0.0,0.0,Relevant
179,'http://bit.ly/odDDp','http://www.guardian.co.uk/commentisfree/2009/jul/28/iran-protests-martin-amis',4,1,'2009-07-29 02:24:06','anonymous','guardian uk martin amis is wrong about iran http://bit.ly/odddp #iranelection #iran #tehran #neda #gr88',103,3779,'http://web.archive.org/web/20120229032705/http://www.guardian.co.uk/commentisfree/2009/jul/28/iran-protests-martin-amis','2012-02-29 03:27:05','Tue 28 Jul 2009 18:23:46 +0000',19,77,0.246753246753,5,'Martin Amis is wrong about Iran | Arshin Adib-Moghaddam | Comment is free | guardian.co.uk',118900,35,1,1,0,28,2,9,9,0.488234259347,0.28473851588,0.511765740653,0.0518782745141,0.0588776304373,0.580156565931,0.0804269552279,0.0804173020345,95.6872471158,78.2605273458,17.3054075841,74.8853441955,18.085385572,0.51337128757,0.0752923252421,0.112687233964,0.117520051274,0.133486358126,0,0,0.0,0.0,Relevant
180,'http://bit.ly/q9wX2','http://cnnwire.blogs.cnn.com/2009/07/09/militia-dispersing-protesters-in-iran/',8,1,'2009-07-09 13:27:44','anonymous','rt @france7776 cnnbkr militia dispersing protesters in iran http://bit.ly/q9wx2 #iranelection #iran #tehran #gr88 #neda',119,13148,'http://web.archive.org/web/20090713170652/http://cnnwire.blogs.cnn.com/2009/07/09/militia-dispersing-protesters-in-iran/','2010-08-29 04:36:55','Thu 09 Jul 2009 05:23:39 +0000',19,78,0.24358974359,4,'?',?,82,0,0,0,5017,24,94,93,0.68169704175,0.433840330389,0.31830295825,0.116444501948,?,?,?,0.12668256762,58.8541069649,83.718487342,72.3512335494,70.300012379,81.3449945186,?,0.253184841771,0.18887686586,?,?,0,0,0.0,0.0,Relevant
181,'http://bit.ly/lZOAo','http://www.kptm.com/Global/story.asp%3FS%3D10579845',0,0,'2009-06-23 16:18:17','anonymous','ap - amid crackdown  protesters find new ways to demonstrate- http://bit.ly/lzoao - #iranelection #iranian #tehran #iran #neda #gr88',132,10000000000000000000000,'?','xxxxxxxx','Tue 23 Jun 2009 07:33:30 +0000',19,51,0.372549019608,2,'?',?,0,0,0,0,92,0,0,0,0.674049311481,0.264342546347,0.325950688519,?,?,?,?,?,100.0,58.434823447,100.0,58.434823447,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
182,'http://bit.ly/12xXX9','http://www.kptm.com/Global/story.asp%3FS%3D10580539',0,0,'2009-06-23 17:07:28','anonymous','obama iran must stop violence against protesters - http://bit.ly/12xxx9 - #iranelection #tehran #iranian #neda #mousavi #gr88',125,10000000000000000000000,'?','xxxxxxxx','Tue 23 Jun 2009 08:44:54 +0000',20,51,0.392156862745,2,'Obama: Iran Must Stop Violence Against Protesters - FOX 42: Omaha News Sports and Weather; kptm.com |',59234,0,0,0,0,85,0,4,4,0.689724439746,0.825812147426,0.310275560254,?,0.0604367223019,?,0.0569802882298,?,100.0,81.9699290306,2.33736370079,81.9699290306,2.33736370079,?,?,?,?,?,0,0,0.0,0.0,Relevant
183,'http://bit.ly/2lDVPH','http://www.iranrights.org/english/document-651.php',9,1,'2009-08-27 16:40:32','anonymous','iranian boy tells of prison rape http://bit.ly/2ldvph #iran #iranelection #gr88 #neda #tehran',93,9157,'http://web.archive.org/web/20120223191309/http://www.iranrights.org/english/document-651.php','2012-06-16 08:22:19','Tue 25 Aug 2009 23:14:55 +0000',20,50,0.4,2,'Iranian Boy Who Defied Tehran Hardliners Tells of Prison Rape Ordeal - Iran Human Rights Library',30232,3,2,0,0,21,0,4,4,0.668849786432,0.743769847854,0.331150213568,0.0959411945567,0.101450980077,0.945690169615,0.11596812971,0.109669920256,100.0,30.9256931092,34.748218341,30.9256931092,34.748218341,0.998811645451,0.117369119465,0.127775313,0.117229643338,0.127623470625,0,0,0.0,0.0,Relevant
184,'http://bit.ly/voXMF','http://shooresh1917.blogspot.com/2009/08/iran-uprising-blogginglatest-headlines.html',1,1,'2009-08-07 13:26:48','anonymous','rt @bistoon rt list of killed arrested and released !(updated) @ http://bit.ly/voxmf #iranelection #iran #gr88 #tehran #neda',124,81462,'http://web.archive.org/web/20090811120430/http://shooresh1917.blogspot.com/2009/08/iran-uprising-blogginglatest-headlines.html','2009-08-11 12:04:30','Fri 07 Aug 2009 00:16:06 +0000',19,84,0.22619047619,3,'?',?,75,0,0,0,529,18,73,73,0.705743568509,0.751145652839,0.294256431491,0.0551245452244,?,?,?,0.185054052506,4.3908630911,64.4396587829,38.1146365873,6.81391424789,11.5201494341,?,0.0824474564894,0.363911208123,?,?,0,0,0.0,0.0,Relevant
185,'http://bit.ly/UwAT2','http://english.aljazeera.net/focus/2009/08/20098664517311631.html',14,1,'2009-08-07 14:32:33','anonymous','for my friends in jail in iran-aljazeera http://bit.ly/uwat2 #iranelection #iran #tehran #gr88 #neda #sohrab',108,13653,'http://web.archive.org/web/20090809182006/http://english.aljazeera.net/focus/2009/08/20098664517311631.html','2010-02-01 23:27:54','Thu 06 Aug 2009 04:36:46 +0000',19,65,0.292307692308,4,'For my friends in jail in Iran - Focus - Al Jazeera English',118627,0,0,0,0,211,12,43,43,0.644452732081,0.81369261133,0.355547267919,0.0538975883956,0.0366588225179,0.546382233975,0.118256329987,0.157846037187,99.9999999868,4.88169017132,5.56338306282,4.88169017196,5.56338306355,0.925614655211,0.0710220824228,0.20378116397,0.0664180641849,0.190571016316,0,0,0.0,0.0,Relevant
186,'http://bit.ly/bey7b','http://www.roozonline.com/persian/cartoon/cartoon-item/article/2009/august/26//2009-1.html',0,0,'2009-08-26 13:29:05','anonymous','rt @besalamati  2009 http://bit.ly/bey7b #iranelection #iran #gr88 #neda #tehran',86,10000000000000000000000,'?','xxxxxxxx','Wed 26 Aug 2009 05:23:11 +0000',19,90,0.211111111111,9,'?',?,357,0,0,0,10,0,0,0,0.675953009595,0.421543119334,0.324046990405,?,?,?,?,?,100.0,58.3840469948,100.0,58.3840469948,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
187,'http://radio.greencandle.org','http://radio.greencandle.org',0,0,'2009-08-07 15:14:22','anonymous','sea of green- http://radio.greencandle.org - up now madeski m &w  bjork  gb#48  sade  power! #iranelection #neda #gr88 #tehran #iran',132,10000000000000000000000,'?','xxxxxxxx','?',28,28,1.0,0,'?',?,6,0,0,0,?,0,0,0,0.528875307411,0.737821371282,0.471124692589,?,?,?,?,?,100.0,56.4328770217,100.0,56.4328770217,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
188,'http://www.worldpress.org/Mideast/3391.cfm','http://www.worldpress.org/Mideast/3391.cfm',487,1,'2009-08-07 18:07:48','anonymous','interview chomsky on #iran http://www.worldpress.org/mideast/3391.cfm #iranelection #tehran #gr88 #neda #sohrab',111,84,'http://web.archive.org/web/20121023180912/http://worldpress.org/Mideast/3391.cfm','2013-01-19 01:09:26','?',42,42,1.0,2,'?',?,102,18,9,0,?,9,34,33,0.676174249901,0.882971365341,0.323825750099,0.092600531936,0.093218062787,0.974039641861,0.151044315445,0.150043709748,100.0,98.5323546579,1.57968873933,98.5323546579,1.57968873933,1.0,0.0686414393195,0.174347997206,0.0686414393195,0.174347997206,0,0,0.0,0.0,Relevant
189,'http://bit.ly/3k4QN','http://anoniran.blogspot.com/2009/06/message-to-international-community-from.html',15,1,'2009-06-23 21:17:12','anonymous','rt @bountyofbeads rt from iran a message from iran pls rt http://bit.ly/3k4qn #iranelection #iran #tehran #gr88 #neda important message',135,1703,'http://web.archive.org/web/20111007214535/http://anoniran.blogspot.com/2009/06/message-to-international-community-from.html','2012-03-25 03:24:38','Tue 23 Jun 2009 11:27:04 +0000',19,81,0.234567901235,3,'?',?,216,0,0,0,5527,115,912,500,0.780502462394,0.0958390827867,0.219497537606,0.0535863822154,0.0492459241547,0.873974308432,0.151373158417,0.162419271845,99.999965453,94.5021611013,17.238881663,94.5021284536,17.2388876185,0.881917103688,0.0759737176398,0.19796011994,0.0754390940466,0.210101829936,0,0,0.0,0.0,Relevant
190,'http://bit.ly/J1U5f','http://www.youtube.com/watch%3Fv%3De3f6Z0n-tiI',0,0,'2009-08-28 02:38:00','anonymous','rt @stopkillingiran list of people declared dead  missing or detained #iran #iranelection #neda #gr88 #tehran #neda http://bit.ly/j1u5f',135,10000000000000000000000,'?','xxxxxxxx','Thu 27 Aug 2009 18:19:32 +0000',19,46,0.413043478261,1,'?',?,11,0,0,0,15,0,5,5,0.498531124283,0.425424347604,0.501468875717,?,?,?,?,?,100.0,7.4502324804,56.7318002812,7.4502324804,56.7318002812,?,?,?,?,?,0,0,0.0,0.0,Relevant
191,'http://bit.ly/wFa15','http://sabzfilms.webs.com/apps/videos/',14,1,'2009-07-04 23:24:10','anonymous','rt @heywho recommended !! @ali_hjafari archive of videos frm iran http://bit.ly/wfa15 #iranelection #gr88 #iran #neda #tehran',125,3215,'http://web.archive.org/web/20121124001745/http://sabzfilms.webs.com/apps/videos/','2012-12-05 18:02:31','Sat 04 Jul 2009 15:21:57 +0000',19,38,0.5,2,'?',?,38,0,0,0,91,12,102,100,0.707293225456,0.394174351355,0.292706774544,0.0392299335724,0.0401142655425,0.948229610121,0.0700211554199,0.0684820409779,99.9833720592,57.3668147428,54.4268488015,57.3572758228,54.4177987373,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
192,'http://bit.ly/T5XWn','http://www.youtube.com/view_play_list%3Fp%3D7B1ED47B6A9665A4',0,0,'2009-07-30 15:26:06','anonymous','rt @greenquran 7 videos of todays protests and behesht zahra http://bit.ly/t5xwn #iranelection #neda #iran #gr88 #tehran',120,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 05:35:50 +0000',19,60,0.316666666667,1,'?',?,18,0,0,3,349,7,10,10,0.57867497718,0.423178522218,0.42132502282,?,0.0207972582702,?,0.0169808902703,?,2.23230942612,9.16377111701,56.4232990323,24.3601613093,3.95636105015,?,?,?,0.0753778361444,0.0615457454897,0,0,0.0,0.0,Relevant
193,'http://tr.im/pvGV','http://tr.im/404',0,0,'2009-06-23 21:35:18','anonymous','#iran new tactic crash the bazaar - http://tr.im/pvgv #iranelection #tehran #gr88 #neda rt @phabi @dcb23',104,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.594194746507,0.645647777146,0.405805253493,?,0.0677285461479,?,0.0554891871735,?,36.2252510304,56.9150465717,51.7024553766,63.6479335649,70.0648562366,?,?,?,0.0870388279778,0.0364965934301,0,0,0.0,0.0,Relevant
194,'http://bit.ly/skBae','http://rocnow.com/article/opinion-syndicated-columns/2009908060348',0,0,'2009-08-07 21:22:37','anonymous','rt @bantrybay rocnow rubin iranian martyrs could stir political shift http://bit.ly/skbae #iranelection #iran #tehran #gr88 #neda',129,10000000000000000000000,'?','xxxxxxxx','Fri 07 Aug 2009 13:10:45 +0000',19,66,0.287878787879,3,'?',?,2,0,1,0,40,1,4,4,0.72492418226,0.41375546042,0.27507581774,?,0.0284440061994,?,0.0284440061994,?,45.4353982864,84.16644765,83.3798535261,53.9827919022,54.492058171,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
195,'http://tinyurl.com/nd8sux','http://www.ireport.com/docs/DOC-272472',3,1,'2009-06-24 00:16:38','anonymous','@ metabolica rt protestors answering with flowers http://tinyurl.com/nd8sux #iranelection #neda #iran #tehran please rt iran #gr88',130,45254,'http://web.archive.org/web/20090713125052/http://www.ireport.com/docs/DOC-272472','2009-08-13 17:05:16','?',25,38,0.657894736842,2,'?',?,0,0,0,0,?,5,92,92,0.548655530974,0.595975469233,0.451344469026,0.0355657437464,0.0272127734082,0.381784639878,0.0761252257464,0.0964069733761,7.29614256032,12.9315767625,77.387037464,56.4211363729,5.64626857658,0.395284707521,0.147087101354,0.200445931434,0.0936129719121,0.105644281841,0,0,0.0,0.0,Relevant
196,'http://tinyurl.com/krep5q','http://english.aljazeera.net/news/middleeast/2009/07/200972913171013282.html',2,1,'2009-07-29 14:02:18','anonymous','rt @ajenglish iran to put  rioters  on trial http://tinyurl.com/krep5q #iranelection #iran #tehran #gr88 #neda',110,11280,'http://web.archive.org/web/20090901171018/http://english.aljazeera.net/news/middleeast/2009/07/200972913171013282.html','2009-09-01 17:10:18','?',25,76,0.328947368421,5,'?',?,0,0,0,0,?,4,19,19,0.615979155674,0.815910519542,0.384020844326,0.0557382082269,0.0448285782626,0.516307097848,0.106093854094,0.152433034231,100.0,98.0888851726,92.4270994667,98.0888851726,92.4270994667,0.909353109041,0.0758370495715,0.17948025978,0.0688020916154,0.162830929557,0,0,0.0,0.0,Relevant
197,'http://is.gd/1SOa0','http://www.nytimes.com/2009/07/30/world/middleeast/30iran.html%3F_r%3D1',2,1,'2009-07-29 15:14:25','anonymous','nytimes reports of prison abuse and deaths anger iranians http://is.gd/1soa0 #iranelection #iran #tehran #gr88 #neda',116,54342,'http://web.archive.org/web/20090801062007/http://www.nytimes.com/2009/07/30/world/middleeast/30iran.html%3F_r%3D1','2009-08-01 06:20:07','?',18,71,0.253521126761,6,'?',?,200,0,0,0,?,17,83,83,0.648919403953,0.865958221539,0.351080596047,0.0,0.050421948409,0.0840365806816,0.0925598643732,0.0368855556782,100.0,58.2894603927,50.9520093334,58.2894603927,50.9520093334,?,?,?,?,?,0,0,0.0,0.0,Relevant
198,'http://bit.ly/BAuaB','http://www.rsf.org/spip.php%3Fpage%3Darticle%26id_article%3D33781',0,0,'2009-07-12 16:50:38','anonymous','rt 41 journalists in prison after a month of unrest http://bit.ly/bauab #iranelection #iran #gr88 #neda #tehran',111,10000000000000000000000,'?','xxxxxxxx','Sun 12 Jul 2009 06:55:47 +0000',19,65,0.292307692308,1,'Reporters Without Borders',150772,1194,508,316,0,18,12,45,4,0.464884596848,0.910708388779,0.535115403152,?,0.0,?,0.0458831467741,?,100.0,57.0187672248,7.50576198067,57.0187672248,7.50576198067,?,?,?,?,?,0,0,0.0,0.0,Relevant
199,'http://bit.ly/JPyBH','http://www.newyorker.com/talk/comment/2009/08/31/090831taco_talk_secor',20,1,'2009-08-27 00:12:53','anonymous','rt @bantrybay great timing! the new yorker the iran show http://bit.ly/jpybh #iranelection #iran #tehran #gr88 #neda #stopahmadi',128,1979,'http://web.archive.org/web/20121015004552/http://www.newyorker.com/talk/comment/2009/08/31/090831taco_talk_secor','2012-11-14 01:17:10','Mon 24 Aug 2009 05:38:06 +0000',19,70,0.271428571429,6,'Show trials in Iran : The New Yorker',109624,535,0,0,0,213,41,143,141,0.776133125793,0.199157207881,0.223866874207,0.0454718048543,0.03887834077,0.958142539806,0.191858505683,0.193969609928,100.0,91.7490249373,17.2893579045,91.7490249373,17.2893579045,0.997584541063,0.0476799026568,0.288206429732,0.0476799026568,0.288206429732,0,0,0.0,0.0,Relevant
200,'http://www.mowjcamp.com/article/id/11061','http://www.mowjcamp.com/article/id/11061',4,1,'2009-08-08 05:56:01','anonymous','plz help rt thisfor todays trials.show prisoners support http://www.mowjcamp.com/article/id/11061 #iranelection #iran #tehran #neda #gr88',137,3069,'http://web.archive.org/web/20091029064710/http://www.mowjcamp.com/article/id/11061','2011-09-15 11:30:38','?',40,40,1.0,3,'?',?,0,0,0,0,?,14,70,70,0.675392625776,0.738846538232,0.324607374224,0.0775403508665,?,?,?,0.0785013693256,45.9018141579,19.7445598541,13.8136655246,9.06311117053,6.34072307751,?,?,?,?,?,0,0,0.0,0.0,Relevant
201,'http://bit.ly/31TOd3','http://www.iranian.com/main/news/2009/08/06/irans-virtual-front-line',1,1,'2009-08-06 13:43:45','anonymous','rt @bantrybay our own austin heap - iranian on iran s virtual front line http://bit.ly/31tod3 #iranelection #iran #tehran #neda #gr88',133,36975,'http://wayback.archive-it.org/1372/20090826113325/http://www.iranian.com/main/news/2009/08/06/irans-virtual-front-line','2009-08-26 00:00:00','Thu 06 Aug 2009 05:05:24 +0000',20,68,0.294117647059,6,'Iranian.com  nothing is sacred',62090,1,0,0,0,146,1,3,3,0.833500486728,0.379674132365,0.166499513272,0.0685792666498,0.0503435077775,0.248190909586,0.0490007722583,0.0750939261483,12.7102599696,12.5204485385,14.1915600634,98.5066282554,89.5621053135,0.0,0.0827605888602,0.0805532420312,0.0785674201318,0.0764719112902,0,0,0.0,0.0,Relevant
202,'http://bit.ly/BeaRs','http://niacblog.wordpress.com/2009/07/28/welcome-to-phase-ii/',5,1,'2009-07-29 15:57:05','anonymous','welcome to phase ii http://bit.ly/bears #iran #iranelection #gr88 #neda #tehran #stopamahdi',93,28975,'http://wayback.archive-it.org/1372/20090823235708/http://niacblog.wordpress.com/2009/07/28/welcome-to-phase-ii/','2009-12-13 05:35:54','Wed 29 Jul 2009 06:49:13 +0000',19,61,0.311475409836,4,'?',?,0,0,0,0,93,1,4,4,0.650584855025,0.0814710108289,0.349415144975,0.0709135786164,0.0504048649091,0.487450896074,0.0762049928099,0.0995533068064,15.2771690614,80.175126503,75.3815778819,12.248489621,11.5161710941,0.761685820569,0.0674199862463,0.135905917717,0.0724206824378,0.14598637372,0,0,0.0,0.0,Relevant
203,'http://bit.ly/SZENw','http://translate.google.com/translate%3Fu%3Dhttp%253A%252F%252Fwww.mowjcamp.com%252Farticle%252Fid%252F11061%26sl%3Dfa%26tl%3Den%26hl%3Den%26ie%3DUTF-8',0,0,'2009-08-08 05:59:26','anonymous','@boorboori soft-translation http://bit.ly/szenw #iranelection #iran #tehran #neda #gr88',87,10000000000000000000000,'?','xxxxxxxx','Fri 07 Aug 2009 21:59:28 +0000',19,151,0.12582781457,1,'?',?,0,0,0,0,9,0,0,0,0.583300435063,0.412699249915,0.416699564937,?,?,?,?,?,100.0,58.7704749056,100.0,58.7704749056,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
204,'http://bit.ly/lMluM','http://www.youtube.com/watch%3Fv%3DSNocyz1NRjA',19,1,'2009-07-29 16:09:32','anonymous','rt @gr8rdh video u have 2 see  read & hear this one. tribute -- bella ciao -- http://bit.ly/lmlum #iranelection #iran #gr88 #tehran #neda',137,8221,'http://web.archive.org/web/20091210182633/http://www.youtube.com/watch%3Fv%3DSNocyz1NRjA','2012-02-01 23:03:34','Tue 28 Jul 2009 06:40:09 +0000',19,46,0.413043478261,1,'?',?,76745,61488,24784,90,2351,393,2084,500,0.640572335746,0.365513888681,0.359427664254,0.0517395205746,0.0509872379619,0.31472295676,0.135419898416,0.118603209413,26.1146027445,17.5450389274,86.240276242,67.1847820129,30.281214164,0.78768405331,0.0649056511348,0.205873309451,0.0670025210173,0.193459941894,0,0,0.0,0.0,Relevant
205,'http://bit.ly/TAENd','http://www.youtube.com/watch%3Fv%3DP6gApzzbVCY',0,0,'2009-08-29 03:58:28','anonymous','torture in islamic regime of #iran #iranelection #neda #gr88 #tehran part 3 http://bit.ly/taend',95,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 09:33:38 +0000',19,46,0.413043478261,1,'?',?,33,1,0,0,14,1,10,10,0.680446013109,0.64076219628,0.319553986891,?,0.0588839309468,?,0.0744690620511,?,16.6518032184,51.3535537941,51.3509755119,32.4258050089,32.4274330768,?,?,?,0.169418536893,0.158804073993,0,0,0.0,0.0,Relevant
206,'http://bit.ly/72XFq','http://www.youtube.com/watch%3Fv%3Dh-N3ukBfa_Y',1,1,'2009-06-24 06:51:57','anonymous','please rt another video from a non-tehran city  uroomiyeh http://bit.ly/72xfq #iranelection #neda #tehran #mousavi1388 #iran #gr88',130,61683,'http://wayback.archive-it.org/1147/20090927215008/http://www.youtube.com/watch%3Fv%3Dh-N3ukBfa_Y','2009-09-27 00:00:00','Tue 23 Jun 2009 18:50:56 +0000',19,46,0.413043478261,1,'?',?,75,0,0,0,1098,6,42,42,0.510770379492,0.464214038606,0.489229620508,0.0399202392028,0.0430697878451,0.268536506353,0.0515930214633,0.0409128355788,42.6304524437,66.9076174625,48.9277792035,28.5230200436,87.1293427531,0.303239217432,0.101709525543,0.0758098043579,0.111803398875,0.0625,0,0,0.0,0.0,Relevant
207,'http://tr.im/s24F','http://tr.im/404',0,0,'2009-07-12 22:42:30','anonymous','rt @usa4freedom the persian empire history - part 1 http://tr.im/s24f #iranelection #iran #gr88 #neda #tehran',109,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.659266223081,0.563083881374,0.340733776919,?,0.0675737378399,?,0.0553623545798,?,37.3971260537,59.3560221793,51.7024553766,63.0047713453,72.3314314209,?,?,?,0.0883883476483,0.0370624658331,0,0,0.0,0.0,Relevant
208,'http://bit.ly/3Qaul','http://www.youtube.com/watch%3Fv%3DRASKaZFZtS8',379,1,'2009-08-05 19:35:01','anonymous','bon jovi  andy  richie sambora & friends sing for iran(farsi/english) http://bit.ly/3qaul #gr88 #neda #tehran #iran #iranelection',129,1479,'http://web.archive.org/web/20111206195940/http://www.youtube.com/watch%3Fv%3DRASKaZFZtS8','2012-10-10 11:42:41','Sat 27 Jun 2009 17:27:58 +0000',19,46,0.413043478261,1,'?',?,157061,153922,74215,135,5748,430,3298,500,0.592009720258,0.820578710296,0.407990279742,0.0574371263996,0.0595887667886,0.467277134679,0.107897931068,0.0819689829296,32.2909501076,99.1248019842,69.0575940911,32.5760550954,22.2993532535,0.54971185592,0.156385810543,0.120020331697,0.173585214641,0.109530959431,0,5,0.0,0.277777777778,Relevant
209,'http://www.iranhumanrights','http://www.iranhumanrights',0,0,'2009-07-29 18:07:37','anonymous','interviews and eyewitness accounts http://www.iranhumanrights.... #iran #iranelection #gr88 #neda #tehran',105,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,0,'?',?,0,0,0,0,?,4,21,8,0.654465715172,0.834289653998,0.345534284828,?,?,?,?,?,100.0,57.9876954819,56.4329180112,57.9876954819,56.4329180112,?,?,?,?,?,0,0,0.0,0.0,Relevant
210,'http://bit.ly/dCdAY','http://www.thedailybeast.com/blogs-and-stories/2009-06-22/how-neda-divided-my-family/',13,1,'2009-06-24 18:36:42','anonymous','first-hand account of reactions to neda in iran http://bit.ly/dcday #iranelection #gr88 #iran #tehran #neda',107,25138,'http://web.archive.org/web/20091213013540/http://www.thedailybeast.com/blogs-and-stories/2009-06-22/how-neda-divided-my-family','2012-10-19 09:08:59','Wed 24 Jun 2009 10:24:39 +0000',19,85,0.223529411765,3,'?',?,0,0,0,0,41,8,38,37,0.764522243799,0.660377505594,0.235477756201,0.0527371915451,0.0399094285509,0.313005818626,0.137177858286,0.135528308032,99.9999992718,3.45925871544,2.94507045357,3.45925874063,2.94507047502,0.459659742564,0.0858428542931,0.175426473293,0.0659022406319,0.155174669811,0,0,0.0,0.0,Relevant
211,'http://bit.ly/4CcvsW','http://www.youtube.com/watch%3Fv%3DV6OQvdnvBtA',7,1,'2009-07-13 13:30:53','anonymous','video sohrab aarabi funeral/4 http://bit.ly/4ccvsw (@madyar) #iranelection #gr88 #neda #sohrab #iran #tehran #iranvote #iranews #hrfd #youn',139,37747,'http://wayback.archive-it.org/1749/20110614023036/http://www.youtube.com/watch%3Fv%3DV6OQvdnvBtA','2011-11-05 06:29:59','Mon 13 Jul 2009 04:08:08 +0000',20,46,0.434782608696,1,'?',?,18,0,0,0,187,4,17,16,0.513521175449,0.407127590795,0.486478824551,0.0188260831575,?,?,?,0.0208559758064,100.0,57.0115490498,78.8864243051,57.0115490498,78.8864243051,?,?,?,?,?,0,0,0.0,0.0,Relevant
212,'http://link.reuters.com/nec69c','http://www.reuters.com/article/2009/07/30/us-iran-cemetery-mousavi-sb-idUSTRE56T2AN20090730',0,0,'2009-07-30 16:52:37','anonymous','rt @reuters_topnews mousavi tehran cemetery to mourn unrest victims http://link.reuters.com/nec69c #iranelection #iran #neda #tehran #gr88',138,10000000000000000000000,'?','xxxxxxxx','?',30,91,0.32967032967,5,'?',?,0,0,0,0,?,0,0,0,0.610044141202,0.84220028783,0.389955858798,?,0.0752591495078,?,?,?,64.303314984,7.05843587696,100.0,10.9767838232,64.303314984,?,?,?,0.231793162486,?,0,0,0.0,0.0,Relevant
213,'http://bit.ly/eRXP9','http://www.youtube.com/watch%3Fv%3DhPWFWQBhB-4',0,0,'2009-08-30 01:43:53','anonymous','iran music #tehran #gr88 #neda #iran #iranelection http://bit.ly/erxp9',70,10000000000000000000000,'?','xxxxxxxx','Fri 21 Aug 2009 16:59:56 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,22,1,24,24,0.70288506021,0.420237650692,0.29711493979,?,?,?,?,?,100.0,70.8916704347,56.4389750015,70.8916704347,56.4389750015,?,?,?,?,?,0,0,0.0,0.0,Relevant
214,'http://bit.ly/QdrdO','http://www.presstv.ir/detail.aspx%3Fid%3D99032%26sectionid%3D351020704',2,1,'2009-07-13 16:53:25','anonymous','the selective solidarity of mr chavez. according to him cia caused iran unrest http://bit.ly/qdrdo #iran #iranelection #gr88 #neda #tehran',138,50252,'http://web.archive.org/web/20090629025553/http://www.presstv.ir/detail.aspx%3Fid%3D99032%26sectionid%3D351020704','2009-06-29 02:55:53','Thu 25 Jun 2009 06:45:23 +0000',19,70,0.271428571429,1,'?',?,7,0,0,0,405,1,10,10,0.533488904086,0.953292693835,0.466511095914,0.0536248920172,0.0239456571305,0.161794493016,0.0533591627847,0.059747354747,7.04743036321,92.525863759,92.5684344075,7.61671394018,6.52369595318,?,0.14530954843,0.129519867533,?,?,0,0,0.0,0.0,Relevant
215,'http://bit.ly/zXwCP','http://www.gopetition.com/petitions/release-issa-saharkhiz.html',6,1,'2009-09-13 17:45:51','anonymous','rt @perry1949 @bbottehond heip free @onlymehdi father http://bit.ly/zxwcp #iranelection #iran #tehran #gr88 #neda',113,14392,'http://web.archive.org/web/20090922214543/http://www.gopetition.com/petitions/release-issa-saharkhiz.html','2012-10-12 00:50:47','Sun 13 Sep 2009 06:55:46 +0000',19,63,0.301587301587,2,'Isa (Issa) Saharkhiz: Request for his release from Prison Petition',19917,150,80,34,14,46,401,621,500,0.737687439149,0.493113677821,0.262312560851,0.0526344950667,0.0448561304016,0.734086408163,0.114751528482,0.125455577532,99.9999999945,17.6341079611,83.3263686544,17.634107962,83.3263686498,0.832502600205,0.0534352874909,0.125424829893,0.0386911616267,0.127008557425,0,0,0.0,0.0,Relevant
216,'http://bit.ly/OAULb','http://www.youtube.com/watch%3Fv%3D1hvHja_yi8w',3,1,'2009-06-25 02:22:04','anonymous','rt crimes against humanity charges sought against iran in hague. http://bit.ly/oaulb #iranelection #gr88 #iran #neda #tehran',124,3572,'http://web.archive.org/web/20111123032136/http://www.youtube.com/watch%3Fv%3D1hvHja_yi8w','2011-11-23 03:21:36','Mon 22 Jun 2009 14:06:24 +0000',19,46,0.413043478261,1,'?',?,399,3,1,0,1391,14,148,145,0.738823816716,0.622862246696,0.261176183284,0.0650536311179,0.0679128804362,0.513945252285,0.104581306486,0.106832494748,16.5172290756,4.29846808528,4.79920363819,26.024147668,29.055743044,0.662541348869,0.139262124765,0.235412236586,0.130120009726,0.237407517277,0,0,0.0,0.0,Relevant
217,'http://bit.ly/IyylL','http://www.youtube.com/watch%3Fv%3Da8arvEzHsA8',8,1,'2009-07-30 03:41:28','anonymous','listenup ppl - http://bit.ly/iyyll ----- trust me das true ) #iran #iranelection #gr88 #neda #iran #tehran',106,3619,'http://web.archive.org/web/20120217044147/http://www.youtube.com/watch%3Fv%3Da8arvEzHsA8','2012-10-11 06:34:26','Sat 09 May 2009 10:57:23 +0000',19,46,0.413043478261,1,'?',?,103574,94226,44280,20,764,302,1959,500,0.737601066747,0.171749291242,0.262398933253,0.0323612733174,0.0342415780831,0.475928218474,0.111537308219,0.0831836774209,86.191144501,25.2572262324,26.1330989418,29.3037369194,30.3199349459,0.239045721867,0.0238365647311,0.0745799524817,0.0,0.0765525353624,0,3,0.0,0.1875,Relevant
218,'http://bit.ly/o8Ovy','http://www.youtube.com/watch%3Fv%3D5HcPRdDbrmQ',0,0,'2009-07-30 06:47:51','anonymous','a terrifying video from tehran streets http://bit.ly/o8ovy #iran #iranelection #gr88 #neda #tehran',98,10000000000000000000000,'?','xxxxxxxx','Fri 24 Jul 2009 05:32:55 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,381,1,8,8,0.550388259235,0.137722290328,0.449611740765,?,0.0558471877722,?,0.0757735230424,?,16.752508246,57.4150304519,50.364936862,29.1779140656,33.2622441122,?,?,?,0.0800640769025,0.0965609099171,0,0,0.0,0.0,Relevant
219,'http://bit.ly/emrNR','http://www.iranian.com/main/node/76265',0,0,'2009-08-09 12:22:56','anonymous','rt @pashataaj rt @ganggreen2009 iranian  marg baar dictator in iran  - http://bit.ly/emrnr - #iranelection #iran #gr88 #tehran #neda',132,10000000000000000000000,'?','xxxxxxxx','Sun 09 Aug 2009 02:22:26 +0000',19,38,0.5,3,'?',?,305,82,74,1,39,2,6,6,0.734056604865,0.39236480995,0.265943395135,?,0.0520889856567,?,0.0683388831635,?,55.9502141952,57.7939039281,57.0189151334,96.8098889198,98.1257080468,?,?,?,0.0808452083454,0.0589255650989,0,0,0.0,0.0,Relevant
220,'http://tr.im/uHIZ','http://tr.im/404',0,0,'2009-07-30 06:54:34','anonymous','what is going on today in #iran nytimes re todays protests going on now in #tehran ... http://tr.im/uhiz #iranelection #gr88 #neda',130,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.400362612183,0.781807966353,0.599637387817,?,0.0586546415254,?,0.0554891871735,?,11.8111885305,57.160668725,51.7024553766,20.6631391723,22.8445408335,?,?,?,0.0990147542977,0.0359558732648,0,0,0.0,0.0,Relevant
221,'http://bit.ly/Nv2dw','http://www.rsf.org/41-journalists-in-prison-after-a.html',4,1,'2009-07-13 19:05:12','anonymous','reporters without borders 41 iranian journalists in prison http://bit.ly/nv2dw #iranelection #iran #tehran #neda #gr88',118,7040,'http://web.archive.org/web/20120203210232/http://www.rsf.org/41-journalists-in-prison-after-a.html','2012-02-03 21:02:32','Mon 13 Jul 2009 01:46:21 +0000',19,56,0.339285714286,1,'41 journalists in prison after a month of unrest - Reporters Without Borders',66014,0,0,0,0,1558,19,67,66,0.685779810386,0.665849879762,0.314220189614,0.0586704344673,0.0544454527029,0.637563861392,0.0825823238686,0.0955826406502,94.4135407435,92.1641257961,90.7240559498,97.6174869306,96.0922079982,0.960228902075,0.157313301241,0.142879925274,0.152209883712,0.138244742429,0,0,0.0,0.0,Relevant
222,'http://bit.ly/iefze','http://www.presstv.ir/detail.aspx%3Fid%3D102947%26sectionid%3D351020101',1,1,'2009-08-09 15:34:41','anonymous','press tv majlis bloc seeks to put iran s mousavi to trial http://bit.ly/iefze #iranelection #iran #tehran #neda #gr88',117,43008,'http://web.archive.org/web/20090812033129/http://www.presstv.ir/detail.aspx%3Fid%3D102947%26sectionid%3D351020101','2009-08-12 03:31:29','Sun 09 Aug 2009 03:45:26 +0000',19,71,0.267605633803,1,'No Operation',2452,5,0,0,0,25,6,26,26,0.520069381735,0.747095685381,0.479930618265,0.0706506015869,0.0696920990287,0.153458081843,0.0549351050361,0.0946741031527,8.66484988719,42.9951743059,65.0146446648,20.153075379,13.3275355604,?,0.1393043446,0.214124167202,?,?,0,0,0.0,0.0,Relevant
223,'http://bit.ly/8Ao2P','http://abcnews.go.com/International/story%3Fid%3D8275677%26page%3D1',3,1,'2009-08-09 15:39:35','anonymous','abc news why iran s revolutionary guards mercilessly crack down http://bit.ly/8ao2p #iranelection #iran #tehran #neda #gr88',123,20957,'http://web.archive.org/web/20090917212852/http://abcnews.go.com/International/story%3Fid%3D8275677%26page%3D1','2009-09-17 21:28:52','Sun 09 Aug 2009 07:39:23 +0000',19,67,0.283582089552,2,'?',?,231,591,149,0,12,7,23,22,0.508175362674,0.338650012153,0.491824637326,0.0686143843534,0.0467099366497,0.332961140654,0.0706561804781,0.110545397014,11.7852839851,16.8358942277,12.1166713025,70.0009386237,97.2650300635,?,0.118124884644,0.157499846192,?,?,0,0,0.0,0.0,Relevant
224,'http://gr88.tumblr.com/)','http://gr88.tumblr.com/%29',0,0,'2009-06-25 07:06:01','anonymous','rt urgent for wounded!! english & farsi first aid info (http://gr88.tumblr.com/) #iranelection #neda #tehran #iran #gr88',120,10000000000000000000000,'?','xxxxxxxx','?',24,26,0.923076923077,1,'?',?,0,0,0,0,?,1220,5211,500,0.754115812769,0.798965188928,0.245884187231,?,?,?,?,?,100.0,32.2079756508,10.2325407714,32.2079756508,10.2325407714,?,?,?,?,?,0,0,0.0,0.0,Relevant
225,'http://bit.ly/mUrwI','http://www.guardian.co.uk/world/2009/jul/28/iran-prisoners-release-evin-prison',22,1,'2009-07-30 08:35:46','anonymous','after wave of protests iran frees 140 prisoners. keep up the pressure! lhttp://bit.ly/murwi #iran #iranelection #gr88 #neda #tehran',131,2711,'http://web.archive.org/web/20120621092057/http://www.guardian.co.uk/world/2009/jul/28/iran-prisoners-release-evin-prison','2012-10-03 11:41:04','Tue 28 Jul 2009 12:50:52 +0000',19,78,0.24358974359,5,'Iran frees 140 political detainees from Tehran prison after wave of protests | World news | The Guardian',118871,92,0,2,0,35,1,18,17,0.590021278372,0.802934500524,0.409978721628,0.0467707173347,0.0470807049675,0.724545641207,0.095881395201,0.0952500952501,99.9999998963,4.85617620814,55.303181809,4.8561762031,55.3031818663,0.834218036512,0.116023870223,0.189029124543,0.136201044921,0.200979369271,0,0,0.0,0.0,Relevant
226,'http://bit.ly/D1L2L','http://www.youtube.com/watch%3Fv%3DEkQ1iNHEGW8',3,1,'2009-06-25 07:23:45','anonymous','kissinger threatens regime change in iran if coup fails http://bit.ly/d1l2l #iranelection #iran #neda #tehran #gr88',115,15806,'http://web.archive.org/web/20110910114711/http://www.youtube.com/watch%3Fv%3DEkQ1iNHEGW8','2012-03-10 17:09:00','Fri 19 Jun 2009 01:44:59 +0000',19,46,0.413043478261,1,'?',?,205,20,38,0,149,13,68,67,0.708014544614,0.363181768729,0.291985455386,0.0529580721494,0.0573992665798,0.435172089515,0.106487887611,0.107119505464,31.7534036938,88.6377310162,98.4580794172,28.1454965546,32.2506836226,0.362887369301,0.167984210226,0.167000715364,0.246885359939,0.178280071191,0,0,0.0,0.0,Relevant
227,'http://www.neda-revolution.com/','http://www.neda-revolution.com/',12,1,'2009-07-13 21:50:32','anonymous','@thesilentdove your video now on http://www.neda-revolution.com/ #iranelection #tehran #azadi #ashraf #rajavi #neda #basij #iran #gr88 # ...',140,16424,'http://web.archive.org/web/20090803022416/http://www.neda-revolution.com/','2011-02-08 16:11:38','?',31,31,1.0,0,'?',?,4,0,0,0,?,1,27,27,0.598281935321,0.601842879958,0.401718064679,0.0598963492072,?,?,?,0.132665117812,52.7953907251,82.9938461707,24.1959809515,63.6136209623,12.7743626831,?,0.0818317088385,0.163166934707,?,?,0,0,0.0,0.0,Relevant
228,'http://twitblo.gs/JWLpW9','http://twitblo.gs/JWLpW9',0,0,'2009-07-17 13:31:46','anonymous','via @jimsciuttoabc a powerful opposition showing today #iranelection #iran #neda #gr88 #tehran #shiraz http://twitblo.gs/jwlpw9',127,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.71944245242,0.40300463628,0.28055754758,?,?,?,?,?,100.0,59.136687892,100.0,59.136687892,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
229,'http://bit.ly/xq7HS','http://aeinstein.org/organizations/org/Farsi-FDTD.pdf',98,1,'2009-06-25 08:02:01','anonymous','rt rt rt rt http://bit.ly/xq7hs strategic nonviolent resistance in farsi - please rt #iranelection #gr88 #tehran #iran #neda rt rt rt rt rt',139,126,'http://web.archive.org/web/20110911080407/http://www.aeinstein.org/organizations/org/Farsi-FDTD.pdf','2012-10-21 16:08:04','Mon 22 Jun 2009 01:09:10 +0000',19,53,0.358490566038,3,'?',654011,179,31,15,0,737,5,82,82,0.724203418877,0.282338756745,0.275796581123,0.0280494632606,0.0280494632606,1.0,0.025814543321,0.025814543321,100.0,36.3041950519,93.8863898321,36.3041950519,93.8863898321,?,?,?,?,?,0,0,0.0,0.0,Relevant
230,'http://bit.ly/i6z23','http://www.youtube.com/watch%3Fv%3DD4JYHm9Gh1o',0,0,'2009-08-30 18:37:33','anonymous','truth about irig by exiled iranians #iran #iranelection #neda #gr88 #tehran part - 5 http://bit.ly/i6z23',104,10000000000000000000000,'?','xxxxxxxx','Sun 30 Aug 2009 10:37:33 +0000',19,46,0.413043478261,1,'?',?,11,1,0,0,17,1,3,3,0.681293937825,0.464366676607,0.318706062175,?,0.0393106813771,?,0.0416195057385,?,16.5571559305,56.8296442975,56.8142035979,29.1347168106,29.1426349082,?,?,?,0.0422577127364,0.0383482494424,0,0,0.0,0.0,Relevant
231,'http://bit.ly/NBHBK','http://www.youtube.com/watch%3Fv%3Djbf_40g3wDM',699,1,'2009-06-25 08:54:24','anonymous','fascist basiji animals running away and shooting at iranians- youtube video 6/20 http://bit.ly/nbhbk #gr88 #tehran #neda #iran #iranelection',140,193,'http://web.archive.org/web/20120211085737/http://www.youtube.com/watch%3Fv%3Djbf_40g3wDM','2012-06-05 22:57:35','Wed 24 Jun 2009 18:58:28 +0000',19,46,0.413043478261,1,'?',?,55,0,0,0,56,2,9,9,0.419735449604,0.778297903002,0.580264550396,0.0435034427901,0.0557737409103,0.525166559168,0.0919844099637,0.0854139474769,28.443829753,96.1818610223,76.6446978504,29.5729667223,21.8006873713,0.515902637341,0.0844400661841,0.176546965901,0.133108717016,0.222642555234,0,0,0.0,0.0,Relevant
232,'http://www.petitiononline.com/HR4Iran/','http://www.petitiononline.com/HR4Iran/petition.html',3,1,'2009-08-09 21:39:34','anonymous','       http://www.petitiononline.com/hr4iran/ #iranelection #iranrevolution #tehran #sohrab #neda #gr88',125,13801,'http://web.archive.org/web/20110903012935/http://www.petitiononline.com/HR4Iran/petition.html','2011-11-06 12:09:36','?',38,51,0.745098039216,2,'?',?,79,8,7,0,?,4,9,9,0.577672374156,0.595089061404,0.422327625844,0.0553814800296,0.0541880073969,0.760576493823,0.100113474104,0.10231843969,99.9999999965,9.99214390277,62.2316416094,9.99214390313,62.2316416116,0.849189866604,0.0409883495788,0.0867703270975,0.0137620470641,0.0715096941934,0,0,0.0,0.0,Relevant
233,'http://bit.ly/pK96r','http://www.irannewsdigest.com/2009/08/09/in-iran-a-hostage-taker-is-now-hostage/',6,1,'2009-08-09 22:54:33','anonymous','washington post  in iran  a hostage-taker is now hostage  http://bit.ly/pk96r - #iranelection #iran #gr88 #neda #tehran',119,317,'http://web.archive.org/web/20090813225950/http://www.irannewsdigest.com/2009/08/09/in-iran-a-hostage-taker-is-now-hostage/','2009-09-12 03:01:27','Sun 09 Aug 2009 14:45:42 +0000',19,80,0.2375,4,'?',?,5,0,0,0,94,2,14,14,0.705475041486,0.857161029449,0.294524958514,0.0824786098842,?,?,?,0.0900102874779,2.41047496482,31.7232121396,4.18721051309,7.59845804458,57.5675609641,?,0.058015034288,0.0844170372841,?,?,0,0,0.0,0.0,Relevant
234,'http://tinyurl.com/ne9cxf','http://www.youtube.com/watch%3Fv%3D8gw8xkLwDgo',1,1,'2009-07-14 06:36:55','anonymous','video - rt walid phares discusses elections in lebanon & iran http://tinyurl.com/ne9cxf #iranelection #iran #tehran #neda #18tir #gr88',134,62585,'http://wayback.archive-it.org/2340/20110126042847/http://www.youtube.com//watch%3Fv%3D8gw8xkLwDgo','2011-01-26 00:00:00','?',25,46,0.54347826087,1,'?',?,13,0,0,0,?,0,0,0,0.542263187524,0.694476332987,0.457736812476,0.0573120539926,0.0501254707117,0.369125707554,?,?,47.8471806726,10.4282258516,8.63451712015,21.7948596031,18.0460311324,0.558089231649,0.0827605888602,?,0.0944911182523,?,0,0,0.0,0.0,Relevant
235,'http://enduringamerica.com/','http://www.enduringamerica.com/',126,1,'2009-07-30 11:19:08','anonymous','neda agha soltans mother will not be at the memorial http://enduringamerica.com/ #iran #iranelection #gr88 #neda #tehran #stopamahdi',133,600,'http://web.archive.org/web/20100810112908/http://enduringamerica.com/','2013-01-15 09:01:47','?',27,31,0.870967741935,0,'?',?,326,94,85,12,?,36,185,186,0.624714164059,0.812463792381,0.375285835941,0.0292165447548,0.0291885282439,0.270408383233,0.16982910085,0.185875473805,16.412683091,15.1853838149,73.3823747706,92.5222508148,22.3659743124,0.207195569614,0.0470620805335,0.180825565069,0.0300556544889,0.201396910606,0,2,0.0,0.117647058824,Relevant
236,'http://bit.ly/Ggo7j','http://shooresh1917.blogspot.com/2009/06/letter-from-tehran-hospital.html',4,1,'2009-06-25 14:30:37','anonymous','rt letter from a tehran hospital! http://bit.ly/ggo7j #neda #iranelection #tehran #gr88 #iran',93,14361,'http://web.archive.org/web/20090626182958/http://shooresh1917.blogspot.com/2009/06/letter-from-tehran-hospital.html','2011-10-02 21:28:30','Thu 25 Jun 2009 03:35:16 +0000',19,73,0.260273972603,3,'?',?,357,0,0,0,81,22,137,130,0.542132487342,0.810487435299,0.457867512658,0.0378595993037,?,?,?,0.115009659072,0.835577350423,1.00449082914,1.48418651864,83.1841691517,56.2986753976,?,0.0563114482,0.147374225347,?,?,0,0,0.0,0.0,Relevant
237,'http://bit.ly/2mX2RF','http://www.independent.co.uk/opinion/leading-articles/leading-article-the-unresolved-struggle-for-iran-1765231.html',1,1,'2009-07-31 02:04:14','anonymous','rt @bantrybay the independent leading article the unresolved struggle 4 iran http://bit.ly/2mx2rf #iranelection #iran #tehran #neda #gr88',137,56525,'http://web.archive.org/web/20090803174619/http://www.independent.co.uk/opinion/leading-articles/leading-article-the-unresolved-struggle-for-iran-1765231.html','2009-08-03 17:46:19','Thu 30 Jul 2009 16:55:51 +0000',20,115,0.173913043478,3,'Leading article: The unresolved struggle for Iran - Editorials - Voices - The Independent',130620,5,0,0,0,16,0,5,5,0.699682819093,0.760036560426,0.300317180907,0.0,0.0438601500868,0.0408561084501,0.0565543554893,0.0,28.0535022178,4.1340826435,4.19542388669,14.7364226092,14.9550806673,0.50437093488,0.0963738849305,0.0892172298386,0.0750469189911,0.0793988445567,0,0,0.0,0.0,Relevant
238,'http://bit.ly/TXTr7','http://www.youtube.com/watch%3Fv%3D8-L0mWeMUQ8',749,1,'2009-07-30 13:15:53','anonymous','rt@france7776@madyar watching  youtube  tehran today -behesht zahra-  #iranelection #neda ( http://bit.ly/txtr7 ) #iran #tehran #gr88 #neda',139,32,'http://web.archive.org/web/20120617131625/http://www.youtube.com/watch%3Fv%3D8-L0mWeMUQ8','2013-01-13 00:00:00','Thu 30 Jul 2009 05:11:51 +0000',19,46,0.413043478261,1,'?',?,1222,0,0,0,296,38,248,247,0.682459280015,0.385821712618,0.317540719985,0.0612494946938,0.0671240049464,0.570853651513,0.0826386672083,0.0807839835585,32.1306444447,97.4803473114,96.7836203433,32.9611509713,33.1984320598,0.496395050315,0.0450377349111,0.0655179882401,0.0793884186037,0.0695804767872,0,0,0.0,0.0,Relevant
239,'http://bit.ly/e0XWV','http://www.irannewsdigest.com/2009/08/10/the-indictment/',5,1,'2009-08-10 06:49:32','anonymous','the new republic aug 10 -  the indictment  - http://bit.ly/e0xwv #iranelection #iran #neda #gr88 #tehran',104,30991,'http://web.archive.org/web/20090815152603/http://www.irannewsdigest.com/2009/08/10/the-indictment','2009-09-16 05:22:44','Sun 09 Aug 2009 22:42:13 +0000',19,56,0.339285714286,4,'?',?,3,0,0,0,35,1,9,9,0.749075431409,0.38544602807,0.250924568591,0.0744387368319,?,?,?,0.0580763206913,2.41657858777,4.24596120649,4.27021720299,56.9147589968,56.5914676676,?,0.0739140494986,0.0568181818182,?,?,0,0,0.0,0.0,Relevant
240,'http://bit.ly/YFvM4','http://www.presstv.ir/detail.aspx%3Fid%3D101941%26sectionid%3D351020101',3,1,'2009-07-30 13:41:50','anonymous','group providing foreign media with photos of the unrest arrested in iran. http://bit.ly/yfvm4 #iran #iranelection #gr88 #neda #tehran',133,982,'http://web.archive.org/web/20120123135812/http://www.presstv.ir/detail.aspx%3Fid%3D101941%26sectionid%3D351020101','2012-01-23 13:58:12','Wed 29 Jul 2009 11:29:06 +0000',19,71,0.267605633803,1,'No Operation',2452,4,0,0,0,602,13,44,44,0.673010822321,0.82499960617,0.326989177679,0.0209060502502,0.0239456571305,0.85704279845,0.052567546698,0.0458947427004,100.0,58.3916673643,56.4444232531,58.3916673643,56.4444232531,?,?,?,?,?,0,0,0.0,0.0,Relevant
241,'http://bit.ly/2Ckzj','http://www.youtube.com/watch%3Fv%3D1IEFRDvnub8',3,1,'2009-07-30 15:12:24','anonymous','video  special guards tehran 30 july  http://bit.ly/2ckzj #iran #iranelection #gr88 #tehran #neda #sohrab',105,44173,'http://web.archive.org/web/20110708032837/http://www.youtube.com/watch%3Fv%3D1IEFRDvnub8','2011-11-05 06:18:16','Thu 30 Jul 2009 06:42:41 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,1418,10,36,36,0.607183506747,0.552551937639,0.392816493253,0.0227714233991,?,?,?,0.0526802443105,100.0,57.8025917587,69.3226124369,57.8025917587,69.3226124369,?,?,?,?,?,0,0,0.0,0.0,Relevant
242,'http://bit.ly/jiIBK','http://www.europeanvoice.com/article/2009/08/eu-warns-iran-over-spy-trial/65691.aspx',0,0,'2009-08-10 14:11:15','anonymous','rt @europeanvoiceev eu warns iran over spy trial http://bit.ly/jiibk #iranelection #iran #tehran #gr88 #neda #sohrab',116,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 02:06:28 +0000',19,84,0.22619047619,5,'EU warns Iran over spy trial | European Voice',55746,3,0,0,0,94,2,9,9,0.679110982076,0.52266176217,0.320889017924,?,0.0605975440931,?,0.124708716901,?,59.204087375,58.5713411422,89.0035654112,98.9312456945,66.5187816932,?,?,?,0.0,0.104613156193,0,0,0.0,0.0,Relevant
243,'http://bit.ly/XsjIK','http://www.gerdab.ir/fa/pages/%3Fcid%3D407',0,0,'2009-06-25 19:42:13','anonymous','rt bring this site down. it helps govt id protesters  http://bit.ly/xsjik #iranelection #revolution #neda #gr88 #iran #tehran',125,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 19:02:57 +0000',19,42,0.452380952381,3,'    ( ) - Gerdab.ir',108215,877,0,4,3,1141,138,1152,500,0.72354701926,0.475553391336,0.27645298074,?,0.0392156862745,?,0.0971667882377,?,100.0,6.62050946965,7.93756504197,6.62050946965,7.93756504197,?,?,?,?,?,0,0,0.0,0.0,Relevant
244,'http://tinyurl.com/lvdg84','http://english.aljazeera.net/news/middleeast/2009/08/200981083847122429.html',7,1,'2009-08-10 16:10:10','anonymous','rt @ajenglish inquiry urged into iran rape claims http://tinyurl.com/lvdg84 #iranelection #iran #tehran #gr88 #neda #sohrab',123,20206,'http://web.archive.org/web/20111110214656/http://english.aljazeera.net/news/middleeast/2009/08/200981083847122429.html','2012-11-01 02:23:08','?',25,76,0.328947368421,5,'?',?,1,0,0,0,?,5,37,34,0.489047194432,0.748858454594,0.510952805568,0.0238704958013,0.0492457337392,0.182333127591,0.128531039448,0.0775311739506,2.41334802549,84.7008983785,94.0884362326,2.84925906536,2.56497835666,?,?,?,0.0892999532961,0.203031859467,0,0,0.0,0.0,Relevant
245,'http://bit.ly/16UTnS','http://m.apnews.com/ap/db_15716/contentdetail.htm%3Fcontentguid%3DElZi5QLE',0,0,'2009-07-14 19:39:26','anonymous','rt  in possible signal to iran  2 israeli warships cross suez http://bit.ly/16utns #iranelection #iran #neda #tehran #gr88',122,10000000000000000000000,'?','xxxxxxxx','Tue 14 Jul 2009 09:22:08 +0000',20,74,0.27027027027,3,'?',?,1,0,0,0,101,2,7,7,0.671486183319,0.35453098189,0.328513816681,?,0.0159212255994,?,0.0299107746426,?,100.0,58.7754277631,56.9669048482,58.7754277631,56.9669048482,?,?,?,?,?,0,0,0.0,0.0,Relevant
246,'http://bit.ly/Fmzvw','http://www.guardian.co.uk/world/2009/jul/14/nokia-boycott-iran-election-protests',17,1,'2009-07-14 20:38:03','anonymous','guardiannewsiranian consumers boycott nokia for  collaboration  http://bit.ly/fmzvw #iranelection #tehran #iran #gr88 #neda #oxfordgirl rt',138,4099,'http://web.archive.org/web/20120508214622/http://www.guardian.co.uk/world/2009/jul/14/nokia-boycott-iran-election-protests','2012-11-27 12:19:30','Tue 14 Jul 2009 12:35:24 +0000',19,80,0.2375,5,'?',?,954,3,13,2,245,118,518,494,0.675754024615,0.409384277924,0.324245975385,0.0458135416336,0.0432395434719,0.598199955536,0.165397934982,0.200300869843,74.3454242662,15.9412667316,16.2154896366,21.442162566,12.0554745672,0.528104065876,0.0725052366784,0.27309843018,0.0877808603971,0.274001110918,0,0,0.0,0.0,Relevant
247,'http://bit.ly/fROC4','http://www.youtube.com/watch%3Fv%3DepB6c0NisIQ%26NR%3D1',3,1,'2009-09-07 22:25:47','anonymous','(graphic) people killed in #iran #iranelection #neda #gr88 #tehran http://bit.ly/froc4',86,5653,'http://wayback.archive-it.org/1147/20091027125947/http://www.youtube.com//watch%3Fv%3DepB6c0NisIQ%26NR%3D1','2009-11-09 00:00:00','Mon 24 Aug 2009 11:56:57 +0000',19,55,0.345454545455,1,'?',?,661,666,104,0,28,2,60,60,0.695340043564,0.528401752376,0.304659956436,0.0454545454545,0.0535479552602,0.278617918929,0.0682605171961,0.070417879022,41.7944865211,69.3025220275,69.6569670339,28.9646332276,29.112771698,0.236215438143,0.109985336266,0.115784061467,0.100673408282,0.0794858875399,0,0,0.0,0.0,Relevant
248,'http://bit.ly/rJbdd','http://www.youtube.com/watch%3Fv%3DwgAUtuEJC3k',0,0,'2009-07-16 02:09:56','anonymous','rt videolast nite allahoakbar http://bit.ly/rjbdd (@thinkiran) #iran #iranelection #freedom #sohrab #hrfd #youn #july25 #neda #gr88 #tehran',139,10000000000000000000000,'?','xxxxxxxx','Wed 15 Jul 2009 13:48:25 +0000',19,46,0.413043478261,1,'?',?,42,0,0,0,171,6,25,25,0.687759110582,0.525649973848,0.312240889418,?,0.0492163469167,?,0.0561941253182,?,16.6548549297,81.4389537763,69.7163279751,20.4507230967,23.8894609246,?,?,?,0.0315126745832,0.0952424147199,0,0,0.0,0.0,Relevant
249,'http://bit.ly/AiP4v','http://www.amnesty.org/en/news-and-updates/news/seven-religious-minority-members-face-execution-in-iran-20090710',14,1,'2009-07-16 04:35:18','anonymous','7 religious minority members face execution in iran http://bit.ly/aip4v #iranelection #neda #iran #gr88 #tehran',111,1133,'http://web.archive.org/web/20120306045411/http://www.amnesty.org/en/news-and-updates/news/seven-religious-minority-members-face-execution-in-iran-20090710','2012-03-06 04:54:11','Fri 10 Jul 2009 08:10:42 +0000',19,112,0.169642857143,4,'?',?,104,0,0,0,1190,0,0,0,0.624269532066,0.39528645859,0.375730467934,0.068125209981,0.0669790336113,0.914852616569,?,?,81.6857420449,1.51999583593,0.871138037371,1.86078475616,1.06645054028,0.989149769341,0.16042223698,?,0.158681618706,?,0,0,0.0,0.0,Relevant
250,'http://bit.ly/12H11c','http://www.youtube.com/watch%3Fv%3D1gFw8OqCmSc%26feature%3Drelated',0,0,'2009-06-26 07:42:08','anonymous','heartbreaking images from iran  http://bit.ly/12h11c #iranelection #neda #gr88 #tehran #iran',92,10000000000000000000000,'?','xxxxxxxx','Wed 17 Jun 2009 14:57:40 +0000',20,66,0.30303030303,1,'?',?,1067,173,99,4,663,34,201,197,0.737711680236,0.431980652164,0.262288319764,?,0.0611806210484,?,0.122453797248,?,16.6548519611,57.7988657376,67.2841223776,28.8151882369,24.7530195424,?,?,?,0.0292352673102,0.138279920278,0,0,0.0,0.0,Relevant
251,'http://tinyurl.com/kn9vf4','http://temi.repubblica.it/limes/iran-la-guida-suprema-non-e-il-leader-religioso-riconosciuto/5284',1,1,'2009-06-26 10:08:21','anonymous','italian newspaper khamenei is not the leader http://tinyurl.com/kn9vf4 #iranelection #neda #iran #tehran #gr88',110,26087,'http://web.archive.org/web/20090629172308/http://temi.repubblica.it/limes/iran-la-guida-suprema-non-e-il-leader-religioso-riconosciuto/5284','2009-06-29 17:23:08','?',25,97,0.257731958763,3,'?',?,0,0,0,0,?,0,0,0,0.575199831967,0.870547553848,0.424800168033,0.032241294011,0.0281929486976,0.685368769589,?,?,15.8902545482,10.5357168141,60.070190916,66.3030084395,9.54530624414,0.602464076077,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
252,'http://bit.ly/1LsqXv','http://twitpic.com/c5a2z',6,1,'2009-07-30 18:49:14','anonymous','rt @oxfordgirl zahra rahnavard at behesht-e-zahra today http://bit.ly/1lsqxv #iranelection #iran #gr88 #neda #tehran',116,6947,'http://web.archive.org/web/20090802204501/http://www.twitpic.com/c5a2z','2009-09-23 00:00:00','Thu 30 Jul 2009 10:33:40 +0000',20,24,0.833333333333,1,'behesht Zahra / Tehran today/ Zahra Rhanvard (mosavi's wife)1... on Twitpic',32379,1,0,0,0,239,0,9,9,0.71444596404,0.446078087643,0.28555403596,0.0897423605393,0.0860662965824,0.374121204943,0.0505282552159,0.056198846109,85.2445441601,82.0865253862,79.1062429301,69.9742843824,92.7991858124,0.756235341605,0.254685815987,0.159490444566,0.309838667697,0.194028500029,0,0,0.0,0.0,Relevant
253,'http://bit.ly/3gZIt','http://www.guardian.co.uk/world/2009/jul/12/iran-tehran-university-students-police%23iranelection',1,1,'2009-07-16 07:17:00','anonymous','university students recall horror of police invasion http://bit.ly/3gzit #iran #iranelection #gr88 #neda #tehran',112,60180,'http://wayback.archive-it.org/1553/20090721152112/http://www.guardian.co.uk/world/2009/jul/12/iran-tehran-university-students-police','2009-07-21 00:00:00','Sun 12 Jul 2009 20:35:28 +0000',19,97,0.19587628866,5,'Death in the dorms: Iranian students recall horror of police invasion | World news | The Guardian',117754,538,4,4,0,751,7,28,28,0.698371102841,0.835466583428,0.301628897159,0.0694293789395,0.0165294901227,0.317170717607,0.0443888015143,0.0671212047877,2.41488567035,4.17758816927,4.26400661665,57.805737964,56.6341914414,?,0.131139056842,0.117388286465,?,?,0,0,0.0,0.0,Relevant
254,'http://tr.im/szLC','http://tr.im/404',0,0,'2009-07-16 07:29:29','anonymous','sign uani petition to boycott ahmadinijerk s visit http://tr.im/szlc #iranelection #iran #gr88 #sohrab #neda #tehran plz rt rt',126,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.589001924903,0.789466584567,0.410998075097,?,0.0477818482567,?,0.0553623545798,?,37.3971260537,8.57210552043,51.7024553766,22.9218296297,72.3314314209,?,?,?,0.0833333333333,0.0370624658331,0,0,0.0,0.0,Relevant
255,'http://bit.ly/9eggA','http://www.facebook.com/ext/share.php%3Fsid%3D117903278374%26h%3D3XFi_%26u%3D4h5JD%26ref%3Dnf',0,0,'2009-07-30 20:00:19','anonymous','rt @tehranbureau yousef abad  #tehran  #iran  tonight http://bit.ly/9egga #iranelection #neda #sohrab #evin #gr88 #taraneh #amir #ramin',135,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 11:52:34 +0000',19,93,0.204301075269,2,'?',?,0,0,0,0,564,0,0,0,0.629431106701,0.640003724385,0.370568893299,?,0.019911589703,?,?,?,100.0,87.0858246648,100.0,87.0858246648,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
256,'http://bit.ly/15fvyJ','http://www.philly.com/inquirer/world_us/20090810_Seeking_to_quell_Iran_public_s_ire_in_prison_deaths.html',1,1,'2009-08-10 23:05:58','anonymous','philadelphia inquirer seeking to quell iran public s ire in prison deaths http://bit.ly/15fvyj #iranelection #iran #tehran #neda #gr88',134,60877,'http://web.archive.org/web/20090813160035/http://www.philly.com/inquirer/world_us/20090810_Seeking_to_quell_Iran_public_s_ire_in_prison_deaths.html','2009-08-13 16:00:35','Mon 10 Aug 2009 15:05:40 +0000',20,105,0.190476190476,3,'?',?,0,0,0,0,15,0,3,3,0.632383351165,0.843189462619,0.367616648835,0.0681392183081,?,?,?,0.0628212552477,2.39827998293,4.06025136296,79.6915014032,59.0672785634,3.00945513725,?,0.112586754912,0.116774841624,?,?,0,0,0.0,0.0,Relevant
257,'http://www.mozillafirefox.ir/-firefox','http://www.mozillafirefox.ir/-firefox',0,0,'2009-09-05 23:26:53','anonymous','rt @nedaagainhttp://www.mozillafirefox.ir/-firefox n farsi     plsrt #iranelection #iran #neda #gr88 #tehran #shiraz #ir',140,10000000000000000000000,'?','xxxxxxxx','?',37,37,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.580206194524,0.608781613655,0.419793805476,?,?,?,?,?,100.0,57.2076092656,100.0,57.2076092656,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
258,'http://bit.ly/InLWf','http://www.youtube.com/watch%3Fv%3Dr1xKNyqQteg',0,0,'2009-07-30 21:42:26','anonymous','rt @iranriggedelect video #tehran july30 apadana st. http://bit.ly/inlwf #iranelection #neda #sohrab #gr88 #taraneh #mousavi #ramin #amir',137,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 13:40:56 +0000',19,46,0.413043478261,1,'?',?,30,0,0,0,196,2,16,16,0.540222802571,0.747316457975,0.459777197429,?,0.0499015262461,?,0.0700273179222,?,16.6548519494,85.5159844802,9.68284635766,19.4757179616,58.1382913944,?,?,?,0.118469775552,0.177187326966,0,0,0.0,0.0,Relevant
259,'http://bit.ly/17jUHG','http://mashable.com/2009/07/10/koobface-twitter',14,1,'2009-08-10 23:51:54','anonymous','rt bantrybay mashable koobface virus now loose on twitter [alert] http://bit.ly/17juhg #iranelection #iran #tehran #neda #gr88',126,18784,'http://web.archive.org/web/20120309050458/http://mashable.com/2009/07/10/koobface-twitter/','2012-03-15 05:10:00','Fri 10 Jul 2009 10:40:46 +0000',20,47,0.425531914894,4,'Koobface Virus Now Loose on Twitter [Alert]',134910,49,1,0,0,98,0,0,0,0.63175903364,0.569798732291,0.36824096636,0.0585478091693,0.0716172261937,0.349239723508,?,?,77.8792420715,19.15971728,11.0011629162,24.6018281257,14.1259244744,0.590939445844,0.111939519248,?,0.155267523511,?,0,0,0.0,0.0,Relevant
260,'http://bit.ly/2w7qZ','http://www.youtube.com/watch%3Fv%3DW3d1KAbtm98',3,1,'2009-07-30 23:12:48','anonymous','behesht zahra  #tehran 30 july http://bit.ly/2w7qz #iranelection #iran #gr88 #neda #sohrab',90,2832,'http://wayback.archive-it.org/1147/20090927071750/http://www.youtube.com/watch%3Fv%3DW3d1KAbtm98','2010-03-30 13:36:08','Thu 30 Jul 2009 09:42:39 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,219,3,36,36,0.622966298582,0.666688602807,0.377033701418,0.0487961891863,?,?,?,0.0644824360276,13.2867208724,58.6787485502,52.8017729657,7.7964815313,7.01562418964,?,0.0318142381488,0.0560551854671,?,?,0,0,0.0,0.0,Relevant
261,'http://bit.ly/EoOwN','http://www.youtube.com/watch%3Fv%3DuVovWWe_WJM',4,1,'2009-09-07 05:34:59','anonymous','rt @jefryslash frozen bodies buried in middle of night(bbc inter..) http://bit.ly/eoown #iran #iranelection #reuters #neda #tehran #gr88',136,652,'http://web.archive.org/web/20111105054551/http://www.youtube.com/watch%3Fv%3DuVovWWe_WJM','2011-11-05 05:45:51','Thu 27 Aug 2009 13:20:42 +0000',19,46,0.413043478261,1,'?',?,198,13,0,1,452,32,83,77,0.624909548958,0.543273785508,0.375090451042,0.0644532479349,0.061868822489,0.553209294019,0.109538922923,0.12096257024,9.74246402223,98.1430969697,99.8354307926,9.926794979,9.7264309264,0.7563655074,0.144232436128,0.170934512254,0.164710897848,0.194703030837,0,0,0.0,0.0,Relevant
262,'http://bit.ly/1fslKv','http://www.tehrantimes.com/Index_view.asp%3Fcode%3D200688',0,0,'2009-08-11 01:19:11','anonymous','tehran times mp katouzian strongly defends rafsanjani http://bit.ly/1fslkv #iranelection #iran #tehran #neda #gr88',114,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 17:18:59 +0000',20,57,0.350877192982,1,'?',?,4,0,0,0,6,0,0,0,0.635779156471,0.407483505013,0.364220843529,?,?,?,?,?,100.0,58.1321726905,100.0,58.1321726905,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
263,'http://bit.ly/8QplY','http://www.youtube.com/watch%3Fv%3DTG5xFGD3FcM',0,0,'2009-09-07 19:39:12','anonymous','the mullahs killing fields in iran http://bit.ly/8qply #neda #gr88 #iran #iranelection #tehran #esfahan #tabriz #ahvaz #rasht #shiraz #qom',138,10000000000000000000000,'?','xxxxxxxx','Sun 16 Aug 2009 18:16:48 +0000',19,46,0.413043478261,1,'?',?,70,2,2,0,380,12,31,30,0.605491199304,0.70945445726,0.394508800696,?,?,?,?,?,100.0,82.164959534,56.3449959162,82.164959534,56.3449959162,?,?,?,?,?,0,0,0.0,0.0,Relevant
264,'http://bit.ly/olW5B','http://www.nytimes.com/2009/08/07/opinion/07fri3.html%3Fscp%3D4%26sq%3Diran%26st%3Dcse',0,0,'2009-08-07 14:17:57','anonymous','nytimes iran s show trial -opinion http://bit.ly/olw5b #iranelection #iran #tehran #gr88 #neda #sohrab',102,10000000000000000000000,'?','xxxxxxxx','Fri 07 Aug 2009 06:16:00 +0000',19,86,0.220930232558,5,'?',?,57,0,0,0,12,12,45,42,0.673483221251,0.383327224561,0.326516778749,?,0.034794450032,?,0.113398201483,?,100.0,57.5943010103,59.5608743976,57.5943010103,59.5608743976,?,?,?,?,?,0,0,0.0,0.0,Relevant
265,'http://bit.ly/6eits','http://news.cnet.com/8301-27080_3-10297328-245.html',4,1,'2009-07-30 07:27:24','anonymous','microsoft offers important ie patch -- http://bit.ly/6eits --- #iran #iranelection #gr88 #neda #tehran',102,26844,'http://wayback.archive-it.org/1564/20090728194327/http://news.cnet.com/8301-27080_3-10297328-245.html','2009-08-04 21:19:52','Tue 28 Jul 2009 11:49:56 +0000',19,51,0.372549019608,1,'Microsoft offers patches to ward off ActiveX attacks | InSecurity Complex - CNET News',74908,5,0,0,0,13,4,26,26,0.677260674376,0.0470736833534,0.322739325624,0.0486181454952,0.0427699461384,0.475734266821,0.084957382473,0.0894000527129,31.1497555881,16.0077361461,58.5448156769,4.98637068471,18.2365669929,0.722449958709,0.0611775290321,0.116660970469,0.0709326902132,0.143379529821,0,0,0.0,0.0,Relevant
266,'http://bit.ly/I9RJ4','http://www.youtube.com/watch%3Fv%3DKkslNru50z8',0,0,'2009-07-31 00:02:24','anonymous','video iran ahwaz 30 july http://bit.ly/i9rj4 #iranelection #iran #tehran #gr88 #neda #sohrab',92,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 15:36:34 +0000',19,46,0.413043478261,1,'?',?,396,0,0,0,513,4,23,23,0.542700045434,0.638951614826,0.457299954566,?,?,?,?,?,100.0,70.2934357428,72.9824544048,70.2934357428,72.9824544048,?,?,?,?,?,0,0,0.0,0.0,Relevant
267,'http://tinyurl.com/raq6sl','http://www.guardian.co.uk/books/2009/jun/27/ahmed-kasravi-iranian-revolution',4,1,'2009-06-27 00:19:52','anonymous','now reading http://tinyurl.com/raq6sl ahmad kasravi  classic! better than moron clerics #gr88 #iran09 #iran #neda #iranelection #tehran',135,7362,'http://web.archive.org/web/20120416022234/http://www.guardian.co.uk/books/2009/jun/27/ahmed-kasravi-iranian-revolution','2012-04-16 02:22:34','?',25,76,0.328947368421,5,'?',?,45,9,10,0,?,3,16,15,0.712299014807,0.202014395909,0.287700985193,0.0432172875503,0.0406078665057,0.778569081097,0.135987429299,0.13905032265,99.9999922922,4.14132986091,52.4774348555,4.14133018011,52.4774308106,0.96885399451,0.0737864787373,0.213180696569,0.0747904225549,0.216081247537,0,0,0.0,0.0,Relevant
268,'http://bit.ly/mjTuK','http://www.politicsdaily.com/2009/06/26/before-neda-there-was-soroya-m/',3,1,'2009-06-27 03:50:48','anonymous','read before neda  there was soraya m http://bit.ly/mjtuk #iranelection #iran #gr88 #neda #tehran',96,6410,'http://web.archive.org/web/20100425053738/http://www.politicsdaily.com/2009/06/26/before-neda-there-was-soroya-m','2010-04-25 05:37:38','Fri 26 Jun 2009 19:48:41 +0000',19,71,0.267605633803,4,'?',85360,20,2,0,1,36,1,4,4,0.552158658554,0.470040091838,0.447841341446,0.0430974878369,0.0440189909547,0.499087455478,0.0614046216684,0.060119163981,83.745617886,4.14626624729,4.09326181193,3.47231628799,3.42792739609,0.523630323136,0.0528885885348,0.0603632727439,0.0987633246886,0.150295244411,0,0,0.0,0.0,Relevant
269,'http://bit.ly/2m9xiP','http://www.boston.com/bostonglobe/editorial_opinion/oped/articles/2009/07/30/iran_will_rise_above_the_ashes/',8,1,'2009-07-31 00:47:28','anonymous','boston globe iran will rise above the ashes http://bit.ly/2m9xip #iranelection #iran #tehran #neda #gr88',104,27796,'http://web.archive.org/web/20090802083044/http://www.boston.com/bostonglobe/editorial_opinion/oped/articles/2009/07/30/iran_will_rise_above_the_ashes','2012-03-05 21:30:28','Wed 29 Jul 2009 17:51:40 +0000',20,108,0.185185185185,8,'Iran will rise above the ashes - The Boston Globe',44850,89,0,0,0,164,1,35,35,0.710280944584,0.392250972716,0.289719055416,0.0672055379645,0.0672363874212,0.906838094578,0.13213128958,0.132070664988,100.0,15.0465078455,5.55278302593,15.0465078455,5.55278302593,0.998180162277,0.100531993114,0.243154452131,0.100349041201,0.242711950487,0,0,0.0,0.0,Relevant
270,'http://bit.ly/wukA7','http://www.youtube.com/watch%3Fv%3DQf_4UzYB7K4',2,1,'2009-09-09 09:42:21','anonymous','silent message of #neda- a #poem (  ) http://bit.ly/wuka7 0 #iran #iranelection #gr88 #neda #tehran',109,26975,'http://web.archive.org/web/20100705171156/http://www.youtube.com//watch%3Fv%3DQf_4UzYB7K4','2010-07-05 17:13:20','Sun 26 Jul 2009 05:55:21 +0000',19,46,0.413043478261,1,'?',?,241,51,16,0,2053,142,555,500,0.698473421546,0.318578677031,0.301526578454,0.0476366867538,0.0555799157572,0.382247861414,0.0990684849271,0.105073320585,26.7582636183,12.2124648586,91.0789468025,45.6399751226,29.379197452,0.523121677303,0.0529420924317,0.12279039662,0.0690980159557,0.124647739878,0,0,0.0,0.0,Relevant
271,'http://bit.ly/7csxY','http://news.yahoo.com/s/afp/20090908/wl_mideast_afp/iranpoliticsoppositionpolice/',0,0,'2009-09-17 15:02:51','anonymous','iran police warn opposition before quds day http://bit.ly/7csxy #iranelection #iran #gr88 #neda #tehran',103,10000000000000000000000,'?','xxxxxxxx','Thu 17 Sep 2009 07:02:23 +0000',19,81,0.234567901235,5,'?',?,0,0,0,0,13,0,0,0,0.665208834988,0.86581587936,0.334791165012,?,?,?,?,?,100.0,57.5497704735,100.0,57.5497704735,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
272,'http://bit.ly/I3DaE','http://www.roozonline.com/english/news/newsitem/article/2009/july/31//deletion-of-records-of-ahmadinejads-relatives.html',0,0,'2009-07-31 01:13:00','anonymous','rt @bantrybay deletion of records of ahmadinejads relatives http://bit.ly/i3dae #iranelection #iran #tehran #neda #gr88',120,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 15:30:36 +0000',19,120,0.158333333333,9,'?',?,9,0,0,0,110,5,12,12,0.616281937758,0.451615581114,0.383718062242,?,?,?,?,?,100.0,7.22633350545,57.6130959382,7.22633350545,57.6130959382,?,?,?,?,?,0,0,0.0,0.0,Relevant
273,'http://bit.ly/DPcKS','http://www.abc.net.au/news/2009-08-11/iran-protesters-raped-in-jail/1385780%3Fsection%3Dworld',0,0,'2009-08-11 13:39:37','anonymous','rt @?c557 abcnews iran protesters  raped in jail  http://bit.ly/dpcks #gr88 #iran #iranelection #tehran #neda',111,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 12:35:26 +0000',19,93,0.204301075269,4,'Iran protesters 'raped in jail' - World - ABC News (Australian Broadcasting Corporation)',43774,0,0,0,0,74,0,0,0,0.681260032966,0.795590112341,0.318739967034,?,0.0517260600112,?,?,?,54.3513815252,56.7742402842,100.0,95.7324681989,54.3513815252,?,?,?,0.0854704323447,?,0,0,0.0,0.0,Relevant
274,'http://bit.ly/rOwa0','http://www.youtube.com/watch%3Fv%3Dr8UBjhptgAo',0,0,'2009-06-27 09:38:09','anonymous','basij hezbollah http://bit.ly/rowa0 #iranelection #neda #gr88 #iran #tehran',75,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 15:41:35 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,146,2,7,7,0.642758218031,0.421543119334,0.357241781969,?,?,?,?,?,100.0,58.3796541384,11.3142874698,58.3796541384,11.3142874698,?,?,?,?,?,0,0,0.0,0.0,Relevant
275,'http://tinyurl.com/p5kkzu','http://twitter.com/maeadams3/statuses/2358070508',0,0,'2009-06-27 12:44:05','anonymous','iranode #twitterfail twitter please filter iranian gov. spam #iranelection #tehran #neda #gr88 #mousavi rt rt rt http://tinyurl.com/p5kkzu',138,10000000000000000000000,'?','xxxxxxxx','?',25,48,0.520833333333,3,'?',?,49472,31532,13534,0,?,0,0,0,0.622245487335,0.400957157943,0.377754512665,?,0.0161290322581,?,?,?,58.0579988342,1.9291943556,100.0,3.32287435726,58.0579988342,?,?,?,0.0428746462856,?,0,0,0.0,0.0,Relevant
276,'http://is.gd/4XPJb','http://www.youtube.com/watch%3Fv%3DKr1vX7KuWJ0',0,0,'2009-11-18 10:52:14','anonymous','class in session pls pay closed attention to the teacher ! > video #iranelection #iran #neda #gr88 #tehran #shiraz > http://is.gd/4xpjb thx',139,10000000000000000000000,'?','xxxxxxxx','?',18,46,0.391304347826,1,'?',?,0,0,0,0,?,2,7,3,0.658828145849,0.902286413801,0.341171854151,?,0.0565215361234,?,0.0951679004166,?,16.4595483901,70.5190184674,59.6969946443,23.3405806658,27.5718208064,?,?,?,0.0416666666667,0.0668153104781,0,0,0.0,0.0,Relevant
277,'http://www.zazzle.com/927092144','http://www.zazzle.com/gifts',1911,1,'2009-06-27 15:46:07','anonymous',' live free or die  iran election designs http://www.zazzle.com/927092144 #iranelection #iran #tehran #neda #gr88',112,0,'http://web.archive.org/web/20120126154607/http://www.zazzle.com/gifts','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2019,592,688,0,?,573,5697,500,0.610107049997,0.519985452842,0.389892950003,0.0374934392222,0.0180923255063,0.307705508119,0.0853454186961,0.131510489833,70.6898202817,91.8433077206,10.8293898951,64.9238691684,7.65527625447,0.397523196,0.106752102537,0.0464418229743,0.0716114874039,0.0623082439017,0,2,0.0,0.133333333333,Relevant
278,'http://bit.ly/CXqnQ','http://www.youtube.com/watch%3Fv%3DMEeHndmr0Mw',0,0,'2009-08-11 16:58:14','anonymous','rt @tari00 for iran bella ciao (goodbye beautiful) http://bit.ly/cxqnq #iranelection #iran #gr88 #neda #tehran',110,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 09:33:40 +0000',19,46,0.413043478261,1,'?',?,151,0,0,0,252,10,27,27,0.861600729453,0.115750467626,0.138399270547,?,?,?,?,?,100.0,21.4169989546,56.4384028205,21.4169989546,56.4384028205,?,?,?,?,?,0,0,0.0,0.0,Relevant
279,'http://bit.ly/13kWKM','http://blog.austinheap.com/%3Fs%3Dhaystack',0,0,'2009-07-11 13:45:24','anonymous','rt @iranrgreen rt @xtraballots rt @smirkitty haystack is working!http://bit.ly/13kwkm #iranelection #iran #gr88 #tehran #neda awesome!',134,10000000000000000000000,'?','xxxxxxxx','Sat 11 Jul 2009 05:36:05 +0000',20,42,0.47619047619,1,'Search Results    haystack',38506,0,0,0,0,80,4,8,8,0.86502734667,0.239486459817,0.13497265333,?,0.0395834860477,?,0.0621036823918,?,100.0,11.1111739772,6.27995828697,11.1111739772,6.27995828697,?,?,?,?,?,0,0,0.0,0.0,Relevant
280,'http://campaigns.aicongress.org/nokia','http://campaigns.aicongress.org/nokia',17,1,'2009-06-27 21:01:38','anonymous','boycott nokia for selling spy sofware/filter to iran http://campaigns.aicongress.org/nokia #iranelection #gr88 #tehran #iran #neda #azadi',137,4064,'http://web.archive.org/web/20090728220922/http://campaigns.aicongress.org/nokia','2012-06-22 19:21:33','?',37,37,1.0,1,'?',?,4419,0,0,3,?,44,313,306,0.620044899924,0.735711507351,0.379955100076,0.0817236801329,?,?,?,0.156149665363,6.10762605849,11.8613260725,8.76825863019,51.491932868,69.6560892658,?,0.15,0.252174755734,?,?,0,0,0.0,0.0,Relevant
281,'http://bit.ly/9oGd1','http://www.youtube.com/watch%3Fv%3DivdKvsW2kmM',1,1,'2009-07-31 12:12:59','anonymous','neda (you will not defeat the people) http://bit.ly/9ogd1 #iran #iranelection #gr88 #neda #tehran #gr88',103,80488,'http://www.webarchive.org.uk/wayback/memento/20090716135131/http://www.youtube.com/watch%253Fv%253DivdKvsW2kmM','2009-07-16 13:51:31','Sun 21 Jun 2009 14:19:22 +0000',19,46,0.413043478261,1,'?',?,6466,0,12,1,3220,42,383,367,0.73024451016,0.369057357299,0.26975548984,0.0,?,?,?,0.0,100.0,58.2822957228,64.0982198677,58.2822957228,64.0982198677,?,?,?,?,?,0,0,0.0,0.0,Relevant
282,'http://bit.ly/EZsjC','http://eurasia.foreignpolicy.com/posts/2009/08/11/iran_the_worst_is_yet_to_come',2,1,'2009-08-12 02:52:47','anonymous','rt @bantrybay foreign policy iran the worst is yet to come http://bit.ly/ezsjc #iranelection #iran #tehran #neda #gr88',118,8927,'http://web.archive.org/web/20090813052134/http://eurasia.foreignpolicy.com/posts/2009/08/11/iran_the_worst_is_yet_to_come','2009-08-15 13:30:07','Tue 11 Aug 2009 18:32:44 +0000',19,79,0.240506329114,5,'Iran: The worst is yet to come | The Call',63387,1,0,0,0,220,10,35,35,0.216623178841,0.312099416033,0.783376821159,0.0629940788349,0.0550737385887,0.551919726605,0.105618775036,0.127688479614,99.9978894864,90.5633140416,71.7493362865,90.565225433,71.7508505979,0.95801913105,0.0687208132744,0.147035218949,0.0701862406344,0.158074369355,0,0,0.0,0.0,Relevant
283,'http://bit.ly/kD79m','http://twitter.com/Tomboys/statuses/2366376581',0,0,'2009-06-28 01:59:34','anonymous','rt @iranix rt @tomboys block @ramin2999 he s trying to clutter up #iranelection #iran #neda #gr88 http://bit.ly/kd79m #gr88 #tehran',131,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 17:52:36 +0000',19,46,0.413043478261,3,'?',?,0,0,0,0,8,0,1,1,0.500587647695,0.860618059321,0.499412352305,?,0.0678496909548,?,0.0678496909548,?,51.6127101305,61.1107858959,56.5733398928,84.4576114901,91.2315062683,?,?,?,0.037267799625,0.037267799625,0,0,0.0,0.0,Relevant
284,'http://bit.ly/avwoz','http://iranquest.com/%3Fp%3D9360',3,1,'2009-08-12 03:15:39','anonymous','persiantabi great read rt @bantrybay iranquest our weapon  iranian identity http://bit.ly/avwoz #iranelection #iran #tehran #neda #gr88',135,46745,'http://web.archive.org/web/20110818161444/http://iranquest.com/%3Fp%3D9360','2011-08-18 16:14:44','Tue 11 Aug 2009 18:44:04 +0000',19,32,0.59375,1,'iranquest.com',26721,0,0,0,0,149,11,40,40,0.798024305507,0.215619588422,0.201975694493,0.060858061945,0.0206724557649,0.155941071774,0.0206724557649,0.0306425706518,61.8067237857,8.58130512782,51.7002517507,13.8840964255,83.6482644347,?,?,?,0.0294627825494,0.0148347707274,0,0,0.0,0.0,Relevant
285,'http://bit.ly/WGGUZ','http://www.iranian.com/main/2009/jul/friday-prayers-green-voice',11,1,'2009-07-17 19:27:12','anonymous','rt @cnn_newsroom @ricksanchezcnn http://bit.ly/wgguz july 17 protests in #tehran #iran #iranelection #gr88 #neda please retweet them',132,3512,'http://web.archive.org/web/20100329202544/http://www.iranian.com/main/2009/jul/friday-prayers-green-voice','2010-08-20 04:29:07','Fri 17 Jul 2009 11:20:43 +0000',19,63,0.301587301587,4,'Iranian.com  nothing is sacred',64158,19,0,0,0,194,2,14,14,0.687758940478,0.78325750365,0.312241059522,0.035805743702,0.0427960492511,0.240578066238,0.0608998457206,0.0452910813658,86.5216095862,79.031709472,87.7397736387,68.3795071187,98.6116170558,0.0,0.0552157630374,0.069843029577,0.0,0.0,0,0,0.0,0.0,Relevant
286,'http://bit.ly/pOL2E','http://www.youtube.com/watch%3Fv%3DrLvsLB3-6S8',1,1,'2009-07-18 01:19:59','anonymous','rt @nedaagain  beautifully done video. rt we are not martyrs. we are heroes http://bit.ly/pol2e #iranelection #iran #gr88 #neda #tehran',135,81601,'http://wayback.archive-it.org/1147/20090927014200/http://www.youtube.com/watch%3Fv%3DrLvsLB3-6S8','2009-09-27 00:00:00','Fri 17 Jul 2009 14:20:24 +0000',19,46,0.413043478261,1,'?',?,66,0,0,0,568,6,55,54,0.648403835087,0.342331393165,0.351596164913,0.0464350688765,0.0570990591523,0.287073359487,0.0538706229993,0.0498674272841,89.3060534441,49.8252850971,21.6173844243,44.4969957376,24.2059564728,0.55070086363,0.0811997942941,0.0678236766305,0.13840913309,0.0693653206906,0,0,0.0,0.0,Relevant
287,'http://news.gooya.com/politics/archives/2009/07/091517.php','http://news.gooya.com/politics/archives/2009/07/091517.php',0,0,'2009-07-31 17:28:21','anonymous','mashhad  30 july(persian) http://news.gooya.com/politics/archives/2009/07/091517.php #iranelection #iran #tehran #gr88 #neda',124,10000000000000000000000,'?','xxxxxxxx','?',58,58,1.0,5,'?',?,65,0,0,0,?,0,0,0,0.565039582942,0.813563352917,0.434960417058,?,0.0890870806375,?,?,?,58.263831781,56.6247082492,100.0,97.1867220509,58.263831781,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
288,'http://tinyurl.com/nwsn2a','http://xml.truveo.com/rd%3Fi%3D1758499139%26a%3Drss%26p%3D2',0,0,'2009-06-28 17:38:25','anonymous','rt @gr8rdh rt for iranian perople -- free iran (p4p)..a powerful video.... http://tinyurl.com/nwsn2a #iranelection #gr88 #neda #iran #tehran',140,10000000000000000000000,'?','xxxxxxxx','?',25,59,0.423728813559,1,'?',?,192,73,33,0,?,0,0,0,0.773112283726,0.202791585237,0.226887716274,?,0.0391030943503,?,?,?,54.3173963716,8.77352489172,100.0,16.1523295993,54.3173963716,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
289,'http://tinyurl.com/rcqyqy','http://www.spiegel.de/international/world/iran-s-crown-prince-reza-pahlavi-iran-is-my-true-and-only-home-a-641984.html',0,0,'2009-08-12 11:37:54','anonymous','spiegel(12/08) #iran crown prince reza pahlavi  iran is my true and only home - http://tinyurl.com/rcqyqy #iranelection #tehran #gr88 #neda',139,10000000000000000000000,'?','xxxxxxxx','?',25,118,0.21186440678,3,'?',?,0,0,0,0,?,0,0,0,0.590767589822,0.603144102627,0.409232410178,?,0.0895523212411,?,?,?,2.41656632633,6.57158523131,100.0,36.77295875,2.41656632633,?,?,?,0.133038021048,?,0,0,0.0,0.0,Relevant
290,'http://bit.ly/Fj69R','http://www.facebook.com/topic.php%3Ftopic%3D12994%26uid%3D105160039272',0,0,'2009-07-18 03:27:10','anonymous','e-mail list of russian embassy #iranelection #iran #neda #tehran #gr88 http://bit.ly/fj69r',90,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 13:42:55 +0000',19,70,0.271428571429,1,'?',?,0,0,0,0,23,0,0,0,0.736079937059,0.562418909676,0.263920062941,?,0.0242785680243,?,?,?,100.0,6.73685476125,100.0,6.73685476125,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
291,'http://bit.ly/p2HYA','http://freedom4persia.blogspot.com/2009/06/blog-post_28.html',0,0,'2009-06-28 19:50:52','anonymous','rt @desprado52 http://bit.ly/p2hya via @addthis a poem in farsi    #iranelection #gr88 #iran #tehran #neda',119,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 11:47:33 +0000',19,60,0.316666666667,3,'Freedom 4 persia:   ',55350,0,0,0,0,62,0,6,6,0.753455290031,0.50067870624,0.246544709969,?,0.0523026032816,?,0.0589506344747,?,79.1206943323,8.18339429195,6.3037916824,10.3429252751,7.96731087309,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
292,'http://helpiranelection.com/','http://helpiranelection.com/',79,1,'2009-06-22 04:24:40','anonymous','attn all - green up your avatars - http://helpiranelection.com/ please rt #iranelection tehran neda #neda #tehran #gr88',119,554,'http://web.archive.org/web/20091018043354/http://helpiranelection.com/','2013-01-14 22:55:46','?',28,28,1.0,0,'?',?,1714,0,3,6,?,506,246566,500,0.426585083526,0.357453936984,0.573414916474,0.143468429958,0.153998100702,0.843862926964,0.136616515476,0.13676811037,39.2749927146,39.5921375966,39.277420859,99.1989700449,99.9938179635,0.989528507253,0.261116483934,0.213433680238,0.26387969828,0.215645487294,0,0,0.0,0.0,Relevant
293,'http://bit.ly/vHgpd','http://www.youtube.com/watch%3Fv%3D5v-OOpUbkm8',4,1,'2009-06-28 20:06:48','anonymous','rt video from ghoba mosque today http://bit.ly/vhgpd #iranelection #neda #gr88 #tehran #shiraz #tabriz #iran',108,22786,'http://web.archive.org/web/20120301022634/http://www.youtube.com/watch%3Fv%3D5v-OOpUbkm8','2012-05-30 03:01:42','Sun 28 Jun 2009 07:53:09 +0000',19,46,0.413043478261,1,'?',?,4288,0,0,0,2851,97,498,472,0.616421025797,0.437773974391,0.383578974203,0.0332418594006,0.0413283345003,0.507133058092,0.0808509767513,0.0678546613606,25.5182928205,80.1708863562,86.4371341563,31.8298748839,29.5223726117,0.441356564879,0.0470360434192,0.0816101333433,0.0276078815187,0.0616152233054,0,2,0.0,0.142857142857,Relevant
294,'http://bit.ly/Toj3t','http://www.guardian.co.uk/world/2009/jun/28/iran-mahmoud-ahmadinejad',11,1,'2009-06-28 01:52:38','anonymous','khamenei/ahmadinejad party is cracking from the inside. the protests are working! http://bit.ly/toj3t #iranelection #gr88 #neda #tehran rt!',139,11491,'http://web.archive.org/web/20120130050409/http://www.guardian.co.uk/world/2009/jun/28/iran-mahmoud-ahmadinejad','2012-03-08 17:05:48','Sat 27 Jun 2009 15:17:38 +0000',19,68,0.279411764706,5,'Battle for Iran shifts from the streets to the heart of power | World news | The Observer',119707,474,0,0,0,2922,59,293,264,0.712388078981,0.904807972175,0.287611921019,0.0435328770717,0.0436410334547,0.700157765177,0.157452522614,0.16093935329,15.0553760397,96.8164098933,85.0996004003,15.5504382535,17.6914767742,0.890652220285,0.0964806231235,0.274824854965,0.07290148044,0.278382503308,0,0,0.0,0.0,Relevant
295,'http://bit.ly/602kf','http://www.youtube.com/watch%3Fv%3D_0hCdPA_ej4',0,0,'2009-07-18 12:38:47','anonymous','the power of poetry to free iran - sohrab poem - http://bit.ly/602kf #iranelection #iran #neda #tehran #gr88',108,10000000000000000000000,'?','xxxxxxxx','Sun 12 Jul 2009 14:16:02 +0000',19,46,0.413043478261,1,'Sohrab Arabi Poem (     - ) Iranian Poet Poetry',?,740,116,14,0,819,76,285,283,0.774472112967,0.468952994157,0.225527887033,?,0.0697721589046,?,0.101543197508,?,16.654851996,8.58078330733,84.7095760721,51.5212222203,19.6611207,?,?,?,0.150075056297,0.171865454515,0,0,0.0,0.0,Relevant
296,'http://is.gd/1sGrv','http://www.flickr.com/photos/fhashemi/show/',0,0,'2009-07-31 22:27:58','anonymous','rt@3fatcatsrt @gonzogal amazing photostream updated constantly!!! http://is.gd/1sgrv #iranelection #neda #gr88 #tehranbureau #mousavi #iran',139,10000000000000000000000,'?','xxxxxxxx','?',18,43,0.418604651163,3,'?',?,351,0,0,2,?,13,79,79,0.822588480579,0.282183146254,0.177411519421,?,0.0233634656758,?,0.0607760820304,?,9.53930703678,6.93104650198,6.39191001017,72.6577567454,67.0060203066,?,?,?,0.0,0.0306569669742,0,0,0.0,0.0,Relevant
297,'http://tinyurl.com/l8vk8u','http://www.youtube.com/watch%3Fv%3DHrugH03p79E',0,0,'2009-06-28 22:35:51','anonymous','rt people shouting karoubi mousavi near ghoba mosque 28 june 2009 http://tinyurl.com/l8vk8u #iranelection #gr88 #neda #iran #tehran',131,10000000000000000000000,'?','xxxxxxxx','?',25,46,0.54347826087,1,'?',?,33,0,0,0,?,0,7,7,0.644852034208,0.596577650603,0.355147965792,?,?,?,?,?,100.0,61.4071949533,70.3418224267,61.4071949533,70.3418224267,?,?,?,?,?,0,0,0.0,0.0,Relevant
298,'http://bit.ly/MxOw6','http://www.youtube.com/watch%3Fv%3D4Z23ALvXioY',0,0,'2009-07-18 20:42:47','anonymous','rt @saeedjabbar crowds marching  injured man  tear gas 17th july http://bit.ly/mxow6 #iranelection #tehran #iranians #neda #iran #gr88',134,10000000000000000000000,'?','xxxxxxxx','Sat 18 Jul 2009 10:01:25 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,29,0,3,3,0.741282725631,0.673080240341,0.258717274369,?,0.0755147783108,?,0.063732382046,?,16.4595483901,50.7607096958,56.9482370458,32.4257649051,28.9026478149,?,?,?,0.0362738125055,0.0329690236698,0,0,0.0,0.0,Relevant
299,'http://bit.ly/MNzv6','http://nieman.harvard.edu/reportsitem.aspx%3Fid%3D101460',7,1,'2009-08-12 16:44:30','anonymous','#iran can its stories be told? http://bit.ly/mnzv6 #iranelection #gr88 #neda #tehran #sohrab',92,27800,'http://web.archive.org/web/20100211002750/http://www.nieman.harvard.edu/reportsitem.aspx%3Fid%3D101460','2010-06-28 08:17:36','Fri 12 Jun 2009 10:35:02 +0000',19,56,0.339285714286,1,'?',?,0,0,0,0,33,3,4,3,0.680823547594,0.341876038913,0.319176452406,0.0372305876341,0.0185567404756,0.218419447453,0.103909194818,0.0741241362105,5.54175742863,9.09694181765,7.37940709571,60.9189059325,75.0975973646,?,0.0636714539967,0.0792290665534,?,?,0,0,0.0,0.0,Relevant
300,'http://images.elfwood.com/a.)','http://images.elfwood.com/a.%29',0,0,'2009-08-01 13:03:54','anonymous','thousands of - green madusa - http://images.elfwood.com/a.) yea u rite- #iran #iranelection #neda #gr88 #tehran',111,10000000000000000000000,'?','xxxxxxxx','?',29,31,0.935483870968,1,'?',?,0,0,0,0,?,0,0,0,0.678027836028,0.583493554362,0.321972163972,?,?,?,?,?,100.0,56.8172964393,100.0,56.8172964393,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
301,'http://bit.ly/Sy9TD','http://www.irannewsdigest.com/2009/08/07/iran-dissidents-behind-confessions-prison-ordeal/',4,1,'2009-08-07 23:26:25','anonymous',' iran dissidents behind confessions  prison ordeal  - http://bit.ly/sy9td - #iran #iranelection #neda #gr88 #tehran',115,12518,'http://web.archive.org/web/20090912025503/http://www.irannewsdigest.com/2009/08/07/iran-dissidents-behind-confessions-prison-ordeal','2009-09-12 02:55:03','Fri 07 Aug 2009 15:24:59 +0000',19,90,0.211111111111,4,'?',?,0,0,0,0,23,0,0,0,0.569278359438,0.604606823631,0.430721640562,0.0833604733221,?,?,?,?,52.7948892718,18.748921092,52.7948892718,9.89847213017,100.0,?,0.0652328073053,?,?,?,0,0,0.0,0.0,Relevant
302,'http://bit.ly/3qv1Vo','http://www.youtube.com/watch%3Fv%3DKfL75uHS5r8',2,1,'2009-08-01 13:41:13','anonymous','persian rap pasho pasho (stand up) by anonymous sinners http://bit.ly/3qv1vo #iran #iranelection #gr88 #neda #tehran',116,18300,'http://web.archive.org/web/20070817083613/http://youtube.com/watch%3Fv%3DKfL75uHS5r8','2007-09-22 18:54:47','Wed 08 Jul 2009 21:43:47 +0000',20,46,0.434782608696,1,'?',?,999,440,127,3,396,5,28,28,0.637498786517,0.372646428299,0.362501213483,0.0596036497177,0.0579090153403,0.187950772697,0.0766774571748,0.0756329377589,70.3406908979,16.6905797497,13.2023259294,23.7281999035,18.7691160847,0.0758446834968,0.142566487128,0.15101808445,0.0,0.0313073781008,0,0,0.0,0.0,Relevant
303,'http://tr.im/t0DW','http://tr.im/404',0,0,'2009-07-19 15:03:26','anonymous','rt @usa4freedom  why  music for #iran http://tr.im/t0dw #iranelection #neda #gr88 #sohrab #tehran beautiful song 4 iran! plz rt',127,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.8258428486,0.231294041969,0.1741571514,?,0.0492797558183,?,0.0554891871735,?,37.3971260537,86.7001636072,51.7024553766,43.1338586892,72.3314314209,?,?,?,0.0857492925713,0.0370624658331,0,0,0.0,0.0,Relevant
304,'http://bit.ly/10HYnK','http://www.jpost.com/servlet/Satellite%3Fcid%3D1246443842931%26pagename%3DJPost%252FJPArticle%252FShowFull',28,1,'2009-07-19 17:21:17','anonymous','#iranelection .. i remember hearing them cry and scream after [the rape] was over  ...http://bit.ly/10hynk... #gr88 #neda #tehran #iran',135,1847,'http://web.archive.org/web/20120117175204/http://www.jpost.com/servlet/Satellite%3Fcid%3D1246443842931%26pagename%3DJPost%252FJPArticle%252FShowFull','2013-01-17 08:14:57','Sat 18 Jul 2009 16:31:13 +0000',20,106,0.188679245283,2,'Israel News | Online Israeli News Covering Israel & The Jewish World - JPost',151423,5394,2196,2145,2559,2324,69,402,274,0.291066289415,0.416823273615,0.708933710585,0.0298211324917,0.0,0.0223160921339,0.0210537980267,0.0995561938262,7.06941961531,12.5502163183,88.9670080272,56.3290658584,6.28945111663,?,0.0890870806375,0.0800355792768,?,?,0,0,0.0,0.0,Relevant
305,'http://bit.ly/2IP4z','http://www.dw-world.de/dw/article/0%2C%2C4486346%2C00.html',1,1,'2009-08-01 14:32:10','anonymous','shirin ebadi calls for political sanctions http://bit.ly/2ip4z #iranelection #tehran #iran #neda #gr88',102,35274,'http://web.archive.org/web/20090718044416/http://www.dw-world.de/dw/article/0%2C%2C4486346%2C00.html','2009-07-18 04:44:16','Tue 14 Jul 2009 10:01:19 +0000',19,58,0.327586206897,3,'Shirin Ebadi wants more pressure on Iran | TOP STORIES | DW.DE | 14.07.2009',43471,33,17,14,439,639,9,45,44,0.667651655519,0.432452085167,0.332348344481,0.0827251832591,0.0777539610533,0.491160601558,0.141838814419,0.156594280694,98.3549040471,21.4155452981,19.6957609512,21.0632390292,19.3717467849,0.581401899734,0.077151674981,0.178631695677,0.156996456406,0.20626611517,0,0,0.0,0.0,Relevant
306,'http://bit.ly/18JCkT','http://www.thestar.com/News/Canada/article/667700',6,1,'2009-07-19 22:00:21','anonymous','facebook gets poked by canada over privacy http://bit.ly/18jckt #iranelection #iran #gr88 #tehran #neda',103,777,'http://web.archive.org/web/20090718214724/http://www.thestar.com/News/Canada/article/667700','2011-05-18 11:11:30','Fri 17 Jul 2009 01:56:29 +0000',20,49,0.408163265306,4,'Facebook gets poked by Canada over privacy | Toronto Star',62449,0,0,0,0,19,2,15,15,0.640871001492,0.585974507067,0.359128998508,0.0421195465562,0.044502941074,0.416201478805,0.0939007289407,0.106596993427,99.9865358153,4.77026424421,3.12896500765,4.76962196702,3.12854371802,0.941788909869,0.0761939317759,0.152729960849,0.0753110058838,0.127124332533,0,0,0.0,0.0,Relevant
307,'http://bit.ly/y0BGc','http://www.rsf.org/Proces-des-manifestants-a-Teheran.html',1,1,'2009-08-01 15:33:46','anonymous','rt @reporterswb procs des manifestants  thran http://bit.ly/y0bgc #iranelection #iran #tehran #gr88 #neda',109,6682,'http://web.archive.org/web/20090804172508/http://www.rsf.org/Proces-des-manifestants-a-Teheran.html','2009-08-04 17:25:08','Sat 01 Aug 2009 07:32:53 +0000',19,57,0.333333333333,1,'Procs des manifestants  Thran : plusieurs journalistes sur le banc des accuss - Reporters sans frontires',68562,0,0,0,0,7,1,2,2,0.688506528296,0.421543119334,0.311493471704,0.0418853908292,0.0496341568113,0.114332390095,0.0933699561848,0.0324442842262,87.768094979,71.2887770706,82.4521130155,81.2240223371,93.9431498829,?,?,?,0.048224282217,0.152498570333,0,0,0.0,0.0,Relevant
308,'http://tr.im/t6CZ','http://tr.im/404',0,0,'2009-07-20 04:23:25','anonymous','rt @usa4freedom when the last man dies 4 the words he said ... we shall b free! http://tr.im/t6cz #iranelection #iran #gr88 #neda #tehran',137,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.450111713262,0.819780186002,0.549888286738,?,0.0507964096109,?,0.0554891871735,?,37.3971260537,58.1832896203,51.7024553766,64.2746848755,72.3314314209,?,?,?,0.0883883476483,0.0370624658331,0,0,0.0,0.0,Relevant
309,'http://bit.ly/9wKA0','http://www.youtube.com/watch%3Fv%3DmnHbrRRvxas',3,1,'2009-08-05 08:30:45','anonymous','video tehran  baharestan  5 aug. http://bit.ly/9wka0 #iranelection #iran #tehran #gr88 #neda',92,67639,'http://web.archive.org/web/20110708031804/http://www.youtube.com/watch%3Fv%3DmnHbrRRvxas','2011-11-05 06:07:38','Wed 05 Aug 2009 00:15:50 +0000',19,46,0.413043478261,1,'?',?,38,0,0,0,114,0,8,8,0.551688247255,0.438811557679,0.448311752745,0.0485071250073,0.0568535243615,0.457656305486,0.06190207636,0.0653894091276,33.2471120526,1.74349056681,40.2933478671,5.24403612576,82.5126573304,0.154672056222,0.0389249472081,0.0246182981959,0.0662266178533,0.0418853908292,0,0,0.0,0.0,Relevant
310,'http://www.iran-news.in/?p=1381','http://www.iran-news.in/%3Fp%3D1381',0,0,'2009-06-29 05:01:45','anonymous','http://www.iran-news.in/?p=1381 #iran #gr88 #neda #news #tehran #iranelection   ',95,10000000000000000000000,'?','xxxxxxxx','?',31,35,0.885714285714,1,'?',?,0,0,0,0,?,0,0,0,0.656098375605,0.880252721018,0.343901624395,?,?,?,?,?,100.0,56.82306375,100.0,56.82306375,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
311,'http://bit.ly/6XHwz','http://www.liveleak.com/view%3Fi%3D49b_1246213980',6,1,'2009-06-29 05:20:19','anonymous','@iran rt @a_twitr jun 28  video man bloodied and arrested by riot police in #tehran #iran http://bit.ly/6xhwz #iranelection #neda #gr88',135,7820,'http://web.archive.org/web/20110925073039/http://www.liveleak.com/view%3Fi%3D49b_1246213980','2012-05-15 07:54:09','Sun 28 Jun 2009 20:09:59 +0000',19,49,0.387755102041,1,'LiveLeak.com - IRAN: Jun 28; Man bloodied and arrested by riot police',31049,8,1,0,0,78,2,12,12,0.52373376187,0.864251926365,0.47626623813,0.0870388279778,0.0276818266179,0.66017388616,0.0207613699634,0.0942920636427,68.3064502565,52.3712849971,52.982846929,35.7729657352,36.190701982,0.0,0.228802157661,0.245145168923,0.0,0.0,0,0,0.0,0.0,Relevant
312,'http://bit.ly/1MfBM','http://www.thedailybeast.com/blogs-and-stories/2009-06-26/inside-khameneis-police-state/',15,1,'2009-07-20 23:54:32','anonymous','rt @zozizz  where iran s regime learned its tricks ... by scott horton... http://bit.ly/1mfbm #iranelection #iran #gr88 #tehran #neda',133,271,'http://web.archive.org/web/20090831235903/http://www.thedailybeast.com/blogs-and-stories/2009-06-26/inside-khameneis-police-state','2011-08-16 21:34:47','Sun 28 Jun 2009 17:28:52 +0000',19,88,0.215909090909,3,'?',?,0,0,0,0,94,5,26,25,0.620636149243,0.547269530449,0.379363850757,0.0422482833683,0.0513327002339,0.324671021324,0.107527249515,0.104572671396,27.186221494,7.07198330396,4.03136783367,26.0131158923,14.828716946,0.440689958766,0.0454128631483,0.122624310899,0.0737537065932,0.152703320061,0,0,0.0,0.0,Relevant
313,'http://bit.ly/LRQ34','http://uk.news.yahoo.com/22/20090809/tpl-us-iran-guards-sb-43a8d4f.html',0,0,'2009-09-20 23:42:32','anonymous','rt @lissnup reuters q+a iran s revolutionary guards http://bit.ly/lrq34 #iranelection #iran #tehran #neda #gr88 #iranelection #oxfor ...',136,10000000000000000000000,'?','xxxxxxxx','Sun 09 Aug 2009 10:34:06 +0000',19,71,0.267605633803,3,'Yahoo! News UK & Ireland - Latest World News & UK News Headlines',161205,2468,120,342,0,132,4,9,9,0.615983355118,0.544136692413,0.384016644882,?,0.012422599875,?,0.0147170261896,?,71.9858563861,7.20443829839,7.74204916091,10.0081302913,10.754958751,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
314,'http://iranprotestpictures.com','http://iranprotestpictures.com',12,1,'2009-06-29 09:21:53','anonymous','1750 unique pictures from iran. auto-updated via twitter @ http://iranprotestpictures.com #iran #iranelection #neda #gr88 #tehran',129,9771,'http://web.archive.org/web/20120123120444/http://iranprotestpictures.com/','2012-01-23 12:04:44','?',30,30,1.0,0,'?',?,40,0,0,0,?,18,114,114,0.774278534772,0.370782675798,0.225721465228,0.0245366452406,0.0,0.0740147596858,0.0452331273032,0.0531203155486,13.2364536221,6.43782757143,57.365418573,48.637102922,23.0739249384,?,?,?,?,?,0,0,0.0,0.0,Relevant
315,'http://www.nokiano.com/','http://onlinefwd.com/%3Fdn%3Dnokiano.com%26pid%3D1po8g3v7o',0,0,'2009-06-29 09:41:42','anonymous','rt boycott nokia for iran crackdown http://www.nokiano.com/ #iranelection #gr88 #neda #iran #tehran',99,10000000000000000000000,'?','xxxxxxxx','?',23,58,0.396551724138,1,'?',?,0,0,0,0,?,0,0,0,0.632942595542,0.553049293065,0.367057404458,?,0.0240562612162,?,?,?,100.0,57.3544572314,100.0,57.3544572314,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
316,'http://bit.ly/ESxfW','http://www.hrw.org/en/news/2009/09/21/iran-appoint-special-un-envoy-investigate-rights-crisis',27,1,'2009-09-23 11:13:24','anonymous','2 human rights org. demand accountability during ahmadinejads un visit. http://bit.ly/esxfw #iranelection #iran #gr88 #neda #tehran',132,592,'http://web.archive.org/web/20110624112316/http://www.hrw.org/en/news/2009/09/21/iran-appoint-special-un-envoy-investigate-rights-crisis','2012-12-06 05:01:57','Mon 21 Sep 2009 20:03:43 +0000',19,93,0.204301075269,6,'Iran: Appoint Special UN Envoy to Investigate Rights Crisis | Human Rights Watch',54217,0,0,0,0,45,22,56,56,0.748216429636,0.798879715447,0.251783570364,0.0868285889559,0.0766424174356,0.68293466951,0.137966611032,0.147790901654,99.9998767048,4.25184947363,4.60815275822,4.25185471596,4.60815843986,0.975792633105,0.127177519262,0.185830666482,0.100369383568,0.163412164337,0,0,0.0,0.0,Relevant
317,'http://bit.ly/sHHjR','http://iranianrevolution.wordpress.com/2009/06/29/ahmadinejad-flees-from-sharif-university-students/',3,1,'2009-06-29 21:15:44','anonymous','rt ahmadi bye bye! ahmadinejad flees from sharif university students http://bit.ly/shhjr #iranelection #tehran #neda #gr88',122,18339,'http://web.archive.org/web/20090702022123/http://iranianrevolution.wordpress.com/2009/06/29/ahmadinejad-flees-from-sharif-university-students','2009-07-03 07:35:26','Mon 29 Jun 2009 10:46:57 +0000',19,100,0.19,4,'?',?,13,0,0,0,488,12,70,70,0.540504062368,0.84015000413,0.459495937632,0.127342907993,0.0881971548057,0.489184734502,0.0929253084701,0.121972384513,6.24838785418,2.23885208485,1.33701591001,0.139892161743,0.0835419397294,0.476145305926,0.195283366471,0.174577705374,0.101592819222,0.123257145344,0,0,0.0,0.0,Relevant
318,'http://bit.ly/Tatwt','http://news.bbc.co.uk/1/hi/world/middle_east/8179834.stm',4,1,'2009-08-01 20:39:53','anonymous','rt @tntiran rt @oxfordgirl somebody save them http://bit.ly/tatwt #iranelection #iran #gr88 #tehran #neda #iran88 #iranrgreen #gr8rdh ...',137,3538,'http://www.webarchive.org.uk/wayback/memento/20100309213851/http://news.bbc.co.uk/1/hi/world/middle_east/8179834.stm','2010-12-09 20:30:50','Sat 01 Aug 2009 12:36:05 +0000',19,56,0.339285714286,5,'BBC NEWS | Middle East | Iran poll unrest trial under way',58280,2,0,0,0,591,0,0,0,0.479338914776,0.579110277331,0.520661085224,0.0199950018742,0.0159439756357,0.624050652972,?,?,99.9898035361,13.1545142635,7.48162338068,13.1558556956,7.48238631949,0.958333333333,0.0527046276695,?,0.0527046276695,?,0,0,0.0,0.0,Relevant
319,'http://bit.ly/NxzNn','http://www.rsf.org/Arrests-summonses-and-transfers.html',0,0,'2009-07-21 18:49:41','anonymous','reporterswborders iran arrests  terror as a tool of repression http://bit.ly/nxznn #iranelection #iran #tehran #gr88 #neda',122,10000000000000000000000,'?','xxxxxxxx','Tue 21 Jul 2009 10:46:27 +0000',19,55,0.345454545455,1,'Arrests summonses and transfers  terror as a tool of repression - Reporters Without Borders',58838,0,0,0,0,34,2,3,3,0.733591227031,0.737619612091,0.266408772969,?,0.0560772154092,?,0.0839286909062,?,0.458673310495,7.01232880263,2.04100935979,6.54095555706,22.472866589,?,?,?,0.0822342282807,0.123076923077,0,0,0.0,0.0,Relevant
320,'http://bit.ly/Ljk1Z','http://www.youtube.com/watch%3Fv%3DdWBC_jdEERk',1,1,'2009-06-30 00:21:21','anonymous','video  #tehran yesterday (jun 28th) http://bit.ly/ljk1z #iranelection #gr88 #iran #neda (via @rkref)',100,13778,'http://web.archive.org/web/20120312041059/http://www.youtube.com/watch%3Fv%3DdWBC_jdEERk','2012-03-12 04:10:59','Sun 28 Jun 2009 22:26:45 +0000',19,46,0.413043478261,1,'?',?,173,1,0,0,1171,15,71,61,0.595198536802,0.540254360721,0.404801463198,0.035280447596,0.0438417182797,0.553148901431,0.0875808555297,0.0753005484693,28.7776124829,98.1307059979,0.959336757685,28.2396742988,3.33362178066,0.753052858434,0.0441295781641,0.0813653759034,0.0468807230938,0.0864029640181,0,0,0.0,0.0,Relevant
321,'http://bit.ly/bpZzb','http://news.xinhuanet.com/english/2009-08/10/content_11858688.htm',0,0,'2009-08-10 22:42:12','anonymous','chinaview iran says eu statement over trial of alleged rioters  surprising  http://bit.ly/bpzzb #iranelection #iran #neda #gr88 #tehran',135,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 14:41:52 +0000',19,65,0.292307692308,4,'Iran says EU statement over trial of alleged rioters "surprising"_English_Xinhua',16986,2,0,0,0,2,0,4,4,0.60756527173,0.192888001268,0.39243472827,?,0.152145154863,?,0.152257813267,?,58.6669481781,6.71587597463,91.2679256123,11.4474609353,64.2799184758,?,?,?,0.19518001459,0.187812056606,0,0,0.0,0.0,Relevant
322,'http://strike4iran.com/','http://www.strike4iran.com/',20,1,'2009-07-22 10:56:02','anonymous','rt @tollwut rt hunger strike 22-24 july in front of un (with salman rushdie) http://strike4iran.com/ #iran #iranelection #gr88 #neda #tehran',140,450,'http://web.archive.org/web/20090718104832/http://strike4iran.com/','2012-04-20 05:31:35','?',23,27,0.851851851852,0,'?',?,608,0,0,1,?,3,8,8,0.609527940362,0.849566918766,0.390472059638,0.0789562960891,0.0473828210396,0.349449659964,0.0764324826146,0.0973953562079,91.1952675414,78.6833757863,14.2949517916,71.755515059,13.0363195313,0.152822726898,0.135353650438,0.136883118764,0.0313834102105,0.0729582400088,0,4,0.0,0.2,Relevant
323,'http://bit.ly/gCSlt','http://www.youtube.com/watch%3Fv%3DFSHP8kKepl8',17,1,'2009-07-22 11:37:19','anonymous','http://bit.ly/gcslt iran 21 july officials shooting toward protesters. #iranelection #tehran #iran #neda #gr88 #politics #politica #italia',138,124,'http://web.archive.org/web/20120114113923/http://www.youtube.com/watch%3Fv%3DFSHP8kKepl8','2012-06-25 09:53:53','Tue 21 Jul 2009 10:28:08 +0000',19,46,0.413043478261,1,'?',?,2516,0,0,0,717,9,54,54,0.504652402059,0.75598837088,0.495347597941,0.0508821851315,0.0501612707326,0.534939848049,0.0804804005802,0.0839695468811,28.598991958,9.42074886985,9.42182902061,32.9408424034,32.9446192874,0.547068584032,0.0764719112902,0.101996083184,0.0966736489046,0.13885909939,0,0,0.0,0.0,Relevant
324,'http://bit.ly/12jvtN','http://www.youtube.com/reporterscenter',38,1,'2009-06-30 06:03:45','anonymous','rt**youtube reporters  center debuts 4 citizenreporters**tips from the tguns http://bit.ly/12jvtn #iranelection #gr88 #iran #tehran #neda rt',140,324,'http://web.archive.org/web/20120617060909/http://www.youtube.com/reporterscenter','2012-10-24 07:41:54','Sun 28 Jun 2009 22:21:20 +0000',20,38,0.526315789474,1,'?',?,1,0,0,0,1239,1,3,3,0.65605557786,0.506493758149,0.34394442214,0.0398510758382,0.0478476612012,0.723323667213,0.0845489833163,0.0920137091861,99.985289569,3.64442957034,3.27422267906,3.64389345904,3.27374102679,1.0,0.12964074471,0.267261241912,0.12964074471,0.267261241912,0,0,0.0,0.0,Relevant
325,'http://www.meydaan.com/english/default.aspx','http://www.meydaan.com/english/default.aspx',79,1,'2009-07-22 16:46:16','anonymous','shadi sadr in prison (latest news in english  farsi) http://www.meydaan.com/english/default.aspx #iran #iranelection #gr88 #neda #tehran',136,741,'http://web.archive.org/web/20070707163355/http://www.meydaan.com/English/Default.aspx','2013-01-13 01:57:41','?',43,43,1.0,2,'?',?,25,0,0,0,?,1,18,18,0.646352985613,0.675730101562,0.353647014387,0.0643399007954,0.051969268225,0.136301069883,0.0646062776835,0.0799849918787,49.993220509,51.5353666402,52.2078246511,97.0075964687,95.7580991797,0.303239217432,0.0990147542977,0.123091490979,0.088561488554,0.165144564769,0,0,0.0,0.0,Relevant
326,'http://is.gd/3DEYP','http://www.youtube.com/watch%3Fv%3Dpnq17-9TqNo',4,1,'2009-09-26 08:55:01','anonymous','rt @iranriggedelect cnn report of 2day s nycprotests http://is.gd/3deyp #iranelection #greenny #iran #nea-nyc video #gr88 #neda #tehran',135,56667,'http://web.archive.org/web/20100329003928/http://www.youtube.com/watch%3Fv%3Dpnq17-9TqNo','2011-11-05 05:11:34','?',18,46,0.391304347826,1,'?',?,0,0,0,0,?,24,90,87,0.572503583401,0.494254533963,0.427496416599,0.0320796358115,?,?,?,0.0654822823937,5.7152810549,62.2904355677,22.3575570793,9.17521446561,25.5630838138,?,0.134534558799,0.136007224896,?,?,0,0,0.0,0.0,Relevant
327,'http://bit.ly/co8Tr','http://abcnews.go.com/International/wireStory%3Fid%3D8325689',1,1,'2009-08-14 11:43:52','anonymous','rt @abc(14/08) #iran reformist leader says he has torture accounts http://bit.ly/co8tr #iranelection #tehran #gr88 #neda #sohrab',128,64059,'http://web.archive.org/web/20090817053131/http://abcnews.go.com/International/wireStory%3Fid%3D8325689','2009-08-17 05:31:31','Fri 14 Aug 2009 01:39:23 +0000',19,60,0.316666666667,2,'International News | World News - ABC News',85799,231,591,149,0,60,1,7,7,0.521456817749,0.920889740834,0.478543182251,0.0632611751755,0.0603022689156,0.319283633308,0.0709574875187,0.0661681982918,2.43469823389,3.50252945408,71.8807916158,69.5125698674,3.38713330664,?,0.122068268816,0.127677637883,?,?,0,0,0.0,0.0,Relevant
328,'http://bit.ly/1pEMi6','http://www.liveleak.com/view%3Fi%3D169_1252112125',0,0,'2009-09-27 12:24:57','anonymous','ya  think? http://bit.ly/1pemi6 #iranelection #iranelections #tehran #neda #iran #qom #iran #iranians #gr88',107,10000000000000000000000,'?','xxxxxxxx','Sun 27 Sep 2009 04:24:57 +0000',20,49,0.408163265306,1,'LiveLeak.com - US trebles MOP "bunker buster" bombs order wants them fast',30077,1,0,0,0,65,8,8,8,0.669275863305,0.39293034106,0.330724136695,?,0.0169515875905,?,0.0525225731439,?,18.1652943762,56.9211526896,56.7257921359,31.913082427,32.0229893532,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
329,'http://bit.ly/1ewLyb','http://www.nytimes.com/2009/08/02/world/middleeast/02iran.html%3Fhp',2,1,'2009-08-02 07:37:23','anonymous','conspiracy trial in iran http://bit.ly/1ewlyb #iran #iranelection #gr88 #neda #tehran',85,6291,'http://web.archive.org/web/20090804092214/http://www.nytimes.com/2009/08/02/world/middleeast/02iran.html%3Fhp','2010-02-22 18:26:51','Sat 01 Aug 2009 07:49:44 +0000',20,67,0.298507462687,6,'?',?,291,0,0,0,78,31,184,183,0.632375307926,0.661440364459,0.367624692074,0.0,0.0196267167995,0.0840365806816,0.0901373136124,0.0132979193708,100.0,57.6039339621,52.3955824764,57.6039339621,52.3955824764,?,?,?,?,?,0,0,0.0,0.0,Relevant
330,'http://bit.ly/14tdPn','http://www.telegraph.co.uk/news/worldnews/middleeast/iran/5957010/Irans-show-trial-to-punish-reformists.html',1,1,'2009-08-02 10:06:15','anonymous','iran s show trial to punish reformists http://bit.ly/14tdpn #iranelection #gr88 #iran #tehran #neda',99,76061,'http://web.archive.org/web/20090804071356/http://www.telegraph.co.uk/news/worldnews/middleeast/iran/5957010/Irans-show-trial-to-punish-reformists.html','2009-08-04 07:13:56','Sat 01 Aug 2009 13:24:51 +0000',20,108,0.185185185185,6,'Iran's show trial to punish reformists  - Telegraph',63329,49,0,0,0,70,7,54,50,0.646595856435,0.410320831643,0.353404143565,0.0759203123709,0.053016612491,0.600101487848,0.11963897397,0.131036582829,99.999954851,91.7594997144,97.0194082898,91.7594582859,97.0193644865,0.96346715751,0.0807397350998,0.136094861347,0.0794051021005,0.149914932114,0,0,0.0,0.0,Relevant
331,'http://haystack.austinheap.com/','http://haystack.austinheap.com/',15,1,'2009-07-10 06:45:33','anonymous','rt @schachin @henrylasalle brainsvsbasij @austinheap haystack has a home! http://haystack.austinheap.com/ #neda #iranelection #gr88 #tehran',139,600,'http://web.archive.org/web/20100827065533/http://haystack.austinheap.com/','2011-12-28 01:49:40','?',31,31,1.0,0,'?',?,0,0,0,0,?,35,169,167,0.580825703126,0.804273853382,0.419174296874,0.0723101526062,?,?,?,0.175455089245,20.560762596,97.5607452913,39.809692681,21.0748314136,51.6476295378,?,0.0276500631805,0.164716173477,?,?,0,0,0.0,0.0,Relevant
332,'http://bit.ly/dXggn','http://www.youtube.com/watch%3Fv%3DwAQsRmioHzU',4,1,'2009-08-14 14:34:24','anonymous','rt @tari00 interview w/ an #iran woman who has been raped in prison(subtitld) http://bit.ly/dxggn #iranelection #neda #gr88 #tehran #russia',139,45278,'http://web.archive.org/web/20110708030902/http://www.youtube.com/watch%3Fv%3DwAQsRmioHzU','2011-11-05 05:59:11','Thu 13 Aug 2009 23:02:40 +0000',19,46,0.413043478261,1,'Interview with an Iranian woman who has been Tortured and Raped in Iran's Prisons(Subtitled)',?,106,11,2,0,426,12,40,40,0.748650040503,0.965259508363,0.251349959497,0.0451331202666,0.0445601208294,0.465255492455,0.0571928467661,0.0628098171583,16.8275147553,5.51984129331,5.30099878316,32.802474837,31.5019707915,0.600907404107,0.0964754915849,0.0810712117997,0.113082818258,0.10558537786,0,0,0.0,0.0,Relevant
333,'http://bit.ly/1b1hhc','http://www.youtube.com/onlymehdi',5,1,'2009-09-30 03:44:34','anonymous','rt lets go viral iran vids!! http://bit.ly/1b1hhc #iranelection #gr88 #neda #tehran #qum #iran #news #tehranweekly #stoptheviolence',131,7969,'http://web.archive.org/web/20100331055723/http://www.youtube.com/onlymehdi','2011-10-10 21:59:46','Thu 02 Jul 2009 18:47:46 +0000',20,32,0.625,1,'Mehdi Saharkhiz - YouTube',81731,1117,144,94,13,940,0,0,0,0.729310604647,0.427902520488,0.270689395353,0.0272014449791,0.0465705201739,0.279849600555,?,?,81.7629779857,76.3970955977,11.7357585097,62.4645404552,14.3533892708,0.30550504633,0.0579771035652,?,0.044280744277,?,0,0,0.0,0.0,Relevant
334,'http://tinyurl.com/ku9e2a','http://www.jpost.com/servlet/Satellite%3Fcid%3D1248277945381%26pagename%3DJPost%252FJPArticle%252FShowFull',3,1,'2009-08-02 06:09:27','anonymous','sirrk----- http://tinyurl.com/ku9e2a --- #iranelection #neda #iran #iranelection #sohrab #tehran #tabriz #gr88 #tehran',118,26832,'http://web.archive.org/web/20090805133639/http://www.jpost.com/servlet/Satellite%3Fcid%3D1248277945381%26pagename%3DJPost/JPArticle/ShowFull','2012-01-18 04:43:49','?',25,106,0.235849056604,2,'?',?,5394,2196,2145,2559,?,40,158,150,0.602725751795,0.532729863577,0.397274248205,0.0166805729408,0.0,0.0433373997493,0.0,0.205823439888,52.7947948531,91.6307283194,97.1107148729,57.6169106384,51.2694026975,?,0.0226804605813,0.394842243141,?,?,0,0,0.0,0.0,Relevant
335,'http://bit.ly/10MXq4','http://iranallday.blogspot.com/',3,1,'2009-10-02 21:27:11','anonymous','rt @onlymehdi @iran_allday oct 2 protests http://bit.ly/10mxq4 #iran #iranelection #tehran #gr88 #neda',102,8863,'http://web.archive.org/web/20120324235454/http://iranallday.blogspot.com/','2012-04-03 13:49:01','Wed 22 Jul 2009 06:09:02 +0000',20,31,0.645161290323,0,'iran all day',96638,367,4,4,8,5331,765,1889,500,0.655093755423,0.404222699008,0.344906244577,0.0235025902016,0.0235253419884,0.940750385457,0.0705002681637,0.0768350748509,100.0,4.2825844479,4.81464192589,4.2825844479,4.81464192589,1.0,0.0258774584753,0.0751572313367,0.0258774584753,0.0751572313367,0,0,0.0,0.0,Relevant
336,'http://bit.ly/18qSoP','http://news.yahoo.com/s/ap/20090802/ap_on_re_mi_ea/ml_iran_election/',2,1,'2009-08-02 16:44:48','anonymous','rt @france7776 rival sides criticize iran s opposition trial (ap) http://bit.ly/18qsop #iranelection #iran #tehran #gr88 #neda',126,23389,'http://web.archive.org/web/20090805231437/http://news.yahoo.com/s/ap/20090802/ap_on_re_mi_ea/ml_iran_election','2009-08-07 05:46:10','Sat 01 Aug 2009 17:27:13 +0000',20,68,0.294117647059,5,'?',?,0,0,0,0,18,0,0,0,0.713096821309,0.431924296512,0.286903178691,0.0503672890091,?,?,?,?,7.49011404832,96.1397950132,7.49011404832,7.79085710272,100.0,?,0.0605582556916,?,?,?,0,0,0.0,0.0,Relevant
337,'http://bit.ly/YVFEg','http://a.imagehost.org/0960/02102009114_1024x768.jpg',0,0,'2009-10-03 21:53:22','anonymous','rt @nedaagain picture of behzad nabavi in hospital #iran http://bit.ly/yvfeg #iranelection #nabavi #gr88 #neda #tehran #sog',123,10000000000000000000000,'?','xxxxxxxx','Sat 03 Oct 2009 12:22:39 +0000',19,52,0.365384615385,2,'?',?,56,12,9,1,129,18,48,48,0.628722847874,0.375558317956,0.371277152126,?,?,?,?,?,100.0,59.2771063737,54.491285177,59.2771063737,54.491285177,?,?,?,?,?,0,0,0.0,0.0,Relevant
338,'http://bit.ly/15lDwU','http://edition.cnn.com/2009/WORLD/meast/07/24/iran.world/',1,1,'2009-07-25 00:59:32','anonymous','cnn democracy groups plan global iran rallies http://bit.ly/15ldwu #iranelection #iran #gr88 #neda #tehran',106,25451,'http://web.archive.org/web/20090728080343/http://edition.cnn.com/2009/WORLD/meast/07/24/iran.world','2009-07-28 08:03:43','Fri 24 Jul 2009 13:40:22 +0000',20,57,0.350877192982,6,'Democracy groups plan global Iran rallies - CNN.com',63020,51,0,0,0,23,5,30,30,0.680094395277,0.680926866052,0.319905604723,0.0628248572531,0.0605435478915,0.821589937191,0.0962441201045,0.0998706438189,100.0,34.5632460777,22.3053918733,34.5632460777,22.3053918733,1.0,0.0936585811582,0.115001613554,0.0936585811582,0.115001613554,0,0,0.0,0.0,Relevant
339,'http://bit.ly/1BNBVx','http://blog.balatarin.com/2009/08/14/persian-to-english/',25,1,'2009-08-15 16:18:59','anonymous','rt @iranriggedelect balatarin.com to provide english translations http://bit.ly/1bnbvx #iranelection #iran #gr88 #tehran #neda #sohrab',134,4075,'http://web.archive.org/web/20100618172654/http://blog.balatarin.com/2009/08/14/persian-to-english','2011-09-16 19:38:19','Sat 15 Aug 2009 08:11:59 +0000',20,56,0.357142857143,4,' :          ',79610,4,0,0,0,129,5,7,7,0.690162139696,0.477944978436,0.309837860304,0.05,0.0439205230579,0.556912232374,0.0482059825172,0.0392232270276,100.0,54.8313092243,72.2656394288,54.8313092243,72.2656394288,0.97619047619,0.115727512472,0.0907841299003,0.115727512472,0.0907841299003,0,0,0.0,0.0,Relevant
340,'http://tinyurl.com/mz7zjq','http://www.latimes.com/news/nationworld/world/la-fg-iran-evin2-2009jul02%2C0%2C1238456.story',2,1,'2009-07-02 19:23:08','anonymous','rt over 500 prisoners crammed in 500 sq. ft. prison cell - http://tinyurl.com/mz7zjq #iranelection #neda #tehran #iran #gr88',124,9320,'http://web.archive.org/web/20090704215828/http://www.latimes.com/news/nationworld/world/la-fg-iran-evin2-2009jul02%2C0%2C1238456.story','2009-07-07 07:35:48','?',25,92,0.271739130435,4,'?',?,0,0,0,0,?,0,0,0,0.56924981532,0.908281779137,0.43075018468,0.0531034987905,0.0575673662503,0.445751668701,?,?,99.9999999677,2.92757784026,2.40113786267,2.92757783931,2.40113786189,0.831969493144,0.0866719056602,?,0.0759320924038,?,0,0,0.0,0.0,Relevant
341,'http://bit.ly/3sNVj','http://groups.google.com/group/student-information-center/browse_thread/thread/5c3add5ea04c2c76',0,0,'2009-09-08 05:23:34','anonymous','http://bit.ly/3snvj news & m. sazegara audio #iranelection #iran9 #neda #gr88 #iranrevolution #greenrally #tehran',113,10000000000000000000000,'?','xxxxxxxx','Mon 07 Sep 2009 21:22:26 +0000',19,95,0.2,5,'?',?,1,0,0,0,0,3,9,9,0.542918000513,0.536505480489,0.457081999487,?,?,?,?,?,100.0,83.5262369109,57.7747414511,83.5262369109,57.7747414511,?,?,?,?,?,0,0,0.0,0.0,Relevant
342,'http://tr.im/q2t4','http://tr.im/404',0,0,'2009-07-03 03:33:15','anonymous','http://tr.im/q2t4 only 2 days away! go red  wte  blue & green at the #teaparty #iranelection #iran #neda #gr88 #tehran #happy 4 #tcot',133,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.56471050655,0.711054763486,0.43528949345,?,0.0838945069018,?,0.0549870122549,?,36.2252510304,56.4386951916,51.7024553766,64.18513204,70.0648562366,?,?,?,0.130558241967,0.0364965934301,0,0,0.0,0.0,Relevant
343,'http://tinyurl.com/nyaq9g','http://news.bbc.co.uk/go/rss/-/2/hi/middle_east/8174507.stm',0,0,'2009-07-29 14:05:25','anonymous','rt @bbcworld about 20 iranians detained will face trial next week http://tinyurl.com/nyaq9g #iranelection #iran #tehran #gr88 #neda',131,10000000000000000000000,'?','xxxxxxxx','?',25,59,0.423728813559,7,'?',?,0,0,0,0,?,6,28,27,0.512810572412,0.846510936667,0.487189427588,?,0.0565756148888,?,0.0897197383828,?,50.8481702861,56.7341996538,72.520945421,89.6252535444,70.1151508587,?,?,?,0.140835758044,0.160348564307,0,0,0.0,0.0,Relevant
344,'http://bit.ly/NiVKy','http://www.time.com/time/world/article/0%2C8599%2C1914099%2C00.html',25,1,'2009-08-03 00:03:38','anonymous','time a reporter s diary making a tricky exit from iran http://bit.ly/nivky #iranelection #iran #tehran #neda #gr88',114,6298,'http://web.archive.org/web/20121207014836/http://www.time.com/time/world/article/0%2C8599%2C1914099%2C00.html','2013-01-16 16:22:33','Sat 01 Aug 2009 22:03:26 +0000',19,67,0.283582089552,4,'?',?,73,25,17,821,123,7,48,47,0.648414659676,0.759894537326,0.351585340324,0.0662051122129,0.0663128504651,0.875711093169,0.0957143551669,0.0955588483946,100.0,80.3287167491,15.1658693563,80.3287167491,15.1658693563,1.0,0.0687127012738,0.101161806272,0.0687127012738,0.101161806272,0,0,0.0,0.0,Relevant
345,'http://twitpic.com/e7trz','http://twitpic.com/e7trz',0,0,'2009-08-17 06:41:11','anonymous','for each iranian woman here! thanx #neda #tanareh #tehran #gr88 #iran http://twitpic.com/e7trz #iranelection http://twubs.com/iranelection',138,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.696383061136,0.631052895798,0.303616938864,?,0.0368271462105,?,?,?,93.8330654343,19.6255709167,100.0,20.9154106027,93.8330654343,?,?,?,0.19867985356,?,0,0,0.0,0.0,Relevant
346,'http://bit.ly/Wgi0E','http://www.argyf.com/2009/07/03/iran-trial-for-uk-embassy-staff/',0,0,'2009-07-03 11:29:05','anonymous','http://bit.ly/wgi0e #world #global #news #politics iran trial for uk embassy staff #iranelection #gr88 #iran #neda #tehran #netrevolution',139,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 03:27:16 +0000',19,64,0.296875,4,'?',?,0,0,0,0,61,0,0,0,0.704050681049,0.851432222495,0.295949318951,?,?,?,?,?,100.0,57.1766860406,100.0,57.1766860406,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
347,'http://bit.ly/jT2Kp','http://twubs.com/iranelection',65,1,'2009-10-07 23:46:49','anonymous','rt @nedaagain kahrizak prison was a minor mistake http://bit.ly/jt2kp #iranelection #iran #neda #gr88 #tehran #shiraz @cnn',122,904,'http://web.archive.org/web/20091017000153/http://twubs.com/iranelection','2012-11-13 14:03:31','Sat 20 Jun 2009 15:03:38 +0000',19,29,0.655172413793,1,'?',?,387,6,0,3,606,2204,27111,500,0.645145372904,0.595519200115,0.354854627096,0.0659966329107,0.0538350694227,0.438935558079,0.0899357045853,0.093211332532,28.4346962233,41.4567499688,32.8101354583,11.7881009177,86.6643670504,0.353996162702,0.0764719112902,0.0757486098334,0.0,0.0709692189377,0,0,0.0,0.0,Relevant
348,'http://twitpic.com/e7ukf','http://twitpic.com/e7ukf',0,0,'2009-08-17 06:53:58','anonymous','my 5 silent mins 4 all free iran s dead r.i.p. #neda #tanareh #iran #gr88 #sohrab #tehran #iran9 http://twitpic.com/e7ukf #iranelection',135,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.440587470343,0.310820787004,0.559412529657,?,0.0454604162386,?,?,?,94.6143184713,31.6339540982,100.0,33.4346371768,94.6143184713,?,?,?,0.183941801845,?,0,0,0.0,0.0,Relevant
349,'http://bit.ly/edrtw','http://www.chicagonow.com/blogs/when-in-iran/2009/07/its-getting-real-hot-1.html',0,0,'2009-08-03 11:53:04','anonymous','rt @chicagonow it s getting real hot - when in iran http://bit.ly/edrtw #iranelection #iran #tehran #neda #gr88',111,10000000000000000000000,'?','xxxxxxxx','Wed 29 Jul 2009 08:09:14 +0000',19,80,0.2375,5,'?',?,1,0,0,0,23,0,0,0,0.607450551667,0.227573604128,0.392549448333,?,?,?,?,?,1.22313863089,7.59754284894,100.0,16.0991343544,1.22313863089,?,?,?,0.0365392047621,?,0,0,0.0,0.0,Relevant
350,'http://bit.ly/p3yWm','http://www.youtube.com/watch%3Fv%3DdwOcI9w_I8c',0,0,'2009-07-11 22:19:12','anonymous','must see! rt @?c557 a beautiful video of iranian green revolution http://bit.ly/p3ywm #iranelection #iran #tehran #gr88 #neda',127,10000000000000000000000,'?','xxxxxxxx','Fri 10 Jul 2009 21:38:23 +0000',19,46,0.413043478261,1,'Iranian Green Revolution',?,156,0,6,3,146,0,17,17,0.822357757252,0.141846957362,0.177642242748,?,0.0564980768382,?,0.0738087785078,?,16.7525111797,9.55668409609,57.6141576292,57.0462779794,29.0770738809,?,?,?,0.1490711985,0.137492985231,0,2,0.0,0.117647058824,Relevant
351,'http://bit.ly/AakNk','http://www.nypost.com/p/news/opinion/opedcolumnists/item_x7rloUD5IHSMAcl4maDHhM%3Bjsessionid%3DCDB93095F35617AF18D0C1AAA1D8C892',0,0,'2009-07-04 00:37:16','anonymous','rt @gr8rdh rt new york post ahmadinejad  a suddenly most unwelcome guest http://bit.ly/aaknk #iranelection #gr88 #iran #tehran #neda',132,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 07:16:58 +0000',19,127,0.149606299213,5,'?',?,0,0,0,0,842,0,0,0,0.601506040971,0.65903477346,0.398493959029,?,0.0676465316821,?,?,?,61.7852722708,56.8169785785,100.0,91.9587734913,61.7852722708,?,?,?,0.0747769366066,?,0,0,0.0,0.0,Relevant
352,'http://bit.ly/3AfpFC','http://www.reuters.com/article/2009/07/25/us-iran-election-fatality-sb-idUSTRE56O0RO20090725',0,0,'2009-07-25 18:13:37','anonymous','reuters son of defeated iran candidate ally killed http://bit.ly/3afpfc #iranelection #iran #tehran #gr88 #neda',111,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 03:22:16 +0000',20,92,0.217391304348,5,'Son of defeated Iran candidate ally killed: website| Reuters',96375,0,0,0,0,99,0,0,0,0.699214484493,0.859005914987,0.300785515507,?,0.0706523118866,?,?,?,51.4397145456,6.82298347263,100.0,13.2640383659,51.4397145456,?,?,?,0.124434203368,?,0,0,0.0,0.0,Relevant
353,'http://bit.ly/DIut1','http://www.thenation.com/doc/20090720/dreyfuss',18,1,'2009-07-04 03:38:26','anonymous','rt @stopahmadi the nation s new cover story iran s green wave http://bit.ly/diut1 #iranelection #neda #tehran #iran #gr88',121,4558,'http://web.archive.org/web/20120124045424/http://www.thenation.com/doc/20090720/dreyfuss','2012-09-20 23:46:48','Fri 03 Jul 2009 12:45:11 +0000',19,46,0.413043478261,3,'July 20 2009 | The Nation',97075,0,0,0,0,713,35,177,168,0.677395079533,0.437684958776,0.322604920467,0.0479047700274,0.0467467240579,0.88647894894,0.114942312428,0.10505372897,99.9785872832,11.4466683621,97.0765329284,11.4442173194,97.0557462053,0.88752031396,0.0902485256394,0.0629971651913,0.081348921682,0.0630943081406,0,1,0.0,0.0555555555556,Relevant
354,'http://bit.ly/xZ3IP','http://www.youtube.com/watch%3Fv%3DUVecTxxLJ5k%26feature%3Dchannel',0,0,'2009-07-25 20:57:59','anonymous','rt @?c557 another video  tehran vanak july 25 http://bit.ly/xz3ip #iranelection #iran #tehran #gr88 #neda',107,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 12:39:29 +0000',19,66,0.287878787879,1,'?',?,26,1,1,0,44,0,1,1,0.567869456989,0.670723894557,0.432130543011,?,0.0560478479207,?,0.0602050463309,?,16.6518061987,58.9836204435,57.6137582832,28.2312378817,28.9024821412,?,?,?,0.0458349248514,0.0475651494154,0,0,0.0,0.0,Relevant
355,'http://bit.ly/YNG4t','http://www.youtube.com/watch%3Fv%3DlF_96-andgw',9,1,'2009-10-11 13:05:00','anonymous','#iranelection please watch this video real #iran http://bit.ly/yng4t this is my #tehran #neda #mousavi watch comment n share #behnoud #gr88.',140,9808,'http://web.archive.org/web/20120623154828/http://www.youtube.com/watch%3Fv%3DlF_96-andgw','2012-09-18 07:36:37','Sat 10 Oct 2009 04:00:17 +0000',19,46,0.413043478261,1,'?',?,80,9,4,0,519,6,69,69,0.507224630652,0.232098228663,0.492775369348,0.0589255650989,0.0555967536002,0.515751412134,0.0791090040331,0.0768850198546,30.6368393869,84.0174117625,92.0008301727,25.7402794987,28.1861465746,0.477429291036,0.142450720575,0.17042506157,0.142450720575,0.107205092449,0,0,0.0,0.0,Relevant
356,'http://tehranbureau.com/hel...#Iran','http://www.pbs.org/wgbh/pages/frontline/tehranbureau/hel...',0,0,'2009-08-17 19:51:07','anonymous','rt @tehranbureau ayatollah sanei calls ahmadinejad a bastard http://tehranbureau.com/hel...#iran #tehran #gr88 #neda #iranelection #terror',138,10000000000000000000000,'?','xxxxxxxx','?',35,59,0.593220338983,5,'?',?,0,0,0,0,?,0,0,0,0.614302798114,0.762781688918,0.385697201886,?,?,?,?,?,100.0,82.0123418386,100.0,82.0123418386,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
357,'http://twitpic.com/ea7du','http://twitpic.com/ea7du',0,0,'2009-08-17 22:07:21','anonymous','rt @ahura3 need i say more? #iranelection #iran #cnn #neda #gr88 #tehran #shiraz #tabriz #esfahan #ahvaz http://twitpic.com/ea7du',129,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,3,4,4,0.595096511132,0.174740718013,0.404903488868,?,0.147945344291,?,0.137248713299,?,58.190301009,0.765759777805,57.2232547369,1.31595775331,98.3381315179,?,?,?,0.441261304061,0.400320384513,0,0,0.0,0.0,Relevant
358,'http://tinyurl.com/kmdtus','http://greenbrief.newsvine.com/_news/2009/07/02/2992952-',7,1,'2009-07-04 14:51:46','anonymous','rt this link for green brief #16 please! http://tinyurl.com/kmdtus #iran #iranelection #neda #gr88 #tehran',106,4867,'http://web.archive.org/web/20091128161253/http://greenbrief.newsvine.com/_news/2009/07/02/2992952-','2010-01-30 06:19:18','?',25,56,0.446428571429,5,'?',?,0,0,0,0,?,25,188,186,0.539226631513,0.611772341247,0.460773368487,0.0585369407005,?,?,?,0.256781926504,2.41028417212,4.11422725612,4.1558189086,58.5841282477,57.9978152354,?,0.0475248456522,0.335578497029,?,?,0,0,0.0,0.0,Relevant
359,'http://tinyurl.com/nkyc9p','http://www.zombiesurvivalwiki.com/page/Tactical%2BMovement%2Band%2BOffensive%2BTactics%2BDirectory',47,1,'2009-06-22 08:25:20','anonymous','rt tactical movement and offensive directory (incl. guerilla)  http://tinyurl.com/nkyc9p #iranelection #gr88 #neda #tehran',122,780,'http://web.archive.org/web/20080819081220/http://www.zombiesurvivalwiki.com/page/Tactical%2BMovement%2Band%2BOffensive%2BTactics%2BDirectory','2009-10-20 12:25:51','?',25,98,0.255102040816,2,'?',?,0,0,0,0,?,0,3,3,0.451409056853,0.59297894325,0.548590943147,0.043571020095,0.0405803920308,0.491981915575,0.0421122630077,0.0452157844203,19.0622410801,78.6246065207,57.4382036657,24.2446250909,33.1873907323,0.110593488801,0.151522881683,0.157242725508,0.062561124709,0.0649227473161,0,0,0.0,0.0,Relevant
360,'http://bit.ly/m2oTo','http://www.youtube.com/watch%3Fv%3DToCUt4lljpM',2,1,'2009-07-04 18:40:11','anonymous','rt @iranrevolution bbc fights back against iranian regime propaganda! http://bit.ly/m2oto #iran #iranelection #gr88 #neda #tehran',129,31239,'http://web.archive.org/web/20111113032050/http://www.youtube.com/watch%3Fv%3DToCUt4lljpM','2012-03-12 04:29:10','Sat 04 Jul 2009 08:35:28 +0000',19,46,0.413043478261,1,'?',?,732,2,7,0,952,9,95,92,0.722327327247,0.615061632061,0.277672672753,0.0575026110372,0.066692980726,0.536887402925,0.0990118137519,0.0974634783348,28.2042225553,11.3737064916,92.6276460146,40.3262542312,26.1249074297,0.564562027265,0.102007873646,0.154938037175,0.130517693229,0.167412382546,0,0,0.0,0.0,Relevant
361,'http://tinyurl.com/mmqs2y','http://www.flickr.com/photos/nuztorad/3755684451/in/pool-united4iran/',0,0,'2009-07-26 05:12:39','anonymous','global united 4 iran many pics here http://tinyurl.com/mmqs2y #iranelection #neda #sohrab #iran #gr88 #tehran',109,10000000000000000000000,'?','xxxxxxxx','?',25,69,0.36231884058,5,'?',?,0,0,0,0,?,0,0,0,0.562786950785,0.448261998729,0.437213049215,?,0.0343468922191,?,?,?,20.6035657736,70.116811438,100.0,29.3846302349,20.6035657736,?,?,?,0.140487871737,?,0,0,0.0,0.0,Relevant
362,'http://tinyurl.com/kvlwef','http://www.guardian.co.uk/world/feedarticle/8626628%3FFORM%3DZZNR8',0,0,'2009-07-26 05:20:02','anonymous','opposition turns to top clerics in qom for help http://tinyurl.com/kvlwef #iranelection #iran #neda #sohrab #tehran #gr88',121,10000000000000000000000,'?','xxxxxxxx','?',25,66,0.378787878788,3,'?',?,0,0,0,0,?,0,0,0,0.684929062296,0.754008719459,0.315070937704,?,0.0579345203031,?,?,?,2.60548938012,57.5009882194,100.0,4.53120800321,2.60548938012,?,?,?,0.0940027887908,?,0,0,0.0,0.0,Relevant
363,'http://bit.ly/AsqrT','http://www.facebook.com/event.php%3Feid%3D114669997606%26ref%3Dnf',0,0,'2009-08-18 15:59:45','anonymous','rt @zozizz event>>rally at un headquarters/ fb link http://bit.ly/asqrt #iranelection #iran #tehran #gr88 #neda #sohrab',119,10000000000000000000000,'?','xxxxxxxx','Tue 18 Aug 2009 07:50:57 +0000',19,65,0.292307692308,1,'?',?,1,0,0,0,34,48,142,142,0.646101419975,0.75623926284,0.353898580025,?,0.0527750413651,?,0.0527806068406,?,100.0,56.4231937928,91.5920614682,56.4231937928,91.5920614682,?,?,?,?,?,0,0,0.0,0.0,Relevant
364,'http://bit.ly/22mtu6','http://www.youtube.com/watch%3Fv%3DSyfjZiSMrts',10,1,'2009-08-18 18:01:29','anonymous','rt @iranriggedelect video another victim of rape in iran s prisons testifies http://bit.ly/22mtu6 #iranelection #iran #tehran #gr88 #neda',137,2828,'http://web.archive.org/web/20111225184837/http://www.youtube.com/watch%3Fv%3DSyfjZiSMrts','2012-02-25 21:38:22','Mon 17 Aug 2009 16:30:35 +0000',20,46,0.434782608696,1,'?',?,2790,127,75,2,972,49,283,278,0.476403259179,0.506601996526,0.523596740821,0.0448129079765,?,?,?,0.0852334211563,2.00610489027,3.47005630289,3.9373398623,57.8118830118,50.9507677881,?,0.0953116064579,0.133862149783,?,?,0,0,0.0,0.0,Relevant
365,'http://bit.ly/AVHZL','http://tehranbureau.com/iranian-feminism-june-2009/',22,1,'2009-07-05 04:43:50','anonymous','rt iranian feminism after june 2009 http://bit.ly/avhzl #iranelection #neda #gr88 #tehran #iran',95,1522,'http://web.archive.org/web/20091225050912/http://tehranbureau.com/iranian-feminism-june-2009','2012-02-08 16:24:46','Sat 04 Jul 2009 18:24:19 +0000',19,51,0.372549019608,1,'Iranian Feminism after June 2009 - Tehran Bureau | FRONTLINE | PBS',61254,12,2,0,0,1357,0,0,0,0.676800087081,0.433399329291,0.323199912919,0.0,0.0556291878683,0.0369913968015,?,?,8.66027223955,58.1906421261,100.0,14.8825857958,8.66027223955,?,?,?,0.0629420648892,?,0,0,0.0,0.0,Relevant
366,'http://bit.ly/1Wn9cE','http://www.youtube.com/watch%3Fv%3DlWpg8Gqtvq8',0,0,'2009-08-03 20:13:51','anonymous','rt @?c557 iran protest  cnn  august 3 2009 http://bit.ly/1wn9ce #iranelection #iran #tehran #gr88 #neda',105,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 09:56:45 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,729,10,47,47,0.624615785545,0.597942423912,0.375384214455,?,?,?,?,?,100.0,7.41548945136,1.73933823033,7.41548945136,1.73933823033,?,?,?,?,?,0,0,0.0,0.0,Relevant
367,'http://bit.ly/PcICL','http://www.mohammadmossadegh.com/biography/august-19-1953',0,0,'2009-08-19 06:54:41','anonymous','august 19  1953 the day iran s democracy died- http://bit.ly/pcicl #iranelection #iran #neda #gr88 #tehran',106,10000000000000000000000,'?','xxxxxxxx','Tue 18 Aug 2009 22:54:41 +0000',19,57,0.333333333333,2,'?',9603,53,56,9,1,98,0,0,0,0.658916503766,0.828053608628,0.341083496234,?,?,?,?,?,2.6117836277,7.11593657682,100.0,36.7033010976,2.6117836277,?,?,?,0.0438529009654,?,0,0,0.0,0.0,Relevant
368,'http://bit.ly/VCSZu','http://feedproxy.google.com/%7Er/PalestineNews/%7E3/VyvD06zfRXU/url',0,0,'2009-07-26 12:51:35','anonymous','iranian opposition leaders request ceremony - houston chronicle http://bit.ly/vcszu #iranelection #iran #tehran #gr88 #neda',123,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 01:56:29 +0000',19,67,0.283582089552,5,'?',?,0,0,0,0,8,0,0,0,0.74305704681,0.724419177938,0.25694295319,?,?,?,?,?,100.0,56.8234655081,100.0,56.8234655081,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
369,'http://bit.ly/19khkQ','http://enduringamerica.com/2009/07/26/14070latest-iran-26-july-united-protest/',7,1,'2009-07-26 14:11:10','anonymous','rt @jdkiriwas the latest from iran (26 july) gov t breaking apart http://bit.ly/19khkq #iran #iranelection #gr88 #neda #tehran',126,4288,'http://web.archive.org/web/20090729152238/http://enduringamerica.com/2009/07/26/14070latest-iran-26-july-united-protest','2012-10-11 02:53:47','Sat 25 Jul 2009 23:03:58 +0000',20,78,0.25641025641,4,'?',77112,0,0,0,0,828,21,78,78,0.543750516054,0.0676357243487,0.456249483946,0.0523816483577,?,?,?,0.233035368716,99.9998624494,14.694695077,0.797028402946,14.6947152896,0.797027306629,0.942722382357,0.0774913024848,0.363923090061,0.0767887376419,0.360623628569,0,0,0.0,0.0,Relevant
370,'http://bit.ly/bCUhl','http://www.youtube.com/watch%3Fv%3DB6fEB8EFxn0',3,1,'2009-07-26 14:38:32','anonymous','shirin ebadi  ban ki mon  visit iran and report back .(farsi/ english)   http://bit.ly/bcuhl #iranelection #iran #neda #tehran #gr88',132,33688,'http://wayback.archive-it.org/1147/20090927013230/http://www.youtube.com/watch%3Fv%3DB6fEB8EFxn0','2010-03-29 14:01:45','Sat 25 Jul 2009 12:47:01 +0000',19,46,0.413043478261,1,'?',?,369,0,0,0,738,13,105,105,0.752901360345,0.800298357182,0.247098639655,0.04777162426,0.0606752297194,0.236877236159,0.102852242392,0.0900034692915,4.76203498681,37.5241553816,20.8000151235,12.6905854066,22.8943823288,0.2871898429,0.0733673982067,0.174594975539,0.082408564343,0.147082917215,0,2,0.0,0.0909090909091,Relevant
371,'http://bit.ly/2XTtRA','http://feeds.nytimes.com/click.phdo%3Fi%3Dff94ecaa094e4f58ee499ca90514c762',0,0,'2009-09-02 03:06:18','anonymous','purge of iran universities feared > http://bit.ly/2xttra #iranelection #gr88 #neda #tehran thx @mideastnews @amadril',116,10000000000000000000000,'?','xxxxxxxx','Tue 01 Sep 2009 18:48:23 +0000',20,74,0.27027027027,1,'?',?,0,0,0,0,26,0,0,0,0.707140144118,0.436005976484,0.292859855882,?,?,?,?,?,100.0,23.6203197101,100.0,23.6203197101,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
372,'http://tinyurl.com/lbmrf3','http://www.irannewsdigest.com/2009/08/19/moussavi-claims-government-link-to-rapes/',1,1,'2009-08-19 22:59:20','anonymous','prison abuses http://tinyurl.com/lbmrf3 rusin aa missles http://tinyurl.com/ktnpcm #un #iranelection #iran #neda #tehran #gr88',126,45892,'http://web.archive.org/web/20090821114412/http://www.irannewsdigest.com/2009/08/19/moussavi-claims-government-link-to-rapes/','2009-08-21 11:44:12','?',25,82,0.30487804878,4,'?',?,1,0,0,0,?,1,3,3,0.50538346705,0.791072680935,0.49461653295,0.0,?,?,?,0.0,53.0252374024,97.2177238824,79.3478838202,51.5499288859,66.8262779668,?,0.082697676963,0.0922531208029,?,?,0,0,0.0,0.0,Relevant
373,'http://www.iranian.com/main','http://iranian.com/main',329,1,'2009-07-06 21:11:14','anonymous','rt @farhad13 best ways to survive in riot http://www.iranian.com/main .. please translate #iranelection #gr88 #iran #tehran #neda',129,30,'http://web.archive.org/web/20090530211044/http://www.iranian.com/main','2012-12-04 01:28:44','?',27,23,1.17391304348,1,'?',?,15,17,4,1,?,0,0,0,0.70461075213,0.134777867554,0.29538924787,0.0565916458418,?,?,?,?,2.78888116144,30.1065419323,2.78888116144,9.26337261754,100.0,?,0.0570265948512,?,?,?,0,0,0.0,0.0,Relevant
374,'http://bit.ly/3FPBg','http://www.metacafe.com/watch/3146247/support_to_people_of_iran/',0,0,'2009-08-20 01:15:56','anonymous','rt @stopkillingiran the world supports you http://bit.ly/3fpbg #iran #iranelection #neda #gr88 #tehran',102,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 17:09:19 +0000',19,64,0.296875,3,'?',?,24,0,0,0,11,1,6,6,0.784359096377,0.430021167301,0.215640903623,?,0.046787981711,?,0.0421741167837,?,43.2855501064,58.9744610863,8.13217480962,73.3971100525,18.7872737891,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
375,'http://bit.ly/U3Zxs','http://www.youtube.com/watch%3Fv%3DzxpIjyOEp2k',0,0,'2009-07-07 02:08:23','anonymous','rt chants during irvine  ca protest 6/21/09  we want freedom  (video) http://bit.ly/u3zxs #iranelection #gr88 #neda #tehran #iran #shiraz',137,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 15:08:44 +0000',19,46,0.413043478261,1,'?',?,1,0,0,0,170,0,12,10,0.619282745259,0.731618072949,0.380717254741,?,0.069192140911,?,0.0730177540411,?,13.3344984712,33.9276327882,6.35271316409,39.3027670232,47.6411855893,?,?,?,0.147242034766,0.166481789553,0,0,0.0,0.0,Relevant
376,'http://tinyurl.com/l5nhjo','http://www.roozonline.com/english/interview/interview/article/2009/august/04//tell-us-the-reason-for-our-childrens-death.html',1,1,'2009-08-04 15:09:05','anonymous','rt @bantrybay rooztell us the reason for our childrens death http://tinyurl.com/l5nhjo #iranelection #iran #tehran #neda #gr88',127,52191,'http://web.archive.org/web/20100524053856/http://www.roozonline.com/english/interview/interview/article/2009/august/04/tell-us-the-reason-for-our-childrens-death.html','2010-05-24 05:38:56','?',25,125,0.2,9,'?',?,3,0,0,0,?,3,14,14,0.628293104432,0.631698832095,0.371706895568,0.0164177275826,?,?,?,0.0312062231414,100.0,8.98415180407,50.4875790041,8.98415180407,50.4875790041,?,?,?,?,?,0,0,0.0,0.0,Relevant
377,'http://bit.ly/PWWYu','http://www.payvand.com/news/09/jul/1281.html',2,1,'2009-07-29 16:38:05','anonymous','rt @pattyblake most post-election unrest detainees to be released by aug. 7 http://bit.ly/pwwyu #iranelection #iran #tehran #gr88 #neda',135,23676,'http://web.archive.org/web/20090903231241/http://www.payvand.com/news/09/jul/1281.html','2009-09-03 23:12:41','Wed 29 Jul 2009 08:26:57 +0000',19,44,0.431818181818,4,'?',18058,0,0,0,0,37,0,2,2,0.646562138959,0.219936345246,0.353437861041,0.104399150194,0.0910975037349,0.682378516688,0.105190336608,0.120549754936,100.0,84.2299566445,93.2889848023,84.2299566445,93.2889848023,0.989227692987,0.1495125901,0.172642268283,0.147901994577,0.170782512766,0,0,0.0,0.0,Relevant
378,'http://bit.ly/GhtFa','http://www.upi.com/Emerging_Threats/2009/08/03/Germany-blasts-opposition-trials-in-Iran/UPI-86901249320049/',1,1,'2009-08-04 17:21:28','anonymous','rt @stunetii rt @hkeybsg germany blasts opposition trials in iran http://bit.ly/ghtfa #iranelection #neda #tehran #gr88 #iran',125,40910,'http://web.archive.org/web/20090808044318/http://www.upi.com/Emerging_Threats/2009/08/03/Germany-blasts-opposition-trials-in-Iran/UPI-86901249320049/','2009-08-08 04:43:18','Mon 03 Aug 2009 10:40:58 +0000',19,107,0.177570093458,6,'Germany blasts opposition trials in Iran - UPI.com',61934,0,0,0,0,41,0,4,4,0.724437873501,0.509341150667,0.275562126499,0.0562762061211,0.0542130934458,0.443673486474,0.0484896648861,0.0503349689611,99.8912352655,4.80568722036,5.50854439303,4.80046032742,5.50255303935,0.873811649058,0.120482899335,0.107763181216,0.105279360952,0.0941647230862,0,0,0.0,0.0,Relevant
379,'http://bit.ly/GxB1M','http://whereismyvote.fr',36,1,'2009-07-27 03:19:52','anonymous','latest video  green scroll in parishttp://bit.ly/gxb1m #iranelection #neda #sohrab #gr88 #paris #iran #tehran #greenscroll #july25',130,4704,'http://web.archive.org/web/20110309043816/http://www.whereismyvote.fr/','2012-09-19 07:49:04','Thu 23 Jul 2009 08:30:08 +0000',19,23,0.826086956522,0,'?',?,1222,63,47,23,1252,73,227,220,0.442661120143,0.327681936794,0.557338879857,0.0,0.0234834109157,0.168033610083,0.137985812271,0.0674389893903,87.8474487614,59.5574404209,56.4268125402,67.7964371882,64.232727684,?,?,?,0.0289885517826,0.111708486981,0,0,0.0,0.0,Relevant
380,'http://bit.ly/FreeIran','http://www.freeiranmovement.com',2,1,'2009-07-08 08:36:20','anonymous','rt http://bit.ly/freeiran free resources  protest art  links for iran. #iranelection #neda #gr88 #tehran #mousavi',113,12911,'http://web.archive.org/web/20090706050109/http://www.freeiranmovement.com/','2009-07-06 05:01:09','Thu 02 Jul 2009 23:04:11 +0000',22,31,0.709677419355,0,'?',?,106,0,0,0,2897,5,48,47,0.708787013206,0.490227316651,0.291212986794,0.118262479198,?,?,?,0.19082344304,52.404371475,23.0954053599,76.1912965328,12.1030020185,68.7799970072,?,0.138675049056,0.314921933463,?,?,0,0,0.0,0.0,Relevant
381,'http://bit.ly/3qyz7','http://www.youtube.com/watch%3Fv%3DrcSTWqVJOg0%26feature%3Dchannel',0,0,'2009-07-27 04:21:32','anonymous','rt @chicopersavery ez techniques 2 take their sticks away http://bit.ly/3qyz7 & http://bit.ly/slcxa #iranelection #iran #tehran #gr88 #neda',139,10000000000000000000000,'?','xxxxxxxx','Wed 22 Jul 2009 11:15:18 +0000',19,66,0.287878787879,1,'?',?,0,0,0,0,107,5,17,17,0.689477993855,0.850095368633,0.310522006145,?,?,?,?,?,100.0,7.85428129091,75.8238119692,7.85428129091,75.8238119692,?,?,?,?,?,0,0,0.0,0.0,Relevant
382,'http://tinyurl.com/mcen4q','http://www.n24.de/news/newsitem_5273451.html',1,1,'2009-07-27 08:04:14','anonymous','opposition in iran calls mourning ceremony - n24.de - http://tinyurl.com/mcen4q - #iranelection #neda #tehran #iran #gr88',121,41433,'http://web.archive.org/web/20090728193447/http://www.n24.de/news/newsitem_5273451.html','2009-07-28 19:34:47','?',25,44,0.568181818182,2,'?',?,0,0,0,0,?,0,0,0,0.709633317285,0.770757313034,0.290366682715,0.0371053043746,0.0361560215709,0.830169818704,?,?,100.0,66.5624130857,85.5886703571,66.5624130857,85.5886703571,0.995696864094,0.0572246651406,?,0.0573068255061,?,0,0,0.0,0.0,Relevant
383,'http://','http://',0,0,'2009-07-08 10:58:02','anonymous','@petaluma1 rt sorry! vid iraq 2003 @one1stone @tagesschau @amnesty students thrown from roof http:// #iranelection #iran #tehran #neda #gr88',140,10000000000000000000000,'?','xxxxxxxx','?',7,7,1.0,0,'?',?,0,0,0,0,?,1097,26202,459,0.383989099091,0.54957632705,0.616010900909,?,?,?,?,?,100.0,51.6001083049,50.8234030958,51.6001083049,50.8234030958,?,?,?,?,?,0,24,0.0,1.26315789474,Relevant
384,'http://tiny.cc/BV51o','http://www.ottawacitizen.com/Technology/Canadian%2Btech%2Bfirm%2Bhelps%2Bprotesting%2BIranians%2Bconnect/1717698/story.html',2,1,'2009-06-21 06:22:13','anonymous','@durgas_hand bypass firewalls use psiphon http://tiny.cc/bv51o with love from canada #iranelection #neda #tehran #gr88',118,4459,'http://web.archive.org/web/20090623073632/http://www.ottawacitizen.com/Technology/Canadian%2Btech%2Bfirm%2Bhelps%2Bprotesting%2BIranians%2Bconnect/1717698/story.html','2009-06-25 01:13:19','?',20,123,0.162601626016,4,'?',?,0,0,0,0,?,1,39,36,0.748374691025,0.856877911744,0.251625308975,0.0291885282439,?,?,?,0.0846251917517,9.0570009414,14.6979851309,14.7251952457,61.6206973999,61.5068309129,?,0.0338303433565,0.144992305327,?,?,0,0,0.0,0.0,Relevant
385,'http://bit.ly/v1UcT','http://www.huffingtonpost.com/2009/07/08/iran-uprising-blogging-we_n_227566.html',6,1,'2009-07-09 02:38:57','anonymous','rt @iranrevolution direct control of street militias http://bit.ly/v1uct (huff post liveblog) #iranelection #tehran #neda #iran #gr88',133,1180,'http://web.archive.org/web/20090710025837/http://www.huffingtonpost.com/2009/07/08/iran-uprising-blogging-we_n_227566.html','2012-03-12 04:25:03','Wed 08 Jul 2009 06:31:17 +0000',19,80,0.2375,4,'?',?,43,0,0,0,61,4,30,29,0.655046541356,0.643841763442,0.344953458644,0.0598148604555,0.0590103027133,0.538528757114,0.113734521928,0.130796287094,99.9999997313,14.5961043749,17.0252899763,14.5961043357,17.0252899305,0.854320626576,0.0608263897795,0.152933885679,0.0751410217478,0.172608183718,0,0,0.0,0.0,Relevant
386,'http://bit.ly/2eW7Mv','http://accursed1313.blogfa.com/post-13.aspx',1,1,'2009-07-09 02:45:46','anonymous','rt @iranbaan july 9th march routes across iran (in persian) http://bit.ly/2ew7mv #iranelection #iran #tehran #neda #gr88',120,4277,'http://web.archive.org/web/20090712035703/http://accursed1313.blogfa.com/post-13.aspx','2009-07-12 03:57:03','Tue 07 Jul 2009 23:04:26 +0000',20,43,0.46511627907,1,'?',?,75,0,0,0,819,0,28,28,0.676816079643,0.698508649539,0.323183920357,0.01553424415,?,?,?,0.0502712892932,50.3948404606,89.3105504749,74.823808847,56.4265254134,67.3513434256,?,0.0,0.134839972493,?,?,0,0,0.0,0.0,Relevant
387,'http://bit.ly/Bk2Wl','http://www.newsmax.com/timmerman/Farahanipour_iran/2009/07/08/233310.html',0,0,'2009-07-09 02:57:15','anonymous','rt @radiohamseda opposition leader returns to lead protests in #iran http://bit.ly/bk2wl #iranelections #gr88 #mousavi #tehran #neda',132,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 11:37:08 +0000',19,73,0.260273972603,6,'?',?,35,0,0,0,24,4,19,19,0.722549521905,0.927198971822,0.277450478095,?,?,?,?,?,100.0,59.0626756816,75.8755709669,59.0626756816,75.8755709669,?,?,?,?,?,0,0,0.0,0.0,Relevant
388,'http://bit.ly/usfUL','http://www.roozonline.com/english/opinion/opinion-article/article/2009/august/03//the-theory-of-mental-disturbance.html',1,1,'2009-08-03 04:37:43','anonymous','rt @bantrybay a must read!!! ahmadi - a mentally disturbed mind. http://bit.ly/usful #iranelection #iran #tehran #neda #gr88',124,32500,'http://web.archive.org/web/20100607133923/http://www.roozonline.com/english/opinion/opinion-article/article/2009/august/03/the-theory-of-mental-disturbance.html','2010-06-07 13:39:23','Sun 02 Aug 2009 15:55:29 +0000',19,119,0.159663865546,9,'?',?,10,0,0,0,216,8,28,28,0.69612400048,0.518403577022,0.30387599952,0.044280744277,?,?,?,0.0330049180992,100.0,6.57287567181,72.3906073341,6.57287567181,72.3906073341,?,?,?,?,?,0,0,0.0,0.0,Relevant
389,'http://bit.ly/arpJh','http://www.youtube.com/watch%3Fv%3D0qXvoPQ8t30%26feature%3Dchannel',0,0,'2009-08-05 13:39:53','anonymous','rt @madyar video tehran bazar- ahmadinejad is not our president http://bit.ly/arpjh #iranelection #iran #neda #sohrab #amir #tehran #gr88',137,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 05:36:19 +0000',19,66,0.287878787879,1,'?',?,78,0,0,0,211,6,23,23,0.592405172236,0.739637372599,0.407594827764,?,0.0359229918009,?,0.050118392553,?,16.6548549762,59.7469429579,85.0645098147,27.8756604969,19.5790876977,?,?,?,0.0361550763031,0.046562019718,0,0,0.0,0.0,Relevant
390,'http://tinyurl.com/mwqj4j','http://occident.blogspot.com/2009/06/family-feud-iran-edition.html',4,1,'2009-07-09 06:01:58','anonymous','rt @3fatcatsrt the supreme leader s own brother is against him http://tinyurl.com/mwqj4j #iranelection #gr88 #news #tehran #freeiran #neda',138,32415,'http://web.archive.org/web/20120224150213/http://occident.blogspot.com/2009/06/family-feud-iran-edition.html','2012-02-24 15:02:13','?',25,66,0.378787878788,3,'?',?,18,0,0,0,?,5,38,37,0.721116025546,0.661997230737,0.278883974454,0.0389495443336,0.0403038723918,0.935872845108,0.088663995704,0.0856846259808,100.0,15.1871270904,22.8750116656,15.1871270904,22.8750116656,1.0,0.0673221342554,0.133291025437,0.0673221342554,0.133291025437,0,0,0.0,0.0,Relevant
391,'http://epersianradio.com/','http://epersianradio.com/Index.html',25,1,'2009-08-22 16:04:37','anonymous','http://epersianradio.com/ live news on iran .now playing in farsi #iranelection #iran #gr88 #neda #tehran',105,4306,'http://web.archive.org/web/20120503171623/http://epersianradio.com/index.html','2013-01-15 07:46:00','?',25,35,0.714285714286,1,'?',?,0,0,0,0,?,0,0,0,0.565427658896,0.762881093061,0.434572341104,0.0940388046555,0.105328015053,0.817155952167,?,?,15.7759295799,51.5359473727,29.6683522885,8.13027476586,4.68045836456,0.67082039325,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
392,'http://bit.ly/15QWan','http://www.dw-world.de/dw/article/0%2C%2C4521917%2C00.html',0,0,'2009-07-27 20:20:15','anonymous','rt @parsa4 actual interview with hajarians daughter http://bit.ly/15qwan #iran #iranelection #tehran #gr88 #neda',112,10000000000000000000000,'?','xxxxxxxx','Mon 27 Jul 2009 12:11:27 +0000',20,58,0.344827586207,3,'     !      |  | DW.DE | 27.07.2009',67595,33,17,14,439,169,1,5,5,0.725972440547,0.700756535283,0.274027559453,?,0.0110905919595,?,0.011479853316,?,45.9018141579,7.01991130536,53.7069628517,15.2933199573,85.467156809,?,?,?,0.129099444874,0.133630620956,0,0,0.0,0.0,Relevant
393,'http://bit.ly/LxLol','http://www.facebook.com/ext/share.php%3Fsid%3D108390218752%26h%3DYOrp2%26u%3D66AIx%26ref%3Dmf',0,0,'2009-06-21 01:17:14','anonymous','rtthe great dr moshiri on the iran election http://bit.ly/lxlol must watch! #iranelection #gr88 #tehran #mousavi #neda',118,10000000000000000000000,'?','xxxxxxxx','Sat 20 Jun 2009 16:26:24 +0000',19,93,0.204301075269,2,'?',?,0,0,0,0,93,0,0,0,0.767743719483,0.647302661202,0.232256280517,?,0.0218844054766,?,?,?,100.0,69.8663401481,100.0,69.8663401481,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
394,'http://bit.ly/1xcd3','http://xml.truveo.com/rd%3Fi%3D644143233%26a%3Drss%26p%3D4',0,0,'2009-07-29 16:57:57','anonymous','rt @gr8rdh rt @iranvideo awesome video iran protest ey iran techno http://bit.ly/1xcd3 #iran #iranelection #gr88 #tehran #neda',126,10000000000000000000000,'?','xxxxxxxx','Mon 27 Jul 2009 08:33:42 +0000',19,58,0.327586206897,1,'AOL On Homepage',65145,193,73,33,0,28,0,0,0,0.730796271447,0.164831574224,0.269203728553,?,0.0189677868582,?,?,?,54.3173963716,6.4255784443,100.0,11.8296878597,54.3173963716,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
395,'http://bit.ly/EvAUP','http://tehranbureau.com/eye-storm-18th-tir/',20,1,'2009-07-09 07:21:55','anonymous','rt @harrow1212 tehranbureau eye of the storm 18th tir (9 july) http://bit.ly/evaup #iranelection #neda #iran #tehran #gr88',122,158,'http://web.archive.org/web/20091216072433/http://tehranbureau.com/eye-storm-18th-tir','2011-08-30 15:31:28','Sun 05 Jul 2009 16:56:48 +0000',19,43,0.441860465116,1,'Eye of the Storm: 18th Tir - Tehran Bureau | FRONTLINE | PBS',49781,0,0,0,0,1991,19,98,97,0.636628767015,0.807845578922,0.363371232985,0.0,0.0641170563638,0.033109905534,0.156132925704,0.0,8.65722645093,58.4946669757,8.77935245574,14.8000269059,98.6089406317,?,?,?,0.0719194952228,0.206566921659,0,0,0.0,0.0,Relevant
396,'http://bit.ly/11Cvbe','http://www.youtube.com/watch%3Fv%3DpdyXklHL6PE',3,1,'2009-08-22 22:08:42','anonymous','song from congo man crew http://bit.ly/11cvbe #iran #iranelection #neda #gr88 #tehran',85,16324,'http://web.archive.org/web/20110708024046/http://www.youtube.com/watch%3Fv%3DpdyXklHL6PE','2011-11-05 08:58:52','Sat 20 Jun 2009 14:37:06 +0000',20,46,0.434782608696,1,'?',?,4116,728,390,16,215,51,283,278,0.71087066402,0.764076344749,0.28912933598,0.0581683592921,0.055955695103,0.489375949016,0.0917536227649,0.0763194708069,32.1415965676,91.5739059277,91.8119839063,29.4333154045,29.5098374679,0.203677103131,0.126068226415,0.100881196756,0.155347127476,0.0805716197153,0,0,0.0,0.0,Relevant
397,'http://bit.ly/1K7z58','http://ilna.ir/newsText.aspx%3FID%3D90283',0,0,'2009-11-17 15:42:36','anonymous','rt @dominiquerdr rt @iranriggedelect khatami calls for change in #iranelection law http://bit.ly/1k7z58 #iran #gr88 #neda #tehran',129,10000000000000000000000,'?','xxxxxxxx','Tue 17 Nov 2009 04:07:21 +0000',20,41,0.487804878049,1,'?',?,6,0,6,0,99,18,26,25,0.730166811818,0.765722709357,0.269833188182,?,?,?,?,?,100.0,61.1142227603,62.5302917004,61.1142227603,62.5302917004,?,?,?,?,?,0,0,0.0,0.0,Relevant
398,'http://bit.ly/UOJ3Z','http://www.youtube.com/watch%3Fv%3DhReafFXvrjk%26feature%3Drelated',0,0,'2009-08-23 02:55:15','anonymous','my new fetwah http://bit.ly/uoj3z #iran #iranelection #neda #gr88 #tehran',73,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 17:23:13 +0000',19,66,0.287878787879,1,'?',?,1059,252,182,2,41,0,44,44,0.691629437915,0.223169459142,0.308370562085,?,0.0350499818616,?,0.0630315236447,?,16.6548519494,56.8290712521,56.4353953582,29.306922641,29.511358685,?,?,?,0.0,0.0595608683932,0,0,0.0,0.0,Relevant
399,'http://bit.ly/XQWO5','http://www.youtube.com/watch%3Fv%3DmwPKwBxJ1cg',0,0,'2009-08-05 16:55:14','anonymous','mon humble hommage musical  neda http://bit.ly/xqwo5 #iran #iranelection #gr88 #neda #tehran',93,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 11:13:20 +0000',19,46,0.413043478261,1,'?',?,25,0,0,0,161,3,13,13,0.710056247188,0.36639835652,0.289943752812,?,?,?,?,?,100.0,8.28800315236,31.3354154789,8.28800315236,31.3354154789,?,?,?,?,?,0,0,0.0,0.0,Relevant
400,'http://peace-post.com','http://peace-post.com',7,1,'2009-08-19 00:43:11','anonymous','video of #neda aghasoltan about 1 hour before her death! #iranelection ahmadinejad #mousavi #tehran #gr88 watch it on http://peace-post.com',139,22404,'http://web.archive.org/web/20100102065635/http://peace-post.com/','2011-02-07 14:57:54','?',21,21,1.0,0,'?',?,0,0,0,0,?,3,88,88,0.375042594681,0.695104833575,0.624957405319,0.0805629233294,?,?,?,0.1964330228,2.36611732752,31.1013353451,26.1020199313,7.60776764492,9.06488208097,?,0.0,0.116581802434,?,?,0,4,0.0,0.210526315789,Relevant
401,'http://bit.ly/yIGdv','http://produsentserheng.blogg.no/1251034114_the_voice_of_the_mart.html',1,1,'2009-08-23 20:33:54','anonymous','rt @wyclef rt @persianserheng the voice of the martyrs http://bit.ly/yigdv - retweet this  thanks. #iranelection #iran #neda #gr88 #tehran',138,72107,'http://web.archive.org/web/20090826163541/http://produsentserheng.blogg.no/1251034114_the_voice_of_the_mart.html','2009-08-26 16:35:41','Sun 23 Aug 2009 12:26:59 +0000',19,70,0.271428571429,1,'The Voice Of The Martyrs (Serheng - Music Producer - Hip Hop - Rap - RnB)',16897,16,2,1,0,378,63,113,102,0.731538138544,0.41748251951,0.268461861456,0.108785658644,0.092747779152,0.705231505615,0.0895540709373,0.0999975000937,25.679801289,57.0326871578,41.1773326491,14.6458807319,10.5742572004,0.66809862453,0.185499629001,0.145555627435,0.164626151967,0.129329568844,0,0,0.0,0.0,Relevant
402,'http://bit.ly/4HuYsA','http://www.iranhumanrights.org/2009/11/doctor-death/',24,1,'2009-11-26 12:20:46','anonymous','human rights org demands investigate the death of witness at kahrizak http://bit.ly/4huysa #iran #iranelection #neda #tehran #gr88',130,2956,'http://web.archive.org/web/20121202131002/http://www.iranhumanrights.org/2009/11/doctor-death/','2012-12-02 13:10:02','Thu 26 Nov 2009 02:15:24 +0000',20,52,0.384615384615,3,'Investigate Suspicious Death of Medical Doctor Witness to Torture at Kahrizak  : International Campaign for Human Rights in Iran',59205,33,0,0,0,25,10,22,22,0.717839033475,0.8329549674,0.282160966525,0.0829454336322,0.091293380557,0.905793016388,0.129194211811,0.124666270725,99.9960927253,4.22172763921,4.84822836842,4.22189260015,4.84841780943,1.0,0.149916736047,0.196711044554,0.149916736047,0.196711044554,0,0,0.0,0.0,Relevant
403,'http://bit.ly/3VJSC','http://www.reuters.com/article/2009/08/05/us-iran-economy-ahmadinejad-sb-idUSTRE5741P220090805',0,0,'2009-08-06 01:59:40','anonymous','reuters factbox economic issues iran s ahmadinejad may face http://bit.ly/3vjsc #iranelection #tehran #iran #gr88 #neda',119,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 17:59:24 +0000',19,94,0.202127659574,5,'FACTBOX: Economic issues Iran's Ahmadinejad may face| Reuters',99770,0,0,0,0,22,0,0,0,0.729041819048,0.292098184682,0.270958180952,?,0.0681666882622,?,?,?,2.98573126315,70.2988627575,100.0,4.24719710395,2.98573126315,?,?,?,0.100565993715,?,0,0,0.0,0.0,Relevant
404,'http://bit.ly/4q4k1v','http://www.youtube.com/watch%3Fv%3DEkdjJk4B1f0',0,0,'2009-11-28 14:16:47','anonymous','rt @tntiran rt @lissnup rt @manic77 video. my first 5 minutes in tehran http://bit.ly/4q4k1v #iranelection #iran #gr88 #tehran #neda ...',136,10000000000000000000000,'?','xxxxxxxx','Sat 28 Nov 2009 01:22:59 +0000',20,46,0.434782608696,1,'?',?,108,58,109,0,54,11,30,29,0.533111995033,0.236497123915,0.466888004967,?,0.0419379776557,?,0.0602502344582,?,16.6548519611,9.54943729592,44.3121368459,57.3372691528,37.5853053961,?,?,?,0.131590338992,0.135342171521,0,0,0.0,0.0,Relevant
405,'http://bit.ly/vWLIO','http://news.google.com/news%3Fpz%3D1%26ned%3Dus%26hl%3Den%26q%3Diran%2Belection',0,0,'2009-07-14 23:08:02','anonymous','rt 31 000 news articles say west has not lost interest. #ahmadinejad http://bit.ly/vwlio #iranelection #gr88 #tehran #neda #cnn #seaofgreen',139,10000000000000000000000,'?','xxxxxxxx','Tue 14 Jul 2009 10:22:47 +0000',19,79,0.240506329114,1,'?',?,0,0,0,0,248,0,0,0,0.465002913661,0.784737539082,0.534997086339,?,0.0305566165676,?,?,?,100.0,53.113944282,100.0,53.113944282,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
406,'http://bit.ly/paYys','http://www.youtube.com/watch%3Fv%3DXsfxydqJNcw',1,1,'2009-08-24 23:09:19','anonymous','marina nemat rape in evin prison voa (english subtitle) #gr88 #tehran #iran #iranelection #neda http://bit.ly/payys',115,16548,'http://web.archive.org/web/20100329034507/http://www.youtube.com/watch%3Fv%3DXsfxydqJNcw','2010-03-29 03:45:07','Fri 21 Aug 2009 17:35:40 +0000',19,46,0.413043478261,1,'?',?,65,3,0,0,23,1,8,8,0.644181282662,0.853317831861,0.355818717338,0.0677426724482,0.0721443305802,0.317705537317,0.0764815749399,0.0754423285908,90.3312433979,46.645621944,21.127402989,42.1355702927,23.3888101107,0.247155766371,0.271857473083,0.267615465053,0.0,0.0318464877649,0,0,0.0,0.0,Relevant
407,'http://bit.ly/11jEv6','http://www.youtube.com/watch%3Fv%3DEW6zJ3B-uos',340,1,'2009-07-12 07:16:13','anonymous','bon jovi  andy and richie sambora stand by me http://bit.ly/11jev6 #iran #iranelection #gr88 #neda #tehran',106,112,'http://web.archive.org/web/20120207071805/http://www.youtube.com/watch%3Fv%3DEW6zJ3B-uos','2012-08-27 04:48:28','Sat 27 Jun 2009 18:09:53 +0000',20,46,0.434782608696,1,'Andy and Bon Jovi and Richie Sambora stand by me',?,11178,1943,929,15,2398,46,502,429,0.56053261616,0.35583252802,0.43946738384,0.0591580590954,0.0645830900908,0.513447504509,0.111859275338,0.106866985908,92.6981679959,35.3811622728,76.4943161625,32.7976892426,82.5197712277,0.203101951827,0.124805144075,0.0838380355172,0.170996392014,0.072547625011,0,5,0.0,0.3125,Relevant
408,'http://bit.ly/486lRQ','http://www.google.com/hostednews/afp/article/ALeqM5jxVf5RLCk6ZglRsSet5Df15XJBzg',2,1,'2009-08-06 11:49:29','anonymous','afp ahmadinejad works on new cabinet as protests continue http://bit.ly/486lrq #iranelection #iran #tehran #neda #gr88',118,70825,'http://web.archive.org/web/20110319072954/http://www.google.com/hostednews/afp/article/ALeqM5jxVf5RLCk6ZglRsSet5Df15XJBzg%3F','2011-03-19 07:29:54','Thu 06 Aug 2009 03:49:15 +0000',20,79,0.253164556962,4,'?',?,4,0,0,0,62,3,28,28,0.732077934711,0.520543603596,0.267922065289,0.0,0.105175790478,0.0651750535912,0.109066272234,0.0,51.4400057006,50.4326822358,50.4312445305,98.0417508688,98.0389559521,?,?,?,0.142875142875,0.135571364597,0,0,0.0,0.0,Relevant
409,'http://bit.ly/FBe5X','http://www.nytimes.com/2009/08/25/world/middleeast/25iran.html%3Fsrc%3Dtwt%26twt%3Dnytimesworld',0,0,'2009-08-25 11:16:23','anonymous','nytimes(25/08) reformer in iran publishes account of a prison rape http://bit.ly/fbe5x #iranelection #iran #tehran #gr88 #neda #sohrab',134,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 17:02:30 +0000',19,95,0.2,6,'?',?,228,0,0,0,30,29,99,98,0.634175057568,0.807070274479,0.365824942432,?,0.0325472277452,?,0.0710458840933,?,100.0,60.1090471437,57.2254814159,60.1090471437,57.2254814159,?,?,?,?,?,0,0,0.0,0.0,Relevant
410,'http://bit.ly/7cFeY','http://www.youtube.com/watch%3Fv%3D93dTuREjNCM',8,1,'2009-12-07 13:06:18','anonymous','rt @hussypussy rt @3fatcats rt @monique2824 http://bit.ly/7cfey how to make newspaper smoke bombs #iranelection #iran #tehran #neda #gr88',137,7791,'http://web.archive.org/web/20081207105627/http://www.youtube.com/watch%3Fv%3D93dTuREjNCM','2010-08-03 10:57:55','Sun 21 Jun 2009 00:27:37 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,369,40,180,180,0.574052445649,0.74037887893,0.425947554351,0.040388274991,0.0399941237441,0.188486294013,0.084971226551,0.0714865911497,32.8975440003,48.7611699995,7.1654811008,67.4666830198,21.7812037906,0.406311808485,0.0458349248514,0.0885916268869,0.0970142500145,0.0874474632195,0,0,0.0,0.0,Relevant
411,'http://bit.ly/axIHA','http://www.ft.com/cms/s/0/903412f8-90ec-11de-bc99-00144feabdc0.html%3Fnclick_check%3D1',0,0,'2009-08-26 02:34:23','anonymous','fi?cial timesthe west struggles with irans game http://bit.ly/axiha #iranelection #iran #gr88 #neda #tehran #stopahmadi',122,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 13:22:40 +0000',19,86,0.220930232558,4,'The west struggles with Irans game - FT.com',46448,19,0,0,0,34,1,8,8,0.651660093577,0.842235713794,0.348339906423,?,0.0611709589275,?,0.0676897443422,?,5.72146076446,58.3984236439,83.0847815819,9.79728630922,6.88629211696,?,?,?,0.236227795631,0.264575131106,0,0,0.0,0.0,Relevant
412,'http://tr.im/r0Bg','http://tr.im/404',0,0,'2009-07-11 04:30:07','anonymous','montana went green cause we believe in u! you ll never walk alone! freedom divine! http://tr.im/r0bg #iranelection #gr88 #neda #iran #tehran',140,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.71456710045,0.3476098687,0.28543289955,?,0.0521050105719,?,0.0551112768479,?,11.8111885305,51.6414298829,51.7024553766,22.8715365884,22.8445408335,?,?,?,0.088561488554,0.0359558732648,0,0,0.0,0.0,Relevant
413,'http://tr.im/t0CE','http://tr.im/404',0,0,'2009-07-19 07:02:33','anonymous','this is a cyber war  anonymous #iran http://tr.im/t0ce #iranelection #gr88 #neda #tehran #sohrab plz rt',103,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.588382127614,0.669997987998,0.411617872386,?,0.052583048205,?,0.0556168954832,?,37.3971260537,61.5990734749,51.7024553766,60.7105333637,72.3314314209,?,?,?,0.0912870929175,0.0370624658331,0,0,0.0,0.0,Relevant
414,'http://bit.ly/nS2wt','http://smirkitty.blogspot.com/2009/07/what-do-you-hear-in-these-sounds.html',0,0,'2009-07-11 04:58:08','anonymous','rt @smirkitty (thank you!) what do you hear in these sounds? http://bit.ly/ns2wt #iranelection #gr88 #iran #neda #tehran',120,10000000000000000000000,'?','xxxxxxxx','Fri 10 Jul 2009 20:52:07 +0000',19,75,0.253333333333,3,'smirksmirk: What do you hear in these sounds?',53861,0,0,0,0,226,8,13,13,0.596196031617,0.353525090171,0.403803968383,?,0.0638876565,?,0.0498444786279,?,8.66028437507,56.6727738106,6.67330248747,15.281207876,77.0563898188,?,?,?,0.0940221768056,0.0733551148857,0,0,0.0,0.0,Relevant
415,'http://tinyurl.com/l99sht','http://www.ireport.com/docs/DOC-281458',4,1,'2009-07-11 05:16:56','anonymous','rt @pro1522 at least 5000 hezbollah and an unk no. hamas helping basij http://tinyurl.com/l99sht #iranelection #neda #gr88 #iran #tehran rt',139,12515,'http://web.archive.org/web/20090627014821/http://www.ireport.com/docs/DOC-281458','2009-07-28 03:58:32','?',25,38,0.657894736842,2,'?',?,0,0,0,0,?,0,11,11,0.455200152262,0.090998831874,0.544799847738,0.0685844935289,0.0478690180905,0.451591867019,0.0819341906681,0.109565383086,14.7460212345,54.1156904848,98.6574138203,27.249067881,14.9466934754,0.86598635506,0.0897303170097,0.172015615514,0.0981761387348,0.168041518106,0,0,0.0,0.0,Relevant
416,'http://bit.ly/48AQP','http://www.irannewsdigest.com/2009/08/06/night-protests-take-to-the-streets-raw-footage/',1,1,'2009-08-06 23:37:26','anonymous','raw footage protests in streets at night aug 6 http://bit.ly/48aqp #iranelection #neda #gr88 #iran #tehran',106,10911,'http://web.archive.org/web/20090813023917/http://www.irannewsdigest.com/2009/08/06/night-protests-take-to-the-streets-raw-footage/','2009-08-13 02:39:17','Thu 06 Aug 2009 15:36:46 +0000',19,88,0.215909090909,4,'?',?,0,0,0,0,83,0,6,6,0.660582771857,0.697086906398,0.339417228143,0.104236227612,?,?,?,0.10519695048,64.7439932722,1.92917890303,77.3452294826,1.24902745919,50.0763901726,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
417,'http://bit.ly/o2Zv2','http://www.nhregister.com/articles/2009/08/05/opinion/doc4a7900bf39f37150589151.txt',0,0,'2009-08-07 03:31:14','anonymous','new haven register theocracy will survive in iran http://bit.ly/o2zv2 #iranelection #iran #neda #tehran #gr88',109,10000000000000000000000,'?','xxxxxxxx','Thu 06 Aug 2009 09:53:46 +0000',19,83,0.228915662651,6,'Theocracy will survive in Iran- The New Haven Register - Serving New Haven Connecticut',61768,1,0,0,0,21,0,3,3,0.577838239265,0.327308604099,0.422161760735,?,0.065795169496,?,0.0971444431875,?,52.4164711575,71.5694009501,52.620651513,73.2386613017,99.6119767626,?,?,?,0.0802733951079,0.0957199230303,0,0,0.0,0.0,Relevant
418,'http://bit.ly/WfV9W','http://www.time.com/time/video/%3Fbcpid%3D1485842900%26bctid%3D31970152001',0,0,'2009-08-07 05:39:39','anonymous','came together for the freedom glory project  rocking for a free iran http://bit.ly/wfv9w #iranelection #iran #neda #gr88 #tehran #shiraz',136,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 08:59:30 +0000',19,74,0.256756756757,3,'Featured Videos from TIME.com',22614,97,0,0,1,55,8,58,58,0.657370386076,0.687726694594,0.342629613924,?,0.022388683142,?,0.0442495203378,?,100.0,8.63008533659,70.4517806126,8.63008533659,70.4517806126,?,?,?,?,?,0,0,0.0,0.0,Relevant
419,'http://bit.ly/2fhHgB','http://www.youtube.com/watch%3Fv%3Dw0za90SQRoU',0,0,'2009-08-28 02:57:44','anonymous','for people killed in #iran #iranelection #tehran #gr88 #neda http://bit.ly/2fhhgb',81,10000000000000000000000,'?','xxxxxxxx','Thu 27 Aug 2009 18:55:35 +0000',20,46,0.434782608696,1,'?',?,29,8,6,0,26,0,4,4,0.69369484317,0.729810704512,0.30630515683,?,0.0556307249895,?,0.0503282034732,?,16.6548519494,59.1607134064,51.3486872604,28.1518781476,32.434815451,?,?,?,0.134839972493,0.0975900072949,0,0,0.0,0.0,Relevant
420,'http://cbs.bit.ly/ugw6C','http://www.cbsnews.com/blogs/2009/08/07/world/worldwatch/entry5222976.shtml%3Ftag%3Dstack',1,1,'2009-08-07 14:18:52','anonymous','rt @cbsnews 24 executed in iran http://cbs.bit.ly/ugw6c #iranelection #iran #tehran #gr88 #neda #sohrab',103,71645,'http://web.archive.org/web/20090810101257/http://www.cbsnews.com/blogs/2009/08/07/world/worldwatch/entry5222976.shtml%3Ftag%3Dstack','2009-08-10 10:12:57','?',23,89,0.258426966292,7,'?',?,0,0,0,0,?,3,11,11,0.55035283196,0.427805156606,0.44964716804,0.0360900313324,0.0360244011065,0.580880639553,0.0529448406002,0.0589347743769,99.9128274478,15.6106291197,8.99172773096,15.6242491765,8.99957288833,0.806039274921,0.0330650035633,0.0719932329541,0.040756957297,0.0776484713246,0,0,0.0,0.0,Relevant
421,'http://bit.ly/ACZXb','http://www.youtube.com/watch%3Fv%3DsFBDQDY5iXY',0,0,'2009-08-28 11:58:37','anonymous','http://bit.ly/aczxb #iran  #neda  #neda-  #gr88  #iranelections  #iran9  #tehran  #freeiran  #freespeech4iran',109,10000000000000000000000,'?','xxxxxxxx','Thu 27 Aug 2009 13:37:55 +0000',19,46,0.413043478261,1,'?',?,8,1,0,0,53,16,32,32,0.642758218031,0.421543119334,0.357241781969,?,0.0339265808968,?,0.0651426444325,?,16.4594999585,6.91504862391,67.2332454156,42.0125073141,24.4811920899,?,?,?,0.0,0.0541728978488,0,0,0.0,0.0,Relevant
422,'http://bit.ly/G4Qpt','http://blogs.jta.org/politics/article/2009/08/27/1007502/ros-lehtinen-keep-ahmadinejad-out',2,1,'2009-08-28 12:53:34','anonymous','please read + rt!! jtaros-lehtinen keep ahmadinejad out http://bit.ly/g4qpt #iranelection #iran #tehran #neda #gr88 #stopahmadi',127,16298,'http://web.archive.org/web/20090831172512/http://blogs.jta.org/politics/article/2009/08/27/1007502/ros-lehtinen-keep-ahmadinejad-out','2009-08-31 17:25:12','Fri 28 Aug 2009 04:52:57 +0000',19,90,0.211111111111,7,'Ros-Lehtinen: Keep Ahmadinejad out | Capital J | JTA - Jewish & Israel News',28717,20,0,0,0,48,6,22,22,0.668669323969,0.398739256387,0.331330676031,0.040551186995,0.0417710433845,0.782003420599,0.104844486799,0.101782671562,20.6172950279,96.9940005198,19.4602614252,21.2562580339,4.01217951124,0.924785542614,0.0362857505715,0.101196123453,0.0372419461362,0.093250480824,0,0,0.0,0.0,Relevant
423,'http://bit.ly/3F4tBd','http://www.iranchamber.com/history/sattarkhan/sattar_khan.php',40,1,'2009-07-11 13:53:32','anonymous','#iranelection #iran #tehran #tabriz #shiraz #esfahan #gr88 #neda sattar khan http://bit.ly/3f4tbd',97,1512,'http://web.archive.org/web/20040603132820/http://www.iranchamber.com/history/sattarkhan/sattar_khan.php','2012-12-16 01:09:40','Fri 10 Jul 2009 19:16:02 +0000',20,61,0.327868852459,3,'Historic Personalities of Iran: Sattar Khan',11464,16,10,1,0,31,0,0,0,0.642758218031,0.421543119334,0.357241781969,0.106084962613,0.104582503317,0.751265010336,?,?,99.2377259223,85.680833592,50.8540665162,86.3389732037,51.2446915159,0.822910885731,0.120531510554,?,0.121916975716,?,0,0,0.0,0.0,Relevant
424,'http://twitpic.com/c8n99','http://twitpic.com/c8n99',6,1,'2009-07-31 17:33:11','anonymous','rt @ohiomale you will love this one!! rt @lissnup http://twitpic.com/c8n99 - #iranelection #iran #gr88 #neda #tehran',116,6166,'http://web.archive.org/web/20090805191557/http://twitpic.com/c8n99','2009-09-22 00:00:00','?',24,24,1.0,1,'?',?,10,0,0,0,?,31,92,92,0.742580915296,0.368874009199,0.257419084704,0.115141546618,0.0973670225418,0.358751666081,0.189851538397,0.112744938239,82.0177250302,86.077944916,97.1819293476,95.2830891935,84.396065792,0.5,0.21281413269,0.21281413269,0.21281413269,0.372424732207,0,0,0.0,0.0,Relevant
425,'http://bit.ly/R9uIv','http://www.chicagotribune.com/topic/',3442,1,'2009-07-29 02:32:34','anonymous','chicago tribune iran hard-liners warn ahmadinejad he could be deposed http://bit.ly/r9uiv #iranelection #iran #tehran #neda #gr88',129,21,'http://web.archive.org/web/20100403023255/http://www.chicagotribune.com/topic/','2012-12-09 23:27:04','Tue 28 Jul 2009 18:32:13 +0000',19,36,0.527777777778,1,'Topic Galleries -- chicagotribune.com',162072,276,0,72,0,29,1188,38632,500,0.502167541767,0.659510258364,0.497832458233,0.0225017580185,0.0221403721385,0.648486814018,0.125710439636,0.120577246205,99.9077427743,31.1434088883,3.00059439975,31.1721674652,2.9978261346,0.954863710632,0.0,0.080687153046,0.0,0.077151674981,0,21,0.0,1.3125,Relevant
426,'http://post.ly/GbLi','http://lissnup.posterous.com/tehran-routes-ashura-map-iranelection',0,0,'2009-12-30 03:01:00','anonymous','rt @lissnup #tehran routes & map thursday 31 dec - 10 dey 3pm #iranelection http://post.ly/gbli #iran #sog #neda #gr88',118,10000000000000000000000,'?','xxxxxxxx','?',19,66,0.287878787879,1,'?',?,45,15,3,0,?,65,161,161,0.600203197278,0.452127805482,0.399796802722,?,0.086968071329,?,0.0717181990876,?,85.0706580338,32.0184242169,82.2080979564,37.6374474548,96.6350794228,?,?,?,0.162221421131,0.0923186182345,0,0,0.0,0.0,Relevant
427,'http://twitterportugal.com/','http://twitterportugal.com/',149,1,'2009-07-12 13:20:19','anonymous','hashtag #iranelection 1st in portugal http://twitterportugal.com/... #tehran #iran #neda #gr88 @oxfordgirl #razzmichi @inblueink',128,181,'http://web.archive.org/web/20110105132320/http://twitterportugal.com/','2013-01-17 04:06:39','?',27,27,1.0,0,'?',?,12,1,4,7,?,110,353,336,0.635588851323,0.594839695926,0.364411148677,0.0619206916828,0.0442698951419,0.529260154623,0.194531016083,0.156614088735,99.9999891499,95.38167695,67.3407440723,95.381687299,67.3407513788,0.911293179513,0.0384615384615,0.17425589485,0.0396214425875,0.1651133288,0,0,0.0,0.0,Relevant
428,'http://bit.ly/g3aSY','http://www.youtube.com/watch%3Fv%3DrfBT6SL3ZNc',1,1,'2009-08-29 01:34:20','anonymous','amir javadifar arrested in july 9 protests  dies in prison #iran #iranelection #neda #gr88 #tehran http://bit.ly/g3asy',118,80740,'http://webarchive.nationalarchives.gov.uk/20100416234634/http://www.youtube.com/watch%253Fv%253DrfBT6SL3ZNc','2010-04-16 00:00:00','Fri 28 Aug 2009 17:34:02 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,6,5,18,18,0.576554297893,0.869818013125,0.423445702107,0.0236227795631,?,?,?,0.0288195208852,100.0,51.3534588895,57.1582798061,51.3534588895,57.1582798061,?,?,?,?,?,0,0,0.0,0.0,Relevant
429,'http://tinyurl.com/nelnt7','http://twitc.com/see/50721428/We_Will_Never_Forget_Our_Brothers_And_Sisters',4,1,'2009-07-29 07:49:10','anonymous','we will never forget our brothers & sister -(pic twitc.com) http://tinyurl.com/nelnt7 #iranelection #iran #tehran #gr88 #neda #sohrab pls rt',140,10702,'http://web.archive.org/web/20100328104732/http://twitc.com/see/50721428/We_Will_Never_Forget_Our_Brothers_And_Sisters','2010-03-28 10:47:32','?',25,75,0.333333333333,3,'?',?,5,0,0,0,?,0,0,0,0.749521670868,0.829408964822,0.250478329132,0.19622098205,0.198029508595,0.660578259076,?,?,100.0,2.22445300085,100.0,2.22445300085,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
430,'http://www.mowjcamp.com/art','http://www.mowjcamp.com/art',0,0,'2009-08-08 05:34:20','anonymous','rt plz help rt thisfor todays trials.show prisoners support #iranelection #iran #gr88 #neda #tehran #abtahi http://www.mowjcamp.com/art...',138,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,1,'?',?,1,0,0,0,?,49,229,226,0.69495249984,0.738846538232,0.30504750016,?,?,?,?,?,100.0,9.15771267667,50.9549621411,9.15771267667,50.9549621411,?,?,?,?,?,0,0,0.0,0.0,Relevant
431,'http://tr.im/qmTE','http://tr.im/404',0,0,'2009-07-11 16:46:41','anonymous','sign the petition  appeal to the un oniran  http://tr.im/qmte #iran #iranelection #gr88 #neda #tehran',101,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.404863021543,0.459811856677,0.595136978457,?,0.0560968194005,?,0.0552363877395,?,11.8111885305,58.7821997184,51.7024553766,20.0931380367,22.8445408335,?,?,?,0.0951302988309,0.0359558732648,0,0,0.0,0.0,Relevant
432,'http://tinyurl.com/mv7bwe','http://www.spiegel.de/politik/ausland/irans-oppositionelle-ich-habe-das-leben-meiner-familie-aufs-spiel-gesetzt-a-638548.html',0,0,'2009-07-29 10:06:27','anonymous','iran opponents  i have risked the life of my family  - spiegel.de - http://tinyurl.com/mv7bwe #iranelection #tehran #neda #iran #gr88',133,10000000000000000000000,'?','xxxxxxxx','?',25,125,0.2,3,'?',?,0,0,0,0,?,0,0,0,0.760302603153,0.354630988938,0.239697396847,?,0.0454583791783,?,?,?,77.7805097031,6.82911901998,100.0,8.77998748794,77.7805097031,?,?,?,0.053348699972,?,0,0,0.0,0.0,Relevant
433,'http://twitzap.com/u/xUk','http://www.wireclub.com/error%3Fstatus%3D404%26from%3D%252fu%252fxUk',0,0,'2009-07-11 17:00:23','anonymous','rt iran mehdi karroubi warns of  unimaginable consequences  http://twitzap.com/u/xuk #iranelection #gr88 #iran #tehran #neda',124,10000000000000000000000,'?','xxxxxxxx','?',24,68,0.352941176471,1,'?',?,0,0,0,0,?,0,0,0,0.671572584254,0.724875996685,0.328427415746,?,?,?,?,?,100.0,8.71820852065,100.0,8.71820852065,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
434,'http://bit.ly/EQbSu','http://www.youtube.com/watch%3Fv%3DTPc-TbYxfZg',0,0,'2009-08-29 05:20:38','anonymous','yaar e dabestaani 18 tir 1388 http://bit.ly/eqbsu #iran #iranelection #neda #gr88 #tehran',89,10000000000000000000000,'?','xxxxxxxx','Thu 27 Aug 2009 18:32:32 +0000',19,46,0.413043478261,1,'?',?,13,0,3,0,18,0,0,0,0.658048378102,0.555041080593,0.341951621898,?,0.0617540227194,?,?,?,16.4595476451,58.483325242,100.0,28.1440010071,16.4595476451,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
435,'http://bit.ly/1PoPC1','http://www.nytimes.com/reuters/2009/07/29/world/international-us-iraq-ashraf.html%3Fsrc%3Dtwt%26twt%3Dnytimesworld',0,0,'2009-07-29 13:16:09','anonymous','rt @nytimesworld iraq denies iran exile killings http://bit.ly/1popc1 #iranelection #iran #tehran #gr88 #neda',109,10000000000000000000000,'?','xxxxxxxx','Wed 29 Jul 2009 04:42:12 +0000',20,114,0.175438596491,6,'?',?,0,0,0,0,41,2,4,4,0.65999589812,0.67946627326,0.34000410188,?,?,?,?,?,100.0,7.21679434121,6.62730058974,7.21679434121,6.62730058974,?,?,?,?,?,0,0,0.0,0.0,Relevant
436,'http://silentwave.info/','http://silentwave.info/',7,1,'2009-07-29 14:11:14','anonymous','the silent wave  be still for iran on thursday july 30  2009 http://silentwave.info/ #iran #iranelection #gr88 #neda #tehran',125,4649,'http://web.archive.org/web/20100117152843/http://silentwave.info/','2010-01-22 00:43:05','?',23,23,1.0,0,'?',?,56,0,0,0,?,94,244,244,0.67029361757,0.614480408015,0.32970638243,0.113577712606,?,?,?,0.21031578801,2.4163878973,3.46555698756,3.85813983096,69.7258162533,62.6309051296,?,0.154996851658,0.239177536446,?,?,0,0,0.0,0.0,Relevant
437,'http://bit.ly/19JHc9','http://www.youtube.com/watch%3Fv%3D827WKxW_p98%26eurl%3Dhttp%253A%252F%252Fwww%252Epayvand%252Ecom%252Fnews%252F%26feature%3Dplayer_embedded',0,0,'2009-07-29 15:01:20','anonymous','crime against humanity http://bit.ly/19jhc9 #iran #iranelection #neda #gr88 #tehran',83,10000000000000000000000,'?','xxxxxxxx','Wed 29 Jul 2009 06:57:20 +0000',20,140,0.142857142857,1,'?',?,1670,296,139,10,37,20,95,94,0.686734811176,0.477198894758,0.313265188824,?,0.0357526126282,?,0.084083658893,?,16.6548520076,51.3665207781,56.4267675107,32.4235547889,29.5158711767,?,?,?,0.0772091436482,0.121847820793,0,0,0.0,0.0,Relevant
438,'http://bit.ly/2QSkD4','http://feedproxy.google.com/%7Er/NP_Top_Stories/%7E3/44hm0rK7v4w/story.html',0,0,'2009-08-08 16:16:39','anonymous','#iran charges dozens for aiding western plot http://bit.ly/2qskd4 #iranelection #tehran #gr88 #neda #sohrab',107,10000000000000000000000,'?','xxxxxxxx','Sat 08 Aug 2009 07:09:05 +0000',20,75,0.266666666667,5,'?',?,0,0,0,0,16,0,0,0,0.570612973989,0.372723396729,0.429387026011,?,?,?,?,?,100.0,56.7227374473,100.0,56.7227374473,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
439,'http://tinyurl.com/ktmarl','http://www.youtube.com/watch%3Fv%3Dd1Af6yTJ-Kc',21,1,'2009-07-12 04:18:30','anonymous','mohsen makhmalbaf before european parliamant july 8 part 2/3. http://tinyurl.com/ktmarl #iranelection #tehran #neda #gr88 #iran',127,235,'http://web.archive.org/web/20111105042225/http://www.youtube.com/watch%3Fv%3Dd1Af6yTJ-Kc','2011-11-05 04:22:25','?',25,46,0.54347826087,1,'?',?,1531,0,2,0,?,2,40,39,0.5383842791,0.705152079611,0.4616157209,0.0681153927149,0.0638876565,0.462083462702,0.100235202207,0.10093109714,17.5892962788,6.77871771217,3.88403633955,38.5388795818,22.0818177032,0.53326478212,0.175749910065,0.207950097964,0.157622081248,0.202042708452,0,0,0.0,0.0,Relevant
440,'http://bit.ly/Ohsv4','http://www.analyst-network.com/article.php%3Fart_id%3D2855',6,1,'2009-07-29 15:51:14','anonymous','rt @bontehond http://bit.ly/ohsv4 understand what ashraf is about #iranelection #iran #tehran #gr88 #neda #ashraf',113,4744,'http://web.archive.org/web/20101116171018/http://analyst-network.com/article.php%3Fart_id%3D2855','2012-03-07 06:49:21','Wed 29 Jul 2009 07:45:37 +0000',19,58,0.327586206897,1,'The International Analyst Network Has Temporarily Closed',3262,1,0,0,0,23,0,0,0,0.658374598208,0.452160663619,0.341625401792,0.046148166729,0.0331496772066,0.143188983357,?,?,12.0067154125,56.7700283343,12.0067154125,6.8162157417,100.0,?,0.0784464540553,?,?,?,0,0,0.0,0.0,Relevant
441,'http://www.reuters.com/arti','http://www.reuters.com/',40661,1,'2009-07-12 05:35:16','anonymous','rt - reuters g8 sets iran deadline for nuclear talks http://www.reuters.com/arti... (rt @lotfan) #iranelection #gr88 #neda #tehran #iran',136,1,'http://web.archive.org/web/20121110053517/http://www.reuters.com/','2013-01-18 20:09:01','?',27,23,1.17391304348,0,'?',?,9390,2747,3721,0,?,856,45961,500,0.584080506659,0.799434401304,0.415919493341,0.0496750700535,0.05447446889,0.679302957086,0.161974496441,0.152373570484,2.50005989771,12.9843567728,94.9927309048,19.2543992856,2.6318433778,0.540654873563,0.0,0.0168015162372,0.124034734589,0.078127765238,0,6,0.0,0.333333333333,Relevant
442,'http://bit.ly/eD9Xb','http://www.iranian.ws/iran_news/publish/article_29575.shtml',0,0,'2009-08-09 00:41:18','anonymous','persian journal did ahmadinejad defy the supreme leader? http://bit.ly/ed9xb #iranelection #iran #gr88 #tehran #neda',116,10000000000000000000000,'?','xxxxxxxx','Sat 08 Aug 2009 16:40:56 +0000',19,59,0.322033898305,3,'?',?,2,0,0,0,43,6,14,14,0.607070579911,0.729227178321,0.392929420089,?,?,?,?,?,100.0,71.5816568327,56.4208461061,71.5816568327,56.4208461061,?,?,?,?,?,0,0,0.0,0.0,Relevant
443,'http://bit.ly/aYlDn','http://www.youtube.com/watch%3Fv%3DvEcjV_mVBWo',0,0,'2009-08-30 01:16:18','anonymous','rt @stopkillingiran call for unity #iran #iranelection #neda #gr88 #tehran http://bit.ly/ayldn',94,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 16:15:28 +0000',19,46,0.413043478261,1,'?',?,2075,1129,273,4,25,29,92,88,0.666572704763,0.391925493683,0.333427295237,?,0.0263249063246,?,0.0876187361059,?,16.6548519494,6.37788872176,69.3295287085,38.2944786367,24.0227393142,?,?,?,0.0355110412114,0.170771987204,0,0,0.0,0.0,Relevant
444,'http://bit.ly/AzGyP','http://www.youtube.com/watch%3Fv%3Dfxk4UVbq82g',0,0,'2009-08-30 02:28:45','anonymous','lol! great comic relief rt @stopkillingiran an power cling #iran #iranelection #neda #gr88 #tehran http://bit.ly/azgyp',118,10000000000000000000000,'?','xxxxxxxx','Fri 28 Aug 2009 18:25:12 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,66,1,62,62,0.763178646149,0.186034118029,0.236821353851,?,?,?,?,?,100.0,33.1830063091,56.8288023702,33.1830063091,56.8288023702,?,?,?,?,?,0,0,0.0,0.0,Relevant
445,'http://bit.ly/sFEaI','http://www.irannewsdigest.com/2009/08/09/song-green-revolution/',1,1,'2009-08-09 03:02:48','anonymous','rt @greentears song revolution - http://bit.ly/sfeai - #iranelection #iran #gr88 #neda #tehran #sohrab #kerman #tabriz #rasht #esfehan',134,44949,'http://web.archive.org/web/20090813153157/http://www.irannewsdigest.com/2009/08/09/song-green-revolution/','2009-08-13 15:31:57','Sat 08 Aug 2009 18:34:45 +0000',19,63,0.301587301587,4,'?',?,0,0,0,0,40,1,6,6,0.722868497366,0.435947098167,0.277131502634,0.0596225910398,?,?,?,0.0541905710889,2.23996101767,20.5621025974,3.9729315482,10.8936379782,56.3805590531,?,0.0327736762672,0.0297877734367,?,?,0,0,0.0,0.0,Relevant
446,'http://bit.ly/zGFhr','http://www.vcasmo.com/video/aknoon/3868',2,1,'2009-08-30 03:34:28','anonymous','interview w/ mohamad mokhtari killed by irig #iran #iranelection #neda #gr88 #tehran http://bit.ly/zgfhr',104,5675,'http://web.archive.org/web/20081205015953/http://www.vcasmo.com/video/aknoon/3868','2009-11-16 02:14:47','Sat 29 Aug 2009 19:34:27 +0000',19,39,0.487179487179,3,'VCASMO -   ',18312,2,2,0,0,12,0,0,0,0.682343922118,0.810614789869,0.317656077882,0.0127267258054,0.0125570285349,0.936411636288,?,?,49.3184595734,11.7971171315,6.08190034829,23.9202871166,12.3318943878,1.0,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
447,'http://bit.ly/4qdR6g','http://www.youtube.com/watch%3Fv%3DEIenQoYq5Bk',0,0,'2009-08-30 04:05:53','anonymous','support for iran freedom #iran #iranelection #neda #gr88 #tehran http://bit.ly/4qdr6g',85,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 20:05:51 +0000',20,46,0.434782608696,1,'?',?,12,0,0,0,18,2,4,4,0.681812333127,0.636911037702,0.318187666873,?,0.0603693833146,?,0.0765403773177,?,13.3389219946,57.9464945189,52.0904213818,23.0193769361,25.607245326,?,?,?,0.0,0.046625240412,0,0,0.0,0.0,Relevant
448,'http://tr.im/uHYx','http://tr.im/404',0,0,'2009-07-30 08:06:15','anonymous','@misstella_w rt @usa4freedom the dead  jailed & missing in #iran http://tr.im/uhyx #iranelection #iran #gr88 #neda #tehran',122,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.393461152133,0.689675841583,0.606538847867,?,0.0509133174977,?,0.0556168954832,?,37.3971260537,9.35607656778,51.7024553766,25.0181699908,72.3314314209,?,?,?,0.0883883476483,0.0370624658331,0,0,0.0,0.0,Relevant
449,'http://bit.ly/10ojuz','http://www.khaleejtimes.com/DisplayArticle08.asp%3Fxfile%3Ddata/middleeast/2009/August/middleeast_August192.xml%26section%3Dmiddleeast',0,0,'2009-08-09 16:24:22','anonymous','rt @bantrybaykhaleej times iran trials send message of no compromise http://bit.ly/10ojuz #iranelection #iran #tehran #neda #gr88',129,10000000000000000000000,'?','xxxxxxxx','Sun 09 Aug 2009 07:32:47 +0000',20,134,0.149253731343,5,'No Page Found',44576,0,0,0,0,11,0,0,0,0.626842776994,0.35061444479,0.373157223006,?,0.0300481155081,?,?,?,100.0,58.5801295181,100.0,58.5801295181,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
450,'http://tr.im/s180','http://tr.im/404',0,0,'2009-07-12 19:46:42','anonymous','mothers of laleh with info about sohrab arabi and other confirmed victims. http://tr.im/s180 #iranelection #iran #gr88 #neda #tehran',132,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.671737918518,0.502873312809,0.328262081482,?,0.0527046276695,?,0.0557454896329,?,36.2252510304,58.300117704,51.7024553766,62.1358111391,70.0648562366,?,?,?,0.0898933149951,0.0364965934301,0,0,0.0,0.0,Relevant
451,'http://bit.ly/KMeZI','http://www.peykeiran.com/Content.aspx%3FID%3D3647',1,1,'2009-07-12 19:49:51','anonymous','rt @amadril from iran --so brave he is http://bit.ly/kmezi #iranelection #neda #gr88 #tehran #iran',98,19235,'http://web.archive.org/web/20090715011026/http://www.peykeiran.com/Content.aspx%3FID%3D3647','2009-07-15 01:10:26','Sun 12 Jul 2009 11:25:51 +0000',19,49,0.387755102041,1,'?',69875,63,0,0,0,123,2,6,6,0.784125191088,0.532638454099,0.215874808912,0.0221584828754,0.0344010458077,0.122218089169,0.0486504255411,0.015668413502,45.9018141579,15.7021977284,53.517751844,7.20759362,85.7693243387,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
452,'http://bit.ly/gRccE','http://larasetrakian.posterous.com/tehran-unrest-it-was-nothing-less-than-war-pr',6,1,'2009-07-10 05:34:27','anonymous','rt @hash_tag rt @onlymehdi eyewitness account from tehran emailed to me #iranelection #iran #gr88 #tehran #neda http://bit.ly/grcce rt rt',137,35191,'http://web.archive.org/web/20101205152058/http://larasetrakian.posterous.com/tehran-unrest-it-was-nothing-less-than-war-pr','2012-10-24 22:41:17','Thu 09 Jul 2009 13:23:05 +0000',19,80,0.2375,1,'?',?,229,0,0,0,3169,47,256,233,0.626264816503,0.375084198874,0.373735183497,0.081025465444,0.0796162194123,0.901626203387,0.187220373407,0.188760296045,16.4780687461,10.4188720219,9.88347122486,63.2287204431,59.979548436,0.864643187427,0.100926293404,0.227438364471,0.0876095805063,0.195523339419,0,0,0.0,0.0,Relevant
453,'http://tr.im/s0qV','http://tr.im/404',0,0,'2009-07-12 20:27:19','anonymous','rt @uncucumbered rt @usa4freedom bassijis question supreme leader - why! (farsi) http://tr.im/s0qv #iranelection #iran #neda #gr88 #tehran',138,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.582792233619,0.731573368857,0.417207766381,?,0.0632771997168,?,0.0549870122549,?,37.3971260537,8.18148359093,51.7024553766,21.8773057031,72.3314314209,?,?,?,0.0833333333333,0.0370624658331,0,0,0.0,0.0,Relevant
454,'http://bit.ly/29Uk0G','http://homylafayette.blogspot.com/',16,1,'2009-08-31 20:00:00','anonymous','dominiquerd rt @tntiran rt @rtiran more cases of rape and deaths coming out http://bit.ly/29uk0g #iranelection #iran #gr88 #neda #tehran',136,4372,'http://web.archive.org/web/20120103211252/http://homylafayette.blogspot.com/','2012-05-26 06:54:31','Mon 31 Aug 2009 06:45:42 +0000',20,34,0.588235294118,0,'?',?,399,41,33,9,1042,581,1502,500,0.648316311963,0.619643664228,0.351683688037,0.0459891650793,0.0417451308529,0.904237922325,0.171980739236,0.197597543812,4.61013734735,35.4043278529,4.7410270181,13.0213949168,97.2392127223,0.995903730316,0.0439613529776,0.217847185078,0.043871360349,0.217403051721,0,0,0.0,0.0,Relevant
455,'http://ff.im/-4jmm7','http://twitter.com/fishbowlamerica/statuses/2288337178',0,0,'2009-06-23 02:01:54','anonymous','new blog post video world unites for democracy in iran #iranelection #gr88 #neda #mousavi #tehran... http://ff.im/-4jmm7',120,10000000000000000000000,'?','xxxxxxxx','?',19,54,0.351851851852,3,'?',?,0,0,0,0,?,0,0,0,0.665562443424,0.422622818068,0.334437556576,?,0.103054455996,?,?,?,51.6127101305,51.0185363884,100.0,98.8487840678,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
456,'http://bit.ly/6NZ3y','http://www.irannewsdigest.com/2009/08/31/protests-in-amir-al-momenin-mosque-marzdaran-blvd-tehran/',0,0,'2009-09-01 00:38:03','anonymous','rt @greentears video protests (aug 30) http://bit.ly/6nz3y - #iranelection #iran #gr88 #neda #tehran',100,10000000000000000000000,'?','xxxxxxxx','Mon 31 Aug 2009 12:51:26 +0000',19,98,0.19387755102,4,'?',?,1,0,0,0,87,1,10,10,0.538460678227,0.441954837105,0.461539321773,?,?,?,?,?,100.0,57.0186688683,56.8315514773,57.0186688683,56.8315514773,?,?,?,?,?,0,0,0.0,0.0,Relevant
457,'http://bit.ly/jf1Wo','http://www.guardian.co.uk/news/blog/2009/jul/30/iran-protest',4,1,'2009-07-30 08:42:37','anonymous','rt @bassbreche iran honors the dead http://bit.ly/jf1wo #neda #iranelection #tehran #gr88 #iran',95,37228,'http://web.archive.org/web/20090802190305/http://www.guardian.co.uk/news/blog/2009/jul/30/iran-protest','2012-04-22 07:12:46','Wed 29 Jul 2009 23:17:02 +0000',19,60,0.316666666667,6,'Iran protests to honour the dead | News | guardian.co.uk',137937,208,0,0,0,675,28,77,77,0.569924555659,0.440341119557,0.430075444341,0.0399771624303,0.040059561341,0.640293525563,0.176504308428,0.177245523105,99.2602780042,14.3832241887,93.0718232612,14.4904129606,92.3833505126,0.934324123161,0.0427741194268,0.237398467772,0.0456207417876,0.248064804711,0,0,0.0,0.0,Relevant
458,'http://bit.ly/8hZmu','http://zarehbiin.blogspot.com/2009/07/blog-post_5293.html',1,1,'2009-07-13 02:14:32','anonymous','rt @iranbaan master shajarian officially sued irib! http://bit.ly/8hzmu #iranelection #iran #tehran #neda #gr88',111,4089,'http://web.archive.org/web/20090717032241/http://zarehbiin.blogspot.com/2009/07/blog-post_5293.html','2009-07-17 03:22:41','Sun 12 Jul 2009 09:44:01 +0000',19,57,0.333333333333,3,'?',?,253,0,0,0,645,5,29,29,0.672492946495,0.610011361246,0.327507053505,0.0168549965616,?,?,?,0.0207944477919,59.1520171272,95.7274605318,95.4062188894,56.6247238492,56.4347029379,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
459,'http://bit.ly/9f71J','http://twitter.com/Dputamadre/status/2610929035',0,0,'2009-07-13 07:18:59','anonymous','rt irant - http://bit.ly/9f71j #iran #iranelection #gr88 #neda #tehran',70,10000000000000000000000,'?','xxxxxxxx','Sun 12 Jul 2009 23:18:42 +0000',19,47,0.404255319149,3,'?',?,0,0,0,0,28,1,1,1,0.665179558457,0.421543119334,0.334820441543,?,0.0175844987113,?,0.0175844987113,?,57.8627099442,56.9606842595,81.5487507151,98.441093261,70.9547472362,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
460,'http://bit.ly/wBPOA','http://www.youtube.com/watch%3Fv%3DSK6RlI-oZqs',0,0,'2009-07-13 08:11:58','anonymous','urgent! protect your friends on fb and set your privacy settings-hide friends! http://bit.ly/wbpoa #iranelection #iran #gr88 #neda #tehran',138,10000000000000000000000,'?','xxxxxxxx','Sun 12 Jul 2009 11:45:05 +0000',19,46,0.413043478261,1,'?',?,222,0,4,5,884,14,92,92,0.642319435149,0.891689495676,0.357680564851,?,0.0513489897661,?,0.0745744097703,?,16.4852967134,10.4291211733,69.9025167304,63.2631693235,23.5832663607,?,?,?,0.0620173672946,0.156892908111,0,0,0.0,0.0,Relevant
461,'http://www.nobelwomensiniti','http://www.nobelwomensiniti',0,0,'2009-07-09 14:40:18','anonymous','nobel prize winners letter to un http://www.nobelwomensiniti... #iran #iranelection #gr88 #neda #tehran',103,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,1,0,0,0,?,1,2,2,0.482567237577,0.79386892229,0.517432762423,?,?,?,?,?,100.0,71.6794050475,43.1515253395,71.6794050475,43.1515253395,?,?,?,?,?,0,0,0.0,0.0,Relevant
462,'http://bit.ly/2l27uw','http://www.youtube.com/user/azadmishavadiran',3,1,'2009-07-13 12:23:45','anonymous','rt @iranriggedelect another collection of #iranelection videos http://bit.ly/2l27uw #iran #tehran #neda #gr88 #sohrab',117,21385,'http://web.archive.org/web/20100328182010/http://www.youtube.com/user/azadmishavadiran','2010-03-28 18:20:10','Sun 12 Jul 2009 19:49:23 +0000',20,44,0.454545454545,2,'?',?,0,0,0,0,219,2,13,13,0.514442344616,0.375947273395,0.485557655384,0.03185860668,0.0429801191296,0.276000272081,0.0636155237808,0.0707316077264,14.5142490416,21.4404338172,89.922878928,3.11191795982,16.140774422,0.0430331482912,0.0514344499874,0.140545673785,0.1792842914,0.204124145232,0,0,0.0,0.0,Relevant
463,'http://bit.ly/cXeoE','http://www.time.com/time/world/article/0%2C8599%2C1919817%2C00.html',20,1,'2009-09-04 16:12:48','anonymous','#neda  s grave (english) http://bit.ly/cxeoe #iranelection #iran #tehran #gr88',78,596,'http://web.archive.org/web/20090905162244/http://www.time.com/time/world/article/0%2C8599%2C1919817%2C00.html','2013-01-16 15:18:10','Wed 02 Sep 2009 11:09:17 +0000',19,67,0.283582089552,4,'?',?,73,25,17,821,90,34,117,117,0.619929958093,0.457020801724,0.380070041907,0.0457676688726,0.0437755203594,0.534132352316,0.119824100966,0.120163738776,99.9999999994,88.7686677183,17.1729196366,88.7686677188,17.1729196365,0.943012605964,0.0501745206004,0.14014255076,0.0528434424843,0.152517025703,0,0,0.0,0.0,Relevant
464,'http://bit.ly/31y8Km','http://www.youtube.com/watch%3Fv%3DE7mP4tn4EHA',7,1,'2009-09-04 19:14:29','anonymous','watch this young girl talk about her prison abuse. in farsi http://bit.ly/31y8km #iranelection #freeiran #gr88 #neda please rt rt #tehran',137,17131,'http://wayback.archive-it.org/1749/20110614011857/http://www.youtube.com/watch%3Fv%3DE7mP4tn4EHA','2011-11-05 05:41:49','Mon 31 Aug 2009 23:37:19 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,175,12,35,34,0.699477043079,0.83321156173,0.300522956921,0.0286273096113,?,?,?,0.0693571418788,100.0,5.44939336677,25.4869639323,5.44939336677,25.4869639323,?,?,?,?,?,0,0,0.0,0.0,Relevant
465,'http://bit.ly/GVVuj','http://www.hrw.org/en/news/2009/08/04/iran-show-trial-exposes-arbitrary-detention',29,1,'2009-08-10 17:06:57','anonymous','human rights watch show trial exposes arbitrary detention http://bit.ly/gvvuj #iranelection #iran #neda #gr88 #tehran',117,740,'http://web.archive.org/web/20090824171917/http://www.hrw.org/en/news/2009/08/04/iran-show-trial-exposes-arbitrary-detention','2011-07-18 01:38:26','Wed 05 Aug 2009 09:20:50 +0000',19,81,0.234567901235,6,'Iran: Show Trial Exposes Arbitrary Detention | Human Rights Watch',64849,0,0,0,0,224,7,30,28,0.661656889258,0.6133550758,0.338343110742,0.0934906129619,0.0761651956136,0.66457780783,0.11362291475,0.127846490415,99.9999978568,15.2390504088,14.9582288951,15.2390507354,14.9582292156,0.976493459143,0.116791432495,0.154265226836,0.116580427024,0.12681242657,0,0,0.0,0.0,Relevant
466,'http://bit.ly/OVK0z','http://www.scribd.com/doc/16467189/null',1,1,'2009-06-22 09:51:52','anonymous','please rt all ur followers strategic nonviolent protest manual http://bit.ly/ovk0z #iranelection #gr88 #tehran #mousavi plz rt rt rt #neda',138,20968,'http://web.archive.org/web/20090803154120/http://www.scribd.com/doc/16467189/null','2009-08-03 15:41:20','Fri 19 Jun 2009 23:58:17 +0000',19,39,0.487179487179,3,'Non Violent',278076,6,0,0,0,3949,43,319,315,0.583779802144,0.4398684874,0.416220197856,0.0305945798281,0.021101137464,0.252809605956,0.0940188056419,0.0993978504334,35.3356098033,6.6540791088,2.95626106325,2.35125942989,1.04461287408,0.145526440423,0.0321246283102,0.0943806028586,0.0207972582702,0.0949024415005,0,0,0.0,0.0,Relevant
467,'http://bit.ly/743M2','http://www.irannewsdigest.com/2009/08/10/shaming-the-ayatollahs/',5,1,'2009-08-10 20:15:08','anonymous','rt @greentears  shaming the ayatollahs  - http://bit.ly/743m2 #iranelection #iran #gr88 #neda plz plz rt rt #tehran #qom',120,32843,'http://web.archive.org/web/20090916052231/http://www.irannewsdigest.com/2009/08/10/shaming-the-ayatollahs','2009-09-16 05:22:31','Mon 10 Aug 2009 11:47:26 +0000',19,64,0.296875,4,'?',?,4,0,0,0,83,1,9,9,0.662131735875,0.43939251447,0.337868264125,0.0669774686623,?,?,?,0.0864675402334,2.81064839355,3.3789506382,3.45525855268,83.181102493,81.3440832487,?,0.0678063503621,0.13130643286,?,?,0,0,0.0,0.0,Relevant
468,'http://bit.ly/gOwYU','http://www.youtube.com/watch%3Fv%3DbA1vRE4JrOk',0,0,'2009-07-13 18:50:45','anonymous','rt @jafar0611 tribute to all brave iranian women-neda agha soltan http://bit.ly/gowyu #iranelection #neda #tehran #gr88 #iran',125,10000000000000000000000,'?','xxxxxxxx','Mon 13 Jul 2009 10:44:43 +0000',19,46,0.413043478261,1,'?',?,265,176,120,1,103,26,60,60,0.863551838604,0.106568362926,0.136448161396,?,0.0613025072174,?,0.079621407689,?,15.6782983174,7.50705508243,85.3504563855,47.8818232085,18.3693198389,?,?,?,0.0422200330921,0.0889108448949,0,0,0.0,0.0,Relevant
469,'http://bit.ly/Tref','http://www.televisionwashington.com/default.aspx%3Faspxerrorpath%3D/floater_article1.aspx',0,0,'2009-08-10 22:46:11','anonymous','washington tv clinton says u.s. supported iran protesters behind the scenes http://bit.ly/tref #iranelection #iran #tehran #neda #gr88',136,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 14:45:50 +0000',18,89,0.202247191011,2,'www.televisionwashington.com',27066,0,0,0,0,14,0,0,0,0.686101720232,0.608122281847,0.313898279768,?,0.0424476359978,?,?,?,100.0,7.98924276631,100.0,7.98924276631,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
470,'http://bit.ly/hi4H1','http://www.weeklystandard.com/Content/Public/Articles/000/000/016/818fosdl.asp',22,1,'2009-08-10 22:48:09','anonymous','rt @bantrybay weekly standard tweeting while tehran burns http://bit.ly/hi4h1 #iranelection #iran #tehran #neda #gr88',117,840,'http://web.archive.org/web/20120207230209/http://www.weeklystandard.com/Content/Public/Articles/000/000/016/818fosdl.asp','2012-06-05 20:47:08','Mon 10 Aug 2009 14:47:15 +0000',19,78,0.24358974359,7,'Tweeting While Tehran Burns | The Weekly Standard',70117,8,0,0,0,9,3,11,11,0.695360925258,0.400617251856,0.304639074742,0.0529574091085,0.0512603904358,0.790227694942,0.0929981109951,0.0960768922831,100.0,96.4618875097,12.5586616446,96.4618875097,12.5586616446,0.994550368148,0.0808769310103,0.111269728053,0.080436181511,0.110663348999,0,0,0.0,0.0,Relevant
471,'http://bit.ly/1e4X7','http://www.huffingtonpost.com/shirin-sadeghi/the-rape-of-taraneh-priso_b_233063.html',17,1,'2009-07-26 04:35:37','anonymous','please rt rt article on rape & abuse of prisoners in iran http://bit.ly/1e4x7 #iranelection #neda #iranvote #tehran #sohrab #gr88 #cnn #bbc',139,1562,'http://web.archive.org/web/20120208050139/http://www.huffingtonpost.com/shirin-sadeghi/the-rape-of-taraneh-priso_b_233063.html','2012-11-07 05:18:39','Wed 15 Jul 2009 07:14:41 +0000',19,84,0.22619047619,2,'?',?,1825,8,0,0,1566,67,459,454,0.592971829468,0.656510584967,0.407028170532,0.0637940666401,0.0675061460083,0.695572942508,0.158466615642,0.178253170143,22.7519716674,30.9767921804,20.8725078022,73.4484433859,4.74890706142,0.560524335495,0.0837689673187,0.244993787483,0.103900574434,0.219727294516,0,0,0.0,0.0,Relevant
472,'http://bit.ly/6aLRo','http://www.youtube.com/watch%3Fv%3DaC2T015tnPg',3,1,'2009-07-30 17:22:23','anonymous','rt @iranyouth iran vid-protest beheshti street(30.july) http://bit.ly/6alro #iranelection #iran #tehran #neda #gr88 @perry1949',126,23857,'http://wayback.archive-it.org/1147/20090927085624/http://www.youtube.com/watch%3Fv%3DaC2T015tnPg','2010-03-31 12:33:48','Thu 30 Jul 2009 09:10:54 +0000',19,46,0.413043478261,1,'?',?,80,0,0,0,181,3,8,8,0.583241892138,0.778803584953,0.416758107862,0.057844630882,0.0588113207162,0.283378771506,0.0778068000899,0.0850309765857,0.032803785044,0.0813289537728,0.00917430239571,40.3346944996,27.9672067824,0.469978796357,0.0860309002015,0.179712689362,0.0640184399664,0.156018519542,0,0,0.0,0.0,Relevant
473,'http://bit.ly/1XyuTW','http://www.youtube.com/watch%3Fv%3DK7Iurd6s5Dc',0,0,'2009-09-07 21:38:54','anonymous','how many people died in iran today? #iran #iranelection #neda #gr88 #tehran http://bit.ly/1xyutw',96,10000000000000000000000,'?','xxxxxxxx','Fri 28 Aug 2009 18:36:24 +0000',20,46,0.434782608696,1,'',?,12,2,1,0,14,0,0,0,0.655471751823,0.532401732112,0.344528248177,?,?,?,?,?,100.0,57.5554959565,100.0,57.5554959565,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
474,'http://bit.ly/12wqbW','http://www.youtube.com/watch%3Fv%3DykyxikVRvZg',5,1,'2009-09-07 22:38:55','anonymous','(graphic) old video united for neda #iran #iranelection #neda #gr88 #tehran http://bit.ly/12wqbw',96,4865,'http://wayback.archive-it.org/1147/20091110154205/http://www.youtube.com//watch%3Fv%3DykyxikVRvZg','2012-05-30 03:01:37','Wed 01 Jul 2009 22:24:32 +0000',20,46,0.434782608696,1,'?',?,5902,976,371,11,492,139,665,500,0.608151673806,0.470730627143,0.391848326194,0.0230387838792,0.050145160963,0.132593376092,0.10677035544,0.0560750384564,14.4199924301,3.42297173639,2.57369933845,23.7376805362,17.8481323824,0.63226237026,0.078386180167,0.160966117797,0.0896221429896,0.148528499637,0,0,0.0,0.0,Relevant
475,'http://is.gd/1xq10','http://www.huffingtonpost.com/2009/07/13/iran-uprising-blogging_n_230402.html',17,1,'2009-07-13 22:33:24','anonymous','rt @stopahmadi stay on top of #iranelection w/ @nicopitney & his #iran uprising blogging http://is.gd/1xq10 #tehran #neda #gr88 #sohrab',135,4890,'http://web.archive.org/web/20090716235454/http://www.huffingtonpost.com/2009/07/13/iran-uprising-blogging_n_230402.html','2012-03-12 04:17:46','?',18,77,0.233766233766,4,'?',?,460,0,0,0,?,62,304,294,0.570012817647,0.730308147893,0.429987182353,0.0563932038447,0.0454846278837,0.384853867336,0.181426834074,0.211328352281,99.9671220902,15.3588472997,17.0275882823,15.3537976317,17.0219899672,0.363928886115,0.0518760520888,0.246579676162,0.0492951879203,0.268743417966,0,0,0.0,0.0,Relevant
476,'http://bit.ly/ivWMt','http://tehranbureau.com/lol-irans-sms-boycott/',17,1,'2009-07-13 22:46:48','anonymous','rt @tehranbureau lol irans sms boycott http://bit.ly/ivwmt #iranelection #tehran #iran #neda #sohrab #gr88',107,2785,'http://web.archive.org/web/20100709233313/http://tehranbureau.com/lol-irans-sms-boycott','2010-08-10 01:46:01','Mon 13 Jul 2009 12:46:53 +0000',19,46,0.413043478261,1,'LOL -- Iran's SMS Boycott - Tehran Bureau | FRONTLINE | PBS',42823,0,0,0,0,1591,0,0,0,0.622335532711,0.415689407005,0.377664467289,0.0,0.0548752434737,0.0548752434737,?,?,2.43789433288,56.972989737,100.0,4.27903528344,2.43789433288,?,?,?,0.0679529588584,?,0,0,0.0,0.0,Relevant
477,'http://bit.ly/eSzrM','http://www.thenation.com/blogs/dreyfuss/451250/women_commandos_in_iran',3,1,'2009-07-13 23:27:40','anonymous','rt @chrisnd21 the power of  women commandos  in iran http://bit.ly/eszrm #iranelection #iran #gr88 #tehran #neda .....',118,9680,'http://web.archive.org/web/20090717020900/http://www.thenation.com/blogs/dreyfuss/451250/women_commandos_in_iran','2011-05-30 13:29:42','Mon 13 Jul 2009 14:00:31 +0000',19,70,0.271428571429,4,'The Nation',97879,90,0,0,0,126,3,23,22,0.74007408417,0.63249572496,0.25992591583,0.0440866714177,0.030758312596,0.287671465865,0.0707170926583,0.131035229827,10.3513022891,14.7578238154,17.2729347264,70.1411157812,59.9278724379,0.137954892303,0.0632385270907,0.165036936878,0.0,0.0537354900183,0,0,0.0,0.0,Relevant
478,'http://bit.ly/12vsDO','http://www.irannewsdigest.com/2009/08/10/protesters-fight-back/',1,1,'2009-08-11 05:27:26','anonymous','http://bit.ly/12vsdo - raw footage green fights back #iranelection #iran #gr88 #neda #tehran',92,67552,'http://web.archive.org/web/20090815001318/http://www.irannewsdigest.com/2009/08/10/protesters-fight-back/','2009-08-15 00:13:18','Mon 10 Aug 2009 21:27:26 +0000',20,63,0.31746031746,4,'?',?,1,0,0,0,51,0,4,4,0.645213162278,0.403503440126,0.354786837722,0.09583148475,?,?,?,0.103098262355,68.6502402918,82.9766058214,82.9761879476,56.9636392824,56.963352411,?,0.057735026919,0.0559016994375,?,?,0,0,0.0,0.0,Relevant
479,'http://bit.ly/oFbkE','http://www.youtube.com/watch%3Fv%3D6wbK0ugyUSY',8,1,'2009-07-30 23:28:45','anonymous','rt @?c557 video tehan yousef abad  30 july http://bit.ly/ofbke #iranelection #iran #tehran #gr88 #neda #sohrab',112,1875,'http://wayback.archive-it.org/1749/20110614021448/http://www.youtube.com/watch%3Fv%3D6wbK0ugyUSY','2011-11-05 06:16:28','Thu 30 Jul 2009 11:50:49 +0000',19,46,0.413043478261,1,'     Tehan 30 july',?,195,0,0,0,629,7,26,26,0.567113872907,0.638951614826,0.432886127093,0.0533238543795,0.0563123410333,0.431546819999,0.0747774740849,0.0731180364905,4.56802243793,1.25689105049,1.10045324777,27.5149929223,24.0903643255,0.366617787553,0.0721687836487,0.0808452083454,0.0952500952501,0.106701449104,0,0,0.0,0.0,Relevant
480,'http://bit.ly/1cznW1','http://www.youtube.com/watch%3Fv%3DfkQTz9oSZNs',7,1,'2009-07-30 23:40:07','anonymous','rt @?c557 video  tehran vali-asr str. 30 july http://bit.ly/1cznw1 #iranelection #iran #tehran #gr88 #neda #sohrab',116,1193,'http://wayback.archive-it.org/1749/20110614021444/http://www.youtube.com/watch%3Fv%3DfkQTz9oSZNs','2011-11-05 06:16:21','Thu 30 Jul 2009 15:39:04 +0000',20,46,0.434782608696,1,'   8 ',?,56,0,0,0,19,0,0,0,0.567113872907,0.638951614826,0.432886127093,0.0417958659432,0.0487370178829,0.433249214929,?,?,11.5859168612,3.27263118702,1.92961730021,28.2466310283,16.6548519494,0.108322280603,0.0239731650743,?,0.0430331482912,?,0,0,0.0,0.0,Relevant
481,'http://bit.ly/TXxc8','http://tehranbureau.com/picturing-1953-1979-2009/',19,1,'2009-07-13 02:12:03','anonymous','rt @iranrevolution golbarg bashi   picturing ourselves 1953  1979 and 2009  http://bit.ly/txxc8 #iranelection #iran #tehran #neda #gr88',135,1724,'http://web.archive.org/web/20091115024047/http://tehranbureau.com/picturing-1953-1979-2009','2011-08-30 15:34:08','Sun 12 Jul 2009 18:05:59 +0000',19,49,0.387755102041,1,'?',?,0,0,0,0,1079,0,0,0,0.719007023516,0.40596213726,0.280992976484,0.0,?,?,?,?,100.0,8.59156206486,100.0,8.59156206486,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
482,'http://bit.ly/tPpmz','http://www.nytimes.com/2009/08/02/magazine/02Iran-t.html',1,1,'2009-07-31 00:49:24','anonymous','nyt the jpeg revolution http://bit.ly/tppmz #iranelection #iran #tehran #neda #gr88',83,27707,'http://web.archive.org/web/20100401083111/http://www.nytimes.com/2009/08/02/magazine/02Iran-t.html','2010-04-01 08:31:11','Thu 30 Jul 2009 12:25:15 +0000',19,56,0.339285714286,5,'?',?,1,0,0,0,242,28,135,135,0.673955617019,0.43939251447,0.326044382981,0.0,0.0548956294736,0.0420858374299,0.149314373345,0.0146647115021,100.0,58.7702791387,7.85142513386,58.7702791387,7.85142513386,?,?,?,?,?,0,0,0.0,0.0,Relevant
483,'http://www.irannewsdigest.com/videos/','http://www.irannewsdigest.com/videos/',27,1,'2009-08-10 06:09:17','anonymous','lots of videos on iran - by date - http://www.irannewsdigest.com/videos/ - #iranelection #iran #neda #gr88 #tehran',114,670,'http://web.archive.org/web/20100203062027/http://www.irannewsdigest.com/videos','2011-05-10 04:08:29','?',37,37,1.0,1,'?',?,9,0,0,0,?,12,101,101,0.563172757712,0.376662230769,0.436827242288,0.0860065905075,?,?,?,0.125951787431,15.2934587833,26.5713929001,21.8132513693,57.5561049463,70.1108629996,?,0.0672166072422,0.142659303861,?,?,0,1,0.0,0.0625,Relevant
484,'http://bit.ly/28V4U2','http://www.latimes.com/news/nationworld/world/la-fg-iran-abuse12-2009aug12%2C0%2C7330964.story',1,1,'2009-08-12 03:11:27','anonymous','rt @bantrybaylos angeles times iran roiled by prison abuse claims http://bit.ly/28v4u2 #iranelection #iran #tehran #neda #gr88',126,42037,'http://web.archive.org/web/20090815145204/http://www.latimes.com/news/nationworld/world/la-fg-iran-abuse12-2009aug12%2C0%2C7330964.story','2009-08-15 14:52:04','Tue 11 Aug 2009 18:49:58 +0000',20,94,0.212765957447,4,'Iran roiled by prison abuse claims - Los Angeles Times',86361,0,0,0,0,45,15,49,49,0.558739756498,0.843499724494,0.441260243502,0.0596458274859,0.0718402668923,0.498549688818,0.114555443079,0.105678186267,100.0,14.9842879093,17.1940532085,14.9842879093,17.1940532085,0.881917103688,0.0790569415042,0.140070052544,0.0899640215856,0.125238769946,0,0,0.0,0.0,Relevant
485,'http://bit.ly/KshFH','http://www.payvand.com/news/09/aug/1088.html',1,1,'2009-08-12 03:15:59','anonymous','@bantrybay payvan iran ahmadinejad s predicament and iran s political crisis http://bit.ly/kshfh #iranelection #iran #tehran #neda #gr88',136,68788,'http://web.archive.org/web/20090903222227/http://www.payvand.com/news/09/aug/1088.html','2009-09-03 22:22:27','Tue 11 Aug 2009 19:15:15 +0000',19,44,0.431818181818,4,'?',24273,3,0,0,0,32,2,8,8,0.728706879037,0.376261892255,0.271293120963,0.0597170146817,0.0565308678038,0.797545664041,0.0787201735104,0.0831569360227,100.0,86.0528641027,10.541461661,86.0528641027,10.541461661,0.997638721616,0.06284462648,0.0954678408689,0.0626962328219,0.0952424147199,0,0,0.0,0.0,Relevant
486,'http://bit.ly/MoU2U','http://www.youtube.com/watch%3Fv%3D7fCW_nMxMf8',1,1,'2009-07-31 10:43:44','anonymous','vid from ashkan s sohrabi grave http://bit.ly/mou2u #iranelection #neda #ashkan #iran #tehran #gr88 @tntiran @ikeoo',115,47776,'http://wayback.archive-it.org/1147/20090927193813/http://www.youtube.com/watch%3Fv%3D7fCW_nMxMf8','2009-09-27 00:00:00','Fri 31 Jul 2009 02:07:30 +0000',19,46,0.413043478261,1,'Iran - Innocent Ashkan Sohrabi's grave in Tehran Behesht Zahra',?,10,0,0,0,234,0,10,10,0.567307782306,0.459979051859,0.432692217694,0.0464350688765,0.0535799719777,0.278160371689,0.0682302944184,0.0718028599723,42.6621475859,17.1328339665,69.0063953536,40.1593331231,29.4396102294,0.430414231011,0.146176336551,0.22195597385,0.144337567297,0.165423289971,0,0,0.0,0.0,Relevant
487,'http://bit.ly/13y0Vo','http://www.youtube.com/watch%3Fv%3DhlzhlFacFSo',0,0,'2009-07-31 11:11:15','anonymous','new video from yesterday(sohrab s grave) http://bit.ly/13y0vo #iranelection #iran #tehran #gr88 #neda #sohrab #taraneh',118,10000000000000000000000,'?','xxxxxxxx','Fri 31 Jul 2009 03:11:15 +0000',20,46,0.434782608696,1,'Iran - Innocent Sohrab Arabi's grave in Tehran Behesht Zahra',?,0,0,0,0,70,0,0,0,0.542629956158,0.356655077097,0.457370043842,?,0.0625672470484,?,?,?,65.6782470059,57.7939229295,100.0,87.9955321041,65.6782470059,?,?,?,0.226778683806,?,0,0,0.0,0.0,Relevant
488,'http://bit.ly/19TLpr','http://abcnews.go.com/International/wireStory%3Fid%3D8228254',1,1,'2009-08-01 14:56:40','anonymous','rt @ france7776rt @abc iran begins trial of post-election  rioters  http://bit.ly/19tlpr #iranelection #iran #tehran #gr88 #neda',128,36558,'http://web.archive.org/web/20090804010558/http://www.abcnews.go.com/International/wireStory%3Fid%3D8228254','2009-08-04 01:05:58','Sat 01 Aug 2009 06:39:20 +0000',20,60,0.333333333333,2,'?',?,231,591,149,0,49,2,8,8,0.619691347239,0.465845460881,0.380308652761,0.0567961834247,0.0301511344578,0.32879411772,0.0341881729379,0.0644008186112,9.19148075981,15.9713614579,46.7178602059,57.5497635817,19.6744472442,?,0.111187397499,0.0980580675691,?,?,0,0,0.0,0.0,Relevant
489,'http://is.gd/3kpd3','http://www.medtrng.com/Fm21_11/fm211_4.htm',56,1,'2009-09-17 07:23:31','anonymous','rt - first aid for - fractures http://is.gd/3kpd3 #iranelection #iran #iran #tehran #neda #gr88 #shiraz #sohrab #ir',115,1595,'http://web.archive.org/web/20120422075006/http://www.medtrng.com/Fm21_11/fm211_4.htm','2012-11-04 03:15:25','?',18,42,0.428571428571,2,'?',?,1,0,1,0,?,10,25,25,0.716764896332,0.679517717586,0.283235103668,0.0466094110989,?,?,?,0.109599894299,8.66046268411,15.2295517613,10.2473113205,56.8661692729,84.5144878814,?,0.0386333704643,0.114001066984,?,?,0,0,0.0,0.0,Relevant
490,'http://bit.ly/123Xej','http://www.facebook.com/event.php%3Feid%3D118220654399',0,0,'2009-08-12 16:52:24','anonymous','rt @tressa_kaye seattle  wa september 7  9pm  9pm 4th and pine http://bit.ly/123xej #iran #tehran #gr88 #neda #iranelection',124,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 16:18:44 +0000',20,54,0.37037037037,1,'?',?,0,0,0,0,465,0,0,0,0.604747637342,0.697917873378,0.395252362658,?,0.0212106848163,?,?,?,100.0,81.3414583193,100.0,81.3414583193,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
491,'http://bit.ly/14WwRE','http://www.irannewsdigest.com/2009/08/11/song-confession-persian-with-english-translation/',3,1,'2009-08-12 17:14:42','anonymous','song  confession  by syndrome w english subtitles http://bit.ly/14wwre #iranelection #iran #gr88 #neda #tehran #sohrab',118,47800,'http://web.archive.org/web/20090817063122/http://www.irannewsdigest.com/2009/08/11/song-confession-persian-with-english-translation/','2009-08-17 06:31:22','Tue 11 Aug 2009 14:27:28 +0000',20,90,0.222222222222,4,'?',?,1,0,0,0,88,0,10,10,0.719026809849,0.530494520206,0.280973190151,0.07453559925,?,?,?,0.0555555555556,3.0267453817,5.30861599612,4.80304000299,57.0157152808,63.017284466,?,0.076980035892,0.0573775310549,?,?,0,0,0.0,0.0,Relevant
492,'http://is.gd/','http://is.gd/',459,1,'2009-09-18 03:47:27','anonymous','pls save and rt this link for shorten your link .... http://is.gd/ #iranelection #iran #neda #gr88 #tehran #shiraz #sohrab',122,152,'http://web.archive.org/web/20120504034959/http://is.gd/','2013-01-16 13:07:43','?',13,13,1.0,0,'?',?,1973,424,251,823,?,1013,153276,500,0.569868411937,0.800611074202,0.430131588063,0.072571501143,0.0752177414445,0.945713608895,0.0459406714945,0.0460974069022,99.810558858,12.28399854,54.1182938718,12.2607275928,54.0157715578,1.0,0.0805822964025,0.0308634257785,0.0805822964025,0.0308634257785,0,7,0.0,0.368421052632,Relevant
493,'http://bit.ly/B39PL','http://iranian009.blogfa.com/post-34.aspx',2,1,'2009-07-17 04:56:21','anonymous','rt @inblueink interview taraneh s burned body found dumped in the desert http://bit.ly/b39pl #iranelection #tehran #gr88 #neda #iran',132,13496,'http://web.archive.org/web/20090719084117/http://iranian009.blogfa.com/post-34.aspx','2009-07-19 08:41:17','Thu 16 Jul 2009 11:18:48 +0000',19,41,0.463414634146,1,'?',?,80,0,0,0,1431,12,108,103,0.647696544064,0.935114464111,0.352303455936,0.0833333333333,?,?,?,0.120262158367,5.1433208674,8.8100608599,10.0910935602,58.3800832842,50.9689146842,?,0.12171612389,0.143210225177,?,?,0,2,0.0,0.111111111111,Relevant
494,'http://bit.ly/g3ppB','http://www.ft.com/cms/s/0/2bdca97c-71f8-11de-b7e1-00144feabdc0%2Cs01%3D1.html%3Fnclick_check%3D1',0,0,'2009-07-17 05:17:12','anonymous','nokia shares tumble as growth plans put on hold http://bit.ly/g3ppb #gr88 #iranelection #iran #neda #sohrab #tehran #gr88 #mashhad #tabriz',138,10000000000000000000000,'?','xxxxxxxx','Thu 16 Jul 2009 19:25:58 +0000',19,96,0.197916666667,4,'Nokia shares fall as expansion put on hold - FT.com',46839,53,16,13,0,37,0,0,0,0.680049954949,0.807201398833,0.319950045051,?,0.0464544360265,?,?,?,4.15776280424,57.8086951459,100.0,7.19227928213,4.15776280424,?,?,?,0.196722368841,?,0,0,0.0,0.0,Relevant
495,'http://bit.ly/hKjbj','http://www.prepare.org/languages/farsi/farsi.htm',21,1,'2009-08-13 04:59:19','anonymous','rt @weberdlee american red cross in farsi - preparedness information http://bit.ly/hkjbj #iranelection #iran #gr88 #firstaid #neda #tehran',138,3365,'http://web.archive.org/web/20070825040314/http://www.prepare.org/languages/farsi/farsi.htm','2008-05-27 08:09:58','Sun 21 Jun 2009 18:51:32 +0000',19,48,0.395833333333,3,'?',?,1,0,0,0,334,10,57,57,0.722940200858,0.756114374116,0.277059799142,0.135671192295,?,?,?,0.168986151526,70.5655266504,46.4891997886,79.8414003506,32.8053486664,56.3405046425,?,0.166924465222,0.154010275908,?,?,0,0,0.0,0.0,Relevant
496,'http://bit.ly/to3FX','http://www.youtube.com/watch%3Fv%3DVZIYtPO0e2Y',3,1,'2009-08-13 08:42:41','anonymous','scream of motherland iran poem ((    )) http://bit.ly/to3fx #iran #iranelection #neda #gr88 #tehran',110,26633,'http://web.archive.org/web/20100328160634/http://www.youtube.com/watch%3Fv%3DVZIYtPO0e2Y','2010-07-05 16:40:14','Sun 05 Jul 2009 16:00:15 +0000',19,46,0.413043478261,1,'?',?,839,393,117,2,1472,72,327,322,0.709711896588,0.370123516695,0.290288103412,0.0518475847365,0.0572981145411,0.285124478314,0.0895633207162,0.109682982271,89.1766456771,25.9637579397,18.2730658074,29.1149748261,20.4908646974,0.313112145543,0.125,0.205672517447,0.0939336436628,0.185467862065,0,0,0.0,0.0,Relevant
497,'http://bit.ly/13LZVn','http://www.nytimes.com/2009/07/18/world/middleeast/18iran.html%3Fsrc%3Dtwt%26twt%3Dnytimes',0,0,'2009-07-17 11:09:01','anonymous','rt @nytimes police fire tear gas at friday prayers in tehran http://bit.ly/13lzvn #gr88 #iran #iranelection #neda #nir #tehran',126,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 02:31:11 +0000',20,90,0.222222222222,6,'?',?,296,0,0,0,1009,45,189,184,0.714656548172,0.588059909351,0.285343451828,?,0.0306858205966,?,0.0936129719121,?,100.0,50.5858524746,57.1224744645,50.5858524746,57.1224744645,?,?,?,?,?,0,0,0.0,0.0,Relevant
498,'http://bit.ly/fGsRD','http://firstaid.about.com/od/softtissueinjuries/ht/07_gunshots.htm',7,1,'2009-06-21 17:34:54','anonymous','treating gunshot http://bit.ly/fgsrd #iranelection #neda #gr88 #tehran',70,3581,'http://web.archive.org/web/20071018163513/http://firstaid.about.com/od/softtissueinjuries/ht/07_gunshots.htm','2012-11-18 22:02:46','Tue 16 Jun 2009 15:38:36 +0000',19,66,0.287878787879,4,'How to Treat a Gunshot Wound - Gunshot Wound Treatment - Gunshot Wound First Aid',23931,217,14,8,0,782,15,134,130,0.587161323154,0.608291247622,0.412838676846,0.0345949203011,0.0345490079779,0.624170537126,0.0883262650614,0.0943398850236,99.9999999671,92.5440431984,27.9554818817,92.5440432289,27.9554818725,0.951145111076,0.0509647191438,0.0781763104994,0.0511309992565,0.0849673202614,0,0,0.0,0.0,Relevant
499,'http://www.persianwiki.org/','http://www.persianwiki.org/',0,0,'2009-07-18 14:30:07','anonymous','http://www.persianwiki.org/ #iran #neda #gr88 #tehran #iranelection http://bit.ly/4oy4r',87,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.675969608934,0.421543119334,0.324030391066,?,?,?,?,?,100.0,56.7742387941,100.0,56.7742387941,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
500,'http://bit.ly/15xOup','http://www.roozonline.com/english/news/newsitem/article/2009/august/01//basiji-shooter-killed-davoud-sadri.html',1,1,'2009-08-01 22:19:33','anonymous','rt @atlsafa rt @bantrybay basiji shooter killed davoud sadri http://bit.ly/15xoup #iranelection #iran #tehran #neda #gr88',121,67493,'http://web.archive.org/web/20090805170426/http://www.roozonline.com/english/news/newsitem/article/2009/august/01/basiji-shooter-killed-davoud-sadri.html','2009-08-05 17:04:26','Sat 01 Aug 2009 14:15:12 +0000',20,111,0.18018018018,9,' :: ',57682,9,0,0,0,270,7,22,22,0.683615486675,0.703167035193,0.316384513325,0.0150414209399,0.0231776008647,0.529414366089,0.036433317735,0.0283726795447,100.0,6.62222002996,57.5613308442,6.62222002996,57.5613308442,?,?,?,?,?,0,0,0.0,0.0,Relevant
501,'http://bit.ly/BxTZb','http://www.youtube.com/watch%3Fv%3DtM49cHCAHfU',0,0,'2009-06-27 18:32:07','anonymous','rt tribute to the woman of iran - http://bit.ly/bxtzb - #iranelection #neda #iran #tehran #gr88',95,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 10:30:39 +0000',19,46,0.413043478261,1,'?',?,8,0,0,0,32,0,4,4,0.7204147545,0.748559336621,0.2795852455,?,0.059787058985,?,0.0570332193032,?,18.0220476451,60.7296022705,72.3140719527,29.6758861762,24.9219096068,?,?,?,0.174714139454,0.142857142857,0,0,0.0,0.0,Relevant
502,'http://is.gd/4cFXn','http://www.youtube.com/watch%3Fv%3DAscPOozwYA8%26feature%3Dplayer_embedded',0,0,'2009-10-11 03:31:30','anonymous','@parsa4 @uncoolbobby video music http://is.gd/4cfxn eric clapton/tears in heaven #iranelection #iran #neda #gr88 #tehran #shiraz #sohrab',136,10000000000000000000000,'?','xxxxxxxx','?',18,74,0.243243243243,1,'?',?,1114960,1784367,673183,195,?,595,13473,500,0.61176149484,0.494339197944,0.38823850516,?,0.0461374688941,?,0.0808428786399,?,16.6548520076,56.9271201474,54.5416365015,29.2564457231,30.5360327925,?,?,?,0.0333333333333,0.0376909010211,0,1,0.0,0.0625,Relevant
503,'http://tinyurl.com/l2jndb','http://www.europeanirish.com/news_details.php%3Fnews_id%3D2084',1,1,'2009-07-22 21:30:30','anonymous','rt @iran_news concert in solidarity with iran in madrid next weekend http://tinyurl.com/l2jndb #iran #iranelection #tehran #gr88 #neda',134,41588,'http://web.archive.org/web/20090729090338/http://www.europeanirish.com/news_details.php%3Fnews_id%3D2084','2009-07-29 09:03:38','?',25,62,0.403225806452,1,'?',?,0,0,0,0,?,1,3,3,0.629316331308,0.84091916475,0.370683668692,0.0634635166979,0.0690065559342,0.21021113831,0.0650944554904,0.0678453531553,2.57654523443,5.02718260103,4.04041076667,51.2522706834,63.769388392,?,0.0439374775164,0.0410997468263,?,?,0,0,0.0,0.0,Relevant
504,'http://tehranbureau.com/art-translation/','http://www.pbs.org/wgbh/pages/frontline/tehranbureau/2009/08/the-art-of-translation.html',4,1,'2009-08-01 22:40:34','anonymous','rt @france7776 rt @tehranbureau the art of translation http://tehranbureau.com/art-translation/ #iranelection #iran #tehran #gr88 #neda',135,4766,'http://wayback.archive-it.org/928/20091007030520/http://www.pbs.org/wgbh/pages/frontline/tehranbureau/2009/08/the-art-of-translation.html','2010-04-26 13:59:00','?',40,88,0.454545454545,7,'?',?,0,0,0,0,?,0,0,0,0.651440527746,0.547052686026,0.348559472254,0.0234146452895,0.0546630387809,0.228883925151,?,?,99.964786228,74.0150557062,8.66637578932,73.9889922132,8.66332403151,0.989372705785,0.0663664841502,?,0.0670793562044,?,0,0,0.0,0.0,Relevant
505,'http://bit.ly/fVreG','http://www.youtube.com/watch%3Fv%3DNRgSqIVUkuw',11,1,'2009-08-24 08:08:10','anonymous','rt @iranbrave (   ) kuchehaye azadi poem-just uploaded http://bit.ly/fvreg #iranelection #iran #neda #sohrab #gr88 #tehran',137,30870,'http://web.archive.org/web/20100705164240/http://www.youtube.com/watch%3Fv%3DNRgSqIVUkuw','2011-11-05 04:27:15','Sat 22 Aug 2009 23:48:25 +0000',19,46,0.413043478261,1,'?',?,939,330,183,5,1236,145,549,500,0.702603568015,0.384667981368,0.297396431985,0.0658579212217,0.0677112926649,0.329906028,0.087781324943,0.0923768492718,70.6979585424,54.9998878967,75.2720274192,38.8837979436,53.2157867388,0.123796892118,0.105279360952,0.12950946291,0.12598815767,0.144295821073,0,0,0.0,0.0,Relevant
506,'http://bit.ly/y0ChJ','http://www.un.org/apps/news/story.asp%3FNewsID%3D31756%26Cr%3DIran%26Cr1%3D',0,0,'2009-08-14 14:29:04','anonymous','un news centre torture of iranian prisoners worry un rights experts http://bit.ly/y0chj #iran #iranelection #gr88 #neda #tehran',127,10000000000000000000000,'?','xxxxxxxx','Fri 14 Aug 2009 04:28:01 +0000',19,75,0.253333333333,3,'?',?,3,0,0,0,48,0,0,0,0.666501749643,0.757314433395,0.333498250357,?,0.0694444444444,?,?,?,100.0,6.43120754396,100.0,6.43120754396,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
507,'http://bit.ly/WhHn','http://www.youtube.com/watch%3Fv%3DJv8TW2Pts_w%26feature%3Drelated',3,1,'2009-08-14 14:34:23','anonymous','videoan receiving a trophy from hassidic jewish friends! wow?! (english) http://bit.ly/whhn #iranelection #cnn #iran #gr88 #tehran #neda',136,33937,'http://wayback.archive-it.org/1147/20090927215952/http://www.youtube.com/watch%3Fv%3DJv8TW2Pts_w%26feature%3Drelated','2010-04-10 00:00:00','Sat 20 Jun 2009 13:05:54 +0000',18,66,0.272727272727,1,'?',?,1793,498,663,17,216,15,150,150,0.725819100955,0.848981494218,0.274180899045,0.0233308545617,0.0255835649936,0.262306783703,0.123521101499,0.0802395018257,14.4323158203,4.25327476955,6.68371164793,29.4704940114,46.3107357899,0.389537698312,0.0226804605813,0.0853039197106,0.0183493960854,0.14253525337,0,0,0.0,0.0,Relevant
508,'http://bit.ly/MHIjh','http://www.youtube.com/watch%3Fv%3D-UMsSa_k3bk',7,1,'2009-07-19 19:45:29','anonymous','rt @coutureadore rt @togzar rt july 19 protest in shiraz http://bit.ly/mhijh #iranelection #gr88 #iran #neda #tehran please re-tweet',132,15271,'http://wayback.archive-it.org/1749/20110614022335/http://www.youtube.com/watch%3Fv%3D-UMsSa_k3bk','2011-11-05 06:24:20','Sun 19 Jul 2009 10:56:07 +0000',19,46,0.413043478261,1,'',?,0,0,0,0,427,9,67,67,0.600220973993,0.676294702673,0.399779026007,0.00995234285823,?,?,?,0.0502309288921,100.0,58.5789753312,56.4352075255,58.5789753312,56.4352075255,?,?,?,?,?,0,0,0.0,0.0,Relevant
509,'http://bit.ly/2lJqhf','http://www.youtube.com/watch%3Fv%3D1jXXMp-93F0',0,0,'2009-09-30 06:26:30','anonymous','every day is our green day - students in azad uni http://bit.ly/2ljqhf #iranelection #gr88 #neda #iran #tehran',110,10000000000000000000000,'?','xxxxxxxx','Tue 29 Sep 2009 18:03:04 +0000',20,46,0.434782608696,1,'',?,0,0,0,0,30,2,6,6,0.593186169628,0.640580017254,0.406813830372,?,?,?,?,?,100.0,6.7196074823,15.6523736846,6.7196074823,15.6523736846,?,?,?,?,?,0,0,0.0,0.0,Relevant
510,'http://bit.ly/fiSnw','http://ethicist.blogs.nytimes.com/2009/06/29/the-power-of-pictures/',6,1,'2009-07-02 13:23:33','anonymous','nytimes piece - #neda  obama and the power of pictures# http://bit.ly/fisnw & http://twitpic.com/91fum #iranelection #gr88 #tehran #iran',136,2487,'http://web.archive.org/web/20101221140500/http://ethicist.blogs.nytimes.com/2009/06/29/the-power-of-pictures/','2010-12-21 14:05:00','Mon 29 Jun 2009 20:57:35 +0000',19,67,0.283582089552,4,'Neda Obama and the Power of Pictures - NYTimes.com',79310,153,0,0,0,195,8,45,35,0.735373442039,0.39674751589,0.264626557961,0.0635834432467,0.0639359529098,0.911616123181,0.152629312728,0.15925276738,100.0,4.18473632889,4.14389246243,4.18473632889,4.14389246243,0.990049332107,0.0582323231565,0.163517485042,0.0579940139064,0.162848308078,0,0,0.0,0.0,Relevant
511,'http://networkedblogs.com/p8839840','http://networkedblogs.com/p8839840',0,0,'2009-08-14 22:05:36','anonymous','      http://networkedblogs.com/p8839840 #iranelection #iran9 #neda #gr88 #stopahmadi #iranrevolution #tehran',132,10000000000000000000000,'?','xxxxxxxx','?',34,34,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.52893432318,0.595089061404,0.47106567682,?,?,?,?,?,100.0,11.7002123267,100.0,11.7002123267,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
512,'http://tinyurl.com/ns8q8s','http://news.bbc.co.uk/2/hi/middle_east/8158692.stm',5,1,'2009-07-20 10:33:32','anonymous','khatami calls for iran referendum - http://tinyurl.com/ns8q8s - #iranelection #iran #neda #tehran #gr88',103,1495,'http://web.archive.org/web/20090720100837/http://news.bbc.co.uk/2/hi/middle_east/8158692.stm','2011-07-28 12:32:19','?',25,50,0.5,4,'?',?,145,0,0,0,?,8,48,46,0.619671898414,0.624393408451,0.380328101586,0.0687464926154,0.0630410018051,0.587176283928,0.111690533487,0.126890495924,14.3028029963,10.9372429208,31.7304583898,76.4692272106,45.0759419251,0.671375843875,0.160128153805,0.277060401762,0.1479790871,0.245950184761,0,0,0.0,0.0,Relevant
513,'http://bit.ly/HEOrL','http://feedproxy.google.com/%7Er/mowj/%7E3/4iPmEIkk1eU/ShowNews.php',0,0,'2009-08-14 23:43:24','anonymous','http://bit.ly/heorl #iranelection monday at 4pm in front of etamid meli newspater #iran #neda #gr88     #tehran',130,10000000000000000000000,'?','xxxxxxxx','Fri 14 Aug 2009 14:00:25 +0000',19,67,0.283582089552,5,'?',?,0,0,0,0,114,0,0,0,0.608912149906,0.709791007906,0.391087850094,?,?,?,?,?,100.0,56.7162608934,100.0,56.7162608934,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
514,'http://ow.ly/hKd2','http://tehranbureau.com/people-driving-movement-politicians/',1,1,'2009-07-21 01:37:22','anonymous','rt @tehranbureau people driving movement  not politicians http://ow.ly/hkd2 #iranelection #gr88 #iran #neda #tehran',115,84311,'http://web.archive.org/web/20090726010233/http://tehranbureau.com/people-driving-movement-politicians/','2009-07-26 01:02:33','?',17,60,0.283333333333,1,'?',?,59,0,0,0,?,0,0,0,0.625133609774,0.652110118691,0.374866390226,0.0678786308968,?,?,?,?,8.66332418945,14.6558298142,8.66332418945,59.1117957787,100.0,?,0.0772667409286,?,?,?,0,0,0.0,0.0,Relevant
515,'http://bit.ly/15QhF0','http://www.youtube.com/watch%3Fv%3D7IJSdZO2VIM',1,1,'2009-07-21 02:30:02','anonymous','rt @ouwetinva rt - video shiraz protest  sunday night http://bit.ly/15qhf0 #iran #iranelection #tehran #gr88 #18tir #sohrab #neda',129,77398,'http://wayback.archive-it.org/1147/20090927073743/http://www.youtube.com/watch%3Fv%3D7IJSdZO2VIM','2009-09-27 00:00:00','Mon 20 Jul 2009 07:55:14 +0000',20,46,0.434782608696,1,'2009 07 19 Shiraz Ehsan sq Part 4',?,73,0,0,0,185,0,20,20,0.568040968581,0.702752294625,0.431959031419,0.0544296212145,0.0588791194661,0.285110516345,0.0720030299513,0.0691502698475,89.3335949468,42.8238307996,25.6500868592,47.9369836455,28.7126997122,0.253680796882,0.0779286500199,0.139771311563,0.0321246283102,0.0648203723552,0,0,0.0,0.0,Relevant
516,'http://tinyurl.com/le8wvp','http://www.facebook.com/group.php%3Fgid%3D29744614779%26ref%3Dts',0,0,'2009-08-15 12:51:01','anonymous','#iran #iranelection #neda #tehran #gr88 iran citizen journalism=facebook lists many sources of news &urgent tweets http://tinyurl.com/le8wvp',140,10000000000000000000000,'?','xxxxxxxx','?',25,64,0.390625,1,'?',?,0,0,0,0,?,0,0,0,0.614333143067,0.293627592463,0.385666856933,?,0.0318160272245,?,?,?,100.0,57.6068944474,100.0,57.6068944474,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
517,'http://bit.ly/12Aomp','http://www.youtube.com/watch%3Fv%3Dj5gVo1xZOEQ%26eurl%3Dhttp%253A%252F%252Ftwubs.com%252Firanelection',0,0,'2009-07-21 06:00:17','anonymous','please rt maz jobrani http://bit.ly/12aomp #iran #tehran #iranelection #neda #gr88',82,10000000000000000000000,'?','xxxxxxxx','Mon 20 Jul 2009 21:25:00 +0000',20,101,0.19801980198,1,'',?,0,0,0,0,65,2,10,10,0.623117657243,0.389310425968,0.376882342757,?,?,?,?,?,100.0,8.97151037409,57.1704897508,8.97151037409,57.1704897508,?,?,?,?,?,0,2,0.0,0.2,Relevant
518,'http://tinyurl.com/nnqghg','http://greenbrief.newsvine.com/_news/2009/07/21/3043053-the-green-brief-34',4,1,'2009-07-21 06:33:00','anonymous','green brief #34 (july 20) http://tinyurl.com/nnqghg  http://tinyurl.com/muvy9s #iran #neda #gr88 #iranelection #tehran',118,35441,'http://web.archive.org/web/20090724162341/http://greenbrief.newsvine.com/_news/2009/07/21/3043053-the-green-brief-34','2010-01-09 02:07:32','?',25,74,0.337837837838,5,'?',?,0,0,0,0,?,12,81,81,0.599587336052,0.723050127245,0.400412663948,0.0543481828159,?,?,?,0.0653904195256,12.1820127081,56.7640778455,27.7948335198,6.91500717679,43.8283348574,?,0.0835350018276,0.0709463255134,?,?,0,0,0.0,0.0,Relevant
519,'http://bit.ly/19grEi','http://blog.austinheap.com/2009/06/17/best-proxy-practices-bpp-and-an-update/',8,1,'2009-06-21 11:51:18','anonymous','@renebenthien rt best practices for setting up proxies http://bit.ly/19grei #iranelection #tehran #neda #gr88',109,15713,'http://web.archive.org/web/20090908161311/http://blog.austinheap.com/2009/06/17/best-proxy-practices-bpp-and-an-update','2011-10-21 09:58:08','Fri 19 Jun 2009 07:49:35 +0000',20,77,0.25974025974,4,'Best Proxy Practices (BPP!) and an update',48149,0,0,0,0,49,6,55,54,0.792628394367,0.0878903269393,0.207371605633,0.0150193498775,0.0466151077942,0.460544601985,0.149737907396,0.0642651521057,5.75501090343,6.61751052273,64.3365444775,86.9664035087,8.94516631281,?,?,?,0.0686701603499,0.223732682799,0,0,0.0,0.0,Relevant
520,'http://bit.ly/HXift','http://www.youtube.com/watch%3Fv%3DC2kci5P9NRs',3,1,'2009-07-22 01:38:43','anonymous','tehran night 20 july     http://bit.ly/hxift #iranelection #iran #gr88 #tehran #neda',98,40917,'http://web.archive.org/web/20100330130040/http://www.youtube.com/watch%3Fv%3DC2kci5P9NRs','2010-03-30 13:00:40','Tue 21 Jul 2009 08:34:52 +0000',19,46,0.413043478261,1,'',?,685,0,0,0,103,1,9,9,0.661524228187,0.858605210116,0.338475771813,0.0324069949946,?,?,?,0.0392468199483,1.00671312854,1.43189581816,1.06750397004,70.3063110998,94.3053287671,?,0.0981465809624,0.104003735711,?,?,0,0,0.0,0.0,Relevant
521,'http://tinyurl.com/mmws2f','http://www.faz.net/s/Rub868F8FFABF0341D8AFA05047D112D93F/Doc%7EE93A91360B704486D9860CE23CA9B24BB%7EATpl%7EEcommon%7EScontent.html',0,0,'2009-07-22 09:45:05','anonymous','comment protest in tehran - the color green - faz.de- http://tinyurl.com/mmws2f - #iranelection #iran #tehran #neda #gr88',121,10000000000000000000000,'?','xxxxxxxx','?',25,129,0.193798449612,3,'?',?,0,0,0,0,?,0,0,0,0.505890212922,0.519447524699,0.494109787078,?,0.0632950217703,?,?,?,50.9677670106,56.7747595962,100.0,89.7718763991,50.9677670106,?,?,?,0.0892199473491,?,0,0,0.0,0.0,Relevant
522,'http://bit.ly/HxlDF','http://www.youtube.com/watch%3Fv%3DY8Aw4KfMNqU',0,0,'2009-08-02 15:57:52','anonymous','daughter of the world (for neda) by united generations http://bit.ly/hxldf #iran #iranelection #gr88 #neda #tehran',114,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 02:59:08 +0000',19,46,0.413043478261,1,'Daughter of the world  (for Neda)  by United GenerationS',?,220,18,15,0,131,1,6,6,0.751227016125,0.891870453956,0.248772983875,?,0.0513782009202,?,0.0545788435553,?,18.2173579099,57.0236722999,56.5123294803,31.9470093299,32.2360767596,?,?,?,0.0620173672946,0.0790569415042,0,0,0.0,0.0,Relevant
523,'http://shooresh1917.blogspo','http://shooresh1917.blogspo',0,0,'2009-07-30 12:35:08','anonymous','rt @ohiomale live blogging from tehran http://shooresh1917.blogspo... f-5 = refresh #iran #iranelection #gr88 #neda #tehran #stopamahdi',135,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,0,0,0,0,?,11,47,26,0.665725379092,0.568716253243,0.334274620908,?,?,?,?,?,100.0,56.5976212913,51.2508561115,56.5976212913,51.2508561115,?,?,?,?,?,0,0,0.0,0.0,Relevant
524,'http://bit.ly/19BmcH','http://www.thetimes.co.ukhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fnews%252Fworld%252Fasia%252Fhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fnews%252Fworld%252Fasia%252F',0,0,'2009-08-01 20:37:05','anonymous','iran s arrested activists find champion in lilac tweed - times online http://bit.ly/19bmch #iranelection #iran #tehran #gr88 #neda',130,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 12:15:00 +0000',20,265,0.0754716981132,6,'?',?,0,0,0,0,59,0,0,0,0.68975913609,0.735056993437,0.31024086391,?,?,?,?,?,100.0,57.604503924,100.0,57.604503924,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
525,'http://bit.ly/bEm1V','http://www.youtube.com/watch%3Fv%3Dd4UI1QwMW3U%26eurl%3Dhttp%253A%252F%252Fwww%252Egoftaniha%252Eorg%252F%26feature%3Dplayer_embedded%23t%3D19',0,0,'2009-08-15 00:31:16','anonymous','the our heros then and now http://bit.ly/bem1v #neda #tehran #gr88 #iranelection #iran',86,10000000000000000000000,'?','xxxxxxxx','Fri 14 Aug 2009 16:30:55 +0000',19,142,0.133802816901,1,'Remember Mohammad ali Abtahi - Tolerance started',?,61,1,0,0,11,0,0,0,0.666980891246,0.809660570457,0.333019108754,?,0.0379049021789,?,?,?,16.6548542312,58.0989460846,100.0,28.6663620488,16.6548542312,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
526,'http://tinyurl.com/kqgsgf','http://tinyurl.com/kqgsgf',0,0,'2009-07-23 00:14:56','anonymous','rt @iran_news nazanin afshin-jam a persian prison state http://tinyurl.com/kqgsgf #iran #iranelection #tehran #gr88 #neda #oxfordgirl',133,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.639212819756,0.864090743092,0.360787180244,?,0.114373927749,?,?,?,100.0,6.81993162164,100.0,6.81993162164,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
527,'http://bit.ly/dYJj2','http://www.salaamnews.com/ShowNews.php%3F7080',6,1,'2009-08-15 00:25:36','anonymous','keep the money in family http://bit.ly/dyjj2 #iranelection #iran #neda #gr88 #tehran',84,8404,'http://web.archive.org/web/20100614024540/http://www.salaamnews.com/ShowNews.php%3F7080','2011-09-21 03:25:24','Tue 12 May 2009 21:26:36 +0000',19,45,0.422222222222,1,'?',?,65,1,1,0,532,0,5,5,0.726917396701,0.939202859182,0.273082603299,0.0266500895445,?,?,?,0.0964395937263,77.8410679062,74.1199673284,73.8694079335,57.6957741001,57.5007359914,?,0.0,0.078386180167,?,?,0,0,0.0,0.0,Relevant
528,'http://tinyurl.com/nkcuxe','http://news.bbc.co.uk/go/rss/-/2/hi/middle_east/8204483.stm',1,1,'2009-08-16 19:53:23','anonymous','iran frees on bail a french teaching assistant http://tinyurl.com/nkcuxe #iranelection #iran #tehran #gr88 #neda #sohrab',120,39331,'http://web.archive.org/web/20090818064854/http://news.bbc.co.uk/go/rss/-/2/hi/middle_east/8204483.stm','2009-08-18 06:48:54','?',25,59,0.423728813559,7,'?',?,41,0,0,0,?,7,55,55,0.670489094839,0.833397079638,0.329510905161,0.0739916532874,0.0589607626919,0.598000470516,0.114335495224,0.135931346834,89.7429330578,97.2007473358,92.2944414882,87.2308016132,97.2354690171,0.968531412679,0.150850936546,0.256602654,0.155752239495,0.25434234204,0,0,0.0,0.0,Relevant
529,'http://tinyurl.com/mgk3df','http://www.faz.net/s/Rub868F8FFABF0341D8AFA05047D112D93F/Doc%7EE37C7C5BE12B444A98D6B0C4563723798%7EATpl%7EEcommon%7EScontent.html',0,0,'2009-07-23 08:11:39','anonymous','power struggle in iran -- from qom to mashhad - faz.de - http://tinyurl.com/mgk3df - #iranelection #iran #tehran #neda #gr88',124,10000000000000000000000,'?','xxxxxxxx','?',25,129,0.193798449612,3,'?',?,0,0,0,0,?,0,3,3,0.695584867639,0.813747002814,0.304415132361,?,0.0537312235884,?,0.0678323447469,?,37.1432549852,56.3840883968,44.4673731832,65.8754198947,83.5292312683,?,?,?,0.0668401812441,0.0937573250772,0,0,0.0,0.0,Relevant
530,'http://bit.ly/8xv0Z','http://www.iranhumanrights.org/2009/07/desmond-tutu-nobel-peace-laureates-iranian-poets-and-artists-support-july-25th-global-day-of-action/',28,1,'2009-07-23 12:17:46','anonymous','rt desmond tutu  nobel peace laureates  support july 25th global day of action http://bit.ly/8xv0z #iran #iranelection #gr88 #neda #tehran',138,4349,'http://web.archive.org/web/20121203133015/http://www.iranhumanrights.org/2009/07/desmond-tutu-nobel-peace-laureates-iranian-poets-and-artists-support-july-25th-global-day-of-action/','2012-12-03 13:30:15','Mon 20 Jul 2009 11:51:02 +0000',19,139,0.136690647482,3,'Desmond Tutu Nobel Peace Laureates Iranian Poets and Artists Support July 25th Global Day of Action    : International Campaign for Human Rights in Iran',48692,33,0,0,0,630,7,24,24,0.674276037437,0.777374673377,0.325723962563,0.105582940175,0.10579249964,0.889625013844,0.117775897155,0.117542600332,99.5002297317,4.26352331897,10.7244715247,4.24221549703,10.6708738046,0.995359603732,0.236682315602,0.207599718443,0.237785735642,0.208567554545,0,0,0.0,0.0,Relevant
531,'http://ncr-iran.org/content/view/6833/1/','http://www.ncr-iran.org/en',152,1,'2009-07-23 22:58:01','anonymous','meps vocie support for iran uprising http://ncr-iran.org/content/view/6833/1/ #iranelection #sayahcnn #iran #neda #gr88 #tehran',127,174,'http://web.archive.org/web/20121108230055/http://www.ncr-iran.org/en','2013-01-16 03:16:24','?',40,26,1.53846153846,1,'?',?,107,33,31,0,?,0,0,0,0.573488828759,0.691108351173,0.426511171241,0.0557406455176,0.080218491852,0.285073001886,?,?,95.0460306992,10.881128762,7.4946916843,11.4482726758,7.8853284342,0.232737334063,0.0628539361055,?,0.0506369683542,?,0,0,0.0,0.0,Relevant
532,'http://bit.ly/42AcTB','http://www.nytimes.com/reuters/2009/07/23/world/international-us-iran-mousavi-wife.html',0,0,'2009-07-23 22:58:16','anonymous','nytimes mousavi s wife says brother jailed in iran crackdown http://bit.ly/42actb #iranelection #iran #tehran #gr88 #neda',121,10000000000000000000000,'?','xxxxxxxx','Thu 23 Jul 2009 05:33:10 +0000',20,87,0.229885057471,6,'?',?,43,0,0,0,131,3,22,22,0.673535877443,0.930037023885,0.326464122557,?,?,?,?,?,100.0,57.5009356316,12.682786817,57.5009356316,12.682786817,?,?,?,?,?,0,0,0.0,0.0,Relevant
533,'http://bit.ly/lxNVZ','http://www.haaretz.com/hasen/spages/1104535.html',2,1,'2009-08-03 00:11:52','anonymous','haaretz opportunity for sanctions http://bit.ly/lxnvz #iranelection #iran #tehran #neda #gr88',93,28714,'http://web.archive.org/web/20090907081026/http://www.haaretz.com/hasen/spages/1104535.html','2009-09-07 08:10:26','Sun 02 Aug 2009 16:11:37 +0000',19,48,0.395833333333,3,'Opportunity for sanctions  - Israel News | Haaretz Daily Newspaper',116828,0,0,0,0,11,0,0,0,0.624444592956,0.63306918033,0.375555407044,0.0504664469295,0.0394594769842,0.40479102397,?,?,95.6859321078,14.6416448556,8.66484709686,15.3017737645,9.05550785364,0.723117383378,0.0700140042014,?,0.0683985568057,?,0,0,0.0,0.0,Relevant
534,'http://bit.ly/rgASp','http://www.roozonline.com/english/news/newsitem/article/2009/august/01//irans-regime-completely-ruthless.html',3,1,'2009-08-01 22:16:56','anonymous','irans regime  completely ruthless http://bit.ly/rgasp #iranelection #iran #tehran #neda #gr88',94,8173,'http://web.archive.org/web/20110718003309/http://www.roozonline.com/english/news/newsitem/article/2009/august/01//irans-regime-completely-ruthless.html','2011-07-18 00:33:09','Sat 01 Aug 2009 14:16:37 +0000',19,109,0.174311926606,9,'?',?,10,0,0,0,14,0,6,6,0.531009787637,0.315813498401,0.468990212363,0.0255654996282,?,?,?,0.113449501283,82.632181995,61.3323582321,60.8773460732,50.6802658761,50.304279401,?,?,?,?,?,0,0,0.0,0.0,Relevant
535,'http://www.greenforiran.com','http://www.greenforiran.com',3,1,'2009-06-23 00:19:13','anonymous','rt @kjartanalvestad greenforiran.com  http://www.greenforiran.com... #iranelection #neda #gr88 #tehran #iran rt pls',115,1033,'http://web.archive.org/web/20110203003626/http://greenforiran.com/','2011-03-03 01:23:55','?',27,27,1.0,0,'?',?,3,0,0,0,?,0,0,0,0.638777256004,0.532729863577,0.361222743996,0.120873444604,?,?,?,?,100.0,8.18263089516,100.0,8.18263089516,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
536,'http://bit.ly/lhJXU','http://www.youtube.com/watch%3Fv%3DHG1AvrI6irE',0,0,'2009-08-17 18:42:50','anonymous','for iranian women  song ziba shirazi (music/video) http://bit.ly/lhjxu #iranelection #iran #gr88 #tehran #neda',110,10000000000000000000000,'?','xxxxxxxx','Sun 19 Jul 2009 05:31:56 +0000',19,46,0.413043478261,1,'?',?,2517,1730,523,3,63,25,44,44,0.68755552371,0.428920657841,0.31244447629,?,?,?,?,?,100.0,8.04416343799,56.7670348456,8.04416343799,56.7670348456,?,?,?,?,?,0,0,0.0,0.0,Relevant
537,'http://bit.ly/BZeZb','http://www.cbsnews.com/blogs/2009/07/23/world/worldwatch/entry5181776.shtml',4,1,'2009-07-24 10:10:06','anonymous','hunger strikers rally for iran at u.n. headquarters http://bit.ly/bzezb #iranelection #iran #tehran #gr88 #neda',111,52754,'http://web.archive.org/web/20090727004920/http://www.cbsnews.com/blogs/2009/07/23/world/worldwatch/entry5181776.shtml','2010-12-04 08:08:48','Thu 23 Jul 2009 02:07:52 +0000',19,75,0.253333333333,7,'Hunger Strikers Rally for Iran at U.N. Headquarters - World Watch - CBS News',94399,1,0,0,0,280,3,34,34,0.566697302434,0.858815545629,0.433302697566,0.0588318389936,0.0545859786629,0.584327134685,0.106268785498,0.111606172212,99.9999999479,3.93285190512,4.53504314661,3.93285190717,4.53504314897,0.97392149876,0.0916057224829,0.146813664893,0.0934652007515,0.142660755561,0,0,0.0,0.0,Relevant
538,'http://bit.ly/Ar91F','http://www.youtube.com/watch%3Fv%3DlYXnPUhBj2Q',0,0,'2009-07-18 19:38:20','anonymous','rt @saeedjabbar if i am the thug  why is the knife in ur hand?http://bit.ly/ar91f #iranelection #tehran #iran #gr88 #neda',121,10000000000000000000000,'?','xxxxxxxx','Sat 18 Jul 2009 11:35:52 +0000',19,46,0.413043478261,1,'?',?,11,0,0,0,92,0,3,3,0.529401477112,0.350658794636,0.470598522888,?,0.066538479028,?,0.0702824784975,?,16.4595238032,56.4266244068,56.4384511882,29.1697828396,29.163670258,?,?,?,0.161295567709,0.156173761889,0,0,0.0,0.0,Relevant
539,'http://bit.ly/x6lgt','http://twitter.com/SaintJames007/statuses/2828552591',0,0,'2009-07-24 23:59:34','anonymous','rt @saintjames007 #praytweets @marikurisato pray #persiankiwi is ok #iranelection #gr88 #iran #tehran #neda #cnn ... http://bit.ly/x6lgt',136,10000000000000000000000,'?','xxxxxxxx','Fri 24 Jul 2009 15:59:34 +0000',19,52,0.365384615385,3,'Twitter / SaintJames007: @marikurisato pray #persiankiwi ...',86835,0,0,0,0,16,0,0,0,0.72903920281,0.254894723582,0.27096079719,?,0.0795848735238,?,?,?,57.8627099442,58.1357548637,100.0,99.5303322023,57.8627099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
540,'http://bit.ly/fAnwL','http://www.nytimes.com/2009/07/25/world/middleeast/25iran.html',0,0,'2009-07-25 01:03:36','anonymous','nytimes in iran  presidents deputy is stepping down http://bit.ly/fanwl #iranelection #iran #gr88 #neda #tehran',112,10000000000000000000000,'?','xxxxxxxx','Fri 24 Jul 2009 10:16:10 +0000',19,62,0.306451612903,6,'?',?,75,0,0,0,124,7,51,50,0.622427539794,0.448514065771,0.377572460206,?,0.0545644159606,?,0.123959293024,?,100.0,57.61042081,56.5891007082,57.61042081,56.5891007082,?,?,?,?,?,0,0,0.0,0.0,Relevant
541,'http://bit.ly/tXKQd','http://www.roozonline.com/english/news/newsitem/article/2009/august/18//identical-indictments-for-all-defendants.html',0,0,'2009-08-19 01:21:38','anonymous','how can the world ignore? rooz identical indictments for all defendants http://bit.ly/txkqd #iranelection #iran #tehran #neda #gr88',131,10000000000000000000000,'?','xxxxxxxx','Tue 18 Aug 2009 17:21:23 +0000',19,117,0.162393162393,9,'?',?,5,0,0,0,32,5,21,21,0.641175795084,0.710157066513,0.358824204916,?,?,?,?,?,100.0,51.0032880326,63.4733575051,51.0032880326,63.4733575051,?,?,?,?,?,0,0,0.0,0.0,Relevant
542,'http://bit.ly/LHfZq','http://www.youtube.com/watch%3Fv%3DZV7HOoQ0baw',0,0,'2009-07-25 09:23:35','anonymous','rt @greentears cutest little girl protestor ever!!!!! http://bit.ly/lhfzq #iranelection #iran #neda #sohrab #gr88 @nytimes #tehran #france',138,10000000000000000000000,'?','xxxxxxxx','Thu 23 Jul 2009 20:33:42 +0000',19,46,0.413043478261,1,'?',?,54,4,0,1,182,5,12,12,0.667116994487,0.548333331492,0.332883005513,?,0.0343570265372,?,0.0497897945976,?,16.6548549297,32.5162152962,62.9634404982,51.2201520932,26.4516277985,?,?,?,0.107279780978,0.14350946197,0,0,0.0,0.0,Relevant
543,'http://bit.ly/TXh7O','http://tehranbureau.com/iran-halts-execution-people/',12,1,'2009-08-19 12:43:22','anonymous','rt @tehranbureau new judiciary chief to sack tehran prosecutor saeed mortazavi http://bit.ly/txh7o #iranelection #iran #tehran #gr88 #neda',138,12431,'http://web.archive.org/web/20100130161033/http://tehranbureau.com/iran-halts-execution-people','2010-08-08 05:53:34','Wed 19 Aug 2009 04:02:57 +0000',19,52,0.365384615385,1,'?',?,0,0,0,0,1084,48,117,117,0.732302245137,0.51653944599,0.267697754863,0.0,?,?,?,0.0239731650743,100.0,51.9948023494,97.3103573696,51.9948023494,97.3103573696,?,?,?,?,?,0,0,0.0,0.0,Relevant
544,'http://tinyurl.com/m8eo8e','http://iran360.posterous.com/-how-to-treat-a-gunshot-wound-farsi-iranelect',2,1,'2009-08-03 17:42:15','anonymous','rt gunshot wound first aid (farsi) - http://tinyurl.com/m8eo8e #iranelection #iran #gr88 #tehran #neda',102,49992,'http://web.archive.org/web/20090624034903/http://iran360.posterous.com/-how-to-treat-a-gunshot-wound-farsi-iranelect','2009-08-05 07:52:39','?',25,74,0.337837837838,1,'?',?,148,0,0,0,?,83,548,500,0.693149455069,0.449652015112,0.306850544931,0.100235202207,?,?,?,0.088227280758,8.40181483561,78.7855020347,14.8897392992,6.61941199826,56.4268767021,?,0.0824786098842,0.0862875267559,?,?,0,0,0.0,0.0,Relevant
545,'http://bit.ly/vTkww','http://tehranbureau.com/rights-detainees/',15,1,'2009-08-19 21:30:16','anonymous','rt @tehranbureau detainee rights (or lack thereof) in iran http://bit.ly/vtkww #iranelection #iran #tehran #gr88 #neda #sohrab',126,3475,'http://web.archive.org/web/20100729222811/http://tehranbureau.com/rights-detainees','2010-08-30 06:04:21','Wed 19 Aug 2009 13:28:03 +0000',19,41,0.463414634146,1,'The Rights of Detainees - Tehran Bureau | FRONTLINE | PBS',41613,0,0,0,0,261,14,30,30,0.59009954416,0.444104030693,0.40990045584,0.0,0.0741249316661,0.0382779501175,0.101698567236,0.0,9.04012055024,57.0245306068,51.8461710666,15.8530380769,17.4364285043,?,?,?,0.140112134579,0.192232262733,0,0,0.0,0.0,Relevant
546,'http://www.vidoosh.tv/play.php?vid=5208','http://www.vidoosh.tv/play.php%3Fvid%3D5208',0,0,'2009-08-20 01:11:17','anonymous','this is the green movement http://www.vidoosh.tv/play.php?vid=5208 #iran #iranelection #neda #gr88 #tehran',106,10000000000000000000000,'?','xxxxxxxx','?',39,43,0.906976744186,1,'?',?,1,0,0,0,?,0,0,0,0.511445930841,0.481859082827,0.488554069159,?,?,?,?,?,100.0,56.5239045018,100.0,56.5239045018,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
547,'http://www.malwarebytes.org/','http://www.malwarebytes.org/',371,1,'2009-08-10 23:37:06','anonymous','malwarebytes a good deterrent for koobface. free to download/use http://www.malwarebytes.org/ #iranelection #iran #tehran #gr88 #neda',133,583,'http://web.archive.org/web/20110408234649/http://www.malwarebytes.org/','2013-01-15 01:03:21','?',28,28,1.0,0,'?',?,16184,4462,13709,1796,?,402,2796,500,0.758813169024,0.263857837499,0.241186830976,0.124460972047,0.0953221907028,0.423715755637,0.0818671984082,0.0852355012406,49.6928717741,34.0535908555,54.7184952762,16.9222072383,90.8154939627,0.0867109969524,0.0505076272276,0.0709628107448,0.0,0.0716114874039,0,0,0.0,0.0,Relevant
548,'http://bit.ly/nRDCa','http://www.youtube.com/watch%3Fv%3DYp_DUdnI7C8',0,0,'2009-08-20 01:53:19','anonymous','and here is my adorable grannie http://bit.ly/nrdca #iran #iranelection #tehran #gr88 #neda',91,10000000000000000000000,'?','xxxxxxxx','Fri 07 Aug 2009 12:01:03 +0000',19,46,0.413043478261,1,'?',?,6,0,0,0,12,3,8,8,0.711203091952,0.006977244669,0.288796908048,?,0.0350310512732,?,0.0806069488418,?,16.654851996,8.58689357145,15.1270135339,51.5579098122,90.8264662903,?,?,?,0.0,0.0538381902058,0,0,0.0,0.0,Relevant
549,'http://bit.ly/14aITA','http://www.youtube.com/watch%3Fv%3D2xfoWW3bhV8%26eurl%3Dhttp%253A%252F%252Fdarafsh7%252Eblogspot%252Ecom%252F%26feature%3Dplayer_embedded',0,0,'2009-08-20 02:08:41','anonymous','green is the color of the day http://bit.ly/14aita #gr88 #neda #iran #iranelection #tehran',90,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 18:07:34 +0000',20,137,0.14598540146,1,'?',?,3062,31,0,0,12,47,310,304,0.65895427272,0.781021410406,0.34104572728,?,0.0428971822379,?,0.111016615787,?,16.6548579099,57.1220488479,57.1714448891,29.1566185839,29.1314273099,?,?,?,0.0347524023428,0.153589529558,0,0,0.0,0.0,Relevant
550,'http://is.gd/1MtEt','http://www.sltrib.com/news/ci_12914545%3Fsource%3Drss',0,0,'2009-07-25 20:31:53','anonymous','across the planet  protesters demand call end to iranian rights abuses - http://is.gd/1mtet - #iranelection #iran #tehran #gr88 #neda',133,10000000000000000000000,'?','xxxxxxxx','?',18,53,0.339622641509,2,'?',?,0,0,0,0,?,4,13,13,0.67193357146,0.924529350724,0.32806642854,?,0.0926141134167,?,0.0881210243169,?,52.8073824315,6.92115755576,46.0018965546,13.1064204228,87.1126240999,?,?,?,0.150798164611,0.103626126806,0,0,0.0,0.0,Relevant
551,'http://tinyurl.com/lwqy2j','http://tinyurl.com/lwqy2j',0,0,'2009-07-25 21:06:09','anonymous','@iran_voice_neda breaking news! please read and rt http://tinyurl.com/lwqy2j #iranelection #iran #neda #tehran #gr88',116,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.634942670385,0.44129132021,0.365057329615,?,0.081786082011,?,?,?,100.0,57.9953770304,100.0,57.9953770304,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
552,'http://bit.ly/3zz96Z','http://www.youtube.com/watch%3Fv%3DtDWBS0kKtl0%26feature%3Dsub',0,0,'2009-11-04 00:15:44','anonymous','rt @sonja_jo http://bit.ly/3zz96z [unity4iran] #iranelection #13aban it s green time    #gr88 #tehran #neda #iranrevolution',135,10000000000000000000000,'?','xxxxxxxx','Tue 03 Nov 2009 14:13:52 +0000',20,62,0.322580645161,1,'?',?,307,198,68,0,18,13,23,18,0.506518908775,0.254076416335,0.493481091225,?,0.0453937699765,?,0.0529048694613,?,16.6548519494,12.285623903,94.170201448,73.7660349089,17.6859045572,?,?,?,0.0353774568839,0.0439799497134,0,0,0.0,0.0,Relevant
553,'http://www.haystacknetwork.com','http://www.haystacknetwork.com',66,1,'2009-07-18 18:41:02','anonymous','rt @cariejones want to help? rt @austinheap new website is live! http://www.haystacknetwork.com #iran #iranelection #neda #tehran #gr88',135,1372,'http://web.archive.org/web/20100612190354/http://www.haystacknetwork.com/','2013-01-12 22:38:05','?',30,30,1.0,0,'?',?,1064,201,185,15,?,147,706,500,0.611327325969,0.704880804631,0.388672674031,0.123091490979,0.0,0.191259213059,0.046625240412,0.166099235802,20.5622884778,28.9502338304,31.6957099687,71.0263295221,64.8740428851,?,0.058321184352,0.164788228712,?,?,0,0,0.0,0.0,Relevant
554,'http://bit.ly/13dViF','http://aryo-barzan.blogspot.com/2009/11/13_08.html',0,0,'2009-11-08 10:17:57','anonymous','rt @manic77 video and farsi script of karroubi`s speech on 13aban events #iranelection http://bit.ly/13dvif #iran #neda #gr88 #tehran',133,10000000000000000000000,'?','xxxxxxxx','Sun 08 Nov 2009 00:12:26 +0000',20,50,0.4,3,'?',?,8,2,0,0,47,4,7,7,0.503278227197,0.374304963581,0.496721772803,?,0.0237156002726,?,0.0286020901026,?,90.212687416,57.2258991602,20.1109887521,63.4344245797,22.2928607141,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
555,'http://bit.ly/4ciF8j','http://www.nytimes.com/2009/08/22/world/middleeast/22iran.html%3Fhp',1,1,'2009-08-22 02:10:01','anonymous','rt@sonjajovan ahmadinejad nominee wanted in 94 bombing (nyt) http://bit.ly/4cif8j #iranelection #iran #tehran #gr88 #stopahmadi #neda',134,79366,'http://web.archive.org/web/20090827001247/http://www.nytimes.com/2009/08/22/world/middleeast/22iran.html%3Fhp','2009-08-27 00:12:47','Fri 21 Aug 2009 17:55:57 +0000',20,67,0.298507462687,6,'?',?,73,0,0,0,33,15,70,70,0.651485185156,0.496511447033,0.348514814844,0.0,0.0472631454134,0.0840365806816,0.0835383356931,0.0,100.0,38.8484957543,51.5510442087,38.8484957543,51.5510442087,?,?,?,?,?,0,0,0.0,0.0,Relevant
556,'http://bit.ly/queQJ','http://www.youtube.com/watch%3Fv%3DcQZr98M5_NE',0,0,'2009-08-05 01:53:17','anonymous','independent  freedom  republic of iran http://bit.ly/queqj #iranelection #iran #neda #gr88 #sohrab #tehran #shiraz',114,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 15:06:43 +0000',19,46,0.413043478261,1,'',?,6,0,0,0,37,4,6,6,0.693622281835,0.760871362664,0.306377718165,?,?,?,?,?,100.0,6.29120414979,72.0596979431,6.29120414979,72.0596979431,?,?,?,?,?,0,0,0.0,0.0,Relevant
557,'http://bit.ly/iPX9k','http://www.photoblog.com/onlymehdi/2009/08/05/',0,0,'2009-08-05 03:50:44','anonymous','rt @mbatlin very touching... rt @onlymehdi my blog - no comment! http://bit.ly/ipx9k #iranelection #neda #gr88 #tehran #iran',124,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 19:37:19 +0000',19,46,0.413043478261,4,'No Commnet! - Onlymehdi',39054,0,0,0,0,98,3,6,6,0.678761014454,0.336487629156,0.321238985546,?,0.0654653670708,?,0.0558290526239,?,45.9018141579,6.6201279997,43.9513738851,14.4223667869,95.7508427313,?,?,?,0.0693375245282,0.0591312395989,0,0,0.0,0.0,Relevant
558,'http://www.theshahnameh.com','http://www.theshahnameh.com',158,1,'2009-08-05 06:22:37','anonymous','we launched our new website http://www.theshahnameh.com #tehran #iranelection #iran #neda #gr88 #twitter',104,145,'http://web.archive.org/web/20101219062502/http://www.theshahnameh.com/','2013-01-15 19:49:58','?',27,27,1.0,0,'?',?,166,153,73,8,?,1,14,14,0.610761613648,0.606820034437,0.389238386352,0.0629706566073,0.0543878010965,0.770301693657,0.0938134347951,0.104051023203,4.01234569889,3.74277653928,34.31270083,93.2815071323,11.6934709359,0.889383127953,0.0646508183835,0.172413793103,0.0898026510134,0.187917017521,0,0,0.0,0.0,Relevant
559,'http://bit.ly/16h5SN','http://www.youtube.com/watch%3Fv%3D6sK4VXaOSPI',0,0,'2009-07-26 16:56:51','anonymous','rt nightly protest in tehran http://bit.ly/16h5sn #iran #iranelection #gr88 #neda #tehran #reuters #cnn #bbc #lusa #news',120,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 02:14:31 +0000',20,46,0.434782608696,1,'TAZAHORAT SHABANEH - 3 Mordad 1388-Tehran - nightly protests- 2009-07-25',?,387,0,0,0,665,16,91,91,0.644045989556,0.685453043272,0.355954010444,?,0.0620272261878,?,0.0903803981933,?,16.7525082111,56.6281329098,69.3325768809,29.5833666947,24.1625350805,?,?,?,0.0626224291085,0.0557624670932,0,0,0.0,0.0,Relevant
560,'http://bit.ly/IuOeM','http://www.youtube.com/watch%3Fv%3DmIOt6IU_fUs',0,0,'2009-07-26 17:43:36','anonymous','rt @onlymehdi my speech (video) http://bit.ly/iuoem speech in nyc united for iran rally #iranelection #iran #gr88 #neda #tehran',127,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 09:41:53 +0000',19,46,0.413043478261,1,'NYC United For Iran Rally July 25th 2009 -4 Mehdi Saharkhiz',?,8,0,0,0,344,8,23,23,0.563244650228,0.405281724302,0.436755349772,?,0.0588113207162,?,0.0717491386287,?,16.6548527178,71.2822924579,50.9460213717,23.3646423866,32.6911744418,?,?,?,0.109108945118,0.13468700594,0,0,0.0,0.0,Relevant
561,'http://bit.ly/aEu7g','http://www.youtube.com/watch%3Fv%3DBi_RSnUqoj8%26feature%3Dchannel',0,0,'2009-08-05 13:41:54','anonymous','rt @madyar video baharestan sq. ahmadinejad is not our president http://bit.ly/aeu7g #iranelection #iran #gr88 #neda #sohrab #tehran #amir',138,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 05:34:35 +0000',19,66,0.287878787879,1,'2009-08-05 - Tehran - Baharestan Sq. - P12 -  ',?,47,0,0,0,129,7,12,12,0.592773103751,0.739637372599,0.407226896249,?,0.0469938251233,?,0.0581901621492,?,16.6548601422,22.2469429587,63.0064042292,74.8635899013,26.4335988475,?,?,?,0.0437688109532,0.0667037345965,0,0,0.0,0.0,Relevant
562,'http://www.twitpic.com/exwxj/full','http://www.twitpic.com/exwxj/full',0,0,'2009-08-23 03:21:57','anonymous','iran s  democracy ??? http://www.twitpic.com/exwxj/full #un #iranelection #iran #neda #tehran #gr88',99,10000000000000000000000,'?','xxxxxxxx','?',33,33,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.637411056215,0.449942538563,0.362588943785,?,?,?,?,?,100.0,7.60469606055,100.0,7.60469606055,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
563,'http://bit.ly/5PdZeY','http://sabztarinomid.blogfa.com/post-75.aspx',1,1,'2009-11-21 17:35:24','anonymous','rt @manic77 mousavi  s latest interview- link for dl gp3 file #iranelection #16azar http://bit.ly/5pdzey #gr88 #iran #neda #tehran #iran88',138,29671,'http://web.archive.org/web/20091222014955/http://sabztarinomid.blogfa.com/post-75.aspx','2009-12-22 01:49:55','Sat 21 Nov 2009 07:30:48 +0000',20,44,0.454545454545,1,'?',13900,0,0,0,0,33,6,6,6,0.826143986248,0.0862817559501,0.173856013752,0.0559508966596,0.0712760004361,0.753923107267,0.073229129194,0.0574840818079,100.0,79.6969442051,80.2807316885,79.6969442051,80.2807316885,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
564,'http://bit.ly/gk76','http://www.youtube.com/watch%3Fv%3DJfUe2LCHcDA',2,1,'2009-08-23 17:07:21','anonymous','a tribute to the iranian regimes propoganda tv http://bit.ly/gk76 #iran #iranelection #neda #gr88 #tehran',105,24759,'http://wayback.archive-it.org/1092/20091125111357/http://www.youtube.com/watch%3Fv%3DJfUe2LCHcDA','2009-11-25 11:13:57','Sun 23 Aug 2009 09:07:07 +0000',18,46,0.391304347826,1,'',?,0,0,0,0,46,1,34,34,0.711450595522,0.366295047597,0.288549404478,0.0455487518674,?,?,?,0.0488816476996,14.8797310058,60.2755501002,24.5031444449,8.96883971717,60.7258021078,?,0.20203050891,0.16101529718,?,?,0,0,0.0,0.0,Relevant
565,'http://digg.com/d311ndE?t','http://digg.com/d311ndE%3Ft',0,0,'2009-08-24 10:21:32','anonymous','rt @g4ravity iran s karroubi tries more confrontational approach http://digg.com/d311nde?t #iranelection #iran #neda #gr88 #sohrab #tehran',138,10000000000000000000000,'?','xxxxxxxx','?',25,27,0.925925925926,1,'?',?,0,0,0,0,?,0,0,0,0.571190696171,0.216304494951,0.428809303829,?,?,?,?,?,100.0,32.4032786481,100.0,32.4032786481,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
566,'http://bit.ly/1a8eK2','http://www.enduringamerica.com/july-2009/2009/7/27/the-latest-from-iran-27-july-a-president-dangling-in-the-win.html',2,1,'2009-07-27 14:53:54','anonymous','rt @donyajun the latest from iran (27 july) a president dangling in the wind? http://bit.ly/1a8ek2 #iran #iranelection #gr88 #tehran #neda',138,20391,'http://web.archive.org/web/20120918203345/http://www.enduringamerica.com/july-2009/2009/7/27/the-latest-from-iran-27-july-a-president-dangling-in-the-win.html','2012-10-11 02:54:22','Sun 26 Jul 2009 22:30:05 +0000',20,116,0.172413793103,5,'EA WorldView - Archives: July 2009 - The Latest from Iran (27 July): A President Dangling in theWind?',77565,0,0,0,0,1170,0,0,0,0.63255844895,0.328810862652,0.36744155105,0.0563028086488,0.0565333771083,0.995921551633,?,?,100.0,14.7178395922,8.66047490625,14.7178395922,8.66047490625,1.0,0.0469778767502,?,0.0469778767502,?,0,0,0.0,0.0,Relevant
567,'http://bit.ly/IgFU6','http://www.petitioniran.com/%3Fpage%3Dpetition%26pid%3DYLT5392',74,1,'2009-08-09 06:45:27','anonymous','please sign http://bit.ly/igfu6 #iranelection #tehran #stopahmadi #neda #gr88',77,1404,'http://web.archive.org/web/20090910070851/http://www.petitioniran.com/%3Fpage%3Dpetition%26pid%3DYLT5392','2012-10-22 14:05:44','Mon 22 Jun 2009 23:47:09 +0000',19,62,0.306451612903,1,'PetitionIran.com - Petition Details',8510,3313,59,41,7,3203,77,1037,500,0.494897341859,0.402022399254,0.505102658141,0.038208035995,0.0293610109757,0.217819318414,0.032345018177,0.147051035566,9.25250421123,99.0127831619,16.0876269424,9.16116193171,57.5131698686,?,0.0,0.166386062608,?,?,0,0,0.0,0.0,Relevant
568,'http://bit.ly/9UcWy','http://www.youtube.com/watch%3Fv%3DdtjjMB53YfY',0,0,'2009-08-24 19:17:40','anonymous','stopkillingiran world stands united with the iranians #iran #iranelection #neda #gr88 #tehran http://bit.ly/9ucwy',113,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 10:53:08 +0000',19,46,0.413043478261,1,'World Stands United with the Iranians',?,11,0,0,0,22,1,21,21,0.754009657914,0.821650159905,0.245990342086,?,0.0648013159466,?,0.0672475036299,?,5.52204168462,58.390913363,91.2042471761,9.45702227723,6.05458830657,?,?,?,0.0707992325405,0.0734718358371,0,0,0.0,0.0,Relevant
569,'http://bit.ly/P5N9W','http://news.yahoo.com/s/afp/20090824/wl_mideast_afp/iranpolitics/',0,0,'2009-08-24 22:23:15','anonymous','rt @bantrybay afp iran mps meet karroubi over jail rape claims http://bit.ly/p5n9w #iranelection #iran #tehran #gr88 #stopahmadi #neda ...',138,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 14:14:01 +0000',19,65,0.292307692308,5,'?',?,0,0,0,0,11,0,0,0,0.5042326104,0.799757982355,0.4957673896,?,?,?,?,?,100.0,7.15880423729,100.0,7.15880423729,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
570,'http://bit.ly/qMEOa','http://www.roozonline.com/english/news/newsitem/article/2009/august/06//judiciary-is-lying.html',1,1,'2009-08-06 02:30:56','anonymous','rt @bantrybay rooz judiciary is lying http://bit.ly/qmeoa #iranelection #iran #tehran #neda #gr88',97,19554,'http://web.archive.org/web/20090812075650/http://www.roozonline.com/english/news/newsitem/article/2009/august/06/judiciary-is-lying.html','2009-08-12 07:56:50','Wed 05 Aug 2009 17:18:50 +0000',19,95,0.2,9,' :: ',57790,7,0,0,0,23,2,10,10,0.611222142386,0.438314586958,0.388777857614,0.0342042793941,0.039756900906,0.526397735459,0.0706975871849,0.0608236549995,100.0,7.93735778232,56.3931475756,7.93735778232,56.3931475756,?,?,?,?,?,0,0,0.0,0.0,Relevant
571,'http://tinyurl.com/mfscpv','http://www.foxnews.com/story/0%2C2933%2C534953%2C00.html',5,1,'2009-07-27 18:44:36','anonymous','rt @irannewsline report iran s mousavi says protests will continue http://tinyurl.com/mfscpv #iranelection #iran #tehran #gr88 #neda',132,1975,'http://web.archive.org/web/20090730191731/http://www.foxnews.com/story/0%2C2933%2C534953%2C00.html%3F','2012-11-11 12:05:36','?',25,56,0.446428571429,2,'?',?,208,279,124,9283,?,1,7,7,0.610818264998,0.515864547729,0.389181735002,0.0,0.0693375245282,0.0669864127057,0.0741249316661,0.0,7.10407714179,7.50096535542,56.5175916554,94.7088381985,12.5696742089,?,?,?,0.137002013183,0.11961007208,0,0,0.0,0.0,Relevant
572,'http://tr.im/u8BK','http://tr.im/404',0,0,'2009-07-27 18:53:37','anonymous','neda  sohrab  isa and shadi remembered in united4iran.com montana july 25 video http://tr.im/u8bk #iranelection #iran #gr88 #neda #tehran',137,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.546178363801,0.844366774734,0.453821636199,?,0.0490552455126,?,0.0552363877395,?,37.3971260537,76.9525631021,51.7024553766,48.5976354083,72.3314314209,?,?,?,0.0857492925713,0.0370624658331,0,0,0.0,0.0,Relevant
573,'http://is.gd/4elpe','http://www.youtube.com/user/NedaSoltan%23p/u/3/gsSCzP9Trd8',5,1,'2009-10-11 21:23:52','anonymous','  http://is.gd/4elpe next protest day in iran   november 4th 2009  aban 13 1388 #iran #iranelection #neda #gr88 #tehran #shiraz',139,9368,'http://wayback.archive-it.org/1147/20091116082417/http://www.youtube.com//user//NedaSoltan','2010-03-28 00:00:00','?',18,58,0.310344827586,5,'?',?,0,0,0,0,?,0,0,0,0.586726717212,0.923914079709,0.413273282788,0.0456818951639,?,?,?,?,100.0,63.8666655118,100.0,63.8666655118,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
574,'http://bit.ly/Gnro7','http://www.irannewsdigest.com/%3Fs%3Draw%2Bfootage',0,0,'2009-08-09 04:22:30','anonymous','all [raw footage] videos by date http://bit.ly/gnro7 #iranelection #iran #neda #gr88 #tehran',92,10000000000000000000000,'?','xxxxxxxx','Sat 08 Aug 2009 18:40:09 +0000',19,50,0.38,1,'?',?,0,0,0,0,43,0,4,4,0.60865560438,0.270413234958,0.39134439562,?,?,?,?,?,100.0,57.7140852549,7.01570912565,57.7140852549,7.01570912565,?,?,?,?,?,0,0,0.0,0.0,Relevant
575,'http://tinyurl.com/nptr8h','http://tinyurl.com/nptr8h',1,1,'2009-07-07 02:52:08','anonymous','why does china intend 2 block new international sanctions against the regime? http://tinyurl.com/nptr8h #iranelection #neda #gr88 #tehran rt',140,13007,'http://web.archive.org/web/20090714062855/http://tinyurl.com/nptr8h','2009-07-14 06:28:55','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.659980200313,0.782284293058,0.340019799687,0.0546358364708,0.0741249316661,0.0978138378808,?,?,2.41333573198,4.14080731235,2.41333573198,58.281768504,100.0,?,0.0611212233599,?,?,?,0,0,0.0,0.0,Relevant
576,'http://bit.ly/Ve6HV','http://www.google.com/hostednews/ap/article/ALeqM5hWwhfDRFoOdvTxSte5ak4cFKMAaQD99N04A81',1,1,'2009-07-27 20:42:17','anonymous','rt @usa4freedom ap appeals court finds #iran ministry guilty of fraud http://bit.ly/ve6hv #iranelection #iran #gr88 #tehran #neda',129,43651,'http://web.archive.org/web/20110311084948/http://www.google.com/hostednews/ap/article/ALeqM5hWwhfDRFoOdvTxSte5ak4cFKMAaQD99N04A81','2011-03-11 08:49:48','Mon 27 Jul 2009 11:51:01 +0000',19,87,0.218390804598,4,'?',?,15,0,0,0,236,6,26,26,0.465183851464,0.461195997089,0.534816148536,0.0368855556782,?,?,?,0.0609144903873,100.0,56.8226108475,18.9441818201,56.8226108475,18.9441818201,?,?,?,?,?,0,0,0.0,0.0,Relevant
577,'http://bit.ly/UhBWa','http://critters.org/irantime.ht',14,1,'2009-12-18 00:00:03','anonymous','the time in iran is now... 330 am  fri dec 18 (what this is http://bit.ly/uhbwa ) #iranelection #gr88 #neda #iran #tehran',121,6898,'http://web.archive.org/web/20120509015501/http://critters.org/irantime.ht','2012-09-14 23:50:55','Mon 22 Jun 2009 06:37:02 +0000',19,31,0.612903225806,1,'?',50163,14,1,0,0,40695,102,31638,500,0.687799273719,0.698912206304,0.312200726281,0.0455072289424,0.0545274319266,0.956824881802,0.0371012181123,0.0445877962068,27.9838149555,4.05487325428,4.81665268508,14.4900659926,17.2122803583,0.838630326906,0.0846667513335,0.069130112982,0.0880450906326,0.071888515469,0,0,0.0,0.0,Relevant
578,'http://news.gooya.com/polit','http://news.gooya.com/polit',3,1,'2009-08-27 07:54:07','anonymous','italian lawyers support ppl of http://news.gooya.com/polit... #iran on their struggle 4 freedom &democracy #iranelection #gr88 #neda #tehran',140,31912,'http://web.archive.org/web/20111217164559/http://news.gooya.com/polit','2011-12-17 16:45:59','?',27,27,1.0,1,'?',?,0,0,0,0,?,29,126,124,0.704777859052,0.958249324624,0.295222140948,0.145864991498,?,?,?,0.0661851614374,100.0,58.0022137789,63.8585451211,58.0022137789,63.8585451211,?,?,?,?,?,0,0,0.0,0.0,Relevant
579,'http://bit.ly/Ix0ng','http://news.yahoo.com/s/ap/20090806/ap_on_re_eu/eu_eu_iran/',1,1,'2009-08-06 11:51:41','anonymous','associated press eu shuns ahmadinejad re-election http://bit.ly/ix0ng #iranelection #iran #tehran #neda #gr88',109,68621,'http://web.archive.org/web/20090819065522/http://news.yahoo.com/s/ap/20090806/ap_on_re_eu/eu_eu_iran','2009-08-19 06:55:22','Thu 06 Aug 2009 03:51:25 +0000',19,59,0.322033898305,5,'?',?,0,0,0,0,46,0,0,0,0.641980314553,0.396029798174,0.358019685447,0.0518945810324,?,?,?,?,1.05999029911,1.47578478585,1.05999029911,71.8255337275,100.0,?,0.109476110301,?,?,?,0,0,0.0,0.0,Relevant
580,'http://bit.ly/mBwVG','http://www.roozonline.com/english/opinion/opinion-article/article/2009/july/22//what-happens-when-the-news-is-locked-up-in-a-cell.html',2,1,'2009-07-28 00:52:20','anonymous','rt @slsiri rt @bantrybay what happens when news is locked up in a cell http://bit.ly/mbwvg #iranelection #iran #tehran #neda #gr88',130,49879,'http://web.archive.org/web/20100607144339/http://www.roozonline.com/english/opinion/opinion-article/article/2009/july/22/what-happens-when-the-news-is-locked-up-in-a-cell.html','2010-06-07 14:43:39','Tue 21 Jul 2009 19:08:33 +0000',19,134,0.141791044776,9,'?',?,28,0,0,0,164,1,20,20,0.421307634371,0.909467932896,0.578692365629,0.0314853283037,0.0370116605099,0.54959511872,0.0838866350268,0.0856334962892,100.0,2.41901834436,50.9963028084,2.41901834436,50.9963028084,?,?,?,?,?,0,0,0.0,0.0,Relevant
581,'http://iran.whyweprotest.net/','http://iran.whyweprotest.net/',77,1,'2009-08-28 02:59:43','anonymous','@bantrybay rt become involved! http://iran.whyweprotest.net/ is a good place 2 start #iranelection #iran #neda #gr88 #stopahmadi #tehran',136,6510,'http://web.archive.org/web/20120110044813/http://iran.whyweprotest.net/','2013-01-12 23:42:54','?',29,29,1.0,0,'?',?,85,140,9,0,?,293,2776,500,0.743476431293,0.258777024888,0.256523568707,0.0556038437486,0.02705008904,0.321499007583,0.0846648710728,0.124850957845,32.1967239315,30.3753704464,51.7218586953,9.77987416581,62.2497426498,0.0,0.07453559925,0.0658889074874,0.0,0.0322062120502,0,3,0.0,0.176470588235,Relevant
582,'http://bit.ly/zFyMU','http://www.televisionwashington.com/default.aspx%3Faspxerrorpath%3D/floater_article1.aspx',0,0,'2009-08-07 11:32:56','anonymous','washington tvun chief to congratulate ahmadinejad on re-election http://bit.ly/zfymu #iranelection #iran #tehran #neda #gr88',124,10000000000000000000000,'?','xxxxxxxx','Fri 07 Aug 2009 03:32:36 +0000',19,89,0.213483146067,2,'www.televisionwashington.com',27070,0,0,0,0,66,0,0,0,0.678356435584,0.514921352827,0.321643564416,?,0.0424476359978,?,?,?,100.0,59.1672041678,100.0,59.1672041678,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
583,'http://bit.ly/2vWkXv','http://www.youtube.com/watch%3Fv%3DHOUkkuCVVzk%26NR%3D1',0,0,'2009-07-28 07:18:46','anonymous','http://bit.ly/2vwkxv - i r a n  love and devotion #iran #iranelection #neda #gr88 #tehran #shiraz#sohrab plz rt',111,10000000000000000000000,'?','xxxxxxxx','Mon 27 Jul 2009 23:11:36 +0000',20,55,0.363636363636,1,'I R A N : LOVE AND DEVOTION',?,57,16,3,0,10,0,0,0,0.648652732324,0.571613889107,0.351347267676,?,0.0456316647596,?,?,?,16.6548579565,26.9376347899,100.0,61.8274695843,16.6548579565,?,?,?,0.0381246425832,?,0,0,0.0,0.0,Relevant
584,'http://bit.ly/Lkk8K','http://www.youtube.com/watch%3Fv%3DJnZO2BbEZos',0,0,'2009-08-29 03:32:15','anonymous','the election in #iran  revolution #iranelection #neda #gr88 #tehran http://bit.ly/lkk8k',87,10000000000000000000000,'?','xxxxxxxx','Fri 28 Aug 2009 19:32:12 +0000',19,46,0.413043478261,1,'Pictures after the election in Iran Revolution',?,15,0,0,0,13,0,15,15,0.688773301931,0.442094901507,0.311226698069,?,0.0638106305906,?,0.0610940274904,?,63.3435000035,57.6103727543,58.3921530639,90.9491467177,92.1833385599,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
585,'http://bit.ly/PSjIH','http://www.irannewsdigest.com/2009/08/07/iran-reportedly-kills-seven-lawyers/',0,0,'2009-08-07 19:46:36','anonymous',' iran reportedly kills 7 lawyers  - http://bit.ly/psjih - #iranelection #neda #iran #gr88 #tehran',97,10000000000000000000000,'?','xxxxxxxx','Fri 07 Aug 2009 06:34:42 +0000',19,77,0.246753246753,4,'?',?,1,0,0,0,47,1,5,5,0.541151636043,0.712139125505,0.458848363957,?,?,?,?,?,100.0,82.0156100245,25.4848519466,82.0156100245,25.4848519466,?,?,?,?,?,0,0,0.0,0.0,Relevant
586,'http://bit.ly/fYF68','http://www.youtube.com/watch%3Fv%3DZGcMOjzdy3I',0,0,'2009-08-29 04:27:42','anonymous','rt @stopkillingiran torture in islamic regime of #iran #iranelection #neda #gr88 #tehran http://bit.ly/fyf68',108,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 09:46:40 +0000',19,46,0.413043478261,1,'Torture in Islamic regime of Iran - Part 4',?,40,5,2,0,30,3,14,14,0.678440059599,0.576848201234,0.321559940401,?,0.0441941738242,?,0.0560678266966,?,16.6548609367,7.50132046908,59.1650015772,45.0398264962,28.1498529413,?,?,?,0.119522860933,0.190515868883,0,0,0.0,0.0,Relevant
587,'http://bit.ly/akygX','http://www.americanchronicle.com/articles/view/113144',2,1,'2009-08-07 21:07:39','anonymous','american chronicle ahmadinejad is still president http://bit.ly/akygx #iranelection #iran #tehran #gr88 #neda',109,17681,'http://web.archive.org/web/20111031020220/http://www.americanchronicle.com/articles/view/113144','2011-10-31 02:02:20','Fri 07 Aug 2009 13:07:13 +0000',19,53,0.358490566038,3,'?',?,0,0,0,0,21,0,0,0,0.772788401835,0.553893298032,0.227211598165,0.0818223910392,?,?,?,?,4.00176413304,6.94625986395,4.00176413304,57.6103429964,100.0,?,0.106752102537,?,?,?,0,0,0.0,0.0,Relevant
588,'http://cis67000.blogspot.com/','http://cis67000.blogspot.com/',0,0,'2009-07-13 23:08:48','anonymous','rt @uxd8 france iranian  strasbourg mardi 14 juillet 09- http://cis67000.blogspot.com/ #iranelection #iran #gr88 #neda #tehran #sohrab',135,10000000000000000000000,'?','xxxxxxxx','?',29,29,1.0,0,'?',?,2,0,0,0,?,13,47,47,0.707459908101,0.650944487313,0.292540091899,?,0.0653410262804,?,0.0635000635001,?,76.5623611787,60.1560214711,31.7770528813,78.5712725483,41.5047973862,?,?,?,0.0938857549808,0.101668045311,0,0,0.0,0.0,Relevant
589,'http://bit.ly/xeVVe','http://aventar.eu/2009/06/29/the-official-uprising-song-of-the-iranian-people/',1,1,'2009-08-08 03:35:13','anonymous','rt @gonzogal rt official iran uprising song   yes! http://bit.ly/xevve #iranelection #tehran   #iran uprising song #neda #gr88',126,12421,'http://web.archive.org/web/20090804000812/http://aventar.eu/2009/06/29/the-official-uprising-song-of-the-iranian-people','2009-08-04 00:08:12','Fri 17 Jul 2009 14:39:24 +0000',19,78,0.24358974359,4,'?',?,4,0,0,0,236,11,23,22,0.655625422901,0.557730662928,0.344374577099,0.0459160247524,?,?,?,0.0975900072949,71.824096316,33.1487913422,11.0499107465,23.8088198212,7.93649853738,?,0.0714285714286,0.243561150224,?,?,0,0,0.0,0.0,Relevant
590,'http://tr.im/upFV','http://tr.im/404',0,0,'2009-07-28 14:54:50','anonymous','140 prisoners freed in #iran ap breaking news http://tr.im/upfv #iranelection #gr88 #neda #sohrab #tehran @onlymehdi hope yr dad is 1!',134,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.475796855038,0.880141092714,0.524203144962,?,0.0773360281112,?,0.0553623545798,?,36.2252510304,58.3785336208,51.7024553766,62.0523483267,70.0648562366,?,?,?,0.119808459575,0.0364965934301,0,0,0.0,0.0,Relevant
591,'http://bit.ly/10iejl','http://globalvoicesonline.org/-/world/middle-east-north-africa/iran/feed/',575,1,'2009-06-22 18:05:46','anonymous','great site linking to latest blogs on #iranelection. http://bit.ly/10iejl #gr88 #neva #news #politics #p2 #tehran #neda',119,53,'http://web.archive.org/web/20130116180639/http://globalvoicesonline.org/-/world/middle-east-north-africa/iran/feed/','2013-01-18 07:53:44','Sun 21 Jun 2009 12:21:03 +0000',20,73,0.27397260274,5,'Iran: Jailed Lawyer Nasrin Sotoudeh Ends Hunger Strike After 49 Days',113345,4,0,0,0,2739,17,69,69,0.698497902503,0.419638272076,0.301502097497,0.0450647927297,0.0,0.0874385413746,0.0579771035652,0.0492459241547,81.5178168166,27.572613217,49.097166913,33.8240329461,40.0229385863,0.903728497693,0.121267812518,0.101459931239,0.120385853086,0.100722031037,0,0,0.0,0.0,Relevant
592,'http://bit.ly/2MbQah','http://www.youtube.com/watch%3Fv%3DthBkT2WH6zc',0,0,'2009-08-30 04:23:23','anonymous','freedom for #iran #iranelection #neda #gr88 #tehran http://bit.ly/2mbqah',72,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 20:23:23 +0000',20,46,0.434782608696,1,'IRAN SUPPORT REVOLUTION',?,2,0,0,0,15,0,25,25,0.702485145621,0.54520104336,0.297514854379,?,0.0465270080432,?,0.0566308707522,?,16.6548601422,59.0329270521,0.184718813609,28.2128313364,1.10909855761,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
593,'http://freeiran.hostse.com/','http://freeiran.hostse.com/',0,0,'2009-07-28 16:53:03','anonymous','soon new face of khomanei http://freeiran.hostse.com/ #neda #iran #iranelection #tehran #gr88',93,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,1,0,0,0,?,0,4,4,0.703238676945,0.710811834945,0.296761323055,?,0.051587529046,?,0.0427741194268,?,100.0,57.4215025818,6.62194278001,57.4215025818,6.62194278001,?,?,?,?,?,0,0,0.0,0.0,Relevant
594,'http://persianeng.tumblr.com/','http://persianeng.tumblr.com/',10,1,'2009-07-05 16:04:30','anonymous','rt letter of mehdi must be pure poetry in its original persian. english http://persianeng.tumblr.com/ #iranelection #tehran #gr88 #neda',135,2002,'http://web.archive.org/web/20120202163752/http://persianeng.tumblr.com/','2012-02-02 16:37:52','?',29,29,1.0,0,'?',?,22,0,0,0,?,24,160,159,0.741266189577,0.204461167077,0.258733810423,0.0840874965183,0.0816496580928,0.941583818138,0.232952360889,0.233320476865,100.0,18.0654365638,30.6585054503,18.0654365638,30.6585054503,1.0,0.0398409536445,0.321069714654,0.0398409536445,0.321069714654,0,0,0.0,0.0,Relevant
595,'http://bit.ly/13p5dD','http://www.youtube.com/watch%3Fv%3D0TFF2wyHAek',0,0,'2009-08-30 05:27:26','anonymous','iran s systematic oppression and genocide #iran #iranelection #neda #gr88 #tehran http://bit.ly/13p5dd',102,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 16:26:20 +0000',20,46,0.434782608696,1,'Human Rights - Iran's Hidden Oppression',?,261,98,21,0,27,2,37,34,0.63849831774,0.39906836751,0.36150168226,?,0.0389544693566,?,0.0577003647754,?,16.6548519611,6.81696042737,52.303332458,40.9307776695,31.8428122614,?,?,?,0.0302613766334,0.102454700824,0,0,0.0,0.0,Relevant
596,'http://bit.ly/rgzZp','http://www.liveleak.com/view%3Fi%3D85c_1246286660',2,1,'2009-07-05 16:05:37','anonymous','rt @vtonyz basiji firing directly at protestors http://bit.ly/rgzzp #iranelection #tehran #neda #gr88',101,45730,'http://web.archive.org/web/20090702032327/http://www.liveleak.com/view%3Fi%3D85c_1246286660','2009-08-28 07:43:09','Tue 30 Jun 2009 16:10:37 +0000',19,49,0.387755102041,1,'LiveLeak.com - RAW: Basiji Firing Directly at Protestors',30938,3,0,0,0,45,0,6,6,0.562012426814,0.458152578149,0.437987573186,0.0724417932624,0.0156941205144,0.389960210172,0.0214422506968,0.115470053838,24.4543860423,68.7970573684,77.4661422036,35.5456860768,31.5678376987,0.0,0.058321184352,0.159363814578,0.0,0.0,0,0,0.0,0.0,Relevant
597,'http://bit.ly/e4Vto','http://www.roozonline.com/english/news/newsitem/article/2009/august/04//tell-us-the-reason-for-our-childrens-death.html',2,1,'2009-08-04 11:53:53','anonymous','rt @sheydajahanbin reading http://bit.ly/e4vto tell us the reason for our childrens death #iranelection09 #gr88 #iran88 #neda #tehran',134,69969,'http://web.archive.org/web/20100617072002/http://www.roozonline.com/english/news/newsitem/article/2009/august/04//tell-us-the-reason-for-our-childrens-death.html','2012-03-13 11:25:07','Tue 04 Aug 2009 01:14:03 +0000',19,119,0.159663865546,9,'?',?,12,0,0,0,316,8,46,46,0.590558392215,0.399211943697,0.409441607785,0.073029674334,?,?,?,0.0854016820294,2.41027227448,21.4051772148,4.67283901156,11.260230412,51.5804689295,?,0.10950071997,0.0579960596238,?,?,0,0,0.0,0.0,Relevant
598,'http://bit.ly/V2eZ4','http://www.youtube.com/watch%3Fv%3DNHARUzE6WqI',3,1,'2009-08-07 14:13:37','anonymous','rt @iran88 video mohsen sazegara s august 7 message (fa) http://bit.ly/v2ez4 #iranelection #neda #tehranbureau #gr88',116,35183,'http://wayback.archive-it.org/1147/20090927043116/http://www.youtube.com/watch%3Fv%3DNHARUzE6WqI','2010-03-30 06:53:30','Thu 06 Aug 2009 22:17:56 +0000',19,46,0.413043478261,1,'Mohsen Sazegara Friday 16 Mordad 1388',?,283,0,0,0,139,5,21,21,0.560248162558,0.376119708524,0.439751837442,0.0447982224418,0.0578276252574,0.286233733717,0.071620232777,0.0641641933339,83.9764385406,1.9503561786,24.7989066088,1.63783965764,29.5307910644,0.287972931817,0.12598815767,0.111455642515,0.142857142857,0.0842525463742,0,0,0.0,0.0,Relevant
599,'http://bit.ly/3EgUu1','http://www.amnesty.org/en/for-media/press-releases/iran-rape-and-other-torture-victims-renewed-risk-20090910',8,1,'2009-09-17 14:13:17','anonymous','amnesty internationalrape and other torture victims at renewed risk http://bit.ly/3eguu1 #iranelection #neda #gr88#tehran #gr88',127,5082,'http://web.archive.org/web/20090914124835/http://www.amnesty.org/en/for-media/press-releases/iran-rape-and-other-torture-victims-renewed-risk-20090910','2010-11-09 00:00:00','Thu 10 Sep 2009 09:41:40 +0000',20,108,0.185185185185,4,'?',?,86,0,0,0,32,9,15,15,0.632623994845,0.621997832045,0.367376005155,0.0747109086241,0.0510679912236,0.748082614285,0.0477697316474,0.064061851133,99.9978050172,12.515606832,9.18313990947,12.5158815535,9.18334148224,0.923136097699,0.106990123128,0.106752102537,0.103406479074,0.103176431005,0,0,0.0,0.0,Relevant
600,'http://english.farsnews.com','http://english.farsnews.com',1104,1,'2009-08-09 07:09:14','anonymous','das  news stories  from der reichsfhrer http://english.farsnews.com #iranelection #iran #neda #tehran #gr88 #un',112,37,'http://web.archive.org/web/20061118070837/http://english.farsnews.com/','2013-01-18 18:57:16','?',27,27,1.0,0,'?',?,117,27,38,3,?,44,238,237,0.659137108362,0.799361979786,0.340862891638,0.0892897818794,0.0868510417225,0.550486321915,0.160746415338,0.144568249189,99.6425277827,63.0842884117,88.5463868526,63.3106062396,88.8640511466,0.213200716356,0.0,0.0219053977169,0.0418121005004,0.116700177396,0,1,0.0,0.0666666666667,Relevant
601,'http://bit.ly/DXb49','http://www.youtube.com/watch%3Fv%3DNLmcOoHxzUQ',0,0,'2009-08-31 07:14:02','anonymous','very tight video  free iran  rt @cafalk protests against dictatorship #iran #iranelection #neda #gr88 #tehran http://bit.ly/dxb49',129,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 19:49:15 +0000',19,46,0.413043478261,1,'Free Iran Azad  Protest against ahmadinejad Akon Freedom Protests Against Dictatorship',?,63,8,26,0,502,67,122,118,0.646042461098,0.312770731552,0.353957538902,?,0.0551485496674,?,0.0941220764372,?,16.6518031719,57.206727111,50.8649434809,29.1081206928,32.7372882624,?,?,?,0.124379648776,0.130009852331,0,1,0.0,0.0555555555556,Relevant
602,'http://tinyurl.com/nwrvsd','http://maps.google.com/maps/ms%3Fie%3DUTF8%26hl%3Den%26msa%3D0%26msid%3D108089191184151933961.00046ccb4946d8e0073dd%26z%3D12',0,0,'2009-06-21 01:03:11','anonymous','rt list map to embassies accepting injured  do not go to hospitals http://tinyurl.com/nwrvsd #iranelection #tehran #gr88 #neda',126,10000000000000000000000,'?','xxxxxxxx','?',25,124,0.201612903226,2,'?',?,7,0,0,0,?,281,1815,10,0.459617046322,0.686958138599,0.540382953678,?,0.0331496772066,?,0.0603632727439,?,100.0,4.81207624381,62.3014828303,4.81207624381,62.3014828303,?,?,?,?,?,0,0,0.0,0.0,Relevant
603,'http://twitpic.com/ag66g','http://twitpic.com/ag66g',1,1,'2009-07-16 01:14:33','anonymous','rt @iranisup http://twitpic.com/ag66g - a picture of sohrab erabi and his mom. rip sohrab #iranelection #gr88 #neda #sohrab #tehran',131,81927,'http://wayback.archive-it.org/1035/20090802115644/http://twitpic.com/ag66g','2009-08-02 00:00:00','?',24,24,1.0,1,'?',?,1,0,0,0,?,3,5,5,0.549366888813,0.756252204685,0.450633111187,0.0409530077889,0.156428324017,0.261832543026,0.166530667732,0.0384686524056,9.98298151539,13.9850547384,83.3331191111,71.3832137388,11.9796086141,0.601808140714,0.398353418473,0.431755246878,0.349148624378,0.368964027761,0,0,0.0,0.0,Relevant
604,'http://bit.ly/m0A5d','http://www.guardian.co.uk/world/2009/aug/09/iran-protesters-torture-election',10,1,'2009-08-12 10:57:44','anonymous','iran admits prisoners were tortured http://bit.ly/m0a5d #iranelection #neda #gr88 #tehran #neda',95,8499,'http://web.archive.org/web/20120504131923/http://www.guardian.co.uk/world/2009/aug/09/iran-protesters-torture-election','2012-06-05 06:56:14','Sun 09 Aug 2009 07:19:47 +0000',19,76,0.25,5,'Iran admits election demonstrators were tortured | World news | The Guardian',126952,367,0,0,0,298,38,224,223,0.585502533807,0.512475105203,0.414497466193,0.048232169663,0.0450440803096,0.580805856603,0.109279173701,0.126252272912,99.6813403245,4.10257098209,3.74938481655,4.11568601378,3.7613707885,0.453517003225,0.0715341485218,0.160720756161,0.0934946990008,0.199219809072,0,0,0.0,0.0,Relevant
605,'http://www.tiny.cc/basijhq','http://tiny.cc/basijhq',17,1,'2009-06-21 05:24:03','anonymous','rt [video] basij headquarters in tehran has been destroyed. confirmed by bbc. http://www.tiny.cc/basijhq #iranelection #gr88 #neda #tehran',138,7580,'http://web.archive.org/web/20100603073023/http://tiny.cc/basijhq','2010-09-06 10:25:24','?',26,22,1.18181818182,1,'?',?,2125,15,12,0,?,0,0,0,0.678023867822,0.527096518484,0.321976132178,0.0396803180646,0.0466506008928,0.292807993212,?,?,14.1062614454,4.47342118929,2.34937696755,31.7123087971,16.6548520076,0.475620863346,0.0328266082149,?,0.0823231949923,?,0,0,0.0,0.0,Relevant
606,'http://bit.ly/ql9ox','http://news.bbc.co.uk/2/hi/middle_east/8173066.stm',7,1,'2009-07-29 15:49:14','anonymous','how to understand tumultuous events in iran http://bit.ly/ql9ox #iran #iranelection #gr88 #neda #tehran',103,20601,'http://web.archive.org/web/20090729100553/http://news.bbc.co.uk/2/hi/middle_east/8173066.stm','2009-08-03 10:08:05','Tue 28 Jul 2009 23:30:11 +0000',19,50,0.38,4,'?',?,49,0,0,0,92,3,17,15,0.707498158499,0.774729107199,0.292501841501,0.0529957590369,0.0438681356022,0.655333034254,0.0905256552204,0.113735739499,100.0,98.1981420221,96.0493998962,98.1981420221,96.0493998962,0.987367913946,0.0897014323101,0.159932092639,0.0908490452679,0.161978215395,0,0,0.0,0.0,Relevant
607,'http://tinyurl.com/lxg5ee','http://openstego.sourceforge.net/',23,1,'2009-06-26 10:01:10','anonymous','plz rt use steganography to hide & encrypt info in pics  email avatars  etc!!! http://tinyurl.com/lxg5ee #iranelection #tehran #neda #gr88',138,964,'http://web.archive.org/web/20090810101714/http://openstego.sourceforge.net/','2012-06-22 12:46:11','?',25,33,0.757575757576,0,'?',?,10,9,12,0,?,1,16,15,0.509321541784,0.851469392349,0.490678458216,0.0641088209188,0.0667873640243,0.941697411474,0.130722269953,0.117637109162,100.0,6.95533955817,12.179627741,6.95533955817,12.179627741,1.0,0.0653410262804,0.0959185251719,0.0653410262804,0.0959185251719,0,0,0.0,0.0,Relevant
608,'http://bit.ly/m0nHI','http://online.wsj.com/article/SB124951839472809583.html',8,1,'2009-08-06 12:46:10','anonymous','rt @bantrybay wall street journal tehran struggles to defend currency http://bit.ly/m0nhi #iranelection #iran #tehran #neda #gr88',129,26049,'http://web.archive.org/web/20110804200019/http://online.wsj.com/article/SB124951839472809583.html','2012-01-16 08:53:08','Wed 05 Aug 2009 18:58:38 +0000',19,55,0.345454545455,2,'Tehran Struggles to Defend Currency - WSJ.com',166675,65,0,0,0,190,14,83,83,0.613787589116,0.874528039806,0.386212410884,0.0508046398135,0.0499251683292,0.6842894777,0.110073279532,0.103683793776,93.5129290019,3.23696797539,4.1886991748,3.46151918236,4.47927278025,0.865981760778,0.0935999529326,0.195409429656,0.0868644147369,0.188601491964,0,0,0.0,0.0,Relevant
609,'http://tiny.cc/X0Al3','http://www.amnesty.org/en/news-and-updates/news/neda-agha-soltan-murder-witness-risk-torture-tehran-prison-20090904',29,1,'2009-09-04 23:58:34','anonymous','rt neda agha soltan murdr witness at risk of torture in #tehran prison http://tiny.cc/x0al3 #iranelection #iran #gr88 #neda #sohrab #iran88',139,86,'http://webarchive.nationalarchives.gov.uk/20090908070042/http://www.amnesty.org/en/news-and-updates/news/neda-agha-soltan-murder-witness-risk-torture-tehran-prison-20090904','2012-10-09 14:12:33','?',20,115,0.173913043478,4,'?',?,677,0,0,0,?,62,164,161,0.645861871949,0.882004626769,0.354138128051,0.0843860066407,0.0715235125705,0.763095205184,0.116067423146,0.129189161063,68.3059129559,10.9331538129,1.6643052718,16.0061601401,2.43654641272,0.974892189576,0.142695448246,0.174765518411,0.144337567297,0.176776695297,0,0,0.0,0.0,Relevant
610,'http://bit.ly/5eZd8','http://www.youtube.com/watch%3Fv%3DD79peD6i-rw',7,1,'2009-06-21 08:20:39','anonymous','they don t know what they started... confrontation! http://bit.ly/5ezd8 #iranelections #iran #tehran #gr88 #neda',112,11298,'http://web.archive.org/web/20100716112857/http://www.youtube.com/watch%3Fv%3DD79peD6i-rw','2012-05-21 01:21:38','Fri 08 May 2009 07:23:47 +0000',19,46,0.413043478261,1,'?',?,69169,37689,29792,76,155,92,1656,500,0.465329309287,0.62778190277,0.534670690713,0.0293673408262,0.038115410317,0.335875653792,0.0932529982477,0.0706253472335,31.4120154663,25.4730716137,85.5306471704,81.093400839,26.8669001176,0.134005042035,0.0,0.0853644256464,0.0435194139889,0.0384268159034,0,0,0.0,0.0,Relevant
611,'http://bit.ly/H1Mfs','http://twitc.com/Pbe3miNu',3,1,'2009-07-29 21:39:01','anonymous','rt @madyar watching  bella ciao 07/28/2009  firstmoon  #iranelection ( http://bit.ly/h1mfs ) is so beautiful #iran #neda #gr88 #tehran',134,4203,'http://web.archive.org/web/20100116224904/http://twitc.com/Pbe3miNu','2010-03-30 06:56:17','Wed 29 Jul 2009 13:11:52 +0000',19,25,0.76,1,'?',?,29,0,0,0,45,2,16,16,0.84160334563,0.0276378731548,0.15839665437,0.056654218095,0.0546993718117,0.486874107856,0.100113944455,0.0942111439532,21.6489305392,52.4265431021,27.6636359992,11.3497859003,78.2577190495,0.410132391598,0.164133041075,0.162485582552,0.156173761889,0.17325923273,0,0,0.0,0.0,Relevant
612,'http://bit.ly/IWjMH','http://translate.google.com/%3Fsl%3Dfa%26tl%3Den',27,1,'2009-09-06 05:08:14','anonymous','rt @nedaagain http://bit.ly/iwjmh google english farsi translator #iranelection #iran #neda #gr88 #tehran #shiraz',113,7335,'http://web.archive.org/web/20110813071029/http://translate.google.com/%3Fsl%3Dfa%26tl%3Den','2013-01-15 12:59:41','Thu 18 Jun 2009 20:13:10 +0000',19,48,0.395833333333,1,'?',?,2,1,0,0,753,27,194,190,0.725271909954,0.467001791716,0.274728090046,0.0330049180992,?,?,?,0.102981407971,33.4756829749,57.9237576232,68.3170633295,57.7926646139,22.869603538,?,0.102062072616,0.0449466574975,?,?,0,0,0.0,0.0,Relevant
613,'http://bit.ly/2ss6sN','http://shooresh1917.blogspot.com/2009/06/minute-by-minute-with-revolution.html',4,1,'2009-06-21 11:03:46','anonymous','rt plz spread pics rt-some yesterday s pics. http://bit.ly/2ss6sn thats all i have for now! #iranelection #tehran #neda #gr88',125,10828,'http://web.archive.org/web/20100118140414/http://shooresh1917.blogspot.com/2009/06/minute-by-minute-with-revolution.html','2011-10-02 21:28:09','Sat 20 Jun 2009 04:53:43 +0000',20,78,0.25641025641,3,'?',?,752,0,0,0,2874,38,279,260,0.486534705419,0.367170659731,0.513465294581,0.0204765038945,?,?,?,0.0973318843032,100.0,6.71968559345,7.99467565145,6.71968559345,7.99467565145,?,?,?,?,?,0,0,0.0,0.0,Relevant
614,'http://bit.ly/1azSoq','http://www.youtube.com/watch%3Fv%3D8NbLxgVFslQ',1,1,'2009-08-01 22:25:44','anonymous','rt @greenquran itn  iran protest trials underway in tehran http://bit.ly/1azsoq #iranelection #iran #gr88 #neda #tehran',119,5656,'http://wayback.archive-it.org/1147/20090927090755/http://www.youtube.com/watch%3Fv%3D8NbLxgVFslQ','2009-09-27 00:00:00','Sat 01 Aug 2009 14:23:37 +0000',20,46,0.434782608696,1,'',?,7,0,0,0,10,2,4,4,0.656304381946,0.512593593385,0.343695618054,0.0206065147491,?,?,?,0.0193564501358,65.0415289782,78.3381648674,29.7022480774,50.9523402032,19.3187962904,?,0.147042924419,0.161143239431,?,?,0,0,0.0,0.0,Relevant
615,'http://cli.gs/Mm6v4z','http://cli.gs/Mm6v4z',0,0,'2009-06-21 11:28:33','anonymous','rt  full story of neda www.bit.ly/30wuj #iranelection #neda #gr88 #tehran #basij full story of neda www.bit.ly/30.. http://cli.gs/mm6v4z',136,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.703240590636,0.55235299883,0.296759409364,?,0.0875175052518,?,?,?,24.2516967817,8.18415034467,100.0,33.746712316,24.2516967817,?,?,?,0.19364916731,?,0,0,0.0,0.0,Relevant
616,'http://bit.ly/tdiAC','http://www.metacafe.com/watch/889244/make_pepper_spray_homemade_teargas/',10,1,'2009-06-21 12:02:13','anonymous','rt f iran bring little presents http://bit.ly/tdiac for personal self-defence #neda #iranelection #tehran #gr88 #basij',118,2879,'http://web.archive.org/web/20111117125012/http://www.metacafe.com/watch/889244/make_pepper_spray_homemade_teargas','2012-02-09 06:51:43','Fri 19 Jun 2009 18:18:27 +0000',19,72,0.263888888889,3,'Make Pepper Spray ! (homemade Teargas) - Video',97355,1818,288,270,1,939,24,221,221,0.709963312195,0.190188804638,0.290036687805,0.00670929428142,0.0147421927362,0.624847596916,0.0466189067517,0.0653959339725,11.7354919119,36.908261195,8.06028098599,31.7963825223,68.6829410008,0.244046765046,0.0,0.0959416126002,0.0,0.102062072616,0,0,0.0,0.0,Relevant
617,'http://bit.ly/SW9Q7','http://www.scif.com/safety/safetymeeting/Article.asp%3FArticleID%3D45',6,1,'2009-06-21 12:32:31','anonymous','rt @firstaidsupport | first aid for all sort of burns http://bit.ly/sw9q7 (expand this) #iranelection #firstaid #neda #gr88 #tehran',131,12187,'http://web.archive.org/web/20060925090924/http://www.scif.com/safety/safetymeeting/Article.asp%3FArticleID%3D45','2008-10-20 05:44:04','Sun 21 Jun 2009 04:05:03 +0000',19,69,0.275362318841,3,'?',?,0,0,0,0,80,1,15,15,0.656805119177,0.250134700711,0.343194880823,0.0423840439981,?,?,?,0.0358210551176,2.41037919176,7.30453629749,7.66610999091,32.9983874895,31.4420115889,?,0.0398409536445,0.0336717514851,?,?,0,0,0.0,0.0,Relevant
618,'http://bit.ly/ODkQ4','http://www.freeimagehosting.net/image.php%3Ff8da20c652.jpg',0,0,'2009-07-30 02:26:48','anonymous','monique2824rt see auschwitz camp of iran which we call kahrizak lockup http://bit.ly/odkq4 #neda #iranelection #gr88 #tehran #iran09 #iran',138,10000000000000000000000,'?','xxxxxxxx','Wed 29 Jul 2009 15:03:40 +0000',19,58,0.327586206897,1,'FreeImageHosting.net Hosting Service',3496,1,0,0,0,77,2,3,3,0.65154987494,0.359097957142,0.34845012506,?,0.03175003175,?,0.0299342170045,?,100.0,7.60927602562,7.15761568327,7.60927602562,7.15761568327,?,?,?,?,?,0,0,0.0,0.0,Relevant
619,'http://bit.ly/AgWrL','http://www.facebook.com/mousavi%3Fv%3Dfeed%26story_fbid%3D107481508472',1,1,'2009-06-21 12:51:45','anonymous','rt see mousavi s facebook page for strike plan news- help needed- http://bit.ly/agwrl #iranelection #tehran #gr88 #neda',119,40095,'http://wayback.archive-it.org/1784/20100201101720/http://www.facebook.com/mousavi%3Fv%3Dfeed%26story_fbid%3D107481508472','2010-02-01 00:00:00','Sun 21 Jun 2009 04:29:23 +0000',19,70,0.271428571429,1,'?',?,0,0,0,0,4790,0,0,0,0.698146158926,0.645168173706,0.301853841074,0.0516934137597,0.0435194139889,0.275698206718,?,?,6.72989249856,57.2954838009,6.72989249856,11.7459388631,100.0,?,0.05,?,?,?,0,0,0.0,0.0,Relevant
620,'http://www.iranhumanrights.org/2009/07/eyeaccounts/','http://www.iranhumanrights.org/2009/07/eyeaccounts/',27,1,'2009-07-30 06:53:52','anonymous','interviews and eyewitness accounts http://www.iranhumanrights.org/2009/07/eyeaccounts/ #iran #iranelection #gr88 #neda #tehran',126,38,'http://web.archive.org/web/20120313065430/http://www.iranhumanrights.org/2009/07/eyeaccounts/','2012-12-03 03:45:35','?',51,51,1.0,3,'?',?,1,0,0,0,?,6,13,13,0.670289964169,0.834289653998,0.329710035831,0.10325566479,0.104234549806,0.457646510856,0.0927852000852,0.0887804116357,0.970724077827,86.3886257548,94.2503548266,0.838595190706,0.914910887739,0.713477241232,0.217571317288,0.151306883167,0.201801838199,0.112272178285,0,0,0.0,0.0,Relevant
621,'http://bit.ly/VCvOK','http://www.ipsnews.net/news.asp%3Fidnews%3D48024',2,1,'2009-08-10 23:02:12','anonymous','ips iran ahmadinejads predicament and irans political crisis http://bit.ly/vcvok #iranelection #iran #tehran #gr88 #neda',122,41297,'http://web.archive.org/web/20090902103029/http://www.ipsnews.net/news.asp%3Fidnews%3D48024','2011-08-07 11:59:04','Mon 10 Aug 2009 15:01:42 +0000',19,48,0.395833333333,1,'?',132,47,4,2,0,15,5,19,18,0.727784567324,0.405297901166,0.272215432676,0.0629583982436,0.0,0.0744933814051,0.0,0.0957772046636,59.0571915213,99.793154239,71.9620678573,59.1796020194,82.0671129662,?,0.0655178022951,0.107070068329,?,?,0,0,0.0,0.0,Relevant
622,'http://www.iranpressnews.com/source/060956.htm','http://www.iranpressnews.com/source/060956.htm',1,1,'2009-06-21 15:25:03','anonymous','rt iran list of ppl killed in rallies http://www.iranpressnews.com/source/060956.htm #iranelection #tehran #gr88 #neda',118,36838,'http://web.archive.org/web/20090624013901/http://www.iranpressnews.com/source/060956.htm','2009-06-24 01:39:01','?',46,46,1.0,2,'?',?,34,0,0,0,?,0,0,0,0.689781436763,0.770461793735,0.310218563237,0.102150783691,?,?,?,?,45.9018141579,16.4387153213,45.9018141579,7.54566855674,100.0,?,0.244948974278,?,?,?,0,0,0.0,0.0,Relevant
623,'http://tr.im/szoE','http://tr.im/404',0,0,'2009-07-16 06:29:26','anonymous','passenger list of plane crash victims http://tr.im/szoe #iranelection #iran #gr88 #neda #sohrab #tehran plz rt rip',114,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.433919285654,0.753922511749,0.566080714346,?,0.0474578997876,?,0.0549870122549,?,37.3971260537,7.00961157588,51.7024553766,18.7437172734,72.3314314209,?,?,?,0.0833333333333,0.0370624658331,0,0,0.0,0.0,Relevant
624,'http://www.facebook.com/mousavi#/note.php?note_id=99172577605&ref=mf','http://www.facebook.com/unsupportedbrowser',1,1,'2009-06-22 08:32:25','anonymous','mousavi s latest message in english http://www.facebook.com/mousavi#/note.php?note_id=99172577605&ref=mf #iranelection #neda #tehran #gr88',138,55655,'http://wayback.archive-it.org/194/20120918182552/http://www.facebook.com/unsupportedbrowser','2012-09-18 00:00:00','?',68,42,1.61904761905,1,'?',?,412,249,664,0,?,140,2117,500,0.748875974767,0.230166345386,0.251124025233,0.0742781352708,0.0979186814751,0.453314260892,0.0846541624179,0.0994501399758,59.525430755,12.7795239716,95.6667076289,7.60706669256,56.9460198052,0.507796359634,0.0353553390593,0.0430381003628,0.0472455591262,0.0357442180724,0,7,0.0,0.636363636364,Relevant
625,'http://bit.ly/mYaly','http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/khatami-a-commission-to-investigate-the-vote.html',4,1,'2009-06-21 17:05:39','anonymous','http://bit.ly/myaly via @addthis khatami s statement today (21 june) #iranelection #gr88 #neda #tehran',102,27200,'http://web.archive.org/web/20090624003859/http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/khatami-a-commission-to-investigate-the-vote.html','2012-10-31 03:25:53','Sun 21 Jun 2009 05:07:13 +0000',19,110,0.172727272727,4,'Khatami: A Commission To Investigate The Vote - The Daily Dish - The Atlantic',106499,0,0,0,0,115,2,32,29,0.566558101261,0.667680226741,0.433441898739,0.0511849260977,0.0559440559441,0.36016591392,0.161806957728,0.18350264059,100.0,15.1473439065,73.03631265,15.1473439065,73.03631265,0.915431385199,0.0963858219944,0.351046977617,0.0737962163805,0.316583975049,0,0,0.0,0.0,Relevant
626,'http://bit.ly/pHn3T','http://www.youtube.com/watch%3Fv%3DCefTJueGEKw',0,0,'2009-06-24 18:48:10','anonymous','ahang baraye neda (song for neda) http://bit.ly/phn3t #iranelection #neda #gr88 #cnn #tehran',92,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 13:24:55 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,136,3,20,20,0.646465374799,0.425495062531,0.353534625201,?,0.0121339209529,?,0.0324292678314,?,2.98874154236,58.8681886135,50.8298519069,5.07700612632,5.87989425551,?,?,?,0.0,0.065795169496,0,0,0.0,0.0,Relevant
627,'http://bit.ly/3CwdwE','http://www.enduringamerica.com/july-2009/2009/7/30/the-latest-from-iran-30-july-memorial-day.html',5,1,'2009-07-30 11:37:49','anonymous','ea #iranelection urgent witness reports #iran police arresting people @ behesht-e-zahra memorial http://bit.ly/3cwdwe #gr88 #neda #tehran',137,4346,'http://web.archive.org/web/20120329125015/http://www.enduringamerica.com/july-2009/2009/7/30/the-latest-from-iran-30-july-memorial-day.html','2012-12-26 16:38:07','Wed 29 Jul 2009 21:54:16 +0000',20,97,0.20618556701,5,'EA WorldView - Archives: July 2009 - The Latest from Iran (30 July): MemorialDay',93590,0,0,0,0,958,0,0,0,0.730417097342,0.710366443253,0.269582902658,0.0734991325849,0.0735414586077,0.992515996372,?,?,100.0,14.8440656968,8.66046298606,14.8440656968,8.66046298606,0.996352571433,0.0988936352868,?,0.0985329278164,?,0,0,0.0,0.0,Relevant
628,'http://bit.ly/J2fZO','http://www.telegraph.co.uk/news/worldnews/middleeast/iran/5939512/Iran-police-beat-opposition-sympathisers-at-graveside-memorial.html',7,1,'2009-07-30 12:36:11','anonymous','iran police beat opposition sympathisers at graveside memorial http://bit.ly/j2fzo #iran #iranelection #tehran #gr88 #neda',122,1480,'http://web.archive.org/web/20101029130051/http://www.telegraph.co.uk/news/worldnews/middleeast/iran/5939512/Iran-police-beat-opposition-sympathisers-at-graveside-memorial.html','2012-03-27 08:29:23','Thu 30 Jul 2009 04:23:38 +0000',19,133,0.142857142857,6,'Iran police beat opposition sympathisers at graveside memorial   - Telegraph',60072,17,0,0,0,37,2,6,6,0.687153517599,0.458550079757,0.312846482401,0.0924994580126,0.0729713206097,0.58034640437,0.0955418857871,0.111017701165,99.9999992675,53.3784235485,57.9530304842,53.3784239394,57.9530309087,0.844611519956,0.163098084666,0.201681879645,0.16947980486,0.184917627271,0,0,0.0,0.0,Relevant
629,'http://tinyurl.com/qymty8','http://www.memri.org/bin/latestnews.cgi%3FID%3DIA54609',2,1,'2009-09-13 08:31:37','anonymous','rt @ouwetinva iranian regime faces challenges from within & from without http://tinyurl.com/qymty8 #iranelection #iran #tehran #gr88 #neda',138,42031,'http://web.archive.org/web/20090922201208/http://www.memri.org/bin/latestnews.cgi%3FID%3DIA54609','2009-09-22 20:12:08','?',25,54,0.462962962963,2,'?',?,0,0,0,0,?,1,4,4,0.765157597532,0.772471761543,0.234842402468,0.0892421496506,0.0342192955415,0.329478984824,0.0600546199476,0.115684737563,15.426078847,15.6320996019,10.9590499295,98.6820660041,71.042356507,0.249557480223,0.111304516151,0.110987859702,0.0260682374766,0.0485222723786,0,0,0.0,0.0,Relevant
630,'http://iran.twazzup.com','http://iran.twazzup.com',75,1,'2009-06-28 18:12:57','anonymous','gr8rdhrt @avoiceforneda real time tweets w/ various news outlets http://iran.twazzup.com #iranelection #gr88 #iran #neda #tehran #twitter',137,2496,'http://web.archive.org/web/20090615173121/http://iran.twazzup.com/','2013-01-16 23:49:35','?',23,23,1.0,0,'?',?,1074,13,60,6,?,557,3322,500,0.575392378029,0.614769008183,0.424607621971,0.123513279163,0.133443662962,0.946220333279,0.109481613271,0.102998107098,100.0,15.3796239906,71.1421972794,15.3796239906,71.1421972794,?,?,?,?,?,0,0,0.0,0.0,Relevant
631,'http://bit.ly/11fkSk','http://www.irannewsdigest.com/2009/08/10/us-intel-chief-says-no-iran-nukes-possible-before-2013/',1,1,'2009-08-11 16:08:21','anonymous',' us intel chief says no iran nukes possible before 2013  http://bit.ly/11fksk - #iranelection #iran #gr88 #tehran #neda (aug 10)',128,9912,'http://web.archive.org/web/20090816185333/http://www.irannewsdigest.com/2009/08/10/us-intel-chief-says-no-iran-nukes-possible-before-2013/','2009-08-16 18:53:33','Mon 10 Aug 2009 11:04:40 +0000',20,96,0.208333333333,4,'?',?,0,0,0,0,51,0,7,7,0.556925399708,0.0935287954136,0.443074600292,0.0864027649327,?,?,?,0.0940634162004,8.88325325058,78.1855744733,78.048258863,6.94542258589,6.93322449247,?,0.0613139339485,0.0500626174322,?,?,0,0,0.0,0.0,Relevant
632,'http://www.un.org/members/m','http://www.un.org/en/members/m',0,0,'2009-06-21 21:48:47','anonymous','rt @amadril contact info for un offices http://www.un.org/members/m... #iranelection #gr88 #tehran #neda',104,10000000000000000000000,'?','xxxxxxxx','?',27,30,0.9,3,'?',?,0,0,0,0,?,0,0,0,0.598065269873,0.841871340808,0.401934730127,?,?,?,?,?,100.0,61.9011941516,100.0,61.9011941516,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
633,'http://is.gd/18BTG','http://www.filipinowriter.com/the-tragic-face-of-todays-iranian-revolution-warning-very-graphic',5,1,'2009-06-21 21:54:44','anonymous','my post on why we need to spread the image of neda s death. read third comment http://is.gd/18btg #iranelection #neda #tehran #gr88',131,2468,'http://web.archive.org/web/20111011223552/http://filipinowriter.com/the-tragic-face-of-todays-iranian-revolution-warning-very-graphic','2011-10-11 22:35:52','?',18,95,0.189473684211,1,'?',?,4,3,0,0,?,0,6,6,0.497700732064,0.364072832799,0.502299267936,0.070813432146,0.0714686926708,0.900038177637,0.11570354779,0.11464272011,99.8426531338,0.300818614448,0.794509505163,0.301292689052,0.79576161112,0.992865617083,0.0884693808967,0.1074199855,0.0992915508692,0.114309045043,0,0,0.0,0.0,Relevant
634,'http://bit.ly/9weno','http://www.facebook.com/ext/share.php%3Fsid%3D219417100023%26h%3DhnThe%26u%3DQphtf%26ref%3Dnf',0,0,'2009-07-30 17:23:50','anonymous','rt @tehranbureau new chant http://bit.ly/9weno #iran #tehran #gr88 #neda #iranelection',86,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 09:22:15 +0000',19,93,0.204301075269,2,'?',?,0,0,0,0,487,0,0,0,0.703826465033,0.314546326398,0.296173534967,?,0.0251497727414,?,?,?,100.0,58.5843126412,100.0,58.5843126412,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
635,'http://bit.ly/wYK6I','http://www.thedailybeast.com/blogs-and-stories/2009-06-17/irans-feminist-revolution/%3Fcid%3Dhp%3Amainpromo6',0,0,'2009-06-21 22:39:34','anonymous','rt http://bit.ly/wyk6i yes  the women are standing up. #iranelection #neda #gr88 #tehran',88,10000000000000000000000,'?','xxxxxxxx','Sat 20 Jun 2009 18:49:08 +0000',19,108,0.175925925926,4,'?',53892,0,1,0,0,510,0,0,0,0.63652004957,0.751937094343,0.36347995043,?,0.0251065804881,?,?,?,8.66028419177,58.1841628255,100.0,14.8842636402,8.66028419177,?,?,?,0.0352289616562,?,0,0,0.0,0.0,Relevant
636,'http://bit.ly/6U2t8','http://www.youtube.com/watch%3Fv%3DnH_Rl6sikUo',1,1,'2009-06-22 00:19:13','anonymous','http://bit.ly/6u2t8 #neda #gr88 #tehran #iranelection this is a moving video that explains what this is all about. rt!',118,81852,'http://web.archive.org/web/20120417230325/http://www.youtube.com/watch%3Fv%3DnH_Rl6sikUo','2012-04-17 23:03:25','Sat 20 Jun 2009 21:57:49 +0000',19,46,0.413043478261,1,'Wind of Change in Iran',?,458,79,49,6,371,22,76,73,0.627965347651,0.343009218458,0.372034652349,0.0412110851664,0.0375749310207,0.541106610682,0.0887264294612,0.0817425439525,11.0191103534,18.1967591875,3.60730105358,60.5553452668,32.7367721885,0.435804572512,0.0693745935094,0.111803398875,0.0969762275753,0.147092626271,0,0,0.0,0.0,Relevant
637,'http://is.gd/18DQS','http://thehill.com/leading-the-news/obama-urges-international-support-for-iran-protestors-2009-06-21.html',2,1,'2009-06-22 00:53:22','anonymous','rt @schillingfan rt @cbn2 obama s latest statement on #iranelection http://is.gd/18dqs #gr88 #neda #tehran (thank you @cody_k)//thanks!',135,1613,'http://web.archive.org/web/20090624012015/http://thehill.com/leading-the-news/obama-urges-international-support-for-iran-protestors-2009-06-21.html','2009-06-24 01:20:15','?',18,105,0.171428571429,2,'?',?,10,0,0,0,?,4,32,28,0.797864993438,0.0469304668615,0.202135006562,0.0345032779671,0.0214669395371,0.314852485016,0.0754172443013,0.154166666667,27.9303453106,15.5984691692,17.2323459207,55.8477490904,61.6975756263,0.147290461683,0.0442711002076,0.213849730692,0.027565892321,0.0532623641291,0,0,0.0,0.0,Relevant
638,'http://bit.ly/73O3y','http://www.youtube.com/watch%3Fv%3D3No1WRDJEb0',0,0,'2009-07-30 20:44:18','anonymous','video from modares ave. today protest http://bit.ly/73o3y #iranelection #iran #gr88 #tehran #neda',97,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 12:44:18 +0000',19,46,0.413043478261,1,'?',?,7,0,0,0,72,0,0,0,0.524422045621,0.537831101299,0.475577954379,?,0.0616756712106,?,?,?,15.6782440475,52.3370006769,100.0,29.9563288777,15.6782440475,?,?,?,0.277350098113,?,0,0,0.0,0.0,Relevant
639,'http://bit.ly/GrgpP','http://www.youtube.com/watch%3Fv%3DOdvwvedh210',0,0,'2009-07-26 01:45:05','anonymous','#iranelection #iran #tehran #gr88 #neda #sohrab green scroll paris 25 july http://bit.ly/grgpp',94,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 17:45:06 +0000',19,46,0.413043478261,1,'Paris 25 July Longest protest banner in the world.',?,1,0,0,0,8,0,0,0,0.531481097967,0.664604841019,0.468518902033,?,0.0528770345011,?,?,?,16.6548123653,56.6215609406,100.0,29.4142586122,16.6548123653,?,?,?,0.0890870806375,?,0,0,0.0,0.0,Relevant
640,'http://bit.ly/peUyP','http://www.youtube.com/watch%3Fv%3Dxtpd-KYsyJw',0,0,'2009-07-30 22:03:59','anonymous','video tehran 30 july  police beaing a brave young boy  pls rate this video  http://bit.ly/peuyp #iranelection #iran #tehran #gr88 #neda',135,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 14:03:00 +0000',19,46,0.413043478261,1,'?',?,5,0,0,0,57,0,3,3,0.686780466732,0.597094773632,0.313219533268,?,0.0621558211652,?,0.0643267520903,?,16.6548608901,96.8743427928,7.78465841243,17.1922311006,46.7410593447,?,?,?,0.159363814578,0.188982236505,0,0,0.0,0.0,Relevant
641,'http://bit.ly/x84aD','http://www.youtube.com/watch%3Fv%3D1SHnXOUPtuU',4,1,'2009-07-30 23:23:04','anonymous','video  30 july 2009 yousef abad  tehran http://bit.ly/x84ad #iranelection #iran #tehran #gr88 #neda #sohrab',107,14628,'http://web.archive.org/web/20110708032652/http://www.youtube.com/watch%3Fv%3D1SHnXOUPtuU','2011-11-05 06:16:13','Thu 30 Jul 2009 11:27:18 +0000',19,46,0.413043478261,1,'',?,487,0,0,0,671,6,29,29,0.558191745202,0.638951614826,0.441808254798,0.0705030001427,?,?,?,0.08040573253,51.7116576208,72.3405671802,81.4740675214,71.4836220346,63.4700821918,?,0.0734993936325,0.0814945778804,?,?,0,0,0.0,0.0,Relevant
642,'http://bit.ly/info/dDA8t','http://bit.lyhttps%3A//bitly.com/dDA8t%2B',0,0,'2009-06-22 05:07:58','anonymous','links to iranian photos/blogs (english) http://bit.ly/info/dda8t updated daily pls comment & rt #iranelection #neda #gr88 #tehran',129,10000000000000000000000,'?','xxxxxxxx','?',24,41,0.585365853659,3,'?',?,0,0,0,0,?,0,0,0,0.728796653978,0.812824070427,0.271203346022,?,?,?,?,?,100.0,3.06367940557,100.0,3.06367940557,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
643,'http://poemforiran.webs.com/','http://poemforiran.webs.com/',0,0,'2009-06-22 05:57:48','anonymous','important please look at this site. videos  poem  tear gas info and pictures. http://poemforiran.webs.com/ #iranelection #tehran #neda #gr88',140,10000000000000000000000,'?','xxxxxxxx','?',28,28,1.0,0,'?',?,1,0,0,0,?,0,6,6,0.769738917242,0.0761141042781,0.230261082758,?,0.126025207563,?,0.138749187019,?,100.0,6.82927976708,84.8631391449,6.82927976708,84.8631391449,?,?,?,?,?,0,0,0.0,0.0,Relevant
644,'http://iranhumanrights.info/','http://iranhumanrights.info/',7,1,'2009-07-13 19:10:29','anonymous','rt @tari00 updated information by intl campaign 4 human rights iran http://iranhumanrights.info/ #iran #iranelection #gr88 #neda #tehran',136,7847,'http://web.archive.org/web/20100123212116/http://iranhumanrights.info/','2010-01-23 21:21:16','?',28,28,1.0,0,'?',?,20,0,0,0,?,9,38,38,0.734166500714,0.847608424123,0.265833499286,0.110980967937,?,?,?,0.117889511938,2.80280443394,14.3507017294,5.49036790418,19.5307831407,51.0494830738,?,0.137919321092,0.146348428407,?,?,0,0,0.0,0.0,Relevant
645,'http://bit.ly/jq6o7','http://raheazadi.com/events-2/%3Fevent_id%3D4',0,0,'2009-08-12 16:52:44','anonymous','rt @tressa_kaye san diego  ca september 7  930pm  930pm 349 broadway http://bit.ly/jq6o7 #iran #gr88 #neda #tehran #iranelection',129,10000000000000000000000,'?','xxxxxxxx','Fri 31 Jul 2009 04:13:05 +0000',19,45,0.422222222222,2,'?',?,1,0,0,0,262,5,29,29,0.663730174751,0.800719001837,0.336269825249,?,0.0642616923616,?,0.0642912176066,?,100.0,46.2795297821,69.7193221868,46.2795297821,69.7193221868,?,?,?,?,?,0,0,0.0,0.0,Relevant
646,'http://tinyurl.com/noxush','http://i635.photobucket.com/albums/uu74/xeenyth/atheistgraphics/FREE-IRAN-INTERNET-ACCESS.png',0,0,'2009-06-22 07:13:15','anonymous','free internet access info in iran http://tinyurl.com/noxush - please share! rt #iranelection #tehran #neda #gr88',112,10000000000000000000000,'?','xxxxxxxx','?',25,93,0.268817204301,5,'?',?,20,0,0,0,?,3,64,64,0.656322129771,0.606037886027,0.343677870229,?,0.0237356331639,?,0.0233647410786,?,100.0,6.57273112475,25.1913565126,6.57273112475,25.1913565126,?,?,?,?,?,0,0,0.0,0.0,Relevant
647,'http://tinyurl.com/mfyr4l','http://www.strongvpn.com/freeiran.shtml',1,1,'2009-06-22 07:26:28','anonymous','rt strong vpn free vpn for iranians http://tinyurl.com/mfyr4l #iranelection #gr88 #neda #tehran',95,33918,'http://web.archive.org/web/20090728165146/http://www.strongvpn.com/freeiran.shtml','2009-07-28 16:51:46','?',25,39,0.641025641026,1,'?',?,0,0,0,0,?,0,13,13,0.664672531503,0.465034231767,0.335327468497,0.0668900062091,0.0594732585087,0.436802696075,0.09450855429,0.132868072596,85.6876176558,6.07996165953,5.84058454328,5.20977430044,5.00465775231,0.512569285782,0.0870388279778,0.125738922692,0.115470053838,0.166811531246,0,0,0.0,0.0,Relevant
648,'http://tinyurl.com/79ovf','http://www.globalsecurity.org/military/library/policy/army/fm/21-76-1/fm_21-76-1survival.pdf',49,1,'2009-06-22 07:50:21','anonymous','rt @saeedjabbar rt @ellisera rt us survival/evasion/recovery manual http://tinyurl.com/79ovf #iranelection #neda #gr88 #tehran',126,2507,'http://web.archive.org/web/20041225070834/http://www.globalsecurity.org/military/library/policy/army/fm/21-76-1/fm_21-76-1survival.pdf','2012-06-02 10:19:01','?',24,92,0.260869565217,7,'?',?,31,4,4,0,?,1,8,8,0.665773282785,0.594589319121,0.334226717215,0.00660312586729,0.00660312586729,1.0,0.0225539685545,0.0225539685545,100.0,8.17948376773,56.5823547952,8.17948376773,56.5823547952,?,?,?,?,?,0,0,0.0,0.0,Relevant
649,'http://bit.ly/9bBRJ','https%3A//rdl.train.army.mil/soldierPortal/atia/adlsc/view/public/9553-1/fm/4-25.11/fm4_25x11.pdf',0,0,'2009-06-22 07:51:24','anonymous','rt us military first aid manual in english http://bit.ly/9bbrj #iranelection #neda #gr88 #tehran',96,10000000000000000000000,'?','xxxxxxxx','Wed 17 Jun 2009 00:44:01 +0000',19,97,0.19587628866,11,'ATIA Catalog',1497,0,0,0,0,295,1,17,17,0.731965997122,0.709068046686,0.268034002878,?,?,?,?,?,100.0,57.5964067337,44.2287977295,57.5964067337,44.2287977295,?,?,?,?,?,0,0,0.0,0.0,Relevant
650,'http://bit.ly/3sNJBl','http://www.youtube.com/watch%3Fv%3DRMoNhGFX9qQ',0,0,'2009-07-31 10:57:05','anonymous','rt @tntiran rt @eveheaven video-shiraz city protest-30july #iran #iranelection http://bit.ly/3snjbl #gr88 #neda #tehran #iran88 #gr8rdh',135,10000000000000000000000,'?','xxxxxxxx','Fri 31 Jul 2009 02:48:17 +0000',20,46,0.434782608696,1,'Shiraz-Protester-Gaz Square-30 July   ',?,36,0,0,0,161,2,4,4,0.547641581372,0.647288146402,0.452358418628,?,0.040665384759,?,0.0439606892447,?,16.7525142065,6.63005841219,56.6890980235,39.576497775,29.551562453,?,?,?,0.0415945165404,0.0393444737682,0,0,0.0,0.0,Relevant
651,'http://bit.ly/3AUbsy','http://news.bbc.co.uk/2/hi/middle_east/8200780.stm',12,1,'2009-08-14 16:55:21','anonymous','rt @iran__news bbc iran inmates  tortured to death  http://bit.ly/3aubsy #iranelection  iran #tehran #neda #gr88',112,3938,'http://web.archive.org/web/20090919180059/http://news.bbc.co.uk/2/hi/middle_east/8200780.stm','2011-12-01 20:15:05','Thu 13 Aug 2009 16:35:13 +0000',20,50,0.4,4,'BBC NEWS | Middle East | Iran inmates 'tortured to death'',84801,375,0,0,0,90,35,197,195,0.670821476639,0.801405806211,0.329178523361,0.0652870910855,0.0554633537546,0.6344969029,0.12890649587,0.144841364876,91.0602046558,11.7319413373,5.83436366435,12.8837194927,6.40714973836,0.963448572153,0.110940039245,0.167989257753,0.114519666863,0.169376871474,0,0,0.0,0.0,Relevant
652,'http://bit.ly/1Tur4m','http://www.youtube.com/watch%3Fv%3DsyjGG07Y5yM',0,0,'2009-09-26 07:29:12','anonymous','rt @nedaagain green scroll video #iranelection #greenny #v http://bit.ly/1tur4m ----- nyc sept. 23  09 ---- #iran #neda #gr88 #tehran',133,10000000000000000000000,'?','xxxxxxxx','Thu 24 Sep 2009 08:35:54 +0000',20,46,0.434782608696,1,'?',?,242,32,0,0,269,7,45,45,0.431536868283,0.596721531758,0.568463131717,?,0.061642306071,?,0.0806567086967,?,15.6782976422,61.7111238773,56.4385591194,25.4059505922,27.7794080621,?,?,?,0.148864585513,0.206021410858,0,0,0.0,0.0,Relevant
653,'http://is.gd/1VREE','http://www.google.com/hostednews/afp/article/ALeqM5i_XKEG7_hPACjRP_C1UAJowaKJFQ',0,0,'2009-07-31 12:49:40','anonymous','rt @sara701 @lissnup isna reporting thirty  rioters  on trial tomorrow http://is.gd/1vree #iranelection #iran #gr88 #iran88 #neda #tehran',137,10000000000000000000000,'?','xxxxxxxx','?',18,79,0.227848101266,4,'?',?,7,0,0,0,?,3,8,8,0.655558659,0.836803077157,0.344441341,?,0.0717430053979,?,0.0878455276875,?,2.80604729622,6.3805590564,19.8691527306,43.9780789022,14.1226318719,?,?,?,0.0941299524321,0.0977939573758,0,0,0.0,0.0,Relevant
654,'http://bit.ly/lrHsU','http://www.roozonline.com/english/news/newsitem/article/2009/july/30//both-were-tortured-to-death.html',1,1,'2009-07-31 13:35:56','anonymous','both were tortured to death http://bit.ly/lrhsu #iranelection #iran #tehran #neda #gr88',87,46512,'http://web.archive.org/web/20110120023108/http://www.roozonline.com/english/news/newsitem/article/2009/july/30/both-were-tortured-to-death.html','2011-01-20 02:31:08','Wed 29 Jul 2009 19:15:46 +0000',19,102,0.186274509804,9,' :: ',57786,24,0,0,0,90,2,6,6,0.621010169111,0.688125237957,0.378989830889,0.0174368512727,0.0287807026765,0.52166770296,0.0286364375942,0.0115662986393,100.0,58.7257423557,56.4747253552,58.7257423557,56.4747253552,?,?,?,?,?,0,0,0.0,0.0,Relevant
655,'http://bit.ly/abzNW','https%3A//www.torproject.org/docs/tor-doc-relay.html.en',0,0,'2009-06-22 14:40:04','anonymous','rt donate bandwidth to iran  run a tor relay http://bit.ly/abznw #iranelection #gr88 #tehran #neda',98,10000000000000000000000,'?','xxxxxxxx','Thu 18 Jun 2009 14:21:04 +0000',19,55,0.345454545455,4,'Tor Project: Relay Configuration Instructions',14293,177,19,19,0,269,106,853,500,0.654086281164,0.663691215399,0.345913718836,?,0.0860662965824,?,0.016188097706,?,100.0,33.9136227685,56.2570366575,33.9136227685,56.2570366575,?,?,?,?,?,0,0,0.0,0.0,Relevant
656,'http://bit.ly/V595h','http://www.youtube.com/watch%3Fv%3DQ3puJa2EfcM',15,1,'2009-06-23 05:31:24','anonymous','must watch ahmadinejad video http://bit.ly/v595h #iranelection #gr88 #neda #tehran #netrevolution iran',102,35,'http://web.archive.org/web/20100307053159/http://www.youtube.com/watch%3Fv%3DQ3puJa2EfcM','2012-04-28 13:23:08','Mon 22 Jun 2009 00:36:35 +0000',19,46,0.413043478261,1,'AHMADINEJAD BREAKS HIS SILENCE - Andy Cobb',?,1408,0,5,1,3907,101,758,500,0.590123929235,0.439572356927,0.409876070765,0.067194123011,0.0569665893985,0.305845301451,0.103137727584,0.105780727811,26.1942399465,5.32803883521,8.7433284263,20.3404979343,33.3788208559,0.702604141136,0.153694655874,0.144187450182,0.119047619048,0.107744718481,0,3,0.0,0.272727272727,Relevant
657,'http://twitpic.com/dp6kc','http://twitpic.com/dp6kc',0,0,'2009-08-13 14:23:38','anonymous','rt @t4tx rt @sweet swedes stockholm police solidarity with iranians - http://twitpic.com/dp6kc #iranelection #iran #gr88 #neda #tehran',134,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,2,0,0,0,?,6,14,14,0.710796629446,0.63527176369,0.289203370554,?,0.13103560459,?,0.150690945279,?,69.6889038556,8.57629870352,70.0705612495,12.3065484303,99.4553241944,?,?,?,0.544331053952,0.476289672208,0,0,0.0,0.0,Relevant
658,'http://bit.ly/M3WYh','http://www.youtube.com/watch%3Fv%3Dw7LTNrlUQjE',2,1,'2009-07-31 13:55:24','anonymous','various artists- n. e. d. a. http://bit.ly/m3wyh #iran #iranelection #gr88 #neda #tehran',88,36276,'http://wayback.archive-it.org/1147/20090927214931/http://www.youtube.com/watch%3Fv%3Dw7LTNrlUQjE','2011-11-23 06:45:31','Mon 29 Jun 2009 23:34:04 +0000',19,46,0.413043478261,1,'Various Artists- N. E. D. A.',?,612,24,8,0,918,6,47,46,0.72330935468,0.508120672628,0.27669064532,0.0512989176043,0.0569398623374,0.0766750242941,0.0946306517945,0.0879769178847,14.2834682506,4.04882663881,4.38437532572,28.3462431378,30.6954532947,0.567930139064,0.0968245836552,0.242285459292,0.103509833901,0.2,0,0,0.0,0.0,Relevant
659,'http://twitpic.com/c8n99/full','http://twitpic.com/c8n99/full',3,1,'2009-08-13 22:10:54','anonymous','rt@ohiomale my congratulations card to ahmadinejad http://twitpic.com/c8n99/full #iranelection #iran #gr88 #neda #tehran #stopamahdi',132,6546,'http://wayback.archive-it.org/1147/20090918125952/http://twitpic.com/c8n99/full','2009-09-22 00:00:00','?',29,29,1.0,2,'?',?,10,0,0,0,?,1,9,9,0.571370850064,0.419360229653,0.428629149936,0.0838473088632,0.0831410993211,0.344839921068,0.0733235575107,0.0739463757847,61.9951017065,12.7050633912,32.2965823303,7.87651697126,20.0222990634,0.0,0.0,0.0,0.154303349962,0.136082763488,0,0,0.0,0.0,Relevant
660,'http://tr.im/oKJ5','http://tr.im/404',0,0,'2009-06-23 00:38:38','anonymous','rt @mllinton know the rules! iran election cyberwarfare guide http://tr.im/okj5 #iranelection #gr88 #neda #tehran',113,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.598379269374,0.881120560118,0.401620730626,?,0.0521050105719,?,0.0629843163976,?,37.3971260537,69.8510244699,51.7024553766,53.5384073999,72.3314314209,?,?,?,0.0912870929175,0.0370624658331,0,0,0.0,0.0,Relevant
661,'http://bit.ly/8JHRV','http://online.wsj.com/article/SB124562668777335653.html',85,1,'2009-06-23 18:54:23','anonymous','rt iran s web spying aided by western technology http://bit.ly/8jhrv #deeppacketinspection #iranelection #iran #neda #tehran #gr88 rt',133,1426,'http://web.archive.org/web/20110805191809/http://online.wsj.com/article/SB124562668777335653.html','2012-11-09 10:48:12','Sun 21 Jun 2009 16:35:31 +0000',19,55,0.345454545455,2,'Iran's Web Spying Aided By Western Technology - WSJ.com',197785,4535,0,62,16,4013,481,2849,500,0.73233675078,0.720153332812,0.26766324922,0.0446713556182,0.048309742468,0.661949020568,0.173828244968,0.167289389234,99.9999999999,43.9008372015,8.98943083102,43.9008372016,8.98943083102,0.915424561734,0.0431531852002,0.249554067564,0.0422577127364,0.245899488683,0,0,0.0,0.0,Relevant
662,'http://bit.ly/43QFlV','http://www.youtube.com/watch%3Fv%3DjdWwcILEhRo',0,0,'2009-08-28 00:56:26','anonymous','mom s message for the government of #iran #iranelection #neda #gr88 #tehran http://bit.ly/43qflv',96,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 06:31:56 +0000',20,46,0.434782608696,1,'My Mom's message for the Government of Iran',?,20,0,0,0,13,6,35,33,0.607765066283,0.777174986558,0.392234933717,?,0.044728662785,?,0.066890315389,?,16.6548549297,57.6165230191,68.9422256752,28.90638667,24.1576983722,?,?,?,0.108147614087,0.102919964212,0,0,0.0,0.0,Relevant
663,'http://tinyurl.com/kkzxww','http://www.youtube.com/watch%3Fv%3DnpdISZUtdmU%26eurl%3Dhttp://iranianrevolution.wordpress.com/%26feature%3Dplayer_embedded',0,0,'2009-06-23 02:40:38','anonymous','rt lets send this video to obama ! graphic! -->> http://tinyurl.com/kkzxww #iranelection #gr88 #tehran #neda',108,10000000000000000000000,'?','xxxxxxxx','?',25,123,0.20325203252,2,'?',?,0,0,0,0,?,145,2098,500,0.543482201199,0.262523478584,0.456517798801,?,0.0534522483825,?,0.029690784761,?,100.0,11.4547761308,87.8897121588,11.4547761308,87.8897121588,?,?,?,?,?,0,1,0.0,0.0666666666667,Relevant
664,'http://bit.ly/2ytGVE','http://thelede.blogs.nytimes.com/2009/07/31/latest-iran-protests-reverberate-online/%23comments',0,0,'2009-08-01 01:48:03','anonymous','nyt lede latest iran protests reverberate online http://bit.ly/2ytgve #iranelection #iran #tehran #neda #gr88 rt',112,10000000000000000000000,'?','xxxxxxxx','Fri 31 Jul 2009 17:47:32 +0000',20,95,0.210526315789,5,'Latest Iran Protests Reverberate Online - NYTimes.com',93208,88,0,0,0,44,10,50,11,0.754826159663,0.0630888464435,0.245173840337,?,0.048924605479,?,0.0543606727545,?,100.0,57.207591387,14.1582998837,57.207591387,14.1582998837,?,?,?,?,?,0,0,0.0,0.0,Relevant
665,'http://tinyurl.com/ov9g28','http://iran.whyweprotest.net/news-current-events/1966-green-brief-5-niteowl.html',1,1,'2009-06-23 02:51:05','anonymous','rt rt latest updates read latest green brief http://tinyurl.com/ov9g28 iran #iranelection #neda #tehran #gr88 neda tehran',121,37758,'http://web.archive.org/web/20090626132023/http://iran.whyweprotest.net/news-current-events/1966-green-brief-5-niteowl.html','2009-06-26 13:20:23','?',25,80,0.3125,2,'?',?,442,983,47,0,?,0,0,0,0.601484379638,0.166739325973,0.398515620362,0.0811140047358,?,?,?,?,2.39806540621,3.86220991153,2.39806540621,62.0904989926,100.0,?,0.102752466548,?,?,?,0,0,0.0,0.0,Relevant
666,'http://bit.ly/gN96g','http://images.google.com/images%3Fhl%3Den%26q%3Dmedusa%26um%3D1%26ie%3DUTF-8%26sa%3DN%26tab%3Dwi',0,0,'2009-08-01 13:28:04','anonymous','@oxfordgirl heard that girl-a really bad hair day- http://bit.ly/gn96g -#iran #iranelection #neda #gr88 #tehran',111,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 05:26:35 +0000',19,96,0.197916666667,1,'?',?,0,0,0,0,18,0,0,0,0.270719589287,0.0527186434803,0.729280410713,?,?,?,?,?,100.0,59.3194023923,100.0,59.3194023923,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
667,'http://tinyurl.com/n47qty','http://128.100.171.10/modules.php%3Fop%3Dmodload%26name%3DNews%26file%3Darticle%26sid%3D2371%26mode%3Dthread%26order%3D0%26thold%3D0',0,0,'2009-06-23 04:56:51','anonymous','rt @infowarmonitor iran accuses western media of cyber war http://tinyurl.com/n47qty #iranelection #gr88 #neda #tehran',120,10000000000000000000000,'?','xxxxxxxx','?',25,132,0.189393939394,1,'?',?,0,0,0,0,?,0,0,0,0.667316964367,0.733401696316,0.332683035633,?,?,?,?,?,100.0,83.3794704819,100.0,83.3794704819,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
668,'http://bit.ly/eXA6Z','http://www.roozonline.com/english/news/newsitem/article/2009/august/03//number-of-killed-may-be-365.html',2,1,'2009-08-02 23:46:01','anonymous','rooz number of killed may be 365 http://bit.ly/exa6z #iranelection #iran #tehran #neda #gr88',92,18718,'http://web.archive.org/web/20090807045759/http://www.roozonline.com/english/news/newsitem/article/2009/august/03/number-of-killed-may-be-365.html','2012-03-13 11:25:29','Sun 02 Aug 2009 15:45:42 +0000',19,104,0.182692307692,9,' :: ',57866,7,0,0,0,14,0,8,8,0.700266100381,0.41886123315,0.299733899619,0.0357370844946,?,?,?,0.0386676527044,100.0,50.9057621681,61.8069681516,50.9057621681,61.8069681516,?,?,?,?,?,0,0,0.0,0.0,Relevant
669,'http://bit.ly/9V5q3','http://www.lemonde.fr/proche-orient/article/2009/08/01/trois-americains-arretes-en-iran_1225031_3218.html%23xtor%3DRSS-3208001',0,0,'2009-08-01 14:04:33','anonymous','rt @lemondefr trois amricains arrts en iran http://bit.ly/9v5q3 #iranelection #iran #tehran #gr88 #neda',106,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 06:02:54 +0000',19,126,0.150793650794,6,'Trois Amricains arrts en Iran',48028,3,0,0,0,38,2,3,3,0.701086119158,0.421543119334,0.298913880842,?,0.0274044035716,?,0.0313650734224,?,100.0,9.15994673287,57.7563891347,9.15994673287,57.7563891347,?,?,?,?,?,0,0,0.0,0.0,Relevant
670,'http://twitpic.com/85kex','http://twitpic.com/85kex',0,0,'2009-06-23 10:20:25','anonymous','http://twitpic.com/85kex rt test your humanity are you human or monster? #iranelection #gr88 #neda #tehran #cnn #fox',116,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,3,15,15,0.666140361832,0.397702548317,0.333859638168,?,0.0476968482815,?,0.114003356308,?,82.2955710475,6.6216660822,6.57311856399,8.04619981115,7.98720815753,?,?,?,0.187522892375,0.388449298034,0,0,0.0,0.0,Relevant
671,'http://tr.im/pvnv','http://tr.im/pvnv',0,0,'2009-06-23 20:50:30','anonymous','rt @dcb23#iran expels the brits http://tr.im/pvnv #iranelections #tehran #gr88 #neda',84,10000000000000000000000,'?','xxxxxxxx','?',17,17,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.536253619599,0.480655148904,0.463746380401,?,?,?,?,?,37.3971260537,31.5242512376,100.0,84.2959194039,37.3971260537,?,?,?,0.0980580675691,?,0,0,0.0,0.0,Relevant
672,'http://bit.ly/9rP6E','http://www.whitehouse.gov/blog/The-Presidents-Opening-Remarks-on-Iran-with-Persian-Translation/',78,1,'2009-06-24 06:30:58','anonymous','rt @jillmaire check out obama s full text on iran   http://bit.ly/9rp6e #iranelection #gr88 #iran9 #iran09 #tehran #neda',120,660,'http://web.archive.org/web/20100314064158/http://www.whitehouse.gov/blog/The-Presidents-Opening-Remarks-on-Iran-with-Persian-Translation/','2012-11-14 21:00:07','Tue 23 Jun 2009 12:21:17 +0000',19,95,0.2,2,'The President's Opening Remarks on Iran with Persian Translation | The White House',61017,1,0,0,0,504,165,1069,500,0.621300056579,0.22861938887,0.378699943421,0.0476839679595,0.0320719217475,0.697368318987,0.153392997769,0.17576511203,100.0,85.5258402656,16.9928013228,85.5258402656,16.9928013228,0.952651016459,0.0201619459636,0.21195010542,0.0393749615479,0.20333142711,0,2,0.0,0.105263157895,Relevant
673,'http://bit.ly/10D441#iran','http://www.facebook.com/album.php%3Faid%3D115779%26id%3D92844506234%26l%3Dd94dd672ad',0,0,'2009-10-07 07:57:33','anonymous',' pro-democracy and human rights rally  new york city 24 september  http://bit.ly/10d441#iran #iranelection #neda #gr88 #tehran #shiraz',134,10000000000000000000000,'?','xxxxxxxx','Sat 26 Sep 2009 13:37:05 +0000',25,84,0.297619047619,1,'?',?,0,0,0,0,122,1,11,11,0.749573757777,0.786789517753,0.250426242223,?,0.0216981518301,?,0.0754771388793,?,100.0,19.7079220994,76.0583891451,19.7079220994,76.0583891451,?,?,?,?,?,0,0,0.0,0.0,Relevant
674,'http://bit.ly/ihWHy','http://www.washingtontimes.com/news/2009/jun/25/opposition-alters-tactics-to-avoid-protest-deaths/',13,1,'2009-06-25 10:20:06','anonymous','rt @washtimes iran protesters alter tactics to avoid death http://bit.ly/ihwhy #iran #iranelection #neda #tehran #gr88',118,3590,'http://web.archive.org/web/20121014111956/http://www.washingtontimes.com/news/2009/jun/25/opposition-alters-tactics-to-avoid-protest-deaths/','2012-11-30 17:18:48','Thu 25 Jun 2009 01:37:54 +0000',19,98,0.19387755102,5,'Iran protesters alter tactics to avoid death - Washington Times',96374,25,0,0,0,2,4,11,11,0.575717853847,0.480812554061,0.424282146153,0.0561273554062,0.0550420110484,0.746328959514,0.0723908070048,0.069717229605,99.9968146145,14.7814244231,4.34246652045,14.7818952834,4.34260484916,0.951485913604,0.0866719056602,0.125389206962,0.0840840992495,0.121645398733,0,0,0.0,0.0,Relevant
675,'http://reportages.spiritofsirius.com','http://reportages.spiritofsirius.com',4,1,'2009-06-24 19:40:56','anonymous','all new video of today protests ! rt rt rt info/pic/vid ( http://reportages.spiritofsirius.com ) #iranelection #gr88 #tehran #neda #iran9',137,5460,'http://web.archive.org/web/20090908211156/http://reportages.spiritofsirius.com/','2009-09-08 21:11:56','?',36,36,1.0,0,'?',?,13,0,0,0,?,6,155,153,0.583155105653,0.336500200121,0.416844894347,0.0824786098842,?,?,?,0.0795723788423,60.6855711879,60.147631884,74.2523750596,36.5009339648,81.728794721,?,0.0,0.0894427191,?,?,0,0,0.0,0.0,Relevant
676,'http://www.khamenei.ir/','http://www.khamenei.ir/',655,1,'2009-08-16 10:46:10','anonymous','devil has a web site!! http://www.khamenei.ir/ please bring it down!! #iranelection #iran #neda #gr88 #tehran #shiraz -where are you geeks?',139,3,'http://web.archive.org/web/20060110104607/http://www.khamenei.ir/','2013-01-17 19:39:57','?',23,23,1.0,0,'?',?,430,363,258,16,?,40,372,362,0.577232976963,0.659576907641,0.422767023037,0.116690007002,0.0708881205008,0.381987904233,0.0452137800674,0.0697765820026,100.0,58.8181707286,18.8892536917,58.8181707286,18.8892536917,?,?,?,?,?,0,0,0.0,0.0,Relevant
677,'http://bit.ly/2REp7','http://www.nationalreview.com/node/227781',0,0,'2009-06-29 01:25:33','anonymous','rt @bantrybay national review darkness in tehran http://bit.ly/2rep7 #iranelection #gr88 #neda #erin #tehran',108,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 17:19:33 +0000',19,41,0.463414634146,2,'?',?,0,0,0,0,48,0,0,0,0.650064031528,0.476087227674,0.349935968472,?,0.0354618847727,?,?,?,5.92608966167,59.2588508682,100.0,10.0003452224,5.92608966167,?,?,?,0.0551970680096,?,0,0,0.0,0.0,Relevant
678,'http://bit.ly/2UaBI','http://thenextweb.com/TwitterKeys/keys.php',63,1,'2009-10-11 03:25:34','anonymous','rt @parsa4 rt @uncoolbobby eric clapton -tears in heaven  http://bit.ly/2uabi #iran #iranelection #behnoud #tehran #neda #gr88 #sohrab #ir',139,1444,'http://web.archive.org/web/20120917034938/http://thenextweb.com/TwitterKeys/keys.php','2012-10-30 06:34:16','Fri 13 Feb 2009 03:10:56 +0000',19,42,0.452380952381,2,'TwitterKeys',18677,155,33,52,17,969,559,2599,500,0.655024830141,0.426116996061,0.344975169859,0.0146270129526,0.0152605076157,0.958487969143,0.061741639719,0.0666551912097,100.0,8.91326690982,9.78709749495,8.91326690982,9.78709749495,1.0,0.0,0.016932136537,0.0,0.016932136537,0,1,0.0,0.0526315789474,Relevant
679,'http://bit.ly/hTkXZ','http://www.straitstimes.com/Breaking%252BNews/World/Story/STIStory_395165.html',0,0,'2009-06-25 04:03:55','anonymous','rt mourning ceremony for protesters expected to be held on thursday in #tehran #iranelection #revolution #neda #gr88 http://bit.ly/htkxz',136,10000000000000000000000,'?','xxxxxxxx','Wed 24 Jun 2009 19:10:37 +0000',19,78,0.24358974359,4,'?',?,3,2,6,0,13,1,5,5,0.678253525465,0.790073976356,0.321746474535,?,0.0138888888889,?,0.0290129426593,?,100.0,10.377218875,53.3276239616,10.377218875,53.3276239616,?,?,?,?,?,0,0,0.0,0.0,Relevant
680,'http://bit.ly/Be8Nx','http://www.etemademelli.ir/',171,1,'2009-08-02 10:58:55','anonymous','rt @iranrgreen rt @iranbaan shahab tabatabaie still banned from visits (fa) http://bit.ly/be8nx #iranelection #tehran #neda #iran #gr88',135,1212,'http://web.archive.org/web/20060322103843/http://www.etemademelli.ir/','2009-09-14 00:00:00','Thu 18 Jun 2009 12:19:25 +0000',19,27,0.703703703704,0,'?',?,272,0,0,5,139,61,348,347,0.723966752289,0.624337305216,0.276033247711,0.0299678019101,?,?,?,0.0656494163011,37.309947944,64.2249568261,65.2077720895,58.0926010507,57.2170260515,?,?,?,?,?,0,0,0.0,0.0,Relevant
681,'http://bit.ly/1D32IR','http://news.bbc.co.uk/2/hi/middle_east/8118139.stm',13,1,'2009-06-25 10:22:24','anonymous','rt @eruanne rt bbc mps appear 2 have snubbed invitation 2 ahmadinejad victory party. http://bit.ly/1d32ir #iranelection #gr88 #neda #tehran',139,7145,'http://web.archive.org/web/20120709122129/http://news.bbc.co.uk/2/hi/middle_east/8118139.stm','2012-07-17 00:49:11','Wed 24 Jun 2009 23:19:21 +0000',20,50,0.4,4,'BBC NEWS | Middle East | MPs 'snub' Ahmadinejad poll party',98061,445,0,0,0,51,49,198,176,0.669771916876,0.701465667011,0.330228083124,0.068041381744,0.067531701296,0.926205264705,0.130233065268,0.127935571014,100.0,10.3174099396,44.8588094747,10.3174099396,44.8588094747,1.0,0.130558241967,0.215832068696,0.130558241967,0.215832068696,0,0,0.0,0.0,Relevant
682,'http://irannews1388.wordpre','http://irannews1388.wordpre',0,0,'2009-06-25 20:08:35','anonymous','rt 2 blogs worth checking (persian) http://irannews1388.wordpre... http://iranelection1388.blo... #iranelection #neda #gr88 #tehran #basij',138,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.63150503786,0.185523825723,0.36849496214,?,?,?,?,?,100.0,19.1212717159,100.0,19.1212717159,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
683,'http://bit.ly/NpoP7','http://www.nytimes.com/2009/08/03/world/middleeast/03iran.html%3Fsrc%3Dtwt%26twt%3Dnytimesworld',0,0,'2009-08-02 15:51:00','anonymous','rt @nytimesworld iran puts opponents on trial  but critics are vocal http://bit.ly/npop7 #iranelection #iran #tehran #gr88 #neda',128,10000000000000000000000,'?','xxxxxxxx','Sun 02 Aug 2009 07:47:41 +0000',19,95,0.2,6,'?',?,79,0,0,0,34,17,91,91,0.693102977029,0.552867193407,0.306897022971,?,0.0162736138726,?,0.0916342424721,?,100.0,58.3787038115,52.7157428389,58.3787038115,52.7157428389,?,?,?,?,?,0,0,0.0,0.0,Relevant
684,'http://bit.ly/oAA7Z','http://www.gerdab.ir/home.php',44,1,'2009-06-24 21:07:58','anonymous','rt rt hack hack hack this site tries to identify protesters http://bit.ly/oaa7z #iranelection #tehran #neda #gr88 please rt rt rt rt rt rt',138,72,'http://web.archive.org/web/20120302210910/http://gerdab.ir/home.php','2012-10-21 13:00:56','Mon 22 Jun 2009 14:17:26 +0000',19,29,0.655172413793,1,'?',?,252,2,5,3,923,16,247,240,0.49336305783,0.659242339912,0.50663694217,0.0217237362652,?,?,?,0.0932905497832,100.0,11.3049579914,93.9386985615,11.3049579914,93.9386985615,?,?,?,?,?,0,0,0.0,0.0,Relevant
685,'http://bit.ly/VekhB','http://cnnwire.blogs.cnn.com/2009/08/02/3-americans-detained-in-iran-identified/',1,1,'2009-08-03 12:02:39','anonymous','cnn 3 americans detained in iran identified http://bit.ly/vekhb #iranelection #iran #tehran #neda #gr88',103,55162,'http://web.archive.org/web/20090807032201/http://cnnwire.blogs.cnn.com/2009/08/02/3-americans-detained-in-iran-identified','2009-08-07 03:22:01','Mon 03 Aug 2009 04:02:24 +0000',19,80,0.2375,4,'?',?,2,0,0,0,14,1,8,8,0.669581445287,0.663433497548,0.330418554713,0.123034438142,?,?,?,0.103486736761,1.62758859342,21.4228281347,2.59454905308,7.5974497073,62.7310781225,?,0.168099544404,0.123717914826,?,?,0,0,0.0,0.0,Relevant
686,'http://bit.ly/BEWND','http://www.realclearworld.com/articles/2009/08/17/russia_must_reassess_its_iran_policy_97064.html',10,1,'2009-08-18 10:14:22','anonymous','bantrybay real clear world russia must reassess its iran policy http://bit.ly/bewnd #iranelection #iran #tehran #neda #gr88',123,379,'http://web.archive.org/web/20100127102041/http://www.realclearworld.com/articles/2009/08/17/russia_must_reassess_its_iran_policy_97064.html','2011-09-07 18:35:53','Mon 17 Aug 2009 18:12:50 +0000',19,97,0.19587628866,5,'RealClearWorld    - Russia Must Reassess Its Iran Policy',23906,6,0,0,0,44,1,6,6,0.747447636757,0.351635825244,0.252552363243,0.079681907289,0.0801283080215,0.903445862155,0.0786844364608,0.0782460796436,100.0,2.95790073226,3.97156257116,2.95790073226,3.97156257116,1.0,0.0645497224368,0.0704295212274,0.0645497224368,0.0704295212274,0,0,0.0,0.0,Relevant
687,'http://tinyurl.com/n8m7ax','http://www.telegraph.co.uk/a/5639393',0,0,'2009-06-26 16:56:27','anonymous','money floods out of iran as election crisis continues http://tinyurl.com/n8m7ax isnt the 1st time! #gr88 #iranelection #tehran #neda',133,10000000000000000000000,'?','xxxxxxxx','?',25,36,0.694444444444,2,'?',?,291,0,0,0,?,0,0,0,0.427673429252,0.769637383693,0.572326570748,?,0.0694712517971,?,?,?,2.60863650532,74.5539219238,100.0,3.49899299461,2.60863650532,?,?,?,0.100900919099,?,0,0,0.0,0.0,Relevant
688,'http://bit.ly/S2Gqt','http://www.ctv.ca/servlet/ArticleNews/story/CTVNews/20090625/iran_canada_090625/20090625%3Fhub%3DTopStoriesIranian',0,0,'2009-06-26 19:30:02','anonymous','rt @joannemerriam rt iranian diplomats uninvited from canada day ceremonies! http://bit.ly/s2gqt #iranelection #neda #gr88 #tehran',130,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 10:56:54 +0000',19,114,0.166666666667,7,'Iranian diplomats disinvited from Canada Day ceremonies | CTV News',81674,0,0,0,0,144,4,15,14,0.699193950443,0.591218696096,0.300806049557,?,0.0513289433122,?,0.0499804801866,?,11.9626648476,7.40214420405,83.7822477049,61.877050794,14.27828111,?,?,?,0.142450720575,0.145643816251,0,0,0.0,0.0,Relevant
689,'http://tr.im/pUMi','http://tr.im/404',0,0,'2009-06-26 22:03:02','anonymous','prays it comes to good rt @dcb23 #iran guardian council appts. commission 2 review - #iranelections http://tr.im/pumi - #tehran #neda #gr88',139,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.695748333096,0.297075652136,0.304251666904,?,0.0752071046995,?,0.0551112768479,?,36.2252510304,60.7533517416,51.7024553766,59.6267530794,70.0648562366,?,?,?,0.0798723063831,0.0364965934301,0,0,0.0,0.0,Relevant
690,'http://tiny.cc/cO2A2','http://www.mideastyouth.com/2009/06/20/round-up-of-todays-protests-in-iran-from-youtube/',22,1,'2009-07-08 18:30:21','anonymous','rt@ikeeprunninftw good videos of iran protests (6/20-7/4)  scroll on page http://tiny.cc/co2a2. #iranelection #gr88 #neda #tehran #iran',135,449,'http://web.archive.org/web/20090623182252/http://www.mideastyouth.com/2009/06/20/round-up-of-todays-protests-in-iran-from-youtube','2012-04-26 02:29:53','?',20,88,0.227272727273,4,'?',?,51,9,1,0,?,58,211,188,0.705870581015,0.252839178745,0.294129418985,0.0643143339695,0.0567157407116,0.523438025177,0.125545643883,0.140772653327,4.57271315422,91.0172720831,95.6800886532,4.16195877316,4.77916901895,0.606785428093,0.122747563258,0.213025357782,0.0872820669094,0.151071049865,0,0,0.0,0.0,Relevant
691,'http://bit.ly/155EZ5','http://news.bbc.co.uk/today/hi/today/newsid_8179000/8179518.stm',4,1,'2009-08-02 17:48:49','anonymous','rt @r1ddl3z damage to ahmadinejad regime  is irreversible  http://bit.ly/155ez5 #iranelection #iran #gr88 #neda #tehran',119,19126,'http://www.webarchive.org.uk/wayback/memento/20101209230735/http://news.bbc.co.uk/today/hi/today/newsid_8179000/8179518.stm','2010-12-09 23:07:35','Sat 01 Aug 2009 05:06:57 +0000',20,63,0.31746031746,5,'BBC - Today - Damage to Ahmadinejad regime 'is irreversible'',49358,12,0,0,0,60,9,21,21,0.540947559099,0.506327296709,0.459052440901,0.051031036308,0.0415155826847,0.714386257512,0.101596012813,0.11945236676,89.7566588831,96.9358277567,84.1107311819,87.006360255,75.494982071,0.967741935484,0.185495558304,0.298881288832,0.185495558304,0.298881288832,0,0,0.0,0.0,Relevant
692,'http://bit.ly/sWFfa','http://latimesblogs.latimes.com/babylonbeyond/2009/08/iran-despite-newspaper-closure-rape-allegations-continue.html',0,0,'2009-08-19 06:23:59','anonymous','http://bit.ly/swffa an has to answer #iranelection #neda #tehran #stopahmadi #greenrally #gr88 #iranrevolution',110,10000000000000000000000,'?','xxxxxxxx','Tue 18 Aug 2009 15:29:30 +0000',19,115,0.165217391304,4,'IRAN: Despite newspaper closure rape allegations continue - latimes.com',122549,63,0,0,0,108,18,77,77,0.468427869146,0.748494113597,0.531572130854,?,0.0133547180036,?,0.0949071879389,?,2.80396095024,9.30776514418,48.1747568267,30.1249645517,5.82039461108,?,?,?,0.0206196524711,0.193161710278,0,0,0.0,0.0,Relevant
693,'http://twurl.nl/wsxjw0','http://www.nytimes.com/2009/06/28/world/middleeast/28iran.html%3Fpartner%3Drss%26emc%3Drss',0,0,'2009-06-28 02:50:35','anonymous','rt @susanneure in tehran  a mood of melancholy descends. http://twurl.nl/wsxjw0 #iranelection #neda #tehran #gr88 #persiankiwi',126,10000000000000000000000,'?','xxxxxxxx','?',22,90,0.244444444444,6,'?',?,106,0,0,0,?,42,166,146,0.752698025016,0.434862021257,0.247301974984,?,0.017397225016,?,0.0826587122741,?,100.0,76.2490852185,10.7232741199,76.2490852185,10.7232741199,?,?,?,?,?,0,0,0.0,0.0,Relevant
694,'http://bit.ly/9tMuF','http://www.youtube.com/watch%3Fv%3Dx2ypGdEgsPw',3,1,'2009-06-28 03:49:08','anonymous','brave iranians http://bit.ly/9tmuf - mlk would be proud http://bit.ly/cuuys #iranelection #tehran #neda #gr88',109,61577,'http://web.archive.org/web/20100328205525/http://www.youtube.com/watch%3Fv%3Dx2ypGdEgsPw','2010-03-28 20:55:25','Sat 27 Jun 2009 03:44:45 +0000',19,46,0.413043478261,1,'?',?,3657,21,19,0,300,20,149,119,0.747172230415,0.0484049753019,0.252827769585,0.0360637362241,0.0369933654238,0.257035610061,0.0771631300878,0.0842509359819,15.2791220992,4.20735757773,5.06780947378,27.5366447785,33.1681980213,0.342900342901,0.0339422116651,0.123747805601,0.0534522483825,0.134915704019,0,0,0.0,0.0,Relevant
695,'http://bit.ly/15PRMn','http://www.youtube.com/watch%3Fv%3DstgSM7_jZOs',0,0,'2009-06-28 09:50:29','anonymous','is this the burial of #neda? http://bit.ly/15prmn #iranelection #iran #tehran #gr88 #persiankiwi @tehranbureau',110,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 01:45:52 +0000',20,46,0.434782608696,1,'',?,13,0,0,0,80,0,0,0,0.657467927191,0.435012758534,0.342532072809,?,?,?,?,?,100.0,56.682929717,100.0,56.682929717,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
696,'http://bit.ly/VOogS','http://abcnews.go.com/International/story%3Fid%3D8361031',0,0,'2009-08-19 13:24:17','anonymous','rt @france7776 abcnews jailed iranian-american returns to california http://bit.ly/voogs #iranelection #iran #tehran #gr88 #neda #sohrab',136,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 05:11:13 +0000',19,56,0.339285714286,2,'Jailed Iranian-American Esha Momeni Returns Home to California - ABC News',102001,0,0,0,0,41,11,30,28,0.754595951401,0.801463186709,0.245404048599,?,0.0438763454476,?,0.0723746864456,?,4.74486836892,7.25336402847,12.9293849844,65.4161069304,36.6983300028,?,?,?,0.0893998174815,0.160436983704,0,0,0.0,0.0,Relevant
697,'http://www.israelnationalnews.com/News/News.aspx/132102','http://www.israelnationalnews.com/News/News.aspx/132102',7,1,'2009-06-29 18:56:55','anonymous','israel prepares f-15 jets for long range attack http://www.israelnationalnews.com/news/news.aspx/132102 #iranelection #neda #gr88 #tehran',137,6444,'http://web.archive.org/web/20120105204419/http://www.israelnationalnews.com/News/News.aspx/132102','2012-01-05 20:44:19','?',55,55,1.0,3,'?',?,34,1,0,0,?,2,18,17,0.487470369436,0.594642796056,0.512529630564,0.0819843515916,0.0779023716007,0.867182174119,0.0936912806187,0.0986005783069,100.0,95.7500932084,13.9143544244,95.7500932084,13.9143544244,0.990296447979,0.16064386578,0.151628501101,0.161164592805,0.152120004824,0,0,0.0,0.0,Relevant
698,'http://tinyurl.com/l98l9v','http://tinyurl.com/l98l9v',0,0,'2009-08-20 00:38:38','anonymous','rt @iran_translator green brief #58 (aug18) http://tinyurl.com/l98l9v please read & retweet #iranelection #iran #gr88 #neda #tehran',131,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,2,0,0,0,?,0,0,0,0.582980956074,0.303699924588,0.417019043926,?,0.125436301501,?,?,?,100.0,8.5752233141,100.0,8.5752233141,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
699,'http://tinyurl.com/ylfspce','http://www.irannewsdigest.com/2009/11/03/mir-hossein-mousavis-facebook-nov-3/',1,1,'2009-11-03 14:11:08','anonymous','rt @fahimn mir hossein mousavis facebook nov. 3 http://tinyurl.com/ylfspce #iran #iranelection #13aban #gr88 #neda #tehran',123,1953,'http://web.archive.org/web/20091108144341/http://www.irannewsdigest.com/2009/11/03/mir-hossein-mousavis-facebook-nov-3/','2009-11-08 14:43:41','?',26,77,0.337662337662,4,'?',?,1,0,0,0,?,11,27,27,0.581955786072,0.505124856166,0.418044213928,0.0832610894244,?,?,?,0.0878645705817,9.05566561986,15.8016669,15.7574296526,57.3082933412,57.4691800597,?,0.142412980285,0.11005109731,?,?,0,0,0.0,0.0,Relevant
700,'http://bit.ly/GQmoK','http://www.irannewsnow.com/2009/06/green-report-12-fresh-news-from-iran-summary-of-tweets-on-iran-from-sunday-june-28/',3,1,'2009-06-29 03:54:00','anonymous','rt http://bit.ly/gqmok read it! #iranelection #tehran #gr88 #neda read and rt please! important confirmed information!',118,13048,'http://web.archive.org/web/20090807073128/http://www.irannewsnow.com/2009/06/green-report-12-fresh-news-from-iran-summary-of-tweets-on-iran-from-sunday-june-28','2009-08-07 07:31:28','Sun 28 Jun 2009 19:48:07 +0000',19,118,0.161016949153,3,'Green Report #12  Fresh News from Iran  Summary of tweets on Iran from Sunday June 28 | Iran News Now',54080,7,0,0,0,332,3,25,25,0.747675411461,0.0570267555472,0.252324588539,0.0606111722377,0.0507782154022,0.520339190378,0.0941679703135,0.0963455521693,99.7395518746,7.30690733696,4.80243382313,7.32598773468,4.81497433352,0.953927813765,0.0593848415043,0.107375696425,0.0726854755787,0.113227703414,0,0,0.0,0.0,Relevant
701,'http://bit.ly/44C7D3','http://www.guardian.co.uk/world/blog/2009/nov/04/iran-student-day-protests',39,1,'2009-11-04 10:11:54','anonymous','rt @onlymehdi guardian live blog for #13aban http://bit.ly/44c7d3 #iran #iranelection (via @iranriggedelect) #neda #gr88 #tehran #neda',134,2142,'http://web.archive.org/web/20120316104736/http://www.guardian.co.uk/world/blog/2009/nov/04/iran-student-day-protests','2012-11-18 14:36:11','Tue 03 Nov 2009 21:40:11 +0000',20,74,0.27027027027,6,'Iran's student day protests | World news | guardian.co.uk',261895,1123,515,165,0,14,65,278,274,0.733848398261,0.639130442067,0.266151601739,0.0493714298611,0.0530192033021,0.674784704601,0.180218389889,0.162708917756,85.8732581819,4.11816656641,4.733206875,4.79563330145,5.51185197256,0.666400455303,0.0693128448603,0.204585364823,0.0798762063028,0.275874179116,0,0,0.0,0.0,Relevant
702,'http://bit.ly/3qN6xJ','http://www.npr.org/templates/story/story.php%3FstoryId%3D105929814%26ps%3Dcprs',0,0,'2009-06-29 22:43:31','anonymous','rt @nprnews cool story about tehran burean http://bit.ly/3qn6xj #iranelection #neda #gr88 #tehran',97,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 14:43:09 +0000',20,78,0.25641025641,3,'?',?,3,0,0,0,34,0,0,0,0.770207194512,0.184935780191,0.229792805488,?,0.0234629329162,?,?,?,100.0,71.4242051544,100.0,71.4242051544,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
703,'http://bit.ly/5RwK8','http://www.youtube.com/watch%3Fv%3D2UnXP89jlcc%26feature%3Dplayer_embedded',0,0,'2009-06-24 03:11:52','anonymous','support for iran from around the world  http://bit.ly/5rwk8 #iran #tehran #iranelection #neda #gr88 rt rt rt',108,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 15:10:25 +0000',19,74,0.256756756757,1,'World unites for freedom in Iran',?,7332,104,45,0,566,93,864,500,0.708172221755,0.834149741076,0.291827778245,?,0.0655265282352,?,0.0985432773703,?,13.3389219946,58.1807150686,62.5972754503,22.926706863,21.3091095397,?,?,?,0.0,0.0197257460788,0,2,0.0,0.117647058824,Relevant
704,'http://twitition.com/csfeo','http://twitition.com/csfeo',15,1,'2009-06-30 07:11:22','anonymous','rt http://twitition.com/csfeo  google earth please update your satellite images of tehran  #iranelection @iran #gr88 #neda #tehran',130,1647,'http://web.archive.org/web/20100217073849/http://twitition.com/csfeo','2012-07-02 21:50:13','?',26,26,1.0,1,'?',?,592,1,1,0,?,255,6938,500,0.670116769796,0.540275920636,0.329883230204,0.154303349962,0.128306605574,0.447772175217,0.101736936816,0.128977595441,44.7342532866,58.1914007513,15.1704366265,76.8743366013,33.9123501834,0.565881265504,0.433554984762,0.25451390519,0.301624673409,0.201210909146,0,0,0.0,0.0,Relevant
705,'http://tiny.cc/X3fmA','https%3A//secure.avaaz.org/en/iran_break_the_blackout/',0,0,'2009-06-30 15:36:51','anonymous','rt @mrzand donate bandwidth to iran http://tiny.cc/x3fma you can help them get better access. rt #iranelection #gr88 #neda #tehran',130,10000000000000000000000,'?','xxxxxxxx','?',20,54,0.37037037037,4,'?',?,106,0,0,0,?,15,90,89,0.755693447935,0.314281953434,0.244306552065,?,0.0890870806375,?,0.0262703468746,?,100.0,10.4744983959,53.2589102581,10.4744983959,53.2589102581,?,?,?,?,?,0,0,0.0,0.0,Relevant
706,'http://twitpic.com/elyw2','http://twitpic.com/elyw2',0,0,'2009-08-20 18:17:05','anonymous','go green! http://twitpic.com/elyw2 #neda #tanareh #gr88 #tehran #iran9 #iranrevolution #iranelection http://twubs.com/iranelection',130,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.493388297821,0.564638835588,0.506611702179,?,0.0369610635477,?,?,?,94.614318403,11.2114438382,100.0,11.8496270199,94.614318403,?,?,?,0.19867985356,?,0,0,0.0,0.0,Relevant
707,'http://bit.ly/Va7Nu','http://www.spreadpersepolis.com/from-friday-to-sunday-12-to-14-of-june/',33,1,'2009-06-30 19:28:24','anonymous','rt amazing persepolis-style cartoons illustrating the story of #iranelection #tehran #neda #gr88 http://bit.ly/va7nu',116,1061,'http://web.archive.org/web/20100902194605/http://www.spreadpersepolis.com/from-friday-to-sunday-12-to-14-of-june','2012-01-19 01:05:59','Sat 27 Jun 2009 10:31:36 +0000',19,71,0.267605633803,1,'Iran - Iranische Kultur - Feste und Bruche | spreadpersepolis.com',29526,4358,0,17,14,1144,27,134,130,0.874268393104,0.183852953404,0.125731606896,0.0368855556782,0.0297701683681,0.152187399056,0.07856035576,0.0944026572079,77.8307936835,9.36823190448,57.5863561948,12.0366650025,73.9891673584,?,?,?,0.0,0.0226302269414,0,0,0.0,0.0,Relevant
708,'http://bit.ly/mJ1qg','http://www.youtube.com/watch%3Fv%3D3er0fleyg6A',3,1,'2009-08-21 08:44:42','anonymous','iran the volcano erupts http://bit.ly/mj1qg #iranelection #gr88 #afghan09 #neda #tehran #iran',93,38340,'http://web.archive.org/web/20090628220542/http://www.youtube.com/watch%3Fv%3D3er0fleyg6A','2012-03-12 04:12:31','Tue 16 Jun 2009 07:43:22 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,3433,56,354,326,0.633700336166,0.528847252318,0.366299663834,0.0,0.0538931364935,0.0439003071912,0.120639514932,0.0114896997924,16.654851996,58.7334665646,60.3018304136,28.356664386,27.6191483439,?,?,?,0.0858194351536,0.0914014161845,0,0,0.0,0.0,Relevant
709,'http://bit.ly/1aq54s','http://www.youtube.com/watch%3Fv%3DcGyZo2jOOYY',6,1,'2009-06-21 06:10:07','anonymous','rt unconf basij hq on fire http://bit.ly/1aq54s #neda #iranelection #gr88 #tehran',81,27743,'http://web.archive.org/web/20091124135230/http://www.youtube.com/watch%3Fv%3DcGyZo2jOOYY','2010-03-31 04:50:48','Sat 20 Jun 2009 19:23:11 +0000',20,46,0.434782608696,1,'?',?,2125,15,12,0,7308,52,560,500,0.622108255913,0.499480201364,0.377891744087,0.0289354104881,0.0503752768434,0.282884265902,0.105659865923,0.0927354185497,89.1505023971,24.6267189694,29.4988392848,27.623757923,33.0888088027,0.411878736542,0.0297350516725,0.0892051550175,0.0913293848322,0.142067931961,0,3,0.0,0.272727272727,Relevant
710,'http://bit.ly/mHffF','http://www.time.com/time/world/article/0%2C8599%2C1914294%2C00.html',24,1,'2009-08-03 20:58:37','anonymous','time  iran s show trials the hard-liners build their case http://bit.ly/mhfff #iranelection #iran #tehran #gr88 #neda',117,1293,'http://web.archive.org/web/20121014212010/http://www.time.com/time/world/article/0%2C8599%2C1914294%2C00.html','2013-01-16 16:23:20','Mon 03 Aug 2009 10:11:35 +0000',19,67,0.283582089552,4,'?',?,73,25,17,821,32,2,8,7,0.693518999951,0.451100728205,0.306481000049,0.0838986063587,0.0683763458758,0.602432598313,0.0824296950179,0.0846125831502,100.0,18.5642449159,14.6922432781,18.5642449159,14.6922432781,0.95684184072,0.122570282607,0.116294143382,0.127128345233,0.120618813092,0,0,0.0,0.0,Relevant
711,'http://bit.ly/EPpK6','http://www.bbc.co.uk/persian/iran/2009/07/090712_mg_rezai_after_ir88_letter.shtml',1,1,'2009-07-13 02:01:34','anonymous','   http://bit.ly/eppk6 #iranelection #iran #neda #tehran #gr88',76,19556,'http://web.archive.org/web/20090715072730/http://www.bbc.co.uk/persian/iran/2009/07/090712_mg_rezai_after_ir88_letter.shtml','2009-07-15 07:27:30','Sun 12 Jul 2009 09:44:40 +0000',19,81,0.234567901235,5,'BBC  -  -      ' '  ',53851,448,0,0,0,14,1,11,11,0.642758218031,0.421543119334,0.357241781969,0.0291512979631,0.0354440602504,0.547604585886,0.0250627353559,0.0309196207052,18.4970518116,4.90807558584,3.77865417591,26.5343668593,20.4284132109,0.5,0.0,0.235702260396,0.0,0.117851130198,0,0,0.0,0.0,Relevant
712,'http://tinyurl.com/mxjumg','http://en.wikipedia.org/wiki/Whisper_%2528cartridge%2529',0,0,'2009-08-03 22:02:59','anonymous','justincase http://tinyurl.com/mxjumg subsonic anti-sniper ammo(or 22l)  night optics. #iranelection #iran #neda #tehran #china #gr88',132,10000000000000000000000,'?','xxxxxxxx','?',25,56,0.446428571429,2,'?',?,0,0,0,0,?,0,0,0,0.630719379701,0.784084549379,0.369280620299,?,0.0106119089995,?,?,?,100.0,59.2097858155,100.0,59.2097858155,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
713,'http://bit.ly/125DUb','http://www.youtube.com/watch%3Fv%3D6qgna0DPBDU',0,0,'2009-08-22 17:24:04','anonymous','nedaagain @jomhirani wish u all spoke farsi ( this is so worth listening to http://bit.ly/125dub #iranelection #iran #neda #gr88 #tehran',136,10000000000000000000000,'?','xxxxxxxx','Fri 21 Aug 2009 10:08:50 +0000',20,46,0.434782608696,1,'?',?,1928,1148,733,0,111,5,35,34,0.676687746401,0.144026493693,0.323312253599,?,0.0235334836539,?,0.0575909035182,?,16.752508246,57.3544780876,57.1223261914,29.2087188387,29.32742653,?,?,?,0.0,0.0458349248514,0,0,0.0,0.0,Relevant
714,'http://bit.ly/6u5Yg','http://www.youtube.com/watch%3Fv%3DHgkPkeGc4U0',0,0,'2009-07-02 10:34:03','anonymous','riot police hitting a pedestran! http://bit.ly/6u5yg #iranelection #neda #tehran #gr88 rt',89,10000000000000000000000,'?','xxxxxxxx','Wed 01 Jul 2009 21:05:33 +0000',19,46,0.413043478261,1,'?',?,18,0,0,0,594,3,23,23,0.586842788406,0.494060869215,0.413157211594,?,0.0573562627979,?,0.0861670610361,?,17.0515805233,58.1811489721,56.5702099246,29.3077411232,30.1423320613,?,?,?,0.169181973775,0.172917125311,0,0,0.0,0.0,Relevant
715,'http://bit.ly/heuYv','http://www.defendyourvote.com/featured/2009/06/16/iran-an-electoral-crisis/609',4,1,'2009-06-23 09:44:24','anonymous','important update from a source in iran regarding behind scenes http://bit.ly/heuyv #tehran #neda #gr88 #iranelection rt rt pls',126,47998,'http://web.archive.org/web/20110327230422/http://www.defendyourvote.com/featured/2009/06/16/iran-an-electoral-crisis/609','2011-03-27 23:04:22','Tue 16 Jun 2009 10:47:43 +0000',19,78,0.24358974359,6,'?',172286,39,0,0,0,2642,22,327,313,0.74181078892,0.209898667689,0.25818921108,0.0673204732973,0.067212414683,0.988756295875,0.270346723991,0.270781190682,100.0,29.4602548919,32.1283805957,29.4602548919,32.1283805957,0.997292722025,0.0738521203302,0.319310311178,0.0739521909998,0.318608848916,0,5,0.0,0.277777777778,Relevant
716,'http://ashobgar.mihanblog.com/','http://ashobgar.mihanblog.com/',0,0,'2009-08-08 21:41:00','anonymous','please bring down this site http://ashobgar.mihanblog.com/ (farsi) #iran #iranelection #neda #gr88 #tehran',106,10000000000000000000000,'?','xxxxxxxx','?',30,30,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.508982614309,0.679021493721,0.491017385691,?,0.0649953854914,?,?,?,99.1046870882,8.39167327272,100.0,8.46748374802,99.1046870882,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
717,'http://bit.ly/3Rg87X','http://www.youtube.com/watch%3Fv%3DidBxqS9ojDU',0,0,'2009-07-30 18:46:59','anonymous','rt @tehranbureau various streets  tehran http://bit.ly/3rg87x #iranelection #iran #tehran #gr88 #neda',101,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 10:44:18 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,350,2,4,4,0.619008002337,0.489795061304,0.380991997663,?,?,?,?,?,100.0,51.7510483164,55.505853448,51.7510483164,55.505853448,?,?,?,?,?,0,0,0.0,0.0,Relevant
718,'http://bit.ly/HaHYD','http://www.photoblog.com/onlymehdi/2009/07/12/we-will-worry-but-will-conquer.html',3,1,'2009-07-12 18:43:59','anonymous','rt @onlymehdi rt my blog (picture) - we will worry  but will conquer http://bit.ly/hahyd #iranelection #tehran #iran #gr88 #neda',128,23879,'http://web.archive.org/web/20090815012158/http://www.photoblog.com/onlymehdi/2009/07/12/we-will-worry-but-will-conquer.html','2010-01-13 13:33:08','Sun 12 Jul 2009 09:16:38 +0000',19,81,0.234567901235,5,'We Will Worry But Will Conquer - Onlymehdi',46516,0,0,0,0,78,2,4,4,0.710790239099,0.339153027438,0.289209760901,0.0713830610248,0.0734718358371,0.818164548421,0.0663962125429,0.0645085948618,11.3948262398,71.5723388912,15.8181341454,8.15554365238,72.0364749407,?,0.0879496930913,0.0726672419513,?,?,0,0,0.0,0.0,Relevant
719,'http://bit.ly/f7Ffi','http://www.peykeiran.com/Content.aspx%3FID%3D4855',2,1,'2009-08-05 14:27:06','anonymous','rt @persianyouth inauguration photos (showing many empty seats in parliament) http://bit.ly/f7ffi #iranelection #iran #gr88 #tehran #neda',137,47768,'http://web.archive.org/web/20111121034314/http://www.peykeiran.com/Content.aspx%3FID%3D4855','2011-11-21 03:43:14','Wed 05 Aug 2009 06:09:48 +0000',19,49,0.387755102041,1,'?',100487,23,0,0,0,192,3,11,11,0.525551567285,0.25621276904,0.474448432715,0.0164307730575,0.0300828418798,0.114838730151,0.0264442942674,0.0192579410996,45.7067132049,65.0086289494,51.6620220428,70.3086866214,88.4725595274,?,0.0700140042014,0.0615457454897,?,?,0,0,0.0,0.0,Relevant
720,'http://twitpic.com/91ley','http://twitpic.com/91ley',1,1,'2009-07-03 10:25:23','anonymous','this green wall of change won t be painted over!! green change!! green change!! http://twitpic.com/91ley #iranelection #gr88 #neda #tehran',138,41691,'http://web.archive.org/web/20090706220014/http://twitpic.com/91ley','2009-07-06 22:00:14','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.450605345719,0.355862056447,0.549394654281,0.0523185079811,0.0577812704401,0.355508311381,?,?,76.4857053858,79.3707746846,71.7688821239,60.7072968877,93.8330656192,0.719874033065,0.169841555122,?,0.19867985356,?,0,0,0.0,0.0,Relevant
721,'http://tinyurl.com/nhb49e','http://www.guardian.co.uk/news/blog/2009/jul/02/iran-dead-detained-list-update',3,1,'2009-07-03 10:32:30','anonymous','iran s dead and detained the list keeps growing - http://tinyurl.com/nhb49e - we have to stop the system #iranelection #gr88 #tehran #neda',138,48450,'http://wayback.archive-it.org/1553/20090721151926/http://www.guardian.co.uk/news/blog/2009/jul/02/iran-dead-detained-list-update','2009-07-31 00:00:00','?',25,78,0.320512820513,6,'?',?,29,0,0,0,?,3,20,20,0.340213238974,0.754458981901,0.659786761026,0.0643021199806,0.0563226675047,0.428240770706,0.103090236025,0.0968686689312,95.6605576283,88.8310826685,95.7507244049,84.9763090279,91.5956768989,0.789270272821,0.114108866147,0.194257172471,0.142614806562,0.214966102741,0,0,0.0,0.0,Relevant
722,'http://bit.ly/1aU9Y','http://niacblog.wordpress.com/2009/06/21/a-day-in-the-life/',19,1,'2009-06-22 04:27:45','anonymous','rt@lotfan first person account of saturday in tehran http://bit.ly/1au9y #iranelection #neda #gr88#tehran rtplz',111,10627,'http://web.archive.org/web/20121012072452/http://niacblog.wordpress.com/2009/06/21/a-day-in-the-life/','2012-10-14 09:54:30','Sun 21 Jun 2009 16:22:31 +0000',19,59,0.322033898305,4,'?',?,0,0,0,0,644,7,44,43,0.696649388189,0.320684489822,0.303350611811,0.0386726402462,0.0389343869917,0.916158210694,0.154630472123,0.153590927752,100.0,14.4255490917,15.0553693812,14.4255490917,15.0553693812,1.0,0.0482453240109,0.207269858632,0.0482453240109,0.207269858632,0,0,0.0,0.0,Relevant
723,'http://bit.ly/dzZAu','http://raymankojast.blogspot.com/2009/07/nedas-doctor-responds-to-iran-govt.html',0,0,'2009-07-04 00:01:29','anonymous','rt doctor who came to neda s aid responds to iran gov t accusations of psyop motive http://bit.ly/dzzau #iranelection #gr88 #neda #tehran',137,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 09:00:14 +0000',19,80,0.2375,3,'?',?,0,0,0,0,337,5,18,18,0.629602181343,0.934644943734,0.370397818657,?,0.00620460105263,?,0.00852740850161,?,40.8996490857,45.0069444485,0.645949521015,90.8740852925,1.57935223273,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
724,'http://bit.ly/8cDwu','http://en.wikipedia.org/wiki/Neda_%28Iranian_protester%29',0,0,'2009-06-22 06:35:46','anonymous','please rt #neda is on wikipedia http://bit.ly/8cdwu #iranelection #gr88#tehran',78,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 02:24:21 +0000',19,57,0.333333333333,2,'?',147503,628,500,424,16,4509,0,2,2,0.582082048288,0.58456037846,0.417917951712,?,0.0352672807929,?,0.0598505601665,?,100.0,56.4221503399,62.5655653347,56.4221503399,62.5655653347,?,?,?,?,?,0,0,0.0,0.0,Relevant
725,'http://bit.ly/171EnK','http://www.sign4change.info/spip.php%3Farticle4242',8,1,'2009-06-22 14:19:33','anonymous','statement from over 350 women s movement activists. http://bit.ly/171enk #iranelection #gr88 #neda#tehran#cnn',109,5352,'http://web.archive.org/web/20100503154845/http://www.sign4change.info/spip.php%3Farticle4242','2012-07-20 20:06:54','Mon 22 Jun 2009 06:05:35 +0000',20,50,0.4,1,'    350         :        /       -   ',32595,100,0,0,0,538,6,24,24,0.63131088192,0.512101054916,0.36868911808,0.0175763483059,0.0,0.142587956368,0.136930639376,0.104131520175,45.9018141579,55.4942871029,79.9500370262,82.7144856781,57.4131243277,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
726,'http://bit.ly/h866U','http://www.ibtimes.co.uk/404error.htm',143,1,'2009-06-23 01:32:20','anonymous','rt confirmed-revolutionary guard commander defies orders2use force http://bit.ly/h866u #iranelection #tehran #neda#gr88 truth&faith prevail!',140,657,'http://web.archive.org/web/20090220012123/http://ibtimes.co.uk/404error.htm','2012-12-13 00:10:31','Mon 22 Jun 2009 05:54:17 +0000',19,37,0.513513513514,1,'Latest UK News | Breaking News | Business News | Sport Politics Economy Market News - International Business Times UK',109526,242,47,80,0,2563,0,0,0,0.789094964822,0.55628465487,0.210905035178,0.0339617805406,0.00569294810077,0.126947636762,?,?,55.1065108088,32.5488432004,100.0,59.0653313423,55.1065108088,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
727,'http://bit.ly/14861J','http://www.youtube.com/watch%3Fv%3DYSnZjYaJJMk',3,1,'2009-08-28 03:01:34','anonymous','free iran spot #iran #iranelection #neda #gr88 #tehran http://bit.ly/14861j',75,31414,'http://web.archive.org/web/20100330114508/http://www.youtube.com/watch%3Fv%3DYSnZjYaJJMk','2010-03-30 11:45:08','Wed 19 Aug 2009 13:08:41 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,59,9,62,62,0.701202380529,0.141086795912,0.298797619471,0.0493196961916,?,?,?,0.118020390519,15.0447285776,48.5581069184,21.5786998345,7.30543538831,69.7202736634,?,0.116774841624,0.189826539605,?,?,0,0,0.0,0.0,Relevant
728,'http://bit.ly/16SUWt','http://www.iranpressnews.com/source/063428.htm',3,1,'2009-08-03 17:35:01','anonymous','ouwetinvart @onlymehdi other cities are joining in the protest http://bit.ly/16suwt (farsi) #iran #iranelection #tehran #gr88 #neda',131,2465,'http://web.archive.org/web/20090806181606/http://www.iranpressnews.com/source/063428.htm','2009-09-27 00:00:00','Mon 03 Aug 2009 08:13:48 +0000',20,46,0.434782608696,2,'?',?,30,0,0,0,588,9,33,33,0.565124633632,0.739800679818,0.434875366368,0.0509647191438,?,?,?,0.0832250378576,45.9018141579,66.683852526,81.5237316163,68.8349764135,56.3048492112,?,0.0860662965824,0.160128153805,?,?,0,0,0.0,0.0,Relevant
729,'http://bit.ly/18BKkw','http://www.roozonline.com/english/news/newsitem/article/2009/august/06//if-you-talk-we-will-take-detainees-to-tv.html',1,1,'2009-08-06 02:31:12','anonymous','rt @bantrybay rooz if you talk  we will take detainees to tv http://bit.ly/18bkkw #iranelection #iran #tehran #neda #gr88',121,73306,'http://web.archive.org/web/20090809225258/http://www.roozonline.com/english/news/newsitem/article/2009/august/06/if-you-talk-we-will-take-detainees-to-tv.html','2009-08-09 22:52:58','Wed 05 Aug 2009 17:19:59 +0000',20,117,0.17094017094,9,' :: ',57759,49,0,0,0,60,2,11,11,0.675783048791,0.343547399815,0.324216951209,0.0318424511989,0.0369694819657,0.525797851805,0.0477273959903,0.0369975849587,100.0,12.3013827178,3.69845547018,12.3013827178,3.69845547018,?,?,?,?,?,0,0,0.0,0.0,Relevant
730,'http://bit.ly/9ta4i','http://www.wikihow.com/Do-CPR-on-an-Adult',37,1,'2009-08-03 17:33:15','anonymous','plz rt!  how 2 do cpr on an adul!  it could save lives! plz rt! http://bit.ly/9ta4i #iranelection #gr88 #neda #green #tehran #iran #gr88',136,3375,'http://web.archive.org/web/20130116182930/http://www.wikihow.com/Do-CPR-on-an-Adult','2013-01-16 18:29:30','Sun 28 Jun 2009 11:01:58 +0000',19,41,0.463414634146,1,'How to Do CPR on an Adult: 16 steps - wikiHow',77339,82,75,37,0,259,7,55,53,0.412307130092,0.458694661358,0.587692869908,0.0341729094884,0.0343271897738,0.958718435225,0.0796390802753,0.0769329484968,100.0,15.2166128405,10.5457788088,15.2166128405,10.5457788088,0.933425272637,0.0294627825494,0.10119047619,0.0298274993136,0.0964170378536,0,0,0.0,0.0,Relevant
731,'http://bit.ly/14NBcR','http://www.youtube.com/watch%3Fv%3DYdAQWhZyXZY',0,0,'2009-08-29 02:57:20','anonymous','iran e azad (mohsen namjoo - zolf) #iran #iranelection #neda #gr88 #tehran http://bit.ly/14nbcr',95,10000000000000000000000,'?','xxxxxxxx','Fri 28 Aug 2009 18:57:18 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,14,0,3,3,0.665628743315,0.421543119334,0.334371256685,?,?,?,?,?,100.0,56.7773888996,55.4624783923,56.7773888996,55.4624783923,?,?,?,?,?,0,0,0.0,0.0,Relevant
732,'http://bit.ly/4tBZKa','http://cnnwire.blogs.cnn.com/2009/06/21/survey-raises-serious-questions-about-iran-vote-results/',3,1,'2009-06-21 17:33:48','anonymous','rt http://bit.ly/4tbzka impossible election results from 2 provinces #iranelection #tehran#neda #iran #gr88 #iranelections #whereistheun',136,60647,'http://web.archive.org/web/20090624102435/http://cnnwire.blogs.cnn.com/2009/06/21/survey-raises-serious-questions-about-iran-vote-results','2009-06-25 14:37:41','Sun 21 Jun 2009 09:31:44 +0000',20,96,0.208333333333,4,'?',?,8,0,0,0,32,1,20,16,0.566763654013,0.0823545173295,0.433236345987,0.100630921085,?,?,?,0.208448886169,52.412763768,71.4718254511,96.2858278905,73.3334617344,50.4660635144,?,0.113364040253,0.224150679902,?,?,0,0,0.0,0.0,Relevant
733,'http://bit.ly/bJ59J','https%3A//xpressfree1.secure-tunnel.com/',0,0,'2009-06-24 16:28:55','anonymous','@zozizz http://bit.ly/bj59j #iranelection #iran #tehran #neda #gr88 #persia #http:s #proxy #server #twitter #facebook #tor please rt',132,10000000000000000000000,'?','xxxxxxxx','Tue 23 Jun 2009 07:10:50 +0000',19,40,0.475,2,'?',?,1,0,0,0,181,1,11,11,0.644695498645,0.452141652313,0.355304501355,?,?,?,?,?,100.0,7.55425199586,1.04814860226,7.55425199586,1.04814860226,?,?,?,?,?,0,0,0.0,0.0,Relevant
734,'http://bit.ly/gddj5','http://www.youtube.com/watch%3Fv%3DWOvshfWVw40',0,0,'2009-07-05 15:51:51','anonymous','check this video out -- tehran 3 july 2009 http://bit.ly/gddj5 #iranelection #tehran #gr88 #neda',96,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 05:14:54 +0000',19,46,0.413043478261,1,'?',?,88,0,0,0,68,0,6,6,0.630099393545,0.513180366092,0.369900606455,?,?,?,?,?,100.0,68.352708876,62.1090508563,68.352708876,62.1090508563,?,?,?,?,?,0,0,0.0,0.0,Relevant
735,'http://bit.ly/mkeHQ','http://www.youtube.com/watch%3Fv%3Din-vF2LvITk',21,1,'2009-07-05 17:37:26','anonymous','rt ahmadinejad is not man of the people  not guardian of the poor! http://bit.ly/mkehq #gr88 #iranelection #tehran #neda #iran88',128,13246,'http://web.archive.org/web/20090119135640/http://www.youtube.com/watch%3Fv%3Din-vF2LvITk','2012-12-03 12:03:46','Sun 05 Jul 2009 07:59:34 +0000',19,46,0.413043478261,1,'?',?,719,446,82,2,877,49,134,132,0.372254704107,0.646120449301,0.627745295893,0.044280744277,0.0406695025642,0.0798733174185,0.0896407922998,0.0387815767496,73.6419083117,61.2931778755,20.0166946408,45.1374658524,27.181118876,0.355756236769,0.0456435464588,0.183702358379,0.057735026919,0.159130987416,0,0,0.0,0.0,Relevant
736,'http://bit.ly/48V4l','http://www.youtube.com/watch%3Fv%3Dm51whMQfVdE',0,0,'2009-08-29 05:08:31','anonymous','rt @stopkillingiran the green revolution #iran #iranelection #neda #gr88 #tehran http://bit.ly/48v4l',100,10000000000000000000000,'?','xxxxxxxx','Fri 28 Aug 2009 20:57:32 +0000',19,46,0.413043478261,1,'?',?,36,1,0,0,16,1,4,4,0.623018492988,0.428847252318,0.376981507012,?,0.0516397779494,?,0.06,?,68.0460802146,57.8910857619,84.6612014866,85.0762976786,80.3745742084,?,?,?,0.0450834817334,0.069843029577,0,0,0.0,0.0,Relevant
737,'http://bit.ly/q2r6O','http://www.newstatesman.com/middle-east/2009/08/iran-ayatollah-khomeini-leader',3,1,'2009-08-06 17:31:15','anonymous','rt @docsuz scary pic! rt @bantrybay new statesman meet the ayatollahs http://bit.ly/q2r6o #iranelection #iran #tehran #neda #gr88',129,4688,'http://web.archive.org/web/20090812184923/http://www.newstatesman.com/middle-east/2009/08/iran-ayatollah-khomeini-leader','2010-01-25 02:05:58','Thu 06 Aug 2009 05:00:35 +0000',19,78,0.24358974359,4,'Meet the ayatollahs',120128,21,0,0,0,102,6,22,22,0.559181960749,0.259649471014,0.440818039251,0.0629316775528,0.0554666063979,0.613746671193,0.0893205327877,0.116697060484,89.3465726607,90.3711399228,96.4024953196,98.8662671922,86.1323255275,0.951754961528,0.0392837100659,0.098861835667,0.0495657241074,0.0840337988884,0,0,0.0,0.0,Relevant
738,'http://bit.ly/YQUsK','http://norooznews.net/news/12822.php',5,1,'2009-07-06 16:06:52','anonymous','rt @gr8rdh rt - ... letter to mohammad ali abtahi from his daughters http://bit.ly/yqusk #iranelection #gr88 #neda #tehran #qom #nir #i ...',139,11169,'http://web.archive.org/web/20110726191301/http://norooznews.net/news/12822.php','2011-12-08 13:32:47','Sun 05 Jul 2009 12:12:48 +0000',19,36,0.527777777778,2,'?',?,40,0,0,0,441,6,19,19,0.628374370098,0.759194184674,0.371625629902,0.0384615384615,?,?,?,0.0549565006394,100.0,57.9857415679,28.3108085311,57.9857415679,28.3108085311,?,?,?,?,?,0,0,0.0,0.0,Relevant
739,'http://bit.ly/Y7YvT','http://www.interpol.int/public/Data/Wanted/Notices/Data/2006/54/2006_34754.asp',0,0,'2009-08-07 00:42:34','anonymous','wanted by interpol http://bit.ly/y7yvt http://bit.ly/kpjcf #iran #iranelection #neda #tehran #gr88',98,10000000000000000000000,'?','xxxxxxxx','Wed 01 Jul 2009 06:10:43 +0000',19,78,0.24358974359,8,'?',?,4973,1688,2075,1068,33,1,9,9,0.597583818508,0.447849023102,0.402416181492,?,0.0318357269984,?,0.0604040449693,?,100.0,57.5682441827,51.5557768001,57.5682441827,51.5557768001,?,?,?,?,?,0,0,0.0,0.0,Relevant
740,'http://r.reuters.com/mex38c','http://www.reuters.com/article/2009/07/06/us-france-iran-arrest-sb-idUSTRE56563320090706%3FfeedType%3DRSS%26feedName%3DIran%26virtualBrandChannel%3D10209',0,0,'2009-07-07 01:47:21','anonymous','rt - france demands iran free arrested french academic http://r.reuters.com/mex38c #iranelection #gr88 #neda #tehran #qom #esfahan #tabriz',138,10000000000000000000000,'?','xxxxxxxx','?',27,153,0.176470588235,5,'?',?,0,0,0,0,?,0,0,0,0.716412250564,0.741517712666,0.283587749436,?,0.0297416265873,?,?,?,100.0,61.0649144337,100.0,61.0649144337,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
741,'http://bit.ly/jXZ6v','http://www.youtube.com/watch%3Fv%3DfepZe3aoC7g',1,1,'2009-08-30 02:20:46','anonymous','rt @whoimaddonna42 fighting back the thugs working in #iranelection - http://bit.ly/jxz6v #iran #gr88 #neda #tehran',115,23726,'http://web.archive.org/web/20120909085612/http://www.youtube.com/watch%3Fv%3DfepZe3aoC7g','2012-09-09 08:56:12','Sat 20 Jun 2009 14:05:01 +0000',19,46,0.413043478261,1,'?',?,1351,0,0,0,2790,16,148,141,0.609388004672,0.791654911029,0.390611995328,0.0434925252536,0.0581867580145,0.599174548947,0.0996563252926,0.0917734221126,24.6895305724,84.0809940907,14.6424940702,29.3639850949,59.3064903656,0.156460231885,0.0512989176043,0.161716843171,0.0,0.0364824227468,0,0,0.0,0.0,Relevant
742,'http://bit.ly/104lNr','http://onlymehdi.tumblr.com/post/157871696',1,1,'2009-08-07 14:30:15','anonymous','rt @jooje_ cartoon all the prisoners are dying of natural causes #iranelection http://bit.ly/104lnr #neda #gr88 #tehranbureau',125,37725,'http://web.archive.org/web/20090811005900/http://onlymehdi.tumblr.com/post/157871696','2009-08-11 00:59:00','Fri 07 Aug 2009 05:25:59 +0000',20,42,0.47619047619,2,'onlymehdi Cartoon: All the prisoners are dying of natural...',31869,2,0,0,0,205,3,9,9,0.473129571282,0.614886059703,0.526870428718,0.0815139145939,0.0776930968866,0.866926705314,0.0799386828132,0.0958513539586,100.0,59.2705887923,56.731751672,59.2705887923,56.731751672,?,?,?,?,?,0,0,0.0,0.0,Relevant
743,'http://www.epersianradio.com/in','http://www.epersianradio.com/in',0,0,'2009-08-22 06:58:44','anonymous','rt @nedaagain listening to http://www.epersianradio.com/in farsi... #iranelection #iran #gr88#neda #tehran #shiraz',114,10000000000000000000000,'?','xxxxxxxx','?',31,31,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.672323512313,0.745578349369,0.327676487687,?,?,?,?,?,100.0,57.7480572394,100.0,57.7480572394,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
744,'http://bit.ly/RSHg3','http://www.time.com/time/specials/packages/article/0%2C28804%2C1905910_1905908%2C00.html',620,1,'2009-08-07 04:33:01','anonymous','rt @nikkiblue1 time who s who in iran s political system http://bit.ly/rshg3 #iranelection #iran #tehran #gr88 #neda (via @bantrybay)',133,73,'http://web.archive.org/web/20120816043414/http://www.time.com/time/specials/packages/article/0%2C28804%2C1905910_1905908%2C00.html','2013-01-17 15:19:06','Sat 20 Jun 2009 02:09:13 +0000',19,88,0.215909090909,5,'Who's Who in Iran's Political System - Top 10 Players in Iran's Power Struggle - TIME',38866,96,59,25,503,120,17,100,97,0.731857648099,0.770088402634,0.268142351901,0.0692777025816,0.0529194363581,0.529298525449,0.121078252512,0.116116949957,99.9973874381,97.7001485494,85.1565988905,97.6975960725,85.1588237175,0.937525598779,0.0816496580928,0.200227229765,0.0840168050417,0.188055512287,0,1,0.0,0.0526315789474,Relevant
745,'http://bit.ly/sOE5K','http://www.iranfocus.com/en/iran-general-/iran-shuts-down-journalists-association-18470.html',2,1,'2009-08-07 05:07:52','anonymous','iran focus iran shuts down journalists  association http://bit.ly/soe5k #iranelection #tehran #neda #gr88 #iran (via @bantrybay)',128,21689,'http://web.archive.org/web/20090810110921/http://www.iranfocus.com/en/iran-general-/iran-shuts-down-journalists-association-18470.html','2010-01-07 16:08:29','Thu 06 Aug 2009 19:44:22 +0000',19,92,0.20652173913,3,'Welcome to Iran Focus',90945,0,0,0,0,53,2,10,10,0.531137289345,0.396969208702,0.468862710655,0.0672021505032,0.0433099330422,0.313804174153,0.0630230216707,0.116129032258,28.4578029831,73.6707437818,45.1655235325,38.6283638826,12.8531157031,0.202424330939,0.132967437602,0.214456746091,0.0395972758011,0.0620905153845,0,0,0.0,0.0,Relevant
746,'http://tinyurl.com/lhku5y','http://www.liveleak.com/view%3Fi%3D60c_1246646248',2,1,'2009-07-08 06:30:50','anonymous','proud students chant slogans in kashan university. http://tinyurl.com/lhku5y #iranelection #tehran #gr88 #neda #cnn rt rt',121,22657,'http://web.archive.org/web/20090707001313/http://www.liveleak.com/view%3Fi%3D60c_1246646248','2009-07-07 00:13:13','?',25,49,0.510204081633,1,'?',?,5,0,0,0,?,1,5,5,0.721694846662,0.543765463498,0.278305153338,0.0881572806543,0.0151619608716,0.375282741324,0.0469776175612,0.136572671928,43.508988262,24.4334740239,53.1504496847,10.630757345,81.860056726,0.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
747,'http://bit.ly/4qdR6g','http://www.youtube.com/watch%3Fv%3DEIenQoYq5Bk',0,0,'2009-08-30 04:18:15','anonymous','rt @cafalk stopkillingiran support for iran freedom #iran #iranelection #neda #gr88 #tehran http://bit.ly/4qdr6g (see  the kids understand.)',140,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 20:05:51 +0000',20,46,0.434782608696,1,'?',?,12,0,0,0,18,2,4,4,0.690753762358,0.712853748714,0.309246237642,?,0.0503934855513,?,0.0770569661548,?,13.3389219946,57.9396250776,52.0904213818,23.0221061608,25.607245326,?,?,?,0.0,0.046625240412,0,0,0.0,0.0,Relevant
748,'http://recit.org/ul/dw','http://maps.google.com/maps/ms%3Fie%3DUTF8%26hl%3Den%26msa%3D0%26msid%3D108089191184151933961.00046ccb4946d8e0073dd%26z%3D12',0,0,'2009-06-21 01:04:51','anonymous','please rt canadian embassy now accepting wounded protesters http://recit.org/ul/dw #iranelection #tehran #gr88 #neda',116,10000000000000000000000,'?','xxxxxxxx','?',22,124,0.177419354839,2,'?',?,7,0,0,0,?,281,1815,10,0.618838206664,0.812583981574,0.381161793336,?,0.0,?,0.0603632727439,?,100.0,69.4821387281,62.3014828303,69.4821387281,62.3014828303,?,?,?,?,?,0,0,0.0,0.0,Relevant
749,'http://bit.ly/hpJIX','http://nycforiran.wordpress.com/2009/07/07/a-constant-pain/',1,1,'2009-07-08 17:06:27','anonymous','rt @iranrevolution an iranian-german argues for intervention - http://bit.ly/hpjix - #iranelection #nyc #neda #gr88 #tehran',123,1006,'http://web.archive.org/web/20090927172313/http://nycforiran.wordpress.com/2009/07/07/a-constant-pain/','2009-09-27 17:23:13','Tue 07 Jul 2009 10:09:25 +0000',19,59,0.322033898305,4,'A Constant Pain  | NYC For Iran',46635,0,0,0,0,20,1,3,3,0.743881775179,0.767992348204,0.256118224821,0.0900450337781,0.0616663053417,0.613998808496,0.0827438231471,0.115659039323,99.9999956924,12.175138528,10.5513778146,12.1751390525,10.5513782692,0.95894119654,0.0521050105719,0.0860485929318,0.0336146322726,0.0693909227067,0,0,0.0,0.0,Relevant
750,'http://bit.ly/14sipr','http://egoblog.net/2009/06/21/her-name-was-neda/%23comment-250166',0,0,'2009-06-21 02:54:32','anonymous','rt  neda  on ne t oubliera pas  (no one will forget you  neda) http://bit.ly/14sipr #iranelection #gr88 #neda #tehran',117,10000000000000000000000,'?','xxxxxxxx','Sat 20 Jun 2009 18:36:46 +0000',20,65,0.307692307692,5,'?',?,33,1,0,0,45,0,3,3,0.471072068688,0.419353789185,0.528927931312,?,0.0279099958362,?,0.0503154605427,?,100.0,9.25570414022,8.78261611015,9.25570414022,8.78261611015,?,?,?,?,?,0,0,0.0,0.0,Relevant
751,'http://tinyurl.com/nrudqa','http://www.reuters.com/article/2009/07/08/us-iran-usa-clinton-idUSTRE56725C20090708',1,1,'2009-07-09 05:52:36','anonymous','u.s. sees more sanctions if outreach fails http://tinyurl.com/nrudqa #iranelection #neda #gr88 #tehran',102,81043,'http://web.archive.org/web/20121011042319/http://www.reuters.com/article/2009/07/08/us-iran-usa-clinton-idUSTRE56725C20090708','2012-10-11 04:23:19','?',25,83,0.301204819277,5,'?',?,0,0,0,0,?,0,0,0,0.55841846115,0.352242227204,0.44158153885,0.04507203196,0.045540878952,0.933257871333,?,?,100.0,58.5497814682,15.3287562613,58.5497814682,15.3287562613,0.992882471815,0.102295433858,?,0.101567343224,?,0,0,0.0,0.0,Relevant
752,'http://bit.ly/Yk6kl','http://archive.gulfnews.com/region/Iran/10344670.html',1,1,'2009-08-30 16:27:56','anonymous','iran judiciary chief sacks hardline prosecutor #iran #iranelection #neda #gr88 #tehran http://bit.ly/yk6kl',106,38555,'http://web.archive.org/web/20090901031031/http://archive.gulfnews.com/region/Iran/10344670.html','2009-09-01 03:10:31','Sun 30 Aug 2009 08:27:55 +0000',19,53,0.358490566038,3,'?',?,0,0,0,0,3,0,0,0,0.683070305024,0.525839787497,0.316929694976,0.053708615553,?,?,?,?,9.04804777592,15.7187935213,9.04804777592,57.5619735933,100.0,?,0.0701286873318,?,?,?,0,0,0.0,0.0,Relevant
753,'http://is.gd/2IDa4','http://news.yahoo.com/s/afp/20090830/wl_mideast_afp/iranpoliticsunrestkhamenei/',0,0,'2009-08-31 05:06:28','anonymous','furrystoat iran s khamenei vows to prosecute post-vote  crimes  http://is.gd/2ida4 #iranelection #iran #tehran #gr88 #neda #basij #khamenei',139,10000000000000000000000,'?','xxxxxxxx','?',18,79,0.227848101266,5,'?',?,0,0,0,0,?,0,0,0,0.614804618551,0.767422534371,0.385195381449,?,?,?,?,?,100.0,1.30243461173,100.0,1.30243461173,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
754,'http://www.twitpic.com/9t79w','http://www.twitpic.com/9t79w',3,1,'2009-07-10 02:05:53','anonymous','respect! the iranian women are so brave! freedom & human rights for #iran! rt http://www.twitpic.com/9t79w #iranelection #gr88 #neda #tehran',140,7671,'http://web.archive.org/web/20090712041344/http://twitpic.com/9t79w','2009-09-18 00:00:00','?',28,28,1.0,1,'?',?,13,0,0,0,?,1,8,6,0.832394651291,0.615262235351,0.167605348709,0.179782923928,0.138793726912,0.458179873018,0.134145513082,0.164270777871,95.4447809164,11.4659796367,96.6992059044,10.9436791441,92.2943452233,0.789823242705,0.315667905266,0.289910378297,0.324090608044,0.301511344578,0,0,0.0,0.0,Relevant
755,'http://www.ireport.com/docs/DOC-295995','http://ireport.cnn.com/docs/DOC-295995',0,0,'2009-07-11 03:33:50','anonymous','rt @sahar1972 great article!  not afraid to die  plz rt! http://www.ireport.com/docs/doc-295995 #iranelection #neda #gr88 #green #tehran',136,10000000000000000000000,'?','xxxxxxxx','?',38,38,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.584452278305,0.385509687213,0.415547721695,?,0.0615959003133,?,?,?,4.93619509939,8.59351616003,100.0,57.440924151,4.93619509939,?,?,?,0.0829184989234,?,0,0,0.0,0.0,Relevant
756,'http://bit.ly/1a4Jq2','https%3A//www.torproject.org/projects/torbrowser/index.html.fa',0,0,'2009-06-21 07:41:02','anonymous','farsi instructions for using tor to avoid govt filters http://bit.ly/1a4jq2 (expand) #iranelection #gr88 #neda [please rt!] #tehran',131,10000000000000000000000,'?','xxxxxxxx','Thu 18 Jun 2009 22:06:26 +0000',20,62,0.322580645161,5,'?',?,0,0,0,0,1180,0,0,0,0.557272427804,0.540021164375,0.442727572196,?,?,?,?,?,100.0,4.3786570094,100.0,4.3786570094,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
757,'http://twimmer.com/1637','http://twimmer.com/1637',0,0,'2009-08-08 14:53:36','anonymous','rt @twimmerdotcom blogger blames russia for attack on facebook and twitter - http://twimmer.com/1637 #iranelection #iran #gr88 #tehran #neda',140,10000000000000000000000,'?','xxxxxxxx','?',23,23,1.0,1,'?',?,0,0,0,0,?,2,3,3,0.595208003571,0.850719986782,0.404791996429,?,0.0633300496381,?,0.0633300496381,?,100.0,58.2028391955,75.9274507941,58.2028391955,75.9274507941,?,?,?,?,?,0,0,0.0,0.0,Relevant
758,'http://bit.ly/1e1KC1','http://www.youtube.com/watch%3Fv%3D59sHqeSgwlI',0,0,'2009-06-21 08:00:51','anonymous','http://bit.ly/1e1kc1 please rt river of people protest in sydney 2hrsago (vid)support of #neda #iranelection #gr88 #tehran we will be heard',139,10000000000000000000000,'?','xxxxxxxx','Sat 20 Jun 2009 23:54:21 +0000',20,46,0.434782608696,1,'Sydney Protest 21/06/09 River of people',?,139,0,0,0,257,0,24,24,0.505040833254,0.666479117901,0.494959166746,?,0.0520309451321,?,0.0852802865422,?,15.8705501916,60.7190313955,51.2615251794,26.137686697,30.9599648783,?,?,?,0.0560112033611,0.103279555899,0,0,0.0,0.0,Relevant
759,'http://bit.ly/hqCgq','http://tehranbureau.com/grand-ayatollah-montazeris-fatwa/',31,1,'2009-07-12 18:44:55','anonymous','rt news from iran ayatollah montazeri issues a fatwa against the supreme leader http://bit.ly/hqcgq #iranelection #neda #tehran #gr88',133,4962,'http://web.archive.org/web/20120406200737/http://tehranbureau.com/grand-ayatollah-montazeris-fatwa/','2012-04-11 02:07:07','Sun 12 Jul 2009 10:39:53 +0000',19,57,0.333333333333,1,'Grand Ayatollah Montazeri's Fatwa - Tehran Bureau | FRONTLINE | PBS',80966,17,5,15,0,4365,0,0,0,0.746806114498,0.904863012978,0.253193885502,0.0691851266364,0.0691154420863,0.906281951604,?,?,100.0,2.8736943439,2.41046300861,2.8736943439,2.41046300861,1.0,0.0841979209911,?,0.0841979209911,?,0,0,0.0,0.0,Relevant
760,'http://bit.ly/4sTrT','http://www.youtube.com/watch%3Fv%3DmEtVRgZ3Szw',25,1,'2009-06-25 02:36:30','anonymous','horrific account of todays events in #tehran http://bit.ly/4strt #iranelection #gr88 #neda',90,1358,'http://web.archive.org/web/20120208025908/http://www.youtube.com/watch%3Fv%3DmEtVRgZ3Szw','2012-05-30 00:35:29','Wed 24 Jun 2009 10:39:24 +0000',19,46,0.413043478261,1,'',?,2489,0,0,0,3301,54,596,500,0.583435956519,0.428513858961,0.416564043481,0.0366946740323,?,?,?,0.0687313944624,100.0,7.55244006321,50.0913668379,7.55244006321,50.0913668379,?,?,?,?,?,0,0,0.0,0.0,Relevant
761,'http://bit.ly/WBXJk','http://asemandailynews.com/%3Fp%3D11982',4,1,'2009-09-07 03:34:54','anonymous','rt @dadashiii rt @khorshid3 green peaceful walk in #tehran fri. sept 18 http://bit.ly/wbxjk #iranelection #iran #gr88 #neda',123,14795,'http://web.archive.org/web/20111112074129/http://asemandailynews.com/%3Fp%3D11982','2011-11-13 00:50:57','Sun 06 Sep 2009 06:03:10 +0000',19,39,0.487179487179,1,'   27      |   ',58835,179,0,0,0,237,35,94,94,0.556641882972,0.608055207426,0.443358117028,0.0316950532988,0.0236690534166,0.544139198409,0.0360041149912,0.0321418949754,95.9144028251,59.3904776091,98.3531232646,56.9640219337,94.3348108391,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
762,'http://bit.ly/KAbSm','http://www.ireport.com/docs/DOC-274670',14,1,'2009-07-02 02:13:32','anonymous','rt @aratweets iranian regime executed 5 kurdish students in kermanshahwarning graphic #gr88 #tehran #neda http://bit.ly/kabsm #iranelection',139,341,'http://web.archive.org/web/20090815021913/http://www.ireport.com/docs/DOC-274670','2011-11-24 22:51:43','Wed 01 Jul 2009 18:00:35 +0000',19,38,0.5,2,'Iran executed 5 students in Kurdish city KermanShanplz help humanity&amp; send this video to the world - CNN iReport',148459,32,10,17,0,13,40,269,259,0.733683565529,0.591764191718,0.266316434471,0.0526449732897,0.0408296900131,0.402504646701,0.107967739419,0.125010015624,11.5785781885,14.3838481256,92.3496420149,80.4970831684,10.6927755075,0.626003658422,0.151584765648,0.21050302477,0.114587312129,0.192628532132,0,0,0.0,0.0,Relevant
763,'http://bit.ly/7Ujmr','http://www.youtube.com/watch%3Fv%3DzMDiaAKWRG4',3,1,'2009-09-07 21:08:12','anonymous','a big prison #iran  #iranelection #neda #gr88 #tehran part 2 http://bit.ly/7ujmr',80,21017,'http://web.archive.org/web/20110708025829/http://www.youtube.com/watch%3Fv%3DzMDiaAKWRG4','2011-11-05 05:49:14','Sun 30 Aug 2009 11:02:30 +0000',19,46,0.413043478261,1,'A Big Prison: Iran Part 2 \       ',?,611,58,29,0,27,86,193,173,0.615574731617,0.461298907935,0.384425268383,0.0463406823469,0.0496215285043,0.463893072715,0.077497867288,0.0776121304822,24.6155545192,83.0898432341,84.4114294955,20.4530256612,29.1613999032,0.364399348581,0.12171612389,0.0994134846772,0.147844254191,0.0743101724236,0,0,0.0,0.0,Relevant
764,'http://bit.ly/29cVrp','http://www.euronews.net/2009/08/09/revolutionary-guards-want-moussavi-to-face-trial/',1,1,'2009-08-09 15:41:25','anonymous','euronews revolutionary guards want moussavi to face trial http://bit.ly/29cvrp #iranelection #iran #tehran #neda #gr88',118,79192,'http://web.archive.org/web/20090812134117/http://www.euronews.net/2009/08/09/revolutionary-guards-want-moussavi-to-face-trial','2009-08-12 13:41:17','Sun 09 Aug 2009 07:41:11 +0000',20,84,0.238095238095,4,'Revolutionary Guards want Moussavi to face trial | euronews world news',65054,0,0,0,0,78,0,9,9,0.664118937918,0.839736100774,0.335881062082,0.0959948804096,0.0810840425684,0.506121834162,0.0753996968323,0.0850144950264,99.6703132169,82.8918373317,33.5451955333,82.6185538998,33.6561554295,0.917894345788,0.180090067556,0.179426750137,0.213003216808,0.202113020864,0,0,0.0,0.0,Relevant
765,'http://tr.im/p6Lr','http://tr.im/404',0,0,'2009-06-21 16:46:52','anonymous','@bookspirit rt please ignore this url http://tr.im/p6lr it is goatse pornography being rt here on twitter #iranelection #gr88 #neda #tehran',139,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.470901788598,0.374635471173,0.529098211402,?,0.0696310623823,?,0.0552363877395,?,11.8111885305,58.573836753,51.7024553766,20.1646147584,22.8445408335,?,?,?,0.132842232831,0.0359558732648,0,0,0.0,0.0,Relevant
766,'http://bit.ly/1avpY1','http://www.youtube.com/watch%3Fv%3DolmjqVmykhk',0,0,'2009-06-21 18:20:55','anonymous','http://bit.ly/1avpy1 it would not be happy fathers day #iranelection #gr88 #tehran #neda @mileycyrus (via... http://ff.im/4g0ig',127,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 08:52:09 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,160,1,7,7,0.772755651338,0.107965025955,0.227244348662,?,0.0516236480793,?,0.0987520609161,?,17.143133246,24.6030816093,7.17759533527,69.6788049489,41.8686317855,?,?,?,0.0672292645453,0.237691344271,0,0,0.0,0.0,Relevant
767,'http://bit.ly/NhOLs','http://www.time.com/time/world/article/0%2C8599%2C1906049%2C00.html',64,1,'2009-06-21 21:43:29','anonymous','reading from @time http://bit.ly/nhols #iranelection #gr88 #neda #tehran',72,1192,'http://web.archive.org/web/20101114220321/http://www.time.com/time/world/article/0%2C8599%2C1906049%2C00.html%3F','2013-01-16 14:45:39','Sun 21 Jun 2009 08:13:23 +0000',19,67,0.283582089552,4,'In Iran One Woman's Death May Have Many Consequences - TIME',52668,73,25,17,821,9392,232,1265,500,0.609901850998,0.445519571629,0.390098149002,0.0,0.0474365367887,0.0464781241188,0.176661481801,0.0100963755469,52.4043594821,50.7622944369,76.0972785194,96.8665487731,68.864958776,?,?,?,0.0650027085026,0.230243829251,0,2,0.0,0.25,Relevant
768,'http://bit.ly/1ULdHE','http://www.youtube.com/watch%3Fv%3Dv9jmsgFK15s',0,0,'2009-08-10 16:26:09','anonymous','a beautiful video  bella ciao  iran - dedicated to iran http://bit.ly/1uldhe #iranelection #iran #gr88 #tehran #neda',116,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 19:55:45 +0000',20,46,0.434782608696,1,'?',?,124,151,77,1,78,4,19,19,0.855637318549,0.29180842622,0.144362681451,?,0.0552344770739,?,0.0673458808767,?,16.6548609367,21.8137840831,6.31085927661,76.3501686516,37.8919962202,?,?,?,0.0550481882563,0.0710669054519,0,0,0.0,0.0,Relevant
769,'http://tr.im/uFAT','http://tr.im/404',0,0,'2009-07-30 08:40:07','anonymous','video  iranian wall  by pink floyd for 1979 revolution http://tr.im/ufat rt @dputamadre @tfsalomon #iranelection #iran #gr88 #tehran #neda',138,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.662904887272,0.416746197672,0.337095112728,?,0.0478913142611,?,0.0554891871735,?,11.8111885305,53.1243368175,51.7024553766,22.2331030146,22.8445408335,?,?,?,0.0808452083454,0.0359558732648,0,0,0.0,0.0,Relevant
770,'http://twitpic.com/cf2dn','http://twitpic.com/cf2dn',5,1,'2009-08-02 08:26:54','anonymous','@austinheap s haystack program for iran anonymous web surfing needs your help http://twitpic.com/cf2dn #iranelection #neda #tehran #gr88',136,3781,'http://web.archive.org/web/20090805092955/http://twitpic.com/cf2dn','2009-09-22 00:00:00','?',24,24,1.0,1,'?',?,1,0,0,0,?,5,50,49,0.660374258671,0.497876615403,0.339625741329,0.138873014966,?,?,?,0.104605206563,65.5758194552,32.2124860636,86.2560191778,21.1236017031,76.0246300262,?,0.273861278753,0.180498718095,?,?,0,0,0.0,0.0,Relevant
771,'http://bit.ly/GxHC6','http://www.youtube.com/watch%3Fv%3DQWiSlVddLH8',0,0,'2009-06-22 01:55:08','anonymous','rt students shot in front of a camera http://bit.ly/gxhc6 #iranelection #neda #tehran #gr88 #iranelection #iranelections #lran rt @westa ...',140,10000000000000000000000,'?','xxxxxxxx','Fri 19 Jun 2009 02:13:16 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,6045,58,553,500,0.535484677371,0.862576129511,0.464515322629,?,0.0438744302027,?,0.10335741174,?,16.6548520076,6.42634398871,50.1398688862,38.5854163445,33.2167841233,?,?,?,0.1490711985,0.0994729462604,0,0,0.0,0.0,Relevant
772,'http://bit.ly/KbZTj','http://www.youtube.com/watch%3Fv%3Dsqq7W7jfHww',1,1,'2009-07-09 23:35:42','anonymous','newvideo-protest  amirabad st tehran 9 july http://bit.ly/kbztj #iranelection #neda #iranvote #mousavi1388 #gr88 #freedom #tehran #iran #nir',140,1458,'http://wayback.archive-it.org/1147/20090927174610/http://www.youtube.com/watch%3Fv%3Dsqq7W7jfHww','2009-09-27 00:00:00','Thu 09 Jul 2009 15:34:00 +0000',19,46,0.413043478261,1,'Protest  Amirabad Street Tehran 9 July 2009',?,30,0,0,0,383,3,9,9,0.666266490063,0.83465650647,0.333733509937,0.0454718048543,0.0526171854616,0.247669165974,0.0753940209417,0.0726019102029,96.3859959358,17.6395486111,25.7833795706,17.0020546074,24.851567185,0.291385758707,0.0,0.0585707412657,0.0,0.0376889180722,0,0,0.0,0.0,Relevant
773,'http://bit.ly/10cbUW','http://www.youtube.com/watch%3Fv%3D8h2K8pA0FcU',0,0,'2009-08-04 16:20:24','anonymous','rt @slsiri rt @greenquran protests in #tehran  cars blocking roads http://bit.ly/10cbuw #iranelection #gr88 #neda',113,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 22:08:51 +0000',20,46,0.434782608696,1,'',?,12,0,0,0,66,2,5,5,0.601847623387,0.655607588011,0.398152376613,?,?,?,?,?,100.0,52.3217273915,50.4653955616,52.3217273915,50.4653955616,?,?,?,?,?,0,0,0.0,0.0,Relevant
774,'http://bit.ly/h30g3','http://www.maltatoday.com.mt/2009/08/09/t2.html',2,1,'2009-08-10 22:55:28','anonymous','rt @bantrybay malta today malta wont congratulate ahmadinejad http://bit.ly/h30g3 #iranelection #iran #tehran #neda #gr88',122,47001,'http://web.archive.org/web/20091021115849/http://www.maltatoday.com.mt/2009/08/09/t2.html','2012-11-07 13:21:01','Mon 10 Aug 2009 07:01:27 +0000',19,47,0.404255319149,4,'?',18889,2,0,0,0,10,0,8,8,0.665364227797,0.408792690363,0.334635772203,0.0791600817196,0.0804301106267,0.984209534251,0.117489600632,0.115634385117,100.0,81.814652836,82.340197781,81.814652836,82.340197781,1.0,0.0984731927835,0.101129979369,0.0984731927835,0.101129979369,0,0,0.0,0.0,Relevant
775,'http://bit.ly/4jfno4','http://theworldlink.com/news/local/iran-fires-four-ministry-officials/article_ee9484bb-d69a-54ca-942b-ff4e21f032cb.html',0,0,'2009-08-10 23:10:26','anonymous','the worldlink iran fires four ministry officials http://bit.ly/4jfno4 #iranelection #iran #tehran #neda #gr88',109,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 15:10:10 +0000',20,119,0.168067226891,4,'?',?,0,0,0,0,14,0,0,0,0.646314051665,0.634332073273,0.353685948335,?,0.0424189841984,?,?,?,62.1698058369,57.2076951331,100.0,92.0184555235,62.1698058369,?,?,?,0.100080096128,?,0,0,0.0,0.0,Relevant
776,'http://tiny.cc/mBNGr','http://newsvote.bbc.co.uk/2/hi/programmes/newsnight/8127800.stm',0,0,'2009-09-16 12:55:04','anonymous','rt @samy110 amateurs key to iran reporting(archive news) http://tiny.cc/mbngr (via bbc) #iranelection #iran #gr88 #neda #iran88 #tehran',135,10000000000000000000000,'?','xxxxxxxx','?',20,63,0.31746031746,5,'?',?,0,0,0,0,?,1,3,3,0.734759832415,0.514639154949,0.265240167585,?,0.0707456228592,?,0.0707456228592,?,1.21971845656,7.59935408735,19.7140697372,16.0502911503,6.1870454595,?,?,?,0.174242736748,0.174242736748,0,0,0.0,0.0,Relevant
777,'http://iranhr.net/spip.php?','http://iranhr.net/spip.php%3F',0,0,'2009-07-27 10:57:57','anonymous','shadi sadr still in the prison(info site human rights in iran) http://iranhr.net/spip.php?... #iran #iranelection #gr88 #neda #tehran',133,10000000000000000000000,'?','xxxxxxxx','?',27,29,0.931034482759,1,'?',?,6,3,2,19,?,32,111,110,0.701795581553,0.900551086365,0.298204418447,?,0.206835075998,?,0.0963343294486,?,100.0,50.7807293973,57.6131879471,50.7807293973,57.6131879471,?,?,?,?,?,0,0,0.0,0.0,Relevant
778,'http://bit.ly/fp9aX','http://alwaysforward-yas.blogspot.com/',0,0,'2009-08-08 20:11:43','anonymous','iran blames the west for #iranelection protests-i need to get paidc link in blog http://bit.ly/fp9ax #mousavi1388 #neda #tehran #gr88',133,10000000000000000000000,'?','xxxxxxxx','Sat 08 Aug 2009 12:03:55 +0000',19,38,0.5,0,'Always Forward',51825,0,0,0,0,34,0,3,3,0.634412192913,0.748202465468,0.365587807087,?,0.0528742532323,?,0.0925319364843,?,2.41047213557,71.4136610829,9.12711016745,3.37536557995,26.4100256417,?,?,?,0.098019605882,0.150095754877,0,0,0.0,0.0,Relevant
779,'http://tinyurl.com/mvuv8o','http://tinyurl.com/mvuv8o',0,0,'2009-06-22 08:21:36','anonymous','rt teargas and medical info for protesters http://tinyurl.com/mvuv8o #iranelection #neda #gr88 #tehran',102,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.611564069148,0.734162500738,0.388435930852,?,0.1352504452,?,?,?,100.0,9.55477609666,100.0,9.55477609666,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
780,'http://twitpic.com/8d4rv','http://twitpic.com/8d4rv',1,1,'2009-06-25 12:29:48','anonymous','rt after #neda came  fcku  http://twitpic.com/8d4rv #iranelection must see!! wonderful  iranian women are so brave!!! #tehran #iran #gr88',137,41412,'http://wayback.archive-it.org/1035/20090801073714/http://twitpic.com/8d4rv','2009-08-01 00:00:00','?',24,24,1.0,1,'?',?,0,0,0,0,?,4,16,15,0.891650682851,0.185766240189,0.108349317149,0.0814088031194,0.065795169496,0.33953028587,0.0552742597959,0.0586210381761,81.9119829744,98.3645942331,82.8279723444,80.5723896811,98.8941062494,0.524378820276,0.229081064496,0.137464349807,0.306569669742,0.176604314275,0,0,0.0,0.0,Relevant
781,'http://bit.ly/3R9Amg','http://www.irannewsdigest.com/2009/08/09/clinton-no-illusions-iran-will-return-to-talks/',0,0,'2009-08-10 04:32:14','anonymous','clinton no illusions iran will return to talks http://bit.ly/3r9amg - #iranelection #neda #gr88 #tehran #clinton',112,10000000000000000000000,'?','xxxxxxxx','Sun 09 Aug 2009 09:30:25 +0000',20,88,0.227272727273,4,'?',?,5,0,0,0,42,0,5,5,0.620856060078,0.569379591531,0.379143939922,?,?,?,?,?,100.0,7.35922037595,16.6258833763,7.35922037595,16.6258833763,?,?,?,?,?,0,0,0.0,0.0,Relevant
782,'http://www.icj-cij.org/','http://www.icj-cij.org/',762,1,'2009-09-19 02:32:39','anonymous','rt @nedaagain http://www.icj-cij.org/ the international court of justice (icj)  #iranelection #iran #neda #gr88 #tehran #shiraz #sohrab',135,29,'http://web.archive.org/web/20050602023210/http://www.icj-cij.org/','2013-01-16 03:19:01','?',23,23,1.0,0,'?',?,847,327,464,162,?,38,253,251,0.708576446697,0.844343891547,0.291423553303,0.12630179559,0.0602171734428,0.328622583543,0.0417045995269,0.0835520689716,8.94943824419,15.511312202,15.253615689,57.6962034395,58.6709303988,?,0.171498585143,0.0274410649974,?,?,0,0,0.0,0.0,Relevant
783,'http://bit.ly/jtsqT','http://www.irannewsdigest.com/2009/08/09/analysis-iran-hardliners-take-gloves-off-against-opponents/',1,1,'2009-08-10 05:59:21','anonymous','reuters  iran hardliners take gloves off against opponents  http://bit.ly/jtsqt - #iranelection #tehran #gr88 #neda',115,34331,'http://web.archive.org/web/20090813153132/http://www.irannewsdigest.com/2009/08/09/analysis-iran-hardliners-take-gloves-off-against-opponents/','2009-08-13 15:31:32','Sun 09 Aug 2009 08:11:28 +0000',19,100,0.19,4,'?',?,2,0,0,0,108,0,6,6,0.644041973662,0.550267831996,0.355958026338,0.0757825884876,?,?,?,0.0850798085417,2.41637597632,4.26732452776,4.22271792936,56.6250811392,57.2232390782,?,0.0432922519094,0.0353479756647,?,?,0,0,0.0,0.0,Relevant
784,'http://bit.ly/x8SBx','http://www.chathamhouse.org.uk/files/14234_iranelection0609.pdf',26,1,'2009-06-22 12:18:07','anonymous','rt detailed analysis by chatham house shows that #iranelection was flawed http://bit.ly/x8sbx #tehran #gr88 #neda',113,2745,'http://web.archive.org/web/20111012130352/http://www.chathamhouse.org.uk/files/14234_iranelection0609.pdf','2012-11-13 09:30:15','Sun 21 Jun 2009 05:37:30 +0000',19,63,0.301587301587,2,'?',?,859,0,3,2,1738,37,423,405,0.693956660242,0.206607788915,0.306043339758,0.0817632971987,?,?,?,0.101430103242,100.0,6.81601596648,69.6282080552,6.81601596648,69.6282080552,?,?,?,?,?,0,0,0.0,0.0,Relevant
785,'http://bit.ly/lq2Z9','http://www.amnesty.org/en/news-and-updates/news/iran-must-open-tehran-trial-international-observers-20090812',12,1,'2009-08-12 14:36:15','anonymous','rt @tari00 amnesty international demands internat observers at the tehran trial http://bit.ly/lq2z9 #iranelection #neda #gr88 #tehran #neda',139,20334,'http://web.archive.org/web/20120314201509/http://www.amnesty.org/en/news-and-updates/news/iran-must-open-tehran-trial-international-observers-20090812','2012-03-14 20:15:09','Wed 12 Aug 2009 02:52:37 +0000',19,108,0.175925925926,4,'Iran must open Tehran trial to international observers | Amnesty International',46761,106,0,0,1,183,10,31,31,0.678682434197,0.803424327271,0.321317565803,0.0549836195656,0.0545279833744,0.917229269819,0.0756714871318,0.0718153398408,13.8168036171,5.25873176318,3.65746091022,38.060407522,26.471107295,0.911764705882,0.253546276419,0.193178115367,0.211288563682,0.144883586525,0,0,0.0,0.0,Relevant
786,'http://twitpic.com/83p7f','http://twitpic.com/83p7f',1,1,'2009-06-22 15:27:22','anonymous','rt @monicks neda s grave - http://twitpic.com/83p7f #iranelection #gr88 #neda #tehran',85,42225,'http://web.archive.org/web/20090625031107/http://twitpic.com/83p7f','2009-06-25 03:11:07','?',24,24,1.0,1,'?',?,0,0,0,0,?,2,7,7,0.534632852682,0.574572524099,0.465367147318,0.074150399776,0.102178553376,0.369358303341,0.121168858758,0.117242076352,73.3241011101,11.4117377962,16.2073174379,8.36755416014,11.8838698254,0.707106781187,0.18973665961,0.2,0.22360679775,0.235702260396,0,0,0.0,0.0,Relevant
787,'http://tinyurl.com/kjhcu7','http://tinyurl.com/kjhcu7',0,0,'2009-08-13 15:37:15','anonymous','plz read http://tinyurl.com/kjhcu7 and/or http://tinyurl.com/lruelc thx. #iranelection #gr88 #neda #tehran',106,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,21,0,0,0,?,0,0,0,0.594530998215,0.418152458407,0.405469001785,?,0.0978231976089,?,?,?,100.0,58.3768009797,100.0,58.3768009797,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
788,'http://bit.ly/39csGS','http://www.irannewsdigest.com/2009/08/12/un-says-ban-didnt-congratulate-irans-ahmadinejad/',0,0,'2009-08-13 17:21:27','anonymous','rt @greentears aug 12- un says ban didnt congratulate ahmadinejad http://bit.ly/39csgs #iranelection #neda #gr88 #tehran',121,10000000000000000000000,'?','xxxxxxxx','Wed 12 Aug 2009 11:33:49 +0000',20,90,0.222222222222,4,'?',?,61,0,0,0,46,1,6,6,0.467961175897,0.448017363068,0.532038824103,?,?,?,?,?,100.0,19.6591566726,35.1988167943,19.6591566726,35.1988167943,?,?,?,?,?,0,0,0.0,0.0,Relevant
789,'http://bit.ly/dCccV','http://docs.google.comhttps%3A//docs.google.com/document/pub%3Fid%3D1-6c2DIDxTlYk60UqUAVF3w6lo6XClqG8jzZbxokIxg4https%3A//docs.google.com/View%3Fid%3Ddgdt5wfz_3kgdw9gfc',0,0,'2009-06-23 03:14:49','anonymous','rt worldwide iran rallies http://bit.ly/dcccv please send @scarletphlox more to add! #iranelection #gr88 #neda #iran #tehran',124,10000000000000000000000,'?','xxxxxxxx','Fri 19 Jun 2009 16:58:28 +0000',19,168,0.113095238095,7,'?',?,0,0,0,0,1810,0,0,0,0.524373202938,0.218523318695,0.475626797062,?,?,?,?,?,100.0,21.4841101033,100.0,21.4841101033,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
790,'http://post.ly/6F9V','http://iran360.posterous.com/video-protest-around-ahmadinejads-hotel-irane-0',0,0,'2009-09-26 08:48:54','anonymous','rt @shirdl rt @parsa_sh rt @cheshmsabz    #iranelection #greenny http://post.ly/6f9v #iran #gr88 #neda #tehran #humanrights',136,10000000000000000000000,'?','xxxxxxxx','?',19,76,0.25,1,'?',?,1,1,0,0,?,3,18,18,0.63505937919,0.532729863577,0.36494062081,?,?,?,?,?,100.0,8.5728744233,6.8853582181,8.5728744233,6.8853582181,?,?,?,?,?,0,0,0.0,0.0,Relevant
791,'http://bit.ly/WN4A6','http://www.youtube.com/watch%3Fv%3DqX75MgNU8z0',1,1,'2009-09-26 08:49:49','anonymous','rt persia_news_2new york metro goes green http://bit.ly/wn4a6 [vid] #iranelection #greenny #v #iran #gr88 #neda #tehran #humanrights',132,54611,'http://wayback.archive-it.org/2355/20110201204330/http://www.youtube.com//watch%3Fv%3DqX75MgNU8z0','2011-02-01 00:00:00','Fri 25 Sep 2009 09:28:28 +0000',19,46,0.413043478261,1,'24-09-2009-NYC-50',?,146,56,0,0,240,14,59,59,0.483850774022,0.468308436049,0.516149225978,0.043815086361,0.0494669794455,0.424864834494,0.0695465654407,0.0674611800471,29.0100858484,68.9153616444,70.5086133354,19.9924055758,20.4546092591,0.466391149073,0.0668153104781,0.12001983963,0.0571661950475,0.126025207563,0,0,0.0,0.0,Relevant
792,'http://twitpic.com/j542f','http://twitpic.com/j542f',0,0,'2009-09-26 08:51:33','anonymous','rt @mikverbrugge #iran brklyn bridg #greenny protest pictures-great job nyc http://twitpic.com/j542f ll #iranelection #gr88 #neda #tehran',137,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,16,31,31,0.666953821256,0.52728463099,0.333046178744,?,0.028257909495,?,0.0323639848909,?,77.8674653594,81.4263398012,12.675930809,95.6293326575,16.2788537555,?,?,?,0.130682052561,0.119736868018,0,0,0.0,0.0,Relevant
793,'http://bit.ly/3aH9yM','http://www.youtube.com/watch%3Fv%3D26jUE3g70BY',0,0,'2009-08-04 18:57:44','anonymous','rt @soraya111 identified basiji http://bit.ly/3ah9ym #iranelection #iran #neda #gr88 #sohrab #tehran',100,10000000000000000000000,'?','xxxxxxxx','Thu 23 Jul 2009 14:16:02 +0000',20,46,0.434782608696,1,'IRAN- Identified Basiji',?,310,39,18,0,209,20,76,76,0.665179558457,0.502563393415,0.334820441543,?,0.0483389160048,?,0.0639986930061,?,17.0454769494,6.81229328077,94.2800808437,39.9654013846,18.0796163908,?,?,?,0.0308606699924,0.0672841956024,0,0,0.0,0.0,Relevant
794,'http://bit.ly/Uhs9V','http://mowjcamp.com/article/id/18180',5,1,'2009-08-18 21:32:31','anonymous','khamenei arresting mousvi will lead to end of regime (farsi) http://bit.ly/uhs9v #iranelection #tehran #mousavi1388 #gr88 #neda',127,1101,'http://web.archive.org/web/20090817211410/http://www.mowjcamp.com/article/id/18180','2009-12-14 05:20:02','Tue 18 Aug 2009 13:30:51 +0000',19,36,0.527777777778,3,'?',?,1589,0,0,0,13,1,4,4,0.675544030818,0.851639306933,0.324455969182,0.0171297177457,?,?,?,0.0584330895096,95.9018141579,53.7597220972,47.5064049655,51.5565487774,45.5595042031,?,?,?,?,?,0,0,0.0,0.0,Relevant
795,'http://bit.ly/Y34gE','http://www2.debka.com/headline.php%3Fhid%3D6288',3,1,'2009-09-29 22:05:12','anonymous','bunker busters in 2 months http://bit.ly/y34ge #iranelection #gr88 #iranians #tehran #qom #neda #mousavi #news #amhadinejad',123,44151,'http://web.archive.org/web/20091003102103/http://www2.debka.com/headline.php%3Fhid%3D6288','2012-06-27 19:55:40','Sun 27 Sep 2009 13:06:19 +0000',19,47,0.404255319149,1,'?',?,58,2,2,2,55,8,10,10,0.541206871582,0.781688917512,0.458793128418,0.101273936708,?,?,?,0.171867569769,2.61187880014,5.12555491003,78.8312063297,50.9579713024,3.313254892,?,0.123299240479,0.232495277488,?,?,0,0,0.0,0.0,Relevant
796,'http://bit.ly/15bUmG','http://www.peykeiran.com/Content.aspx%3FID%3D3543',1,1,'2009-07-10 20:22:12','anonymous','rt @fantazyfire http://bit.ly/15bumg 4 those who doubted the dates of the pictures. #iranelection #iran #gr88 #neda #tehran',123,80306,'http://web.archive.org/web/20090714184038/http://www.peykeiran.com/Content.aspx%3FID%3D3543','2009-07-14 18:40:38','Fri 10 Jul 2009 03:23:56 +0000',20,49,0.408163265306,1,'?',51641,7,0,0,0,37,1,3,3,0.715730094104,0.422633232022,0.284269905896,0.0273247162741,0.0331496772066,0.15640242052,0.0331496772066,0.0273247162741,46.487537028,19.3118709324,79.8805493693,8.97761315052,58.1963161184,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
797,'http://bit.ly/3d1VAp','http://crowdable.net/',4,1,'2009-09-03 21:31:55','anonymous','rt @tweetmeme protesting for iran until they don t have to http://bit.ly/3d1vap #iranelection #tehran #neda #teheran #gr88',122,11825,'http://web.archive.org/web/20110106004900/http://crowdable.net/','2011-11-16 19:12:59','Wed 08 Jul 2009 19:36:09 +0000',20,21,0.952380952381,0,'crowdable.net',20244,0,0,0,0,27,320,943,500,0.429791624042,0.635760326926,0.570208375958,0.0450326605226,0.0339422116651,0.192592020008,0.0494653326596,0.124613010631,2.40742036758,93.837201144,3.80176532463,2.56552874364,63.3237499428,?,0.0609144903873,0.139034590881,?,?,0,0,0.0,0.0,Relevant
798,'http://bit.ly/Xgdhm','http://www.youtube.com/watch%3Fv%3DIuG0z7_Y0qg',1,1,'2009-09-05 06:54:18','anonymous','watch..http://bit.ly/xgdhm #iran  #neda  #gr88  #iranelections  #tehran  #freeiran.',83,61542,'http://wayback.archive-it.org/1147/20090927055107/http://www.youtube.com/watch%3Fv%3DIuG0z7_Y0qg','2009-09-27 00:00:00','Fri 04 Sep 2009 22:54:18 +0000',19,46,0.413043478261,1,'Mohsen Sazegara Saturday 14 Shahrivar 1388',?,56,0,0,0,49,0,9,9,0.643518873772,0.38048514535,0.356481126228,0.0380110004549,0.0417008683254,0.27399253597,0.0598299134789,0.0572627071757,14.1418259379,34.0325746019,64.8015361835,41.5537939851,21.8232881051,0.286125155715,0.0,0.147836011083,0.0414157683281,0.133696955346,0,0,0.0,0.0,Relevant
799,'http://bit.ly/qCvOX','http://bit.ly/qCvOX',0,0,'2009-06-23 21:29:41','anonymous','rt allah o akbar video you tube http://bit.ly/qcvox #iranelection #tehran #gr88 #neda',85,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.512125873279,0.346900673701,0.487874126721,?,?,?,?,?,100.0,58.9127644422,100.0,58.9127644422,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
800,'http://bit.ly/3fvGwD','http://www.youtube.com/watch%3Fv%3D80KsaWw4qYg%26feature%3Dplayer_embedded',0,0,'2009-10-01 07:07:01','anonymous','rt @vimal55 rt @tayfeh see this on #iran negotiations http://bit.ly/3fvgwd #gr88 #iranelection #neda #tehran',108,10000000000000000000000,'?','xxxxxxxx','Tue 29 Sep 2009 17:41:41 +0000',20,74,0.27027027027,1,'Ron Paul on Iran',?,100,57,41,0,45,3,12,12,0.721838116559,0.368321769444,0.278161883441,?,0.0308090713289,?,0.0632299427988,?,16.6548549762,11.7062668504,70.4517605668,70.2874138926,23.6400834305,?,?,?,0.0331496772066,0.0755928946018,0,0,0.0,0.0,Relevant
801,'http://tinyurl.com/m4n255','http://revtwt.com/origin_page.php%3Flink%3D95535',0,0,'2009-08-13 14:30:18','anonymous','the real story of the islamic republic. plz rt http://tinyurl.com/m4n255 #iranelection #cnn #tehran #neda #iran #gr88',117,10000000000000000000000,'?','xxxxxxxx','?',25,48,0.520833333333,1,'?',?,0,0,0,0,?,3,3,3,0.726776700659,0.803541446263,0.273223299341,?,0.0,?,0.0,?,100.0,58.5748234038,7.08246316669,58.5748234038,7.08246316669,?,?,?,?,?,0,0,0.0,0.0,Relevant
802,'http://bit.ly/15IcZ8','http://www.youtube.com/watch%3Fv%3D9V0LOA9wkm8',4,1,'2009-06-24 17:04:41','anonymous','massacre in tehran !!! world wake up http://bit.ly/15icz8 #iranelection #neda #gr88 #cnn #tehran',96,33721,'http://web.archive.org/web/20120301022642/http://www.youtube.com/watch%3Fv%3D9V0LOA9wkm8','2012-05-30 03:01:51','Wed 24 Jun 2009 07:38:15 +0000',20,46,0.434782608696,1,'Tehran -   yaadegaare Emam',?,0,0,0,0,1649,8,91,85,0.654102185947,0.779183890912,0.345897814053,0.0,0.040171766759,0.047907627333,0.104503265256,0.0,16.6548519494,51.7830381265,74.4104394167,32.1627555122,22.382413113,?,?,?,0.0287242494811,0.0899707085209,0,0,0.0,0.0,Relevant
803,'http://bit.ly/ZugVF','http://www.zie.nl/videos/Police-shooting-into-crowd---Teheran-20-06-2009/m1dz61gfl5cj/',1,1,'2009-06-24 17:16:44','anonymous','war in iran http://bit.ly/zugvf #iranelection #neda #gr88 #cnn #tehran',70,54485,'http://web.archive.org/web/20090627082449/http://www.zie.nl/videos/Police-shooting-into-crowd---Teheran-20-06-2009/m1dz61gfl5cj','2009-06-27 08:24:49','Wed 24 Jun 2009 09:16:44 +0000',19,86,0.220930232558,3,'Police Shooting Into Crowd Teheran 20 06 2009 - Ingezonden - Video - Zie.nl',53292,0,0,0,0,105,0,3,3,0.668819935048,0.580251749693,0.331180064952,0.0106867862634,0.0101581753005,0.380475967263,0.0079410109201,0.0162628501874,90.1039256462,1.72329572342,27.6841278295,1.5527570973,24.9444859553,0.734558619624,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
804,'http://bit.ly/2prJtQ','http://news.bbc.co.uk/2/hi/middle_east/8119713.stm',17,1,'2009-06-26 04:30:20','anonymous','bbc doc. tells of neda s death http://bit.ly/2prjtq they ve know the identity of the basij killer since! #iranelection #gr88 #tehran #neda',138,4411,'http://web.archive.org/web/20101119054351/http://news.bbc.co.uk/2/hi/middle_east/8119713.stm','2012-10-28 02:00:52','Thu 25 Jun 2009 10:28:23 +0000',20,50,0.4,4,'BBC NEWS | Middle East | Iran doctor tells of Neda's death',85202,3244,0,0,5,180,108,794,500,0.538782426547,0.936769500521,0.461217573453,0.0696024253001,0.0616033887968,0.779205065798,0.187469759963,0.202969810937,100.0,4.08305464527,27.9151424678,4.08305464527,27.9151424678,0.996705098127,0.141943743489,0.345669504148,0.142412980285,0.346789991703,0,2,0.0,0.0909090909091,Relevant
805,'http://tr.im/pdjH','http://tr.im/404',0,0,'2009-06-21 07:05:44','anonymous','rt @dcb23 parallels bt 79 revolution & now http://tr.im/pdjh #iran #iranelection #tehran #gr88 #neda',100,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.711713196029,0.61930246948,0.288286803971,?,0.0541795232873,?,0.0553623545798,?,11.8111885305,51.15175985,51.7024553766,23.0904832309,22.8445408335,?,?,?,0.0916698497028,0.0359558732648,0,0,0.0,0.0,Relevant
806,'http://bit.ly/uVNfQ','http://www.ehow.com/how_5414_make-apply-tourniquet.html',35,1,'2009-06-21 08:25:08','anonymous','rt @whitefeatherse http://bit.ly/uvnfq first aid for broken bones #tehran #iranelection #neda #gr88 #mousavi',108,868,'http://web.archive.org/web/20050627081040/http://www.ehow.com/how_5414_make-apply-tourniquet.html','2012-11-19 03:12:08','Mon 15 Jun 2009 22:27:41 +0000',19,55,0.345454545455,1,'?',?,9,3,4,0,44,1,7,7,0.544150666869,0.623152118835,0.455849333131,0.0242215257886,0.0319153451162,0.368563046441,0.0498000341442,0.0661408301269,25.5147277645,27.6013431184,96.663787234,92.4401673321,26.3953322072,0.182384301035,0.0741249316661,0.17349447959,0.0219687387582,0.0856988962739,0,0,0.0,0.0,Relevant
807,'http://bit.ly/1aqBMN','http://www.roozonline.com/english/news/newsitem/article/2009/july/27//what-happens-to-u?nounced-detainees.html',1,1,'2009-07-27 20:31:39','anonymous','rt @atlsafa rt @bantrybay what happens to u?nounced detainees? http://bit.ly/1aqbmn #iranelection #iran #tehran #neda #gr88',125,68324,'http://web.archive.org/web/20090731153023/http://www.roozonline.com/english/news/newsitem/article/2009/july/27/what-happens-to-u?nounced-detainees.html','2009-07-31 15:30:23','Mon 27 Jul 2009 11:55:44 +0000',20,112,0.178571428571,9,'?',?,82,0,0,0,284,16,72,71,0.549732865228,0.533798306417,0.450267134772,0.0165748386033,0.0254534516107,0.527610564027,0.0821994936527,0.0966723975548,100.0,9.69667836453,100.0,9.69667836453,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
808,'http://bit.ly/d75n7','http://www.mohammadmossadegh.com/news/esha-momeni',0,0,'2009-08-15 03:44:54','anonymous','esha momeni home after 10 months- watch her interview http://bit.ly/d75n7 #iranelection #neda #gr88 #tehran #iran',113,10000000000000000000000,'?','xxxxxxxx','Fri 14 Aug 2009 19:44:56 +0000',19,49,0.387755102041,2,'?',12071,4,0,0,0,16,0,0,0,0.655890804153,0.957713841703,0.344109195847,?,?,?,?,?,0.846625833808,63.071594688,100.0,1.34232507993,0.846625833808,?,?,?,0.152720709664,?,0,0,0.0,0.0,Relevant
809,'http://bit.ly/10cEnk','http://rapidshare.de/files/47649238/DoS.jar.html',0,0,'2009-06-26 10:57:50','anonymous','rt! dos prog to bring down www.gerdab.ir!! http://bit.ly/10cenk need as many ppl as possible to run it! #iranelection #gr88 #neda #tehran',137,10000000000000000000000,'?','xxxxxxxx','Wed 24 Jun 2009 12:54:29 +0000',20,48,0.416666666667,3,'?',?,0,0,0,0,143,0,10,10,0.634722154641,0.475180611138,0.365277845359,?,?,?,?,?,100.0,6.23249310918,5.98528898924,6.23249310918,5.98528898924,?,?,?,?,?,0,0,0.0,0.0,Relevant
810,'http://bit.ly/q1kVe','http://www.iranhelp.org/',5,1,'2009-06-26 22:56:05','anonymous','from huffington post farsi  how to protect yourself  http://bit.ly/q1kve #iranelection #tehran #neda #gr88 rt please',116,12852,'http://web.archive.org/web/20090826023017/http://www.iranhelp.org/','2011-07-21 14:11:13','Fri 26 Jun 2009 14:55:04 +0000',19,24,0.791666666667,0,'iranhelp.org',50983,43,0,0,0,9,1,12,12,0.533608803221,0.830543457722,0.466391196779,0.0383694148838,0.0227214053533,0.366588633289,0.0531587865529,0.100989813011,99.3924507622,39.9144988432,5.64477008787,39.6719986097,5.61047533023,0.833333333333,0.0392232270276,0.0688247201612,0.032686022523,0.0573539334676,0,0,0.0,0.0,Relevant
811,'http://bit.ly/4w1wtm','http://www.washingtonpost.com/wp-dyn/content/article/2009/06/22/AR2009062202387.html%3Freferrer%3Ddigg',0,0,'2009-06-26 23:18:14','anonymous','an overlooked force in iran  http://bit.ly/4w1wtm #iranelection #neda #gr88 #tehran',83,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 04:57:42 +0000',20,102,0.196078431373,7,'Anne Applebaum - Women May Pose the Deepest Threat to Iran's Regime',56832,213,0,0,0,177,31,126,120,0.738859688195,0.436115397505,0.261140311805,?,0.0248682365651,?,0.0729285375119,?,100.0,7.40347390376,58.1967238176,7.40347390376,58.1967238176,?,?,?,?,?,0,0,0.0,0.0,Relevant
812,'http://bit.ly/v5YK6','http://www.bbc.co.uk/persian/iran/2009/06/090621_ag_street_clashes.shtml',8,1,'2009-06-21 16:09:59','anonymous','rt bbc persian street footage 1 http://bit.ly/v5yk6 #neda #iranelection #tehran #iran #gr88 allahuakbar!!',105,12869,'http://web.archive.org/web/20120310194428/http://www.bbc.co.uk/persian/iran/2009/06/090621_ag_street_clashes.shtml%3F','2012-04-21 01:44:45','Sun 21 Jun 2009 05:23:26 +0000',19,72,0.263888888889,5,'?',?,4819,0,3,7,12200,275,2080,500,0.684183611496,0.548361455843,0.315816388504,0.0,0.0545680079698,0.0454733399749,0.0788168881945,0.00965609099171,7.46943389428,8.96310938827,56.3408541645,83.3352977267,13.2575801433,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
813,'http://bit.ly/MRi1t','http://www.youtube.com/watch%3Fv%3DyYECNMQ-rUw%26feature%3Dplayer_embedded',0,0,'2009-06-27 19:44:04','anonymous','pls rtlong live ostad shajarian. clip faryad w/ farsi subtitle. http://bit.ly/mri1t #iranelection #gr88 #neda #iran9 #tehran go iran e sabz',139,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 11:34:15 +0000',19,74,0.256756756757,1,'Shout ()',?,0,0,0,0,123,8,80,77,0.697878487956,0.384823030929,0.302121512044,?,0.0535237031445,?,0.0756909960369,?,16.7525111797,51.6495713447,59.0720267215,32.4349471709,28.3594657394,?,?,?,0.0298673845545,0.103902062357,0,0,0.0,0.0,Relevant
814,'http://tinyurl.com/lexce9','http://news.bbc.co.uk/2/hi/middle_east/8116825.stm',5,1,'2009-06-27 22:07:11','anonymous','readingjohn simpson secret voices of the new iran http://tinyurl.com/lexce9 #iranelection #tehran #gr88 #neda',109,2351,'http://web.archive.org/web/20090627212800/http://news.bbc.co.uk/2/hi/middle_east/8116825.stm','2012-04-09 08:43:44','?',25,50,0.5,4,'?',?,366,0,0,0,?,39,278,267,0.551605009415,0.708341074111,0.448394990585,0.0694053363043,0.0569860703891,0.672687583272,0.196337769512,0.226635023195,99.9999998685,73.6650356931,15.7179853932,73.66503579,15.7179853726,0.99198062436,0.0652675333165,0.284867612446,0.065795169496,0.287141133042,0,0,0.0,0.0,Relevant
815,'http://bit.ly/kh9Ag','http://videotodaynews.com/index.php%3Fp%3Dvidlist-search%26q%3Diran%26Submit%3DSearch',1,1,'2009-06-26 00:36:49','anonymous','rt !!!latest iran videos!! -great resource -constantly updated http://bit.ly/kh9ag #iranelection #gr88 #neda #tehran #iran #persiankiwi rt',138,58588,'http://web.archive.org/web/20090620082021/http://videotodaynews.com/index.php%3Fp%3Dvidlist-search%26q%3Diran%26Submit%3DSearch','2009-06-20 08:20:21','Thu 18 Jun 2009 17:14:16 +0000',19,85,0.223529411765,1,'That News Show',93880,6,0,0,0,484,0,0,0,0.733723589456,0.138412506979,0.266276410544,0.0434782608696,?,?,?,?,90.1852048917,35.2800053969,90.1852048917,31.817345153,100.0,?,0.19245008973,?,?,?,0,0,0.0,0.0,Relevant
816,'http://bit.ly/XY5Pc','http://www.latimes.com/news/nationworld/world/la-fg-iran29-2009jun29%2C0%2C877375.story',2,1,'2009-06-28 22:17:06','anonymous','rt @oxfordgirl rt @iseetweetzla times reflecting how protesters are emboldened again http://bit.ly/xy5pc #iranelection #neda #gr88 #tehran',138,27286,'http://web.archive.org/web/20090701055152/http://www.latimes.com/news/nationworld/world/la-fg-iran29-2009jun29%2C0%2C877375.story','2009-07-01 05:51:52','Sun 28 Jun 2009 13:50:36 +0000',19,87,0.218390804598,4,'Thousands of Iranians ignore leaders' threats march in unauthorized rally - Los Angeles Times',83249,0,0,0,0,450,0,0,0,0.628143082551,0.46496945391,0.371856917449,0.0298940637778,0.0367965505881,0.488187828904,?,?,99.999818431,84.4172843046,52.4150406344,84.417131029,52.4149454649,0.910762045298,0.0469668218314,?,0.049134133656,?,0,0,0.0,0.0,Relevant
817,'http://digg.com/d1uPU9','http://digg.com/d1uPU9',2,1,'2009-06-21 21:34:22','anonymous','please rt http://digg.com/d1upu9 - this is why we protest. this is what we do it for. #iran #iranelection #tehran #gr88 #neda -',127,7748,'http://web.archive.org/web/20090624234330/http://digg.com/d1uPU9%3F','2009-06-25 19:58:46','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.438573361085,0.33693404226,0.561426638915,0.0,?,?,?,?,100.0,8.34341674401,100.0,8.34341674401,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
818,'http://twitpic.com/e7u9i','http://twitpic.com/e7u9i',0,0,'2009-08-17 06:48:41','anonymous','my 5 silent mins 4 all free iran dead r.i.p. #neda #tanareh #iran #gr88 #sohrab #tehran #iran9 http://twitpic.com/e7u9i #iranelection',133,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.503104618241,0.418484776149,0.496895381759,?,0.0355759016147,?,?,?,95.5908779343,6.32858831403,100.0,6.62049397472,95.5908779343,?,?,?,0.130744090092,?,0,0,0.0,0.0,Relevant
819,'http://bit.ly/hoiFQ','http://www.ynetnews.com/articles/0%2C7340%2CL-3738573%2C00.html',1,1,'2009-06-29 12:42:26','anonymous','israel supports iran freedom from ruling oppressing dictatorship http://bit.ly/hoifq #iranelection #neda #gr88 #tehran #banirg',126,32833,'http://web.archive.org/web/20090805214939/http://www.ynetnews.com/articles/0%2C7340%2CL-3738573%2C00.html','2009-08-05 21:49:39','Mon 29 Jun 2009 03:30:57 +0000',19,63,0.301587301587,2,'The confused Barack Obama - Israel Opinion Ynetnews',48431,343,160,141,2,83,1,16,16,0.730819853234,0.607404872366,0.269180146766,0.0635000635001,0.0601929265429,0.861484318806,0.100167084494,0.105670493051,100.0,81.9697507011,69.3184629624,81.9697507011,69.3184629624,1.0,0.105021006302,0.21360230028,0.105021006302,0.21360230028,0,2,0.0,0.142857142857,Relevant
820,'http://bit.ly/Qexz9','http://abcnews.go.com/International/story%3Fid%3D7891929%26page%3D1',6,1,'2009-06-21 22:41:20','anonymous','rt @theragingcelt rt @laraabcnews abcnews.com piece on iran s strategic arrests http://bit.ly/qexz9 #iranelection #tehran #neda #iran #gr88',139,7727,'http://web.archive.org/web/20090624005007/http://abcnews.go.com/International/story%3Fid%3D7891929%26page%3D1','2011-11-11 11:10:55','Sun 21 Jun 2009 07:36:23 +0000',19,67,0.283582089552,2,'?',?,0,0,0,0,1382,21,93,89,0.700952779002,0.442664833691,0.299047220998,0.0489331052368,0.0313876225595,0.502327397767,0.14083112671,0.159131131606,52.4164826805,92.6534241003,83.4183376634,56.5726341896,62.8356835543,?,0.051031036308,0.230090301815,?,?,0,0,0.0,0.0,Relevant
821,'http://tinyurl.com/ndbjmu','http://www.tehrantimes.com/Index_view.asp%3Fcode%3D197955',0,0,'2009-06-29 19:05:20','anonymous','rt intel minist mohseni-ejei  anti-revolutionary elements will not be released http://tinyurl.com/ndbjmu #iranelection #gr88 #neda #tehran',138,10000000000000000000000,'?','xxxxxxxx','?',25,57,0.438596491228,1,'?',?,1,0,0,0,?,0,3,3,0.641265207152,0.418013488174,0.358734792848,?,?,?,?,?,100.0,69.6668232069,72.6758734536,69.6668232069,72.6758734536,?,?,?,?,?,0,0,0.0,0.0,Relevant
822,'http://bit.ly/11sHGr','http://www.facebook.com/pages/Stand-for-a-Free-Iran/91877528450%3Fref%3Dmf',0,0,'2009-06-21 23:13:37','anonymous','share/become fan! stand for a free iran on facebook...be a fan! http://bit.ly/11shgr #iranelection #neda #tehran #gr88 #iran rt',127,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 11:58:33 +0000',20,74,0.27027027027,3,'?',?,0,140,0,0,145,0,0,0,0.724013418445,0.602981128105,0.275986581555,?,0.0337099931232,?,?,?,100.0,58.0407298845,100.0,58.0407298845,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
823,'http://bit.ly/13NsXt','http://www.ireport.com/docs/DOC-287532',1,1,'2009-06-30 00:43:40','anonymous','rt @theeebatgirl iran june 28th - http://bit.ly/13nsxt violence from rooftops. #iranelection #tehran #gr88 #neda',112,40907,'http://web.archive.org/web/20090704120527/http://www.ireport.com/docs/DOC-287532','2009-07-04 12:05:27','Mon 29 Jun 2009 11:33:47 +0000',20,38,0.526315789474,2,'iran june 28th - CNN iReport',136626,0,0,0,0,32,0,3,3,0.596506784527,0.471929728798,0.403493215473,0.0497672601793,0.032005940854,0.379502802724,0.0455008395516,0.0663290566119,7.27291042201,83.4343615504,83.3803211733,8.71692464215,8.72257424734,0.278146955583,0.0,0.0478364873235,0.0315440148938,0.0560551854671,0,0,0.0,0.0,Relevant
824,'http://bit.ly/ChoTk','http://www.guardian.co.uk/world/interactive/2009/jun/29/iran-election-dead-detained',85,1,'2009-06-30 01:20:20','anonymous','rt @antoniaz rt @cbn2***new guardian - faces of the dead and detained http://bit.ly/chotk #iranelection #gr88 #tehran #neda',123,1666,'http://web.archive.org/web/20120511014806/http://www.guardian.co.uk/world/interactive/2009/jun/29/iran-election-dead-detained','2012-11-18 13:34:32','Mon 29 Jun 2009 06:24:16 +0000',19,83,0.228915662651,6,'Iran election: faces of the dead and detained | World news | guardian.co.uk',52801,4683,82,50,13,3459,419,1755,500,0.598621111415,0.645342455823,0.401378888585,0.0573289229458,0.0562798437674,0.845135722066,0.100782070449,0.109172079332,99.9605042269,18.9415503541,10.1799588906,18.9490344217,10.1839811327,1.0,0.213200716356,0.141104944793,0.213200716356,0.141104944793,0,0,0.0,0.0,Relevant
825,'http://bit.ly/17TWS2','http://www.youtube.com/view_play_list%3Fp%3DE4369A4129FF8398',0,0,'2009-08-17 16:24:31','anonymous','rt @greenquran 3 videos of protests today http://bit.ly/17tws2 #iran #tehran #gr88 #neda #sohrab #iranelection',110,10000000000000000000000,'?','xxxxxxxx','Mon 17 Aug 2009 07:57:24 +0000',20,60,0.333333333333,1,'YouTube',27010,2,0,0,0,267,10,36,36,0.664669233837,0.469039689737,0.335330766163,?,0.0214053766356,?,0.0358363861926,?,2.23230942612,57.5944038292,81.8204675976,3.87591376541,2.72830196608,?,?,?,0.0778498944162,0.0435194139889,0,0,0.0,0.0,Relevant
826,'http://is.gd/4KHy2','http://www.youtube.com/user/saeidkermanshah%23p/u/17/nifgnonH-BU',2,1,'2009-11-02 18:41:47','anonymous','rt @jandyh remember this? http://is.gd/4khy2 this is your cannon. #iranelection #iran #gr88 #sog #tehran #neda',110,19093,'http://wayback.archive-it.org/1749/20100331043644/http://www.youtube.com/user/saeidkermanshah','2010-03-31 00:00:00','?',18,64,0.28125,5,'?',?,0,0,0,0,?,0,0,0,0.68251757616,0.354614532325,0.31748242384,0.0363927622284,0.0,0.0877182983049,?,?,8.66045309657,14.567726405,8.66045309657,59.4495864064,100.0,?,0.0203362958696,?,?,?,0,0,0.0,0.0,Relevant
827,'http://tinyurl.com/lk8yj9','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DMargarettaRetta-Jun-30%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252F8mm-IRAN-COPPER-TURQUOISE-Round-Beads-Gemstone-16_W0QQitemZ280364201849QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-30 10:53:29','anonymous','did anyone else notice iran is all but gone from u.s. cable news now? #iranelection #gr88 #neda #tehran lol http://tinyurl.com/lk8yj9',133,10000000000000000000000,'?','xxxxxxxx','?',25,301,0.0830564784053,4,'?',?,0,0,0,0,?,0,0,0,0.38768091741,0.648999007881,0.61231908259,?,0.0238117737055,?,?,?,15.4522824508,56.3898439278,100.0,27.402598366,15.4522824508,?,?,?,0.0620173672946,?,0,0,0.0,0.0,Relevant
828,'http://bit.ly/7pIPh','http://cssnd.com/component/option%2Ccom_frontpage/Itemid%2C1/lang%2Cenglish/',4,1,'2009-06-30 19:49:10','anonymous','rt please rt  english and farsi strategic nonviolent defense http://bit.ly/7piph #iranelection #gr88 #tehran #neda',114,2414,'http://web.archive.org/web/20090621190856/http://cssnd.com/component/option%2Ccom_frontpage/Itemid%2C1/lang%2Cenglish','2009-06-28 20:59:07','Tue 30 Jun 2009 11:45:09 +0000',19,76,0.25,4,'?',?,0,0,0,0,80,6,16,15,0.679095941458,0.555400843959,0.320904058542,0.0691347019238,?,?,?,0.114463192634,2.39993700079,7.10753684797,4.70865681281,33.7660859468,50.9686115637,?,0.0902077168986,0.0873037869712,?,?,0,0,0.0,0.0,Relevant
829,'http://bit.ly/HQ2a1','http://www.copytaste.com/lt39c0mb',14,1,'2009-08-18 05:59:56','anonymous','rt @onlymehdi http://bit.ly/hq2a1 rt pls! filter shekan proxy 4 iran (via @persianhacks) #iranelection #neda #iran #gr88 #tehran #sohrab',136,1583,'http://web.archive.org/web/20101022062619/http://copytaste.com/lt39c0mb','2010-11-22 23:57:38','Fri 14 Aug 2009 13:54:52 +0000',19,33,0.575757575758,1,'Gereftane Proxy - How to get a proxyBARAYE HAME DAR IRAN BE',16921,27,0,0,13,330,44,162,162,0.687924029217,0.48056017393,0.312075970783,0.0486900563604,0.0543175520391,0.547953892596,0.0924486656563,0.0877453921169,37.2562098892,50.9489350323,36.4732534163,73.1246097009,97.898453774,0.940884242558,0.0995345203587,0.0996518268465,0.0766964988847,0.0819060155779,0,0,0.0,0.0,Relevant
830,'http://bit.ly/R1Z55','http://protests.sharearchy.com/protests/158-',13,1,'2009-07-01 17:20:04','anonymous','leipzig  germany vigil thurs  7/2  1800  augustusplatz  http://bit.ly/r1z55 **bring candles #iranelection #gr88 #neda #tehran rt rt rt',134,920,'http://web.archive.org/web/20100726173524/http://protests.sharearchy.com/protests/158-','2010-07-26 17:35:24','Wed 01 Jul 2009 09:19:36 +0000',19,44,0.431818181818,2,'?',?,2,0,0,0,35,1,4,4,0.579046554183,0.73038055465,0.420953445817,0.0263523138347,?,?,?,0.0495073771488,100.0,58.5208965653,97.1975277236,58.5208965653,97.1975277236,?,?,?,?,?,0,0,0.0,0.0,Relevant
831,'http://bit.ly/333fJu','http://green16azar.blogspot.com/',0,0,'2009-11-07 13:41:27','anonymous','rt @manic77 & 16azar posters #iranelection http://bit.ly/333fju #iran #gr88 #iran88 #neda #tehran',97,10000000000000000000000,'?','xxxxxxxx','Sat 07 Nov 2009 03:38:43 +0000',20,32,0.625,0,'?',?,0,0,0,0,38,4,8,8,0.68504633681,0.406300393358,0.31495366319,?,0.0204187963944,?,0.0267835792003,?,99.9990984495,8.3905322479,56.7297036415,8.39060789347,56.730215093,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
832,'http://bit.ly/BHmc5','http://tehranbureau.com/slider/list-imprisoned-iranian-journalists-politicians/',27,1,'2009-06-22 04:31:43','anonymous','rt a partial list of arrested journos/bloggers/politicians http://bit.ly/bhmc5 #iranelection #tehran #iran #neda #gr88',118,2918,'http://web.archive.org/web/20100414052021/http://tehranbureau.com/slider/list-imprisoned-iranian-journalists-politicians/','2010-08-15 02:26:49','Sun 21 Jun 2009 16:27:25 +0000',19,79,0.240506329114,2,'?',?,0,0,0,0,5124,0,0,0,0.667606273721,0.374344029667,0.332393726279,0.0,?,?,?,?,100.0,6.76813769412,100.0,6.76813769412,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
833,'http://bit.ly/GXfV8','http://www.youtube.com/watch%3Fv%3DJM1FZkUeFiI',0,0,'2009-06-26 10:23:30','anonymous','rt @kjartanalvestad iran must see police attacking young teen http://bit.ly/gxfv8 #iranelection #neda #gr88 #tehran #iran',121,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 19:52:03 +0000',19,46,0.413043478261,1,'',?,150,0,0,0,569,6,28,28,0.74096493323,0.483362406743,0.25903506677,?,?,?,?,?,100.0,56.3778885829,6.3931717743,56.3778885829,6.3931717743,?,?,?,?,?,0,0,0.0,0.0,Relevant
834,'http://is.gd/18Mlj','http://proxyheap.austinheap.com/checker.php',4,1,'2009-06-22 07:00:30','anonymous','rt~rt @austinheap*important* is your proxy even working?! check here! http://is.gd/18mlj #iran #iranelection #neda #gr88 #tehran rt',131,985,'http://web.archive.org/web/20111210071655/http://proxyheap.austinheap.com/checker.php','2011-12-10 07:16:55','?',18,43,0.418604651163,1,'?',?,7,0,0,2,?,10,97,97,0.71408502516,0.350526910786,0.28591497484,0.0590281336101,?,?,?,0.0892607398289,100.0,36.2237043431,57.2692635502,36.2237043431,57.2692635502,?,?,?,?,?,0,0,0.0,0.0,Relevant
835,'http://bit.ly/L5mzA','http://feeds.canada.com/%7Er/canwest/F77/%7E3/zLfCmlmjFa4/story.html',0,0,'2009-08-19 13:23:58','anonymous','canadanews(19/08) ahmadi to unveil cabinet as crisis continueshttp://bit.ly/l5mza #iranelection #iran #tehran #gr88 #neda #sohrab',129,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 01:34:52 +0000',19,68,0.279411764706,6,'canada.com | Article',15737,0,0,0,0,19,2,3,3,0.638382552355,0.540468354581,0.361617447645,?,0.0427699461384,?,0.0803507376008,?,100.0,59.2083963771,12.4185478785,59.2083963771,12.4185478785,?,?,?,?,?,0,0,0.0,0.0,Relevant
836,'http://tinyurl.com/m5ffv2','http://i266.photobucket.com/albums/ii242/eddievroom/neda.jpg',1,1,'2009-06-21 17:49:00','anonymous','neda poster - pls copy and propogate freely! http://tinyurl.com/m5ffv2 pls rt #neda #iranelection #gr88 #iran #tehran',117,29792,'http://web.archive.org/web/20121008020532/http://i266.photobucket.com/albums/ii242/eddievroom/neda.jpg','2012-10-08 02:05:32','?',25,60,0.416666666667,4,'?',?,0,0,0,0,?,0,20,20,0.634857780142,0.444319853925,0.365142219858,0.0215916758544,?,?,?,0.0174368512727,100.0,8.05473403327,56.4663179221,8.05473403327,56.4663179221,?,?,?,?,?,0,0,0.0,0.0,Relevant
837,'http://twitpic.com/pywpb','http://twitpic.com/pywpb',0,0,'2009-11-18 23:50:24','anonymous','http://twitpic.com/pywpb - #16azar poster 1 - #iranelection #iran #neda #gr88 #tehran pls rt rt',95,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,2,8,8,0.623907811176,0.453056873592,0.376092188824,?,0.150231303144,?,0.145833333333,?,7.69930237249,10.1407061515,81.9602023228,75.924716262,9.39395237479,?,?,?,0.532938710021,0.480384461415,0,0,0.0,0.0,Relevant
838,'http://twitpic.com/pywvw','http://twitpic.com/pywvw',0,0,'2009-11-19 00:05:21','anonymous','rt @nedaagain http://twitpic.com/pywvw - #16azar poster 4 - #iranelection #iran #neda #gr88 #tehran pls rt rt )',111,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,2,7,7,0.618819742072,0.453056873592,0.381180257928,?,0.154172306754,?,0.135967194241,?,57.6993023723,58.5765877857,81.7655573948,98.5023275568,70.566757215,?,?,?,0.513552591013,0.452910813658,0,0,0.0,0.0,Relevant
839,'http://twitpic.com/pyxha','http://twitpic.com/pyxha',0,0,'2009-11-19 00:06:35','anonymous','rt @nedaagain my favourite   upside down   http://twitpic.com/pyxha - #16azar poster 3 - #iranelection #iran #neda #gr88 #tehran pls r ...',138,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,3,12,12,0.583159842948,0.622803586305,0.416840157052,?,0.146087177448,?,0.127799658111,?,10.8243019997,82.7447454425,94.4605836994,13.0815581603,11.4590674499,?,?,?,0.480384461415,0.392232270276,0,0,0.0,0.0,Relevant
840,'http://bit.ly/10nKp5','http://www.youtube.com/watch%3Fv%3DkXKWjlNt-vE',0,0,'2009-07-02 20:49:54','anonymous','rt allaho akbar chants get louder. jul 1.http://bit.ly/10nkp5 #iranelection #gr88 #neda #tehran #shiraz #humanrights @cnn @cnnbrk @alivelshi',140,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 07:05:59 +0000',20,46,0.434782608696,1,'?',?,988,0,0,0,448,10,47,44,0.542220788926,0.514196609913,0.457779211074,?,?,?,?,?,100.0,57.3491120896,58.0837878524,57.3491120896,58.0837878524,?,?,?,?,?,0,0,0.0,0.0,Relevant
841,'http://bit.ly/FgWpa','http://www.youtube.com/watch%3Fv%3DQjBnG3cnqk0',0,0,'2009-07-02 23:51:30','anonymous','video iran regime still beating people july 02 2009 http://bit.ly/fgwpa #iranelection #gr88 #neda #tehran',105,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 15:23:16 +0000',19,46,0.413043478261,1,'?',?,55,0,0,0,205,5,27,27,0.710529141597,0.614316403688,0.289470858403,?,?,?,?,?,100.0,59.3744489454,83.9523735611,59.3744489454,83.9523735611,?,?,?,?,?,0,0,0.0,0.0,Relevant
842,'http://tinyurl.com/l2jbq3','http://www.huffingtonpost.com/2009/06/13/iran-demonstrations-viole_n_215189.html',62,1,'2009-06-22 09:18:08','anonymous','rt a great resource for up to the min news on #iranelection lots of vids and text http://tinyurl.com/l2jbq3 #neda #tehran #mousavi #gr88 rt',139,2080,'http://web.archive.org/web/20090621084328/http://www.huffingtonpost.com/2009/06/13/iran-demonstrations-viole_n_215189.html','2012-11-08 08:59:16','?',25,80,0.3125,4,'?',?,9498,0,0,4,?,1612,8868,500,0.639985453983,0.171745327246,0.360014546017,0.0495754686713,0.0394591697858,0.336203359535,0.178322038036,0.241259164188,32.2142218964,30.5564582429,27.8347791105,94.8539385529,86.4052504511,0.0734968415259,0.04482107285,0.288781888021,0.0559016994375,0.0824484857895,0,2,0.0,0.0869565217391,Relevant
843,'http://iranbbb.org/49088.htm','http://iranbbb.org/49088.htm',0,0,'2009-08-20 03:40:28','anonymous','rt @taktaz more sag basijis exposed. http://iranbbb.org/49088.htm #iranelection #iran #neda distribute their ugly faces. #gr88 #tehran',134,10000000000000000000000,'?','xxxxxxxx','?',28,28,1.0,1,'?',?,85,0,0,0,?,0,9,9,0.581456972002,0.277816885171,0.418543027998,?,?,?,?,?,100.0,9.55743893717,22.0028172403,9.55743893717,22.0028172403,?,?,?,?,?,0,0,0.0,0.0,Relevant
844,'http://tinyurl.com/ml3kzv','http://english.aljazeera.net/news/middleeast/2009/08/200982010426425513.html',9,1,'2009-08-20 11:47:37','anonymous','rt @ajenglish ahmadinejad unveils new cabinet http://tinyurl.com/ml3kzv #iranelection #iran #tehran #gr88 #neda',111,19968,'http://web.archive.org/web/20090822172025/http://english.aljazeera.net//news/middleeast/2009/08/200982010426425513.html','2011-02-17 23:06:30','?',25,76,0.328947368421,5,'?',?,9,0,0,0,?,5,20,20,0.659595102566,0.599151415779,0.340404897434,0.0748545378024,0.0560524335495,0.495477087838,0.0875819274211,0.122975312104,99.999722555,14.8471130419,15.2853554619,14.8471542346,15.2853978705,0.900331256572,0.11389895949,0.180340019193,0.102823573293,0.171372622154,0,0,0.0,0.0,Relevant
845,'http://bit.ly/WxfGK','http://feeds.canada.com/%7Er/canwest/F77/%7E3/dP0yEvKOFr4/story.html',0,0,'2009-08-21 11:06:29','anonymous','canadacomnews(21/08) #iran allows un watchdog access to planned reactor http://bit.ly/wxfgk #iranelection #gr88 #tehran #neda',125,10000000000000000000000,'?','xxxxxxxx','Fri 21 Aug 2009 00:56:29 +0000',19,68,0.279411764706,6,'canada.com | Article',15737,0,0,0,0,11,2,3,3,0.536876271755,0.707716471574,0.463123728245,?,0.0884075353936,?,0.0908248768188,?,100.0,11.5993595859,5.758302578,11.5993595859,5.758302578,?,?,?,?,?,0,0,0.0,0.0,Relevant
846,'http://bit.ly/nrr80','http://www.youtube.com/watch%3Fv%3DTvOx4avw8WY',6,1,'2009-06-26 14:35:19','anonymous','great video to keep the fight in iran & in the news alive.beat it you fanatics! http://bit.ly/nrr80 #iranelection #neda #gr88 #iran #tehran',139,28500,'http://web.archive.org/web/20120205223019/http://www.youtube.com/watch%3Fv%3DTvOx4avw8WY','2012-05-30 03:01:46','Fri 26 Jun 2009 05:35:26 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,4882,111,812,500,0.793706239806,0.143833486486,0.206293760194,0.03158069704,?,?,?,0.0654285401715,100.0,58.8800936071,50.1949713688,58.8800936071,50.1949713688,?,?,?,?,?,0,2,0.0,0.0909090909091,Relevant
847,'http://tr.im/p9u8','http://tr.im/404',0,0,'2009-06-22 23:48:17','anonymous','requested rt http://tr.im/p9u8 - tear gas an useful protesters guide. #iranelection #cnnfail #neda #gr88 #tehran #iran',118,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.678176178077,0.684073822293,0.321823821923,?,0.0846606826848,?,0.0554891871735,?,37.3971260537,7.01857610896,51.7024553766,18.7676884552,72.3314314209,?,?,?,0.0883883476483,0.0370624658331,0,0,0.0,0.0,Relevant
848,'http://bit.ly/2yAZjQ','http://www.reuters.com/article/2009/07/22/us-iran-gasoline-sanctions-idUSTRE56L58J20090722%3Frpc%3D64',0,0,'2009-07-23 10:19:19','anonymous','rt @?c557 reuters u.s. lawmaker ready to push iran fuel sanctions bill http://bit.ly/2yazjq #iranelection #iran #tehran #gr88 #neda',133,10000000000000000000000,'?','xxxxxxxx','Thu 23 Jul 2009 02:13:58 +0000',20,101,0.19801980198,5,'U.S. lawmaker ready to push Iran fuel sanctions bill| Reuters',94827,0,0,0,0,33,0,0,0,0.68394192121,0.57695036077,0.31605807879,?,0.0228455831192,?,?,?,100.0,11.7062863085,100.0,11.7062863085,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
849,'http://bit.ly/EeMPk','http://www.youtube.com/watch%3Fv%3DYMuY7pOcodE',0,0,'2009-08-22 21:59:55','anonymous','basiji your time is coming http://bit.ly/eempk #iran #iranelection #neda #gr88 #tehran',86,10000000000000000000000,'?','xxxxxxxx','Sat 22 Aug 2009 13:59:41 +0000',19,46,0.413043478261,1,'     ',?,43,9,5,0,16,0,21,21,0.625218128881,0.405657612543,0.374781871119,?,0.0553001263609,?,0.0620845006355,?,16.7525082576,6.71797424173,73.4658273522,40.1013038669,22.8031301919,?,?,?,0.0842151921067,0.103142124626,0,0,0.0,0.0,Relevant
850,'http://bit.ly/8C2sNi','http://www.rahesabz.net/story/5464/',1,1,'2009-12-16 14:20:28','anonymous','rt @artemis_ia rt @iranriggedelect karroubi s strong response to yazdi #iranelection #iran #sog #neda #tehran #gr88 http://bit.ly/8c2sni',136,54976,'http://web.archive.org/web/20121116053644/http://www.rahesabz.net/story/5464/','2012-11-16 05:36:44','Tue 15 Dec 2009 13:14:42 +0000',20,35,0.571428571429,2,'   -      :            ',41015,170,85,38,0,128,7,28,28,0.74493654824,0.172511957527,0.25506345176,0.048686449556,0.0488168017292,0.973265511121,0.0798952461106,0.079681907289,99.9999999978,35.9949327067,22.5172285828,35.9949327059,22.5172285823,0.5,0.0,0.109108945118,0.0,0.109108945118,0,0,0.0,0.0,Relevant
851,'http://bit.ly/10WkQ0','http://hosted.ap.org/dynamic/stories/M/ML_IRAN_ELECTION%3FSITE%3DTNMEM%26SECTION%3DHOME%26TEMPLATE%3DDEFAULT',0,0,'2009-07-03 11:49:59','anonymous','ap news article on trial threat for iranian uk embassy staff workers http://bit.ly/10wkq0 #iranelection #neda #tehran #gr88',123,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 03:48:54 +0000',20,108,0.185185185185,4,'?',?,0,0,0,0,51,0,0,0,0.65454493901,0.838601914611,0.34545506099,?,?,?,?,?,8.75498368031,50.9117274295,100.0,17.1963987913,8.75498368031,?,?,?,0.100503781526,?,0,0,0.0,0.0,Relevant
852,'http://bit.ly/qCnE5','http://latimesblogs.latimes.com/babylonbeyond/2009/08/iran-ahmadinejad-aide-proposes-evin-prison-diet-plan.html',1,1,'2009-08-23 12:16:53','anonymous','latimes(23/08) ahmadinejad aide proposes evin prison diet plan http://bit.ly/qcne5 #iranelection #iran #tehran #gr88 #neda',122,11178,'http://web.archive.org/web/20090826152311/http://latimesblogs.latimes.com/babylonbeyond/2009/08/iran-ahmadinejad-aide-proposes-evin-prison-diet-plan.html','2009-08-26 15:23:11','Sun 23 Aug 2009 03:39:39 +0000',19,111,0.171171171171,4,'IRAN: Ahmadinejad aide proposes Evin Prison diet plan - latimes.com',128295,51,0,0,0,90,22,95,95,0.614994194833,0.847069049857,0.385005805167,0.0667304618247,0.0556268516879,0.660200275391,0.0849559619015,0.0975771584739,99.999974789,50.703536883,7.98069297571,50.7035496659,7.98069498772,0.936382183835,0.0660098361984,0.112610654115,0.0674295649899,0.115032665698,0,0,0.0,0.0,Relevant
853,'http://bit.ly/Dq8Mx','http://www.facebook.com/group.php%3Fgid%3D114705790254',0,0,'2009-06-23 04:58:50','anonymous','support protests and people of iran!!!global  http://bit.ly/dq8mx #iranelection #neda #gr88 #tehran #iran',105,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 18:41:54 +0000',19,54,0.351851851852,1,'?',?,0,0,0,0,301,4,13,13,0.578434794153,0.662741736959,0.421565205847,?,0.0460470265157,?,0.0337892797708,?,100.0,56.8230725041,57.9888678308,56.8230725041,57.9888678308,?,?,?,?,?,0,1,0.0,0.0769230769231,Relevant
854,'http://tr.im/pULh','http://tr.im/404',0,0,'2009-06-26 22:03:16','anonymous','rt@phabirt @dcb23 #iran green balloons fill the #tehran sky http://tr.im/pulh #iranelection #neda #gr88',103,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.477375072249,0.522054629025,0.522624927751,?,0.0507964096109,?,0.0554891871735,?,37.3971260537,57.2564157841,51.7024553766,65.3151713071,72.3314314209,?,?,?,0.0883883476483,0.0370624658331,0,0,0.0,0.0,Relevant
855,'http://bit.ly/wjexH','http://raymankojast.blogspot.com/2009/07/u2-goes-green-for-iran.html',0,0,'2009-07-04 16:13:26','anonymous','2cnnbrk u2 goes green for iran - the demonstrators need support - thx bono !!! - http://bit.ly/wjexh - #iranelection #gr88 #neda #tehran rt',139,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 07:43:02 +0000',19,68,0.279411764706,3,'?',?,0,0,0,0,144,1,5,5,0.549760259252,0.423308705631,0.450239740748,?,0.0124173312919,?,0.0117456195172,?,40.8996490857,56.5731528575,78.4664633869,72.2951559527,52.123732,?,?,?,0.0,0.0,0,1,0.0,0.0434782608696,Relevant
856,'http://xrl.in/2kho','http://xrl.in/2kho',0,0,'2009-07-23 15:06:27','anonymous','rt @oxfordgirl please retweet this  digital security tips in general - http://xrl.in/2kho #iranelection #iran #tehran #gr88 #neda',129,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.655301545144,0.39238753613,0.344698454856,?,?,?,?,?,100.0,61.6514216299,100.0,61.6514216299,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
857,'http://bit.ly/Qi4bz','http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/shattering-the-stereotype.html',2,1,'2009-08-07 15:43:54','anonymous','rt @gonzogal shattering the stereotype of iran http://bit.ly/qi4bz @#iranelection #neda #tehran #gr88',101,31921,'http://web.archive.org/web/20090803065153/http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/shattering-the-stereotype.html','2009-08-03 06:51:53','Mon 29 Jun 2009 17:35:01 +0000',19,91,0.208791208791,4,'Shattering The Stereotype - The Daily Dish - The Atlantic',103618,0,0,0,0,88,4,20,20,0.611407545046,0.380200046049,0.388592454954,0.0431740939213,0.0485806640245,0.29836220353,0.121704299058,0.126186383704,99.8932605379,78.709174542,15.3666909882,78.6251607924,15.383110838,0.787179244385,0.144097604426,0.325660146278,0.106904496765,0.262612865719,0,0,0.0,0.0,Relevant
858,'http://trending.zachshouse.org/?p=350','http://trending.zachshouse.org/freedom-in-iran/',0,0,'2009-07-05 09:00:24','anonymous','our 4th of july celebration led me to write  freedom in iran  http://trending.zachshouse.org/?p=350 #gr88 #iranelection #neda #tehran',133,10000000000000000000000,'?','xxxxxxxx','?',37,47,0.787234042553,1,'?',?,0,0,0,0,?,0,0,0,0.710517234555,0.926162347724,0.289482765445,?,0.100482813096,?,?,?,2.43461497366,1.36571275953,100.0,56.0956362425,2.43461497366,?,?,?,0.202610224618,?,0,0,0.0,0.0,Relevant
859,'http://bit.ly/rV4a0','http://twitter.com/AmandaMilano/statuses/2290925082',0,0,'2009-06-23 06:07:26','anonymous','rt @saratopss iran isn t falling-- it s standing up. #iranelection #iran #gr88 #neda #tehran http://bit.ly/rv4a0',112,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 21:54:07 +0000',19,51,0.372549019608,3,'?',?,0,0,0,0,19,0,0,0,0.540846869063,0.369357796624,0.459153130937,?,?,?,?,?,100.0,57.6047907684,100.0,57.6047907684,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
860,'http://tinyurl.com/lpez22','http://www.wired.com/dangerroom/2009/06/web-attacks-expand-in-irans-cyber-battle/',36,1,'2009-06-21 21:55:39','anonymous','become informed! web attacks expand in irans cyber battle http://tinyurl.com/lpez22 #mousavi #gr88 #tehran #ira #neda #iranelection rt rt',138,1391,'http://web.archive.org/web/20100301221850/http://www.wired.com/dangerroom/2009/06/web-attacks-expand-in-irans-cyber-battle/','2012-11-07 14:10:30','?',25,81,0.308641975309,4,'?',?,180,0,1,0,?,33,246,227,0.646438812358,0.862849087052,0.353561187642,0.0620311710618,0.0532078843373,0.462690479116,0.179092287641,0.196487773287,13.8285794361,19.5707694022,26.2338391821,70.6593550409,52.7127552324,0.709574561965,0.0856656754938,0.266909416267,0.0877526908953,0.262490511908,0,0,0.0,0.0,Relevant
861,'http://bit.ly/uL8Pi','http://www.google.com/hostednews/ap/article/ALeqM5jGSJEAPs_r2T2wxsL5G3t4z-jajQD98VB3J80',1,1,'2009-06-21 22:40:32','anonymous','rt @cbn2 rt @xorasun struggle among iran s clerics bursts into the open http://bit.ly/ul8pi #iranelection #tehran #neda #iran #gr88',131,55463,'http://web.archive.org/web/20090624140455/http://www.google.com/hostednews/ap/article/ALeqM5jGSJEAPs_r2T2wxsL5G3t4z-jajQD98VB3J80','2009-06-24 14:04:55','Sun 21 Jun 2009 14:38:16 +0000',19,87,0.218390804598,4,'?',?,9,0,0,0,366,2,18,17,0.673034473471,0.297144831791,0.326965526529,0.0633594439538,?,?,?,0.104910354519,2.41351458089,4.27758758855,4.75936115821,56.422329898,50.7108937662,?,0.0713477241232,0.114855729718,?,?,0,0,0.0,0.0,Relevant
862,'http://bit.ly/V8kjc','http://enduringamerica.com/2009/06/23/latest-video-the-neda-day-of-protests-and-violence-20-june/',5,1,'2009-06-23 08:20:07','anonymous','#iranelection latest video - excellent footage of saturday demo in #tehran http://bit.ly/v8kjc #iran #neda #gr88 #politics',122,4438,'http://web.archive.org/web/20100218093405/http://enduringamerica.com/2009/06/23/latest-video-the-neda-day-of-protests-and-violence-20-june/','2012-12-26 23:50:01','Tue 23 Jun 2009 00:19:50 +0000',19,97,0.19587628866,4,'?',?,2,0,0,0,157,6,9,9,0.680051720033,0.0278183006118,0.319948279967,0.0689450253327,?,?,?,0.067033305545,100.0,57.6167120816,56.3918610232,57.6167120816,56.3918610232,?,?,?,?,?,0,0,0.0,0.0,Relevant
863,'http://tinyurl.com/m2xja5','http://www.welt.de/politik/article3980047/Milizen-sollen-gezielt-auf-Neda-geschossen-haben.html',6,1,'2009-06-23 11:08:58','anonymous','militias have targeted shot to neda - http://tinyurl.com/m2xja5 #tehran #iran #iranelection #neda #gr88',103,841,'http://web.archive.org/web/20090916112259/http://www.welt.de/politik/article3980047/Milizen-sollen-gezielt-auf-Neda-geschossen-haben.html','2009-09-16 15:53:00','?',25,95,0.263157894737,3,'?',?,1,0,0,0,?,1,12,12,0.477573419762,0.573198779758,0.522426580238,0.0410997468263,0.0393851399018,0.383429393094,0.0898838731447,0.0937969101856,97.9868606121,74.2601511911,67.3541921724,75.7858254945,68.7379835945,0.597672191528,0.0319764739696,0.148871006872,0.0353996162702,0.164807931045,0,0,0.0,0.0,Relevant
864,'http://ow.ly/fAH2','http://digg.com/d1uW64',0,0,'2009-06-22 22:17:10','anonymous','rt @tanyanoel @atomicpoet #nokia siemens helping iranian government monitor citizens http://ow.ly/fah2 #gr88 #tehran #neda #iranelections',137,10000000000000000000000,'?','xxxxxxxx','?',17,22,0.772727272727,1,'?',?,0,0,0,0,?,0,0,0,0.721396436556,0.81285024886,0.278603563444,?,?,?,?,?,100.0,59.2614187282,100.0,59.2614187282,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
865,'http://bit.ly/k49qW','http://www.kptm.com/Global/story.asp%3FS%3D10580604',3,1,'2009-06-23 19:24:00','anonymous','full text of obama s statement on iran - http://bit.ly/k49qw - #iranelection #tehran #iranian #neda #mousavi #gr88',114,13150,'http://web.archive.org/web/20120514230310/http://www.kptm.com/Global/story.asp%3FS%3D10580604','2012-05-14 23:03:10','Tue 23 Jun 2009 08:49:18 +0000',19,51,0.372549019608,2,'Full Text of President Obama's Statement on Iran - FOX 42: Omaha News Sports and Weather; kptm.com |',56784,6,0,0,0,469,5,34,34,0.694667278174,0.18720483573,0.305332721826,0.0878184619668,0.0805822964025,0.178694964752,0.0699650262281,0.118906759609,8.66675707352,15.2668896231,15.1967723048,56.7683220844,57.030248922,?,0.104396247598,0.161546499959,?,?,0,0,0.0,0.0,Relevant
866,'http://bit.ly/PPnvV','http://news.sky.com/skynews/Home/World-News/Neda-Video-New-Pictures-From-Iran-Appear-To-Show-Neda-Agha-Soltan-In-Crowd-As-Fiance-Speaks-Out/Article/200906415315424%3Ff%3Drss',1,1,'2009-06-23 13:35:07','anonymous','rt @bbotus new video emerges of neda alive? http://bit.ly/ppnvv #iranelection #neda #iran #gr88 #tehran',103,59257,'http://web.archive.org/web/20090626060244/http://news.sky.com/skynews/Home/World-News/Neda-Video-New-Pictures-From-Iran-Appear-To-Show-Neda-Agha-Soltan-In-Crowd-As-Fiance-Speaks-Out/Article/200906415315424%3Ff%3Drss','2009-06-26 06:02:44','Tue 23 Jun 2009 05:28:40 +0000',19,173,0.109826589595,6,'Iran: New Video Emerges Of Neda Alive',30012,0,0,0,0,121,3,13,13,0.664869695264,0.247327824185,0.335130304736,0.0499745093024,0.0407682457496,0.266928340971,0.0568486026176,0.0895964448836,55.5230651326,89.9704270131,95.7339699068,61.7125726485,53.1544344654,?,0.101709525543,0.162088179695,?,?,0,0,0.0,0.0,Relevant
867,'http://mytinyurl.net/5c3922','http://mytinyurl.net/5c3922',0,0,'2009-07-25 12:07:10','anonymous','rt @kelamity63 iran uprising crosses all classes http://mytinyurl.net/5c3922 #iran88 #gr88 #cnni #rosemarycnn #neda #tehran #iranelection09',139,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.613076362003,0.781653694624,0.386923637997,?,0.0749268649265,?,?,?,24.6350563305,7.7447424821,100.0,31.4378923198,24.6350563305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
868,'http://bit.ly/12Hszj','http://www.youtube.com/watch%3Fv%3DcIxAA5iJPTw',2,1,'2009-09-07 23:08:42','anonymous','rt @stopkillingiran a new fetwah from khamenei (funny) #iran #iranelection #neda #gr88 #tehran http://bit.ly/12hszj',115,3078,'http://wayback.archive-it.org/1749/20100329230303/http://www.youtube.com/watch%3Fv%3DcIxAA5iJPTw','2010-03-29 23:03:03','Sat 29 Aug 2009 17:12:32 +0000',20,46,0.434782608696,1,'Shahre Ghesseh 2009   l           ',?,3748,1029,447,13,79,0,71,71,0.746521764758,0.200072217106,0.253478235242,0.0213297691897,0.0515372296895,0.139871977472,0.0733549834686,0.0356915305124,4.84182713572,1.29012534539,1.16698675323,26.6454234988,24.1021977967,0.196679598459,0.0324101861776,0.081348921682,0.0,0.0494535355047,0,0,0.0,0.0,Relevant
869,'http://bit.ly/DOVXA','http://www.youtube.com/watch%3Fv%3D73Iz5NH1zJA',3,1,'2009-07-08 18:15:35','anonymous','rt do not forget #neda #iran. #gr88 #tehran #iranelection http://bit.ly/dovxa rt please @qwe368',95,20665,'http://wayback.archive-it.org/1147/20090926231539/http://www.youtube.com/watch%3Fv%3D73Iz5NH1zJA','2011-02-01 00:00:00','Tue 07 Jul 2009 19:45:03 +0000',19,46,0.413043478261,1,'For Neda',?,181,94,32,0,368,9,82,82,0.489898936193,0.373948246287,0.510101063807,0.0498375300335,0.0491918967943,0.295252626799,0.0641678549713,0.083652194154,14.4072931183,30.5955311434,19.3673232569,47.0895342553,74.3896971576,0.515139501804,0.135781361648,0.163127693105,0.156173761889,0.157046247794,0,0,0.0,0.0,Relevant
870,'http://is.gd/1Jgmg','http://www.haystacknetwork.com/donate/',37,1,'2009-07-24 00:44:04','anonymous','new donation method up for haystack http://is.gd/1jgmg #iranelection #iran #gr88 #tehran #neda via @haystacknetwork',115,719,'http://web.archive.org/web/20100526005603/http://www.haystacknetwork.com/donate/%3F','2012-08-01 15:34:47','?',18,38,0.473684210526,1,'?',?,1,0,0,0,?,160,584,500,0.777383640268,0.612938014829,0.222616359732,0.0,?,?,?,0.0246463213105,100.0,52.148209798,63.6563229959,52.148209798,63.6563229959,?,?,?,?,?,0,1,0.0,0.0714285714286,Relevant
871,'http://bit.ly/aipmd','http://events.kodoom.com/en/40315389/Tenth-Anniversary-July-Hamburg',1,1,'2009-07-09 04:41:44','anonymous','hamburg  germany 18 tir remembrance thurs  7/9  1800  gnsemarkt http://bit.ly/aipmd #18tir #iranelection #tehran #gr88 #neda rt rt rt',134,77059,'http://web.archive.org/web/20090728020603/http://events.kodoom.com/en/40315389/Tenth-Anniversary-July-Hamburg','2009-07-28 02:06:03','Wed 08 Jul 2009 20:41:21 +0000',19,67,0.283582089552,3,'The Tenth Anniversary of July 9 Student Uprising in Iran - Hamburg Germany',41926,0,0,0,0,9,0,0,0,0.558757798883,0.757863014787,0.441242201117,0.0669149605118,0.0465242105199,0.466974856468,?,?,43.8175802555,81.7505647291,74.9916482943,53.5991162883,32.8595256763,0.0944911182523,0.129099444874,?,0.0,?,0,0,0.0,0.0,Relevant
872,'http://tinyurl.com/ltjny4','http://www.latimes.com/news/local/la-me-irangen7-2009jul07%2C0%2C6869759.story',2,1,'2009-07-09 05:51:35','anonymous','expatriate says elections are meaningless in a nation run by mullahs http://tinyurl.com/ltjny4 #iranelection #neda #gr88 #tehran',128,14282,'http://web.archive.org/web/20090711094937/http://www.latimes.com/news/local/la-me-irangen7-2009jul07%2C0%2C6869759.story','2009-07-12 01:25:11','?',25,78,0.320512820513,3,'?',?,0,0,0,0,?,0,0,0,0.44594651889,0.557651124573,0.55405348111,0.0572253822132,0.0563035056746,0.444123366749,?,?,69.3169535949,1.61666872659,1.22305593526,1.12062551099,0.847785115087,0.851159023673,0.112193638801,?,0.101462003605,?,0,0,0.0,0.0,Relevant
873,'http://tinyurl.com/yv6kd7','http://lifehacker.com/295612/scan-files-for-viruses-before-your-download-with-drweb%3Ftag%3Dsoftwarefeaturedfirefoxextension',0,0,'2009-07-09 06:52:28','anonymous','scan all links for virus  worms  bots  etc before you click (free) http://tinyurl.com/yv6kd7 #iranelection #neda #gr88 #tehran rt',129,10000000000000000000000,'?','xxxxxxxx','?',25,124,0.201612903226,2,'?',?,0,0,0,0,?,0,0,0,0.62839791872,0.593894348872,0.37160208128,?,0.0516914953164,?,?,?,24.4473399593,58.9718912483,100.0,41.455919832,24.4473399593,?,?,?,0.123299240479,?,0,0,0.0,0.0,Relevant
874,'http://tiny.cc/a52rY','http://news.yahoo.com/s/afp/20090709/wl_mideast_afp/iranfrancearrestdiplomacy_20090709111448/',0,0,'2009-07-09 12:32:23','anonymous','rt @revolutionnews french envoy meets detained lecturer in tehran prison http://tiny.cc/a52ry #iranelection #tehran #gr88 #neda',127,10000000000000000000000,'?','xxxxxxxx','?',20,93,0.215053763441,5,'?',?,0,0,0,0,?,0,0,0,0.648161582254,0.942328527523,0.351838417746,?,?,?,?,?,100.0,61.2721528049,100.0,61.2721528049,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
875,'http://bit.ly/YfjDf','http://bit.ly/YfjDf',0,0,'2009-06-24 03:26:50','anonymous','article  the arabs forlorn envy of iranians  http://bit.ly/yfjdf #gr88 #iranelection #neda #mousavi #tehran',107,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.661446966105,0.581203678746,0.338553033895,?,?,?,?,?,100.0,8.91714396186,100.0,8.91714396186,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
876,'http://www.iranian-heroes.org/','http://www.iranian-heroes.org/',30,1,'2009-07-11 04:31:22','anonymous','http://www.iranian-heroes.org/ let us light up one million candles in memory of these brave iranians #iranelection #gr88 #tehran #neda rt',137,1064,'http://web.archive.org/web/20121017044906/http://iranian-heroes.org/','2012-10-17 04:49:06','?',30,30,1.0,0,'?',?,2488,79,14,14,?,298,744,500,0.828905687187,0.435782815243,0.171094312813,0.0850627786651,?,?,?,0.134758748905,0.791516068143,10.4826200679,1.36457326244,7.55074650244,58.0046590337,?,0.0716932357039,0.125223813966,?,?,0,0,0.0,0.0,Relevant
877,'http://is.gd/1clRK','http://www.cbsnews.com/stories/2009/06/24/opinion/main5109089.shtml',4,1,'2009-07-11 04:44:12','anonymous','  cbs news why irans changed forever http://is.gd/1clrk #iranelection #gr88 #18tir #neda #qom #tehran    ',130,1611,'http://web.archive.org/web/20090703041721/http://www.cbsnews.com/stories/2009/06/24/opinion/main5109089.shtml%3F','2009-08-04 08:38:55','?',18,67,0.268656716418,6,'?',?,0,0,0,0,?,5,23,20,0.401251658451,0.906296347013,0.598748341549,0.0,0.0486810408519,0.041151559364,0.08365670798,0.0,8.86187902423,70.7793814279,33.3719677927,12.5204245155,26.554859094,?,?,?,0.0500138946786,0.0763974860548,0,0,0.0,0.0,Relevant
878,'http://bit.ly/L8uNC','http://tr.im/lXnK%23user1245837569054',0,0,'2009-06-24 07:14:00','anonymous','rt cracks are starting in rev. guard. many are joining protests #iranelection #tehran #iran #neda #gr88 http://bit.ly/l8unc',123,10000000000000000000000,'?','xxxxxxxx','Tue 23 Jun 2009 23:14:01 +0000',19,37,0.513513513514,1,'Make a tiny URL with the tr.im URL shortener. One of the original URL shorteners!',5865,0,0,0,0,54,0,0,0,0.785476640863,0.737441922743,0.214523359137,?,0.01689343446,?,?,?,37.3971260537,56.7161603058,100.0,65.9373375279,37.3971260537,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
879,'http://twitpic.com/elze4','http://twitpic.com/elze4',0,0,'2009-08-29 05:53:00','anonymous','rt @_luciogalluzzi_ go green for peace!#neda #tanareh #gr88 #tehran #iran9 #iranrevolution #iranelection http://twitpic.com/elze4',129,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,2,3,3,0.540629846539,0.626052849826,0.459370153461,?,0.0450548736451,?,0.0435271432162,?,70.5908779329,11.0161307958,59.4627860674,15.6056010611,84.2357933612,?,?,?,0.183941801845,0.177704663328,0,0,0.0,0.0,Relevant
880,'http://www.ireport.com/docs/DOC-281718','http://ireport.cnn.com/docs/DOC-281718',0,0,'2009-06-24 17:47:49','anonymous','rt basij video home invasion http://www.ireport.com/docs/doc-281718 #iranelection #gr88 #neda #freeiran #tehran iran #stopahmadi #weargreen',139,10000000000000000000000,'?','xxxxxxxx','?',38,38,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.576838232964,0.610052629542,0.423161767036,?,0.0634451161855,?,?,?,4.93619509939,83.9646398299,100.0,5.87889748517,4.93619509939,?,?,?,0.185630032974,?,0,0,0.0,0.0,Relevant
881,'http://bit.ly/7kioM','http://observers.france24.com/en/content/20090709-operation-blackout-hair-straighteners-tehran-electricity',2,1,'2009-07-12 06:16:47','anonymous','rt @dputamadre black out how iranians use their hair straighteners to protest  http://bit.ly/7kiom #iranelection #gr88 #neda #tehran ...',136,117,'http://web.archive.org/web/20090713061844/http://observers.france24.com/en/content/20090709-operation-blackout-hair-straighteners-tehran-electricity','2009-07-15 02:02:42','Sat 11 Jul 2009 17:23:53 +0000',19,106,0.179245283019,3,'Operation blackout with the help of hair straighteners | The Observers',69787,0,0,0,0,935,11,50,50,0.543005511954,0.741210312545,0.456994488046,0.0682490515847,0.0615020805353,0.521403068794,0.101884424505,0.113049878469,99.9994486206,67.0094544197,11.4962082033,67.009823898,11.4961448155,0.957923726611,0.07728981596,0.145190011271,0.0800640769025,0.150381876919,0,0,0.0,0.0,Relevant
882,'http://is.gd/18ahd','http://narcosphere.narconews.com/thefield/iranian-bus-workers-join-resistance',3,1,'2009-06-21 10:57:08','anonymous','rt @artsworker iranian bus workers join the resistance http://is.gd/18ahd #iranelection #neda #tehran #gr88',107,28482,'http://web.archive.org/web/20110809185150/http://narcosphere.narconews.com/thefield/iranian-bus-workers-join-resistance','2012-04-28 22:09:22','?',18,77,0.233766233766,2,'?',?,1091,0,0,1,?,41,299,297,0.685821645426,0.933280126466,0.314178354574,0.0855830310623,0.0852226798573,0.975126479167,0.202892949927,0.203392356697,100.0,31.3314788791,15.1716874708,31.3314788791,15.1716874708,1.0,0.0985138007799,0.217158531681,0.0985138007799,0.217158531681,0,0,0.0,0.0,Relevant
883,'http://recit.org/ul/ff','http://maps.google.com/maps/ms%3Fhl%3Den%26gl%3Dus%26ptab%3D2%26ie%3DUTF8%26oe%3DUTF8%26msa%3D0%26msid%3D117906582584758838973.00046d0d60d6c654332d8',0,0,'2009-06-25 04:02:08','anonymous','rt @willoxh google maps et vnements en iran http://recit.org/ul/ff #iranelection #iranvote #iran #tehran #gr88 #neda',118,10000000000000000000000,'?','xxxxxxxx','?',22,148,0.148648648649,2,'?',?,0,0,0,0,?,0,0,0,0.692261038751,0.479381406083,0.307738961249,?,0.089562215104,?,?,?,100.0,8.52518185585,100.0,8.52518185585,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
884,'http://bit.ly/W1TFY','http://www.foxnews.com/story/0%2C2933%2C533543%2C00.html',3,1,'2009-07-17 17:16:11','anonymous','rt @texasps  @freeiran17 fox news is reporting #iranelection http://bit.ly/w1tfy #neda #tehran #gr88',100,8760,'http://web.archive.org/web/20090720194211/http://www.foxnews.com/story/0%2C2933%2C533543%2C00.html','2009-08-26 06:27:13','Fri 17 Jul 2009 08:27:14 +0000',19,56,0.339285714286,2,'Iranian Police Tear-Gas Protesters at Prayer Sermon | Fox News',48432,208,279,124,9283,76,4,11,11,0.600324836799,0.548859981353,0.399675163201,0.0413576389155,0.0459975566747,0.540115308517,0.0989107912084,0.0889333495814,100.0,90.4734495965,64.2173597682,90.4734495965,64.2173597682,0.9722405669,0.015379156298,0.0778130598296,0.0304079216873,0.0961582914439,0,0,0.0,0.0,Relevant
885,'http://bit.ly/Ujcz7','http://www.youtube.com/watch%3Fv%3DR3pXj1dcWj4',6,1,'2009-08-30 04:37:46','anonymous','help change the future #iran #iranelection #neda #gr88 #tehran http://bit.ly/ujcz7',82,2138,'http://web.archive.org/web/20110903051324/http://www.youtube.com/watch%3Fv%3DR3pXj1dcWj4','2012-12-03 16:51:07','Sat 29 Aug 2009 20:37:46 +0000',19,46,0.413043478261,1,'Activist - True survivor',?,50,22,6,0,12,3,5,5,0.697184888294,0.74139211655,0.302815111706,0.0413533951477,0.0494591586768,0.478912822863,0.0537494214889,0.0457576359287,25.5882155804,89.0606491636,90.5600420938,28.7312250929,28.2555252722,0.319444444444,0.0307728727448,0.0851256530759,0.0410304969931,0.113500870768,0,0,0.0,0.0,Relevant
886,'http://bit.ly/11sbnR','http://www.youtube.com/watch%3Fv%3DaINr-cIYoEY',0,0,'2009-07-18 20:43:47','anonymous','rt @gryphiz rt @iranproxy this is not over! july 17th tehran night chants http://bit.ly/11sbnr #iranelection #gr88 #tehran #iran88 #neda',136,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 10:35:00 +0000',20,46,0.434782608696,1,'Nightly Protest Diaries',?,6,0,0,0,364,8,29,29,0.523567593496,0.712306163859,0.476432406504,?,0.0477155093528,?,0.0653989950737,?,16.6548519494,7.35245477538,56.8172573173,44.146023019,29.3130163894,?,?,?,0.0650600048632,0.12598815767,0,0,0.0,0.0,Relevant
887,'http://bit.ly/DebaF','http://tehranbureau.com/prayers-history/',14,1,'2009-07-19 22:27:32','anonymous','rt need some good news #iranelection? here is is http://bit.ly/debaf spread the word #iran #tehran #gr88 #neda iranelection @smirkitty',134,10011,'http://web.archive.org/web/20091002011423/http://tehranbureau.com/prayers-history','2010-08-13 10:35:51','Sun 19 Jul 2009 04:12:35 +0000',19,40,0.475,1,'Prayers Make History - Tehran Bureau | FRONTLINE | PBS',67329,1,1,0,0,588,0,0,0,0.680268744802,0.0551288554033,0.319731255198,0.0,0.0529290873779,0.0264645436889,?,?,8.66027243091,6.86751399834,100.0,79.2990526929,8.66027243091,?,?,?,0.0584246933475,?,0,0,0.0,0.0,Relevant
888,'http://www.zazzle.com/927097035','http://www.zazzle.com/gifts',1911,1,'2009-06-27 15:00:01','anonymous',' i love neda  iran election designs http://www.zazzle.com/927097035 #iranelection #iran #tehran #neda #gr88',107,239,'http://web.archive.org/web/20120411150400/http://www.zazzle.com/gifts%3F','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2023,594,690,0,?,573,5703,500,0.660998242919,0.397112479076,0.339001757081,0.0,0.023600109295,0.0303148892776,0.0860486606938,0.0231765633481,87.4378970486,70.8794849199,6.69361257017,81.0626596847,7.65527625447,?,?,?,0.155699788832,0.0623082439017,0,2,0.0,0.142857142857,Relevant
889,'http://twitpic.com/91iee','http://twitpic.com/91iee',1,1,'2009-07-21 23:36:49','anonymous','rt @magicspinwomen together  green together  strong together  free together!!! http://twitpic.com/91iee #iranelection #gr88 #neda #tehran',137,82382,'http://web.archive.org/web/20090708004347/http://twitpic.com/91iee','2009-07-08 00:43:47','?',24,24,1.0,1,'?',?,1,0,0,0,?,3,20,20,0.627277266638,0.6145781044,0.372722733362,0.0,0.1014378339,0.0390434404722,0.0845315282501,0.0,74.4701834999,9.08980360199,71.0192990963,6.76919342218,52.8882023573,0.719874033065,0.169841555122,0.0849207775608,0.19867985356,0.0993399267799,0,0,0.0,0.0,Relevant
890,'http://bit.ly/12Upem','http://www.youtube.com/watch%3Fv%3DgGahhxAPjTk',8,1,'2009-06-21 15:43:46','anonymous','retwitters video of today demonstration at forsat shirazi  near un hq  tehran http://bit.ly/12upem #iranelection #neda #tehran #gr88',132,20427,'http://web.archive.org/web/20110825212413/http://www.youtube.com/watch%3Fv%3DgGahhxAPjTk','2011-08-25 21:24:13','Sun 21 Jun 2009 05:36:24 +0000',20,46,0.434782608696,1,'21 06 09 Tehran Avenure Forsat Shirazi',?,1161,0,0,0,6043,44,292,278,0.456259506326,0.294613506782,0.543740493674,0.0475794311,0.053881590608,0.311695480004,0.104715933377,0.104414154584,14.4349574291,3.33609055361,3.46908661439,23.1111908019,24.0325378958,0.598690688776,0.134595475515,0.135110408256,0.142566487128,0.129314551013,0,0,0.0,0.0,Relevant
891,'http://www.weaponscombat.com/','http://www.weaponscombat.com/',203,1,'2009-06-21 15:47:46','anonymous','rt anarchist cookbook free on line http://www.weaponscombat.com/ lots of survival & medical info #gr88 #iranelection #tehran #neda #basij',137,154,'http://web.archive.org/web/20100527155020/http://www.weaponscombat.com/','2012-11-01 13:17:21','?',29,29,1.0,0,'?',?,122,35,63,1,?,1,27,25,0.530357720359,0.377482152661,0.469642279641,0.042644099308,0.0386207631311,0.327064921202,0.0607747805275,0.0561478861561,44.7585176815,34.5326082329,7.90935582358,77.1531543529,17.6711746351,0.312466626746,0.0278207442037,0.0614037712625,0.0412920069508,0.0761696144455,0,0,0.0,0.0,Relevant
892,'http://bit.ly/zEhpb','http://www.youtube.com/watch%3Fv%3D13lqreoVnos',1,1,'2009-07-24 08:23:54','anonymous','rt @behzad77 rt iran green wave exist even in roads http://bit.ly/zehpb #iranelection #neda #gr88 #tehran news',110,56166,'http://wayback.archive-it.org/1147/20090927081643/http://www.youtube.com/watch%3Fv%3D13lqreoVnos','2009-09-27 00:00:00','Thu 23 Jul 2009 08:34:53 +0000',19,46,0.413043478261,1,'',?,0,0,0,0,45,0,3,3,0.58242512777,0.294980465341,0.41757487223,0.051536807203,?,?,?,0.0518579119122,14.8492313556,43.9721672699,25.9570506591,33.7696144575,57.2069282857,?,0.0916270832672,0.109271672942,?,?,0,0,0.0,0.0,Relevant
893,'http://bit.ly/piane','http://videocafe.crooksandliars.com/scarce/neda',7,1,'2009-06-21 16:26:13','anonymous','neda s story  here -> neda http://bit.ly/piane #iranelection #tehran #gr88 #neda rt rt rt',89,1728,'http://web.archive.org/web/20120609165501/http://videocafe.crooksandliars.com/scarce/neda','2012-06-09 16:55:01','Sat 20 Jun 2009 18:19:19 +0000',19,47,0.404255319149,2,'Neda | Video Cafe',273904,47,2,0,0,405,8,49,47,0.636453015766,0.361739333141,0.363546984234,0.0494326561282,0.0489720457055,0.891655463657,0.160775377713,0.162286931274,27.8314690155,9.98807213534,15.3577715473,2.77982720159,4.27429342966,0.999294781382,0.0480415258252,0.178655734975,0.0480415258252,0.176335530625,0,0,0.0,0.0,Relevant
894,'http://WWW.GUERILLAMAIL.ORG','http://WWW.GUERILLAMAIL.ORG',63,1,'2009-06-21 16:54:51','anonymous','try http://www.guerillamail.org - email suitable for these circumstances. marg bar dictator! plz rt! #iranelection #gr88 #tehran #neda',134,1798,'http://web.archive.org/web/20120521172449/http://www.guerillamail.org/','2012-06-21 18:14:19','?',27,27,1.0,0,'?',?,64,12,21,0,?,1,27,27,0.707821065227,0.631376230337,0.292178934773,0.106989442743,0.111609799771,0.958602586539,0.0944267370438,0.0905177143686,15.975814076,17.3229357501,67.1725337035,92.2234793598,10.7313590946,0.894427191,0.0,0.13386988815,0.0,0.149671085022,0,0,0.0,0.0,Relevant
895,'http://bit.ly/JtTua','http://www.tnr.com/politics/story.html%3Fid%3D3c67cacb-d273-4ff8-a5ef-98f57b5a831c',1,1,'2009-08-18 02:09:08','anonymous','interesting read the new republic how europe will undermine obama s iran policy http://bit.ly/jttua #iranelection #iran #tehran #neda #gr88',139,52606,'http://web.archive.org/web/20090820164554/http://www.tnr.com/politics/story.html%3Fid%3D3c67cacb-d273-4ff8-a5ef-98f57b5a831c','2009-08-20 16:45:54','Mon 17 Aug 2009 18:08:36 +0000',19,82,0.231707317073,2,'?',?,4,0,0,0,16,2,7,7,0.733203991038,0.169531442202,0.266796008962,0.0696566052148,?,?,?,0.118926327504,2.41333613657,4.2844107565,2.90097096244,56.3283091593,83.1906340263,?,0.0938098467983,0.153545693661,?,?,0,0,0.0,0.0,Relevant
896,'http://gr88.tumblr.com/#neda','http://gr88.tumblr.com/%23neda',0,0,'2009-07-17 05:46:18','anonymous','rt @goliazadi rt plz first aid in english and farsi http://gr88.tumblr.com/#neda  #iran  #iranelection  #tehran  #shiraz  #gr88 #esfehan',136,10000000000000000000000,'?','xxxxxxxx','?',28,30,0.933333333333,1,'?',?,686,8,3,0,?,1221,5212,500,0.76387017859,0.819035682409,0.23612982141,?,0.0627702980962,?,0.0646852993633,?,100.0,32.5986872579,10.2325407714,32.5986872579,10.2325407714,?,?,?,?,?,0,0,0.0,0.0,Relevant
897,'http://avahz.org/neda.html','http://avahz.org/neda.html',0,0,'2009-06-21 18:25:38','anonymous','for neda (very graphic videos)  http://avahz.org/neda.html #iranelection #gr88 #neda #tehran plz rt and see what we fight for.',126,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,1,'?',?,47,0,0,0,?,4,92,90,0.734828149493,0.504414809598,0.265171850507,?,0.174445141389,?,0.133972825411,?,66.2697993361,77.7325700248,63.0477152914,85.2535807255,95.1379299818,?,?,?,0.277350098113,0.273861278753,0,0,0.0,0.0,Relevant
898,'http://bit.ly/Dk3l2','http://bit.ly/Dk3l2',4,1,'2009-07-30 14:30:31','anonymous','say goodbye to khamenei. join this facebook group to support real change!! http://bit.ly/dk3l2 #iranelection #gr88 #neda #tehran',128,158,'http://web.archive.org/web/20091225143309/http://bit.ly/Dk3l2','2009-12-25 14:33:09','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,19,19,0.604141256204,0.725694046814,0.395858743796,0.130188910981,?,?,?,0.111025476331,100.0,17.8994934284,58.0379814123,17.8994934284,58.0379814123,?,?,?,?,?,0,0,0.0,0.0,Relevant
899,'http://bit.ly/iQtje','http://blogs.abcnews.com/politicalpunch/2009/08/the-attack-at-camp-ashraf.html',4,1,'2009-08-15 01:07:29','anonymous','slaughter of iranian refugees at iraq s camp ashraf enabled by mr pinko-punk obama http://bit.ly/iqtje #iranelection #neda #gr88 #tehran',136,16717,'http://web.archive.org/web/20090917054606/http://blogs.abcnews.com/politicalpunch/2009/08/the-attack-at-camp-ashraf.html','2011-08-13 13:42:58','Thu 13 Aug 2009 17:29:48 +0000',19,78,0.24358974359,4,'The Attack at Camp Ashraf - ABC News',52054,0,0,0,0,93,5,41,40,0.724127575765,0.585465470677,0.275872424235,0.0594788689289,0.0653410262804,0.667336665025,0.15782086735,0.1526929719,97.7254358795,40.290848622,3.45725161149,41.2286200204,3.37861420678,0.970981551159,0.0773678470914,0.183720916984,0.0764091006748,0.185476331923,0,0,0.0,0.0,Relevant
900,'http://bit.ly/I1gpU','http://travellerwithin.blogspot.com/2009/06/on-disclosing-sources-in-iran.html',1,1,'2009-06-22 01:38:06','anonymous','it seems  rt from iran  is a bad idea  here s why http://bit.ly/i1gpu http://bit.ly/vregd #iranelection #gr88 #neda #iran #tehran rt pls',136,64480,'http://web.archive.org/web/20090628193246/http://travellerwithin.blogspot.com/2009/06/on-disclosing-sources-in-iran.html','2009-06-28 19:32:46','Sat 20 Jun 2009 02:16:22 +0000',19,78,0.24358974359,3,'The Traveller Within: On disclosing sources in Iran',102083,0,0,0,0,269,8,30,26,0.221992816099,0.0382749728205,0.778007183901,0.0388922234131,0.0417958659432,0.75074181596,0.0840548475182,0.0752071046995,100.0,4.14645141145,4.87528833825,4.14645141145,4.87528833825,0.987951807229,0.0677479720901,0.118823296973,0.0677479720901,0.118823296973,0,0,0.0,0.0,Relevant
901,'http://bit.ly/13oQ1D','http://www.amnestyusa.org/events/northeast/rally-to-protest-post-election-violence-in-iran/page.do%3Fid%3D1660001',3,1,'2009-06-26 07:28:59','anonymous','rt @magustrix rt 6/26 in #nyc amnesty rally to protest violence in iran http://bit.ly/13oq1d #iranelection #iran #tehran #neda #gr88 # ...',138,56343,'http://web.archive.org/web/20090624154956/http://www.amnestyusa.org/events/northeast/rally-to-protest-post-election-violence-in-iran/page.do%3Fid%3D1660001','2009-08-04 04:31:35','Thu 25 Jun 2009 07:30:24 +0000',20,113,0.176991150442,4,'?',?,69,15,2,0,777,42,191,184,0.516386732149,0.475322304252,0.483613267851,0.0810440898473,0.0394668518982,0.308660566303,0.0809666641546,0.143590606578,0.487671721034,36.2461274135,0.548875088504,1.34544503326,88.8493085673,?,0.176776695297,0.216653584116,?,?,0,0,0.0,0.0,Relevant
902,'http://bit.ly/4RSIC','http://www.youtube.com/watch%3Fv%3Dto1WL3jY3cE',0,0,'2009-08-01 02:09:21','anonymous','5 to 1 against basijis... #gr88 #tehran #neda #cnn #bbc #nrk #news #svt http://bit.ly/4rsic #iranelection http://twubs.com/iranelection',135,10000000000000000000000,'?','xxxxxxxx','Fri 31 Jul 2009 18:06:38 +0000',19,46,0.413043478261,1,'',?,0,0,0,0,21,0,0,0,0.535232609799,0.775885393837,0.464767390201,?,?,?,?,?,100.0,59.3076287822,100.0,59.3076287822,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
903,'http://bit.ly/qwQZZ','http://news.yahoo.com/nphotos/Iran-Election-Fars-News-Agency-Islamic-Iran-Participation-Front-Mohsen-Mirdamadi/ss/events/wl/060909iranelections/im%3A/090801/481/ec20262c73ee46ce8d7ffcf9dcf8dc42/%3B_ylt%3DAi.QmsPRTZh4vrTXDYlH5YvlWMcF',0,0,'2009-08-01 18:47:27','anonymous','4ayatoilet look closely & you will see basij & torture monsters in the court crowd http://bit.ly/qwqzz #iranelection #neda #tehran #gr88',136,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 10:44:33 +0000',19,232,0.0818965517241,11,'News Photo Galleries & Slideshows - Yahoo! News',107244,884,65,75,0,51,0,0,0,0.736459959004,0.359750669699,0.263540040996,?,0.0150641593065,?,?,?,86.0407268984,53.0822455173,100.0,61.694324805,86.0407268984,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
904,'http://bit.ly/14gvma','http://www.roozonline.com/english/news/newsitem/article/2009/september/01//mortezavi-must-be-prosecuted.html',0,0,'2009-09-02 18:56:54','anonymous','roozonline mortezavi must be prosecuted! http://bit.ly/14gvma #iranelection #iran #mosavi #stopahmadi #neda #gr88 #tehran',121,10000000000000000000000,'?','xxxxxxxx','Mon 31 Aug 2009 19:22:24 +0000',20,108,0.185185185185,9,'?',?,3,0,0,0,46,6,16,16,0.645972349613,0.406490852668,0.354027650387,?,?,?,?,?,100.0,56.8173575425,53.2643245972,56.8173575425,53.2643245972,?,?,?,?,?,0,0,0.0,0.0,Relevant
905,'http://bit.ly/13XjRb','http://www.spiegel.de/international/world/mourning-neda-iranian-martyr-s-mother-wants-justice-a-639338.html',0,0,'2009-08-02 13:03:20','anonymous','neda iranian martyr s mother wants justice (spiegel.de in english) http://bit.ly/13xjrb #neda #iranelection #gr88 #tehran #prayforthem',134,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 09:27:33 +0000',20,107,0.18691588785,3,'Mourning Neda: Iranian Martyr's Mother Wants Justice - SPIEGEL ONLINE',47452,0,0,0,0,33,0,0,0,0.68704314235,0.85638944723,0.31295685765,?,0.0842398835758,?,?,?,52.4133329512,56.9197705175,100.0,92.0828254833,52.4133329512,?,?,?,0.0861994231841,?,0,0,0.0,0.0,Relevant
906,'http://tr.im/pgRC','http://tr.im/404',0,0,'2009-06-22 02:05:14','anonymous','rt police beat man then force him to carry shoes by teeth http://tr.im/pgrc #iranelection #gr88 #tehran #neda',109,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.528980132723,0.992264140942,0.471019867277,?,0.0504504595497,?,0.0625572991594,?,11.8111885305,52.3419394288,51.7024553766,22.565439224,22.8445408335,?,?,?,0.0857492925713,0.0359558732648,0,0,0.0,0.0,Relevant
907,'http://i25.tinypic.com/2ep3cex.jpg','http://i25.tinypic.com/2ep3cex.jpg',0,0,'2009-08-06 19:45:23','anonymous','pictures look like the same criminal http://i25.tinypic.com/2ep3cex.jpg let s remember the freak #iranelection #gr88 #neda #tehran rt rt rt',139,10000000000000000000000,'?','xxxxxxxx','?',34,34,1.0,1,'?',?,175,0,0,0,?,0,8,8,0.453420978983,0.24958696269,0.546579021017,?,0.0246965865639,?,0.0181223400496,?,100.0,8.0955506425,58.8279801861,8.0955506425,58.8279801861,?,?,?,?,?,0,0,0.0,0.0,Relevant
908,'http://bit.ly/oX8cq','http://www.thetimes.co.ukhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fopinion%252Fleaders%252Fhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fopinion%252Fleaders%252F',0,0,'2009-08-03 23:20:53','anonymous','rt @bantrybay times onlinea trial of strength http://bit.ly/ox8cq #iranelection #iran #tehran #neda #gr88',105,10000000000000000000000,'?','xxxxxxxx','Sun 02 Aug 2009 19:29:01 +0000',19,257,0.0739299610895,6,'?',?,0,0,0,0,85,0,0,0,0.731510973869,0.434172535992,0.268489026131,?,?,?,?,?,100.0,9.31673415018,100.0,9.31673415018,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
909,'http://bit.ly/haB6p','http://www.gulf-daily-news.com/NewsDetails.aspx%3Fstoryid%3D257026',0,0,'2009-08-06 03:06:43','anonymous','rt @bantrybaygulf daily news is ahmadinejad in danger? http://bit.ly/hab6p #iranelection #iran #neda #gr88 #tehran',114,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 19:03:36 +0000',19,66,0.287878787879,1,'Gulf Daily News  News Details  Comment',30475,4,0,0,0,91,0,6,6,0.65337706555,0.898805209221,0.34662293445,?,0.0272165526976,?,0.0255654996282,?,100.0,57.5955405459,59.3688084923,57.5955405459,59.3688084923,?,?,?,?,?,0,0,0.0,0.0,Relevant
910,'http://iran.robinsloan.com/','http://iran.robinsloan.com/',5,1,'2009-06-22 04:27:27','anonymous','rt @alexdc filtered #iranelection info for the easily overwhelmed http://iran.robinsloan.com/ #neda #gr88 #tehran #fb',117,8569,'http://web.archive.org/web/20100327065016/http://iran.robinsloan.com/','2010-04-05 09:24:44','?',27,27,1.0,0,'?',?,148,0,0,1,?,97,541,487,0.690024605355,0.440134489212,0.309975394645,0.13910505024,?,?,?,0.145853316161,50.9274605389,16.567595662,98.6930851499,8.43745574302,51.6018528163,?,0.29160592176,0.12641888767,?,?,0,0,0.0,0.0,Relevant
911,'http://bit.ly/NAUzf','http://www.defenddemocracy.org/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D1348%26Itemid%3D368',0,0,'2009-08-07 18:18:03','anonymous','rt @stopkillingiran one more doc on un corruption http://bit.ly/nauzf #neda #iran #tehran #gr88 @anmadinejad @heywho ##iranelections',132,10000000000000000000000,'?','xxxxxxxx','Fri 07 Aug 2009 10:16:04 +0000',19,107,0.177570093458,1,'Foundation for Defense of Democracies',20805,8,2,3,0,5,0,0,0,0.65524385384,0.220813453918,0.34475614616,?,0.0191127393027,?,?,?,100.0,70.6496306418,100.0,70.6496306418,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
912,'http://bit.ly/3PuQsd','http://www.youtube.com/watch%3Fv%3DBf82cSGv8UU%26feature%3Drelated',0,0,'2009-09-07 23:15:48','anonymous','iran rap khamenei for ahmadinejad #iran #iranelection #neda #gr88 #tehran http://bit.ly/3puqsd',94,10000000000000000000000,'?','xxxxxxxx','Mon 07 Sep 2009 15:09:11 +0000',20,66,0.30303030303,1,'Iran Rap Khamenei for ahmadinejad (MUST SEE)',?,162,56,30,0,20,0,0,0,0.657494962133,0.410546281744,0.342505037867,?,0.0533760512684,?,?,?,16.6548519494,56.7680369337,100.0,29.3384320632,16.6548519494,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
913,'http://tinyurl.com/nc8ve2','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DKrissyMarlys-Jun-22%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252FReading-Lolita-in-Tehran-A-Memoir-in-Books-Azar-Nafis_W0QQitemZ270412569446QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-22 06:47:55','anonymous','change your timezone to tehran +330 gmt to confuse iran officials #iranelection #neda #tehran #gr88 awesome! http://tinyurl.com/nc8ve2',134,10000000000000000000000,'?','xxxxxxxx','?',25,302,0.0827814569536,4,'?',?,0,0,0,0,?,0,0,0,0.845803461981,0.342869796181,0.154196538019,?,0.0294723779845,?,?,?,15.4522824508,21.1220803822,100.0,73.1570099684,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
914,'http://bit.ly/FJhd0','http://www.irannewsdigest.com/2009/08/05/rachel-maddow-irans-president-ahmadinejad-sworn-in-and-in-trouble/',0,0,'2009-08-09 16:28:54','anonymous','report rachel maddow irans president ahmadinejad sworn in  and in trouble? http://bit.ly/fjhd0 - #iranelection #neda #gr88 #tehran',132,10000000000000000000000,'?','xxxxxxxx','Sun 09 Aug 2009 08:27:46 +0000',19,107,0.177570093458,4,'?',?,0,0,0,0,8,0,0,0,0.682964798862,0.875358324044,0.317035201138,?,?,?,?,?,100.0,51.3304780561,100.0,51.3304780561,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
915,'http://www.zazzle.com/927092101','http://www.zazzle.com/gifts',1911,1,'2009-06-27 14:57:58','anonymous',' stand with neda  iran election designs http://www.zazzle.com/927092101 #iranelection #iran #tehran #neda #gr88',111,1,'http://web.archive.org/web/20110911145759/http://www.zazzle.com/gifts','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2023,594,690,0,?,574,5737,500,0.659618029893,0.477701001466,0.340381970107,0.0365300611982,0.0196667577458,0.265045062677,0.0860486606938,0.105031624697,70.6968298681,85.3276943485,10.8283161618,82.8533226029,7.65527625447,0.397523196,0.116051770637,0.0522470508461,0.0778498944162,0.0623082439017,0,2,0.0,0.142857142857,Relevant
916,'http://www.zazzle.com/927091322','http://www.zazzle.com/gifts',1911,1,'2009-06-27 15:30:05','anonymous',' long live neda  iran election designs http://www.zazzle.com/927091322 #iranelection #iran #tehran #neda #gr88',110,21,'http://web.archive.org/web/20110924153026/http://www.zazzle.com/gifts','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2023,594,690,0,?,574,5737,500,0.59855138699,0.454333304039,0.40144861301,0.0491473187183,0.022595384385,0.261657593595,0.0860486606938,0.120365697449,70.6619261331,89.1971749594,10.8336648509,79.2199149415,7.65527625447,0.390360029179,0.109108945118,0.0456049648267,0.07453559925,0.0623082439017,0,2,0.0,0.142857142857,Relevant
917,'http://www.zazzle.com/927094045','http://www.zazzle.com/gifts',1911,1,'2009-06-27 15:38:59','anonymous',' neda will never die  iran election designs http://www.zazzle.com/927094045 #iranelection #iran #tehran #neda #gr88',115,4,'http://web.archive.org/web/20110205153903/http://www.zazzle.com/gifts','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2023,594,690,0,?,574,5737,500,0.573045187015,0.634334096586,0.426954812985,0.0363636363636,0.0196667577458,0.214274559091,0.0860486606938,0.115369918499,84.9861447619,76.2653946108,9.00767563456,64.8150186671,7.65527625447,0.34426518633,0.100503781526,0.069426988491,0.0778498944162,0.0623082439017,0,2,0.0,0.133333333333,Relevant
918,'http://tinyurl.com/lajbhv','http://www.thememriblog.org/iran/blog_personal/en/18754.htm',0,0,'2009-08-03 16:09:05','anonymous','rt @gr8rdh rt @kibron explosion in southern iran http://tinyurl.com/lajbhv #iranelection #iran #tehran #gr88 #iranelection #neda',128,10000000000000000000000,'?','xxxxxxxx','?',25,59,0.423728813559,4,'?',?,0,0,0,0,?,2,8,8,0.636956755519,0.68074182964,0.363043244481,?,0.0516699275367,?,0.0360765635583,?,59.0387830813,56.8165851934,56.8143854471,96.2360371066,96.2323111724,?,?,?,0.169841555122,0.105409255339,0,0,0.0,0.0,Relevant
919,'http://www.roozonline.com/e','http://www.roozonline.com/e',0,0,'2009-07-28 14:38:15','anonymous','hajjarians daughter dont let them kill my father http://www.roozonline.com/e... #iran #iranelection #gr88 #neda #tehran',121,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,1,'?',?,1,0,0,0,?,0,0,0,0.491793932079,0.886404802446,0.508206067921,?,?,?,?,?,100.0,6.98176353256,100.0,6.98176353256,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
920,'http://tinyurl.com/n7a8nf','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DAmieZola-Jun-27%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252F1926-stamps-of-Iran-Persia-0018_W0QQitemZ250448991543QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-27 22:28:13','anonymous','rt take all yr money out of iranian banks - specially private ones #iranelection #gr88 #tehran #iran #neda http://tinyurl.com/n7a8nf',132,10000000000000000000000,'?','xxxxxxxx','?',25,276,0.0905797101449,4,'?',?,0,0,0,0,?,0,0,0,0.594641094278,0.748029520869,0.405358905722,?,0.0357288719047,?,?,?,15.4522824508,59.9597009952,100.0,25.7711132549,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
921,'http://bit.ly/e5451','http://www.facebook.com/event.php%3Feid%3D92520509095%26ref%3Dnf',0,0,'2009-06-28 05:41:55','anonymous','istanbul  turkey demonstration sun  6/28  1800  taksim meydani  http://bit.ly/e5451 #iranelection #iran #tehran #neda #gr88 rt rt rt',132,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 21:41:27 +0000',19,64,0.296875,1,'?',?,0,0,0,0,114,0,0,0,0.556779718433,0.497019060278,0.443220281567,?,0.0225374467928,?,?,?,100.0,8.19254053188,100.0,8.19254053188,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
922,'http://bit.ly/JhfNM','http://www.cnn.com/feedback/cnntv/',1213,1,'2009-06-28 06:21:00','anonymous','cnn feedback page http://bit.ly/jhfnm let them know what you think #iranelection #neda #gr88 #iran #tehran',106,62,'http://web.archive.org/web/20050115061958/http://www.cnn.com/feedback/cnntv/','2013-01-17 11:26:24','Sat 27 Jun 2009 21:51:12 +0000',19,34,0.558823529412,2,'?',135,298,143,166,0,50,16,43,43,0.672420758009,0.362578977935,0.327579241991,0.06251954041,0.240192230708,0.137542988902,0.0632596124573,0.136572074893,37.3406953101,19.4656948193,43.435593195,7.26862579248,85.9679644352,?,0.169181973775,0.161852414945,?,?,0,0,0.0,0.0,Relevant
923,'http://theworldhearsyou.com/','http://theworldhearsyou.com/',9,1,'2009-09-13 23:14:24','anonymous','people of iran  the world is with u and watching u #iran #neda #gr88 #iranelection #tehranbureau #tehran http://theworldhearsyou.com/',133,5547,'http://web.archive.org/web/20111015004651/http://theworldhearsyou.com/','2011-12-15 08:21:05','?',28,28,1.0,0,'?',?,0,0,0,0,?,30,49,49,0.699641940723,0.887305392262,0.300358059277,0.0467508615661,0.0384236639684,0.171270937759,0.0652179007495,0.101798638356,20.3627286626,4.07051877541,30.4190351938,19.990045749,66.9407446124,0.0795277699811,0.0479570497166,0.0966339151547,0.0,0.0522232967867,0,0,0.0,0.0,Relevant
924,'http://bit.ly/IiQrk','http://www.youtube.com/watch%3Fv%3DCEOsmFTw040',3,1,'2009-06-22 19:48:01','anonymous','video iran woman protester thrown on ground by basiji police guard tehran &gt  http://bit.ly/iiqrk #iranelection #tehran #neda #gr88',132,23927,'http://web.archive.org/web/20120301022648/http://www.youtube.com/watch%3Fv%3DCEOsmFTw040','2012-05-30 03:01:57','Mon 22 Jun 2009 11:33:18 +0000',19,46,0.413043478261,1,'?',?,985,40,18,0,178,7,114,103,0.450385971236,0.891491195555,0.549614028764,0.0485249683498,0.0543896110971,0.511577745423,0.0676520812508,0.0617326591356,80.02933873,22.8551614663,50.1749041897,18.2908345871,62.6956376074,0.303169531295,0.125,0.110096376513,0.121267812518,0.120160320713,0,0,0.0,0.0,Relevant
925,'http://yes.as/iran','http://yes.as/iran/',3,1,'2009-06-22 21:46:04','anonymous','sms this link to anyone you know http://yes.as/iran #iranelection #tehran #gr88 #neda #basij spamfree redirect mask to #iranelection',132,7812,'http://web.archive.org/web/20090624235616/http://yes.as/iran','2009-06-26 06:33:22','?',18,19,0.947368421053,1,'?',?,0,0,0,0,?,0,35,35,0.551972856071,0.38954102648,0.448027143929,0.146647115021,0.150755672289,0.729560185671,0.112366643744,0.131165167157,100.0,20.2572188491,7.75341076429,20.2572188491,7.75341076429,?,?,?,?,?,0,0,0.0,0.0,Relevant
926,'http://bit.ly/TQDMo','http://www.iranrights.org/english/document-625.php',1,1,'2009-08-14 07:54:08','anonymous','tari00detainees describe beatings  pressure to confess http://bit.ly/tqdmo #iranelection #neda #tehran #gr88',108,74430,'http://web.archive.org/web/20120306043438/http://www.iranrights.org/english/document-625.php','2012-03-06 04:34:38','Thu 13 Aug 2009 09:17:50 +0000',19,50,0.38,2,'Iran: Detainees Describe Beatings Pressure to Confess - Iran Human Rights Library',28301,1,0,0,0,68,4,9,9,0.551189637656,0.677528063292,0.448810362344,0.0743587648389,0.0752557666941,0.988080622994,0.070395323837,0.0695562554328,100.0,89.5602985001,79.5594358248,89.5602985001,79.5594358248,1.0,0.0749363311663,0.0700965192615,0.0749363311663,0.0700965192615,0,0,0.0,0.0,Relevant
927,'http://emsenn.com/iran.php','http://www.emsenn.com/iran.php',18,1,'2009-06-28 18:57:37','anonymous','rt @protestorhelp http://emsenn.com/iran.php - updated  new instructions on how 2 help now #iranelection #gr88 #tehran #iran #neda pls rt',137,5144,'http://web.archive.org/web/20111213202321/http://emsenn.com/iran.php','2011-12-13 20:23:21','?',26,30,0.866666666667,1,'?',?,348,0,0,0,?,0,2,2,0.693680626803,0.731352866366,0.306319373197,0.185312329165,0.135526185436,0.30472470011,0.130930734142,0.143222974808,100.0,56.5785436082,84.563724435,56.5785436082,84.563724435,?,?,?,?,?,0,0,0.0,0.0,Relevant
928,'http://www.gerdab.ir','http://www.gerdab.ir',212,1,'2009-06-22 22:23:01','anonymous','please rt!!! help to bring down http://www.gerdab.ir .. outing protestors! .. hammer the site! #iranelection #neda #tehran #gr88',128,72,'http://web.archive.org/web/20100413222413/http://gerdab.ir/%3F','2013-01-16 11:23:44','?',20,20,1.0,0,'?',?,454,124,168,1,?,37,316,315,0.516383439603,0.831059193813,0.483616560397,0.0,0.0743037616767,0.0897303170097,0.0943709667373,0.024235748647,32.524317848,58.7766580724,18.8778544928,55.3354323207,58.0422764929,?,?,?,0.0,0.0469323254464,0,0,0.0,0.0,Relevant
929,'http://bit.ly/jYbtL','http://latimesblogs.latimes.com/babylonbeyond/2009/06/iran-nedas-friends-family-describe-woman-who-became-an-icon.html',1,1,'2009-06-23 00:17:07','anonymous','rt @lotfan la times blog on #neda http://bit.ly/jybtl #iranelection #gr88 #tehran',81,36207,'http://web.archive.org/web/20090625102034/http://latimesblogs.latimes.com/babylonbeyond/2009/06/iran-nedas-friends-family-describe-woman-who-became-an-icon.html','2009-06-25 10:20:34','Mon 22 Jun 2009 13:13:33 +0000',19,118,0.161016949153,4,'?',?,9,0,0,0,213,4,17,16,0.670551156879,0.561433343451,0.329448843121,0.042838568933,0.0375690378383,0.56180874999,0.0774040527404,0.0882609467745,99.8591449085,13.9472688223,14.7350530219,13.9669419712,14.7558373702,0.938790051624,0.0673912744899,0.140286124766,0.0508255610679,0.132252302973,0,0,0.0,0.0,Relevant
930,'http://bit.ly/vLXG8','http://azadandish82.blogspot.com/2009/07/blog-post_20.html',1,1,'2009-08-29 05:51:57','anonymous','phone call from #iran (july 20 2009) #iranelection #neda #gr88 #tehran http://bit.ly/vlxg8',90,12707,'http://web.archive.org/web/20120312092344/http://azadandish82.blogspot.com/2009/07/blog-post_20.html','2012-03-12 09:23:44','Mon 20 Jul 2009 16:36:30 +0000',19,58,0.327586206897,3,'?',?,415,0,0,1,957,37,189,189,0.651742289182,0.860105258379,0.348257710818,0.0225417408667,?,?,?,0.0885745151759,100.0,58.4775082948,56.3407311812,58.4775082948,56.3407311812,?,?,?,?,?,0,0,0.0,0.0,Relevant
931,'http://bit.ly/QNpC1','http://www.youtube.com/watch%3Fv%3D6zv5VMShOyk',2,1,'2009-06-23 03:29:58','anonymous','rt the persian crown prince speaks out to the iranian people http://bit.ly/qnpc1 #iranelection #gr88 #neda #tehran # abadan',123,27082,'http://web.archive.org/web/20100821110120/http://www.youtube.com/watch%3Fv%3D6zv5VMShOyk','2010-08-21 11:01:20','Mon 22 Jun 2009 13:55:47 +0000',19,46,0.413043478261,1,'Reza Pahlavi Speaks About Events in Iran',?,1022,114,57,0,1368,12,128,124,0.737414080252,0.410300909558,0.262585919748,0.0592105263158,0.0515642904578,0.324670754717,0.0977919197524,0.123192448884,29.8764238842,94.6957537266,98.6880039105,28.2917047837,29.4844463712,0.262920850422,0.101592819222,0.1729274072,0.108465228909,0.149696237713,0,1,0.0,0.0555555555556,Relevant
932,'http://bit.ly/YEqqT','http://www.facebook.com/topic.php%3Fuid%3D93968864865%26topic%3D9083',0,0,'2009-06-23 05:31:34','anonymous','rt @amadril neda s fiance speaks out!!!!! http://bit.ly/yeqqt #iranelection #neda #gr88 #cnn #tehran',100,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 21:20:00 +0000',19,68,0.279411764706,1,'?',?,0,0,0,0,230,0,0,0,0.665170143688,0.487653916321,0.334829856312,?,0.0241631200662,?,?,?,100.0,83.7674277062,100.0,83.7674277062,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
933,'http://bit.ly/QBtfJ','http://news.bbc.co.uk/2/hi/middle_east/8113552.stm',14,1,'2009-06-23 05:46:19','anonymous','rt neda s fiance speaks to bbc  in english http://bit.ly/qbtfj #iranelection #neda #gr88 #tehran',96,443,'http://web.archive.org/web/20120325055342/http://news.bbc.co.uk/2/hi/middle_east/8113552.stm','2012-07-06 08:39:00','Mon 22 Jun 2009 10:16:56 +0000',19,50,0.38,4,'BBC NEWS | Middle East | Death video woman 'targeted by militia'',82014,611,0,0,0,1470,31,250,238,0.730096302995,0.49755848611,0.269903697005,0.0477409916026,0.0464586136464,0.877026370616,0.182879221169,0.184970048165,100.0,93.7119022822,98.613279627,93.7119022822,98.613279627,1.0,0.0996270962773,0.305193675291,0.0996270962773,0.305193675291,0,0,0.0,0.0,Relevant
934,'http://bit.ly/zsPek','http://www.youtube.com/watch%3Fv%3DuMMvDrjxMtY',1,1,'2009-07-30 15:49:20','anonymous','rt @lotfan great video vali asr today  http://bit.ly/zspek #iranelection #iran #gr88 #neda #tehran',98,29440,'http://wayback.archive-it.org/1147/20090927071526/http://www.youtube.com/watch%3Fv%3DuMMvDrjxMtY','2009-09-27 00:00:00','Thu 30 Jul 2009 07:48:33 +0000',19,46,0.413043478261,1,'Tehran July 30 2009 ValiAsr / Vanak',?,945,0,0,0,446,1,13,13,0.724943709898,0.169279728619,0.275056290102,0.0199521721117,0.0650170893818,0.142498357939,0.0608200300313,0.0273741543014,89.1656957959,25.3428667567,21.1369976344,28.4222161118,23.7053021857,0.267212556013,0.0640184399664,0.109790718773,0.037267799625,0.0255654996282,0,0,0.0,0.0,Relevant
935,'http://twitpic.com/854pi','http://twitpic.com/854pi',2,1,'2009-06-23 06:57:26','anonymous','rt @shraddha01 @iran_info rt #neda age 26 not 16  brothers also dying  pray for all- http://twitpic.com/854pi #iranelection #tehran #gr88',137,61354,'http://wayback.archive-it.org/1035/20090801085047/http://twitpic.com/854pi','2009-09-23 00:00:00','?',24,24,1.0,1,'?',?,0,0,0,0,?,3,25,22,0.598049626813,0.792385053057,0.401950373187,0.0847877770445,0.079681907289,0.407293407893,0.192272634561,0.215361169054,17.1334338466,11.4029994919,91.09973112,66.5540813007,18.8073374487,0.73405150713,0.15230192477,0.412637094148,0.19364916731,0.459078085049,0,0,0.0,0.0,Relevant
936,'http://bit.ly/WlVZd','http://news.yahoo.com/s/ap/20090623/ap_on_re_mi_ea/ml_iran_election_405/',0,0,'2009-06-23 07:37:45','anonymous','.iran s top electoral body rules out vote annulment http://bit.ly/wlvzd #iranelection #gr88 #neda #tehran',105,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 23:36:11 +0000',19,72,0.263888888889,5,'?',?,0,0,0,0,12,0,0,0,0.731406165803,0.415373481562,0.268593834197,?,?,?,?,?,100.0,1.4007131641,100.0,1.4007131641,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
937,'http://bit.ly/Ix0ng','http://news.yahoo.com/s/ap/20090806/ap_on_re_eu/eu_eu_iran/',1,1,'2009-08-06 11:53:28','anonymous','rt @bantrybay associated press eu shuns ahmadinejad re-election http://bit.ly/ix0ng #iranelection #iran #tehran #neda #gr88 #iranelection',137,68514,'http://web.archive.org/web/20090819065522/http://news.yahoo.com/s/ap/20090806/ap_on_re_eu/eu_eu_iran','2009-08-19 06:55:22','Thu 06 Aug 2009 03:51:25 +0000',19,59,0.322033898305,5,'?',?,0,0,0,0,46,0,0,0,0.659612067434,0.396029798174,0.340387932566,0.0487464708273,?,?,?,?,1.05999029911,11.3661018268,1.05999029911,9.32589127972,100.0,?,0.102834899346,?,?,?,0,0,0.0,0.0,Relevant
938,'http://bit.ly/11V2DI','http://www.youtube.com/watch%3Fv%3D_meg5DkifnE',10,1,'2009-09-18 10:38:06','anonymous','rt @besalamati rt @whizzbizz video comment  this is seriously big!  http://bit.ly/11v2di #iranelection #qd #iran #tehran #neda #gr88',132,31333,'http://web.archive.org/web/20120229192019/http://www.youtube.com/watch%3Fv%3D_meg5DkifnE','2012-05-29 20:27:42','Fri 18 Sep 2009 02:35:45 +0000',20,46,0.434782608696,1,'Karimkhan St  Iran Tehran 18 sep 2009 P28',?,557,0,1,0,367,23,103,102,0.447771528496,0.282087370351,0.552228471504,0.0327927022583,0.0404468893081,0.524161375618,0.0733799385705,0.0713676297308,32.1301715674,67.6841399692,74.8219948641,47.4707539787,24.04043532,0.33314126571,0.06735198826,0.100843896818,0.0818317088385,0.0815274584861,0,0,0.0,0.0,Relevant
939,'http://bit.ly/kO8X6','http://www.youtube.com/watch%3Fv%3D-2W5GPmPR8o',0,0,'2009-06-24 17:35:04','anonymous','rt video (graphic) earlier today shot dead http://bit.ly/ko8x6 #iranelection #tehran #iran #neda #gr88',102,10000000000000000000000,'?','xxxxxxxx','Wed 24 Jun 2009 09:08:55 +0000',19,46,0.413043478261,1,'3 tir 1388 = 24 June 2009 Baharestan sq In Tehran Iran',?,0,0,0,0,2547,16,132,129,0.553005244626,0.307471344563,0.446994755374,?,0.0426702367957,?,0.0885468410514,?,16.6609584453,94.287786514,14.2515229686,17.670325141,85.5384341506,?,?,?,0.0662912607362,0.139952810259,0,0,0.0,0.0,Relevant
940,'http://bit.ly/3Zu680','http://www.youtube.com/watch%3Fv%3DSZc7yNM9cyQ',1,1,'2009-09-17 16:37:46','anonymous','iranian rape victim speaks out(1) http://bit.ly/3zu680 (2) http://bit.ly/bm4bb #iranelection #neda #gr88 #tehran #gr88',118,26534,'http://wayback.archive-it.org/1147/20090927012232/http://www.youtube.com/watch%3Fv%3DSZc7yNM9cyQ','2009-09-27 00:00:00','Mon 14 Sep 2009 02:05:36 +0000',20,46,0.434782608696,1,'Courageous Young Iranian Rape Victim in Hiding Speaks Out (1)',?,37,0,1,0,544,16,45,45,0.606960774075,0.44615808853,0.393039225925,0.0545189899715,0.0624585373898,0.276840648436,0.0712313581183,0.0652960500659,99.9513023027,34.9459578214,5.24961157133,34.9289399447,5.24705513138,0.702543873682,0.155022716799,0.160911300907,0.173931310696,0.166650593889,0,0,0.0,0.0,Relevant
941,'http://bit.ly/1b8MKy','http://www.roozonline.com/persian/news/newsitem/article/2009/september/16//-4912430f95.html',1,1,'2009-09-17 18:50:12','anonymous','rtiranbaan the government s scared of peoples widespread presence [on qods day] (fa) http://bit.ly/1b8mky #iranelection #gr88 #neda #tehran',139,10371,'http://web.archive.org/web/20090922214303/http://www.roozonline.com/persian/news/newsitem/article/2009/september/16/-4912430f95.html','2009-09-22 21:43:03','Wed 16 Sep 2009 03:16:32 +0000',20,91,0.21978021978,9,'?',?,156,0,0,0,575,7,39,39,0.602994757215,0.890208573333,0.397005242785,0.0455645099554,?,?,?,0.0560112033611,100.0,8.7761912439,7.46052618872,8.7761912439,7.46052618872,?,?,?,?,?,0,0,0.0,0.0,Relevant
942,'http://bit.ly/18ljXv','http://www.msnbc.msn.com/id/21134540/vp/32901030%2332901030',0,0,'2009-09-18 16:37:41','anonymous','rt @mwolda creepy! ann curry s complete interview with an http://bit.ly/18ljxv #iranelection #iran #gr88 #iran88 #neda #tehranbureau',132,10000000000000000000000,'?','xxxxxxxx','Fri 18 Sep 2009 08:35:20 +0000',20,59,0.338983050847,4,'NBCNews.com Video Player',15938,0,0,0,0,24,2,5,5,0.738988659348,0.148062754687,0.261011340652,?,0.0261711961295,?,0.0369610635477,?,100.0,58.2763917925,51.323225693,58.2763917925,51.323225693,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
943,'http://bit.ly/6xpHe','http://www.kayhannews.ir/880403/12.htm',6,1,'2009-06-24 07:04:20','anonymous','rt complete script of khamenei s speech last friday http://bit.ly/6xphe #iranelection #neda #gr88 #mousavi1388 #tehran',118,4791,'http://web.archive.org/web/20090627082411/http://www.kayhannews.ir/880403/12.htm','2012-11-23 15:43:56','Tue 23 Jun 2009 22:52:31 +0000',19,38,0.5,2,'?',75236,0,0,0,0,67,0,3,3,0.473605858601,0.260353465261,0.526394141399,0.0446099736745,0.02484519975,0.897758402497,0.02484519975,0.0446099736745,100.0,2.93052566128,90.0859646731,2.93052566128,90.0859646731,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
944,'http://tinyurl.com/nz8c3v','http://tehranbureau.com/dday-greens/',13,1,'2009-09-20 18:58:37','anonymous','d-day for the greens by muhammad sahimi (via #tehranbureau) great article http://tinyurl.com/nz8c3v #iranelection #iran #neda #gr88 #sog',136,2739,'http://web.archive.org/web/20100220194416/http://tehranbureau.com/dday-greens','2010-08-30 12:34:53','?',25,36,0.694444444444,1,'?',?,2,1,0,1,?,25,63,63,0.728789617964,0.658302626005,0.271210382036,0.0,0.0720002304011,0.0432001382407,0.0991486909392,0.0,8.6665661517,70.6964346073,20.3549045301,12.258844735,42.577287154,?,?,?,0.0735836368186,0.0988915075707,0,0,0.0,0.0,Relevant
945,'http://bit.ly/I84Cr','http://www.youtube.com/watch%3Fv%3D84wzJ0Rs2wQ%26feature%3Drelated',0,0,'2009-06-30 01:15:52','anonymous','allah o akbar ! ---> http://bit.ly/i84cr #iranelection #gr88 #neda #iranrevolution #tehran #hope',96,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 17:15:53 +0000',19,66,0.287878787879,1,'Night of June 22 in Tehran - Allah o Akbar shouted by Protesters - Iranian Riots',?,21,0,1,0,13,2,18,16,0.582806039616,0.431829786663,0.417193960384,?,0.0567893989555,?,0.0836234551119,?,16.6548519494,8.52638289712,6.77380479269,51.1945883579,40.671660206,?,?,?,0.13103560459,0.124072916746,0,2,0.0,0.166666666667,Relevant
946,'http://twitpic.com/8s8m7','http://twitpic.com/8s8m7',6,1,'2009-06-30 03:25:32','anonymous','ahmadi- darwin s missing link pic 2 brighten ur day! http://twitpic.com/8s8m7 apeman plz rt! #iranelection #gr88 #neda #green #iran #tehran',139,16583,'http://web.archive.org/web/20090703080155/http://twitpic.com/8s8m7','2009-09-22 00:00:00','?',24,24,1.0,1,'?',?,1,0,0,0,?,2,17,17,0.423680302004,0.611223552565,0.576319697996,0.151082367962,0.10798110496,0.370357712441,0.103904866693,0.128004096197,96.283816271,81.6678369991,86.1321530804,78.6329101288,82.9313240222,0.623609564462,0.140487871737,0.136386181397,0.100125234864,0.087481776528,0,0,0.0,0.0,Relevant
947,'http://bit.ly/NZg2K','http://www.guardian.co.uk/world/2009/jun/24/neda-soltan-iran-family-forced-out',9,1,'2009-06-24 17:38:20','anonymous','rt @quicksilver2723 rt http://bit.ly/nzg2k neda family forced out of home! #iranelection #neda #tehran #gr88 (via @twazzup)',123,2439,'http://web.archive.org/web/20101201181859/http://www.guardian.co.uk/world/2009/jun/24/neda-soltan-iran-family-forced-out','2012-05-06 04:49:24','Wed 24 Jun 2009 09:23:28 +0000',19,78,0.24358974359,5,'Neda Soltan family 'forced out of home' by Iranian authorities | World news | guardian.co.uk',128585,4209,2,8,11,2235,210,1350,500,0.600893146839,0.827099333962,0.399106853161,0.0653927487821,0.0403421174161,0.599600129141,0.134318795505,0.1491526448,44.1458107161,20.1731705355,4.49211151759,45.6966815383,10.1756235636,0.890769058874,0.117617992224,0.249238190204,0.10666772018,0.251031347137,0,0,0.0,0.0,Relevant
948,'http://bit.ly/AQosa','http://gopetition.com/petitions/the-blood-of-our-sisters-and-brothers-was-not-spilt-in-vain.html',0,0,'2009-06-30 07:56:22','anonymous','rt @behzad77 http://bit.ly/aqosa blood of our sis/brothers pls rt #iranelection #iran #gr88 #neda #tehran',105,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 23:43:44 +0000',19,96,0.197916666667,2,'The Blood Of Our Sisters And Brothers Was Not Spilt In Vain  Our Hope For Change Must Not End! Petition',17106,2,0,0,0,76,1,4,4,0.768927153848,0.646547262697,0.231072846152,?,0.0813115628182,?,0.0813115628182,?,65.5244274693,8.57210775273,11.110312786,13.0823085127,16.9559860576,?,?,?,0.107676380412,0.107676380412,0,0,0.0,0.0,Relevant
949,'http://tinyurl.com/n56sws','http://www.cnn.com/2009/WORLD/meast/06/20/iran.election/index.html',14,1,'2009-06-21 01:43:24','anonymous','chaos prevails as protesters  police clash in iranian capital http://tinyurl.com/n56sws #gr88 #iran09 #iran #iranelection #tehran #neda',135,8672,'http://web.archive.org/web/20120118040756/http://www.cnn.com/2009/WORLD/meast/06/20/iran.election/index.html','2012-08-09 05:33:10','?',25,66,0.378787878788,7,'?',?,1635,0,0,0,?,90,677,322,0.732816990485,0.792315495372,0.267183009515,0.092747779152,0.0644290310459,0.317595851863,0.178963251418,0.165085090585,2.94426276706,0.120167005757,0.156199984532,4.081395421,5.3052324772,0.697743842257,0.158423606876,0.255007650344,0.112855298537,0.267974045424,0,1,0.0,0.0588235294118,Relevant
950,'http://bit.ly/w4qTh','http://www.amnesty.org/en/news-and-updates/news/detained-political-leaders-at-risk-of-torture-20090629',13,1,'2009-06-30 20:27:42','anonymous','iran detained political leaders at risk of torture and forced confessions http://bit.ly/w4qth #neda #tehran #iranelection #iran #gr88',133,11840,'http://web.archive.org/web/20090903234502/http://amnesty.org/en/news-and-updates/news/detained-political-leaders-at-risk-of-torture-20090629','2012-11-09 11:39:51','Tue 30 Jun 2009 00:40:45 +0000',19,102,0.186274509804,4,'Iran: Detained political leaders at risk of torture possibly to force confessions | Amnesty International',46454,68,0,0,0,479,18,97,92,0.663892965439,0.725271933786,0.336107034561,0.0848555291628,0.0757228166019,0.791621559646,0.117609691438,0.122380384561,100.0,44.3636571905,5.51789646068,44.3636571905,5.51789646068,0.99159648967,0.130465614611,0.132677053713,0.145540401154,0.137542196209,0,0,0.0,0.0,Relevant
951,'http://twitthis.com/leg5tn','http://twitthis.com/index.php%3Fs%3Dleg5tn',0,0,'2009-06-24 23:13:21','anonymous','siemens-nokia helps iran tap internet users exaggeration? - #iranelection #tehran  http://twitthis.com/leg5tn - #gr88 #neda',123,10000000000000000000000,'?','xxxxxxxx','?',26,42,0.619047619048,1,'?',?,0,0,0,0,?,0,0,0,0.653516800544,0.778622949689,0.346483199456,?,?,?,?,?,100.0,56.9757941189,100.0,56.9757941189,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
952,'http://tinyurl.com/mwv4pk','http://tinyurl.com/preview.php%3Fnum%3Dmwv4pk',0,0,'2009-06-25 01:50:43','anonymous','rt photo iran little kid standing his ground. wow! http://tinyurl.com/mwv4pk #iranelection #neda #gr88 #tehran',110,10000000000000000000000,'?','xxxxxxxx','?',25,45,0.555555555556,1,'?',?,0,0,0,0,?,0,0,0,0.603426257984,0.481310365612,0.396573742016,?,0.0550481882563,?,?,?,100.0,8.96168455404,100.0,8.96168455404,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
953,'http://bit.ly/JstMA','http://91.199.0.11/cyber.php%3Ftimeout%3D5%26urls%3Dhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164%252C%2Bhttp%253A%252F%252Fwww.bultannews.com%252Fpages%252F%253Fcid%253D14164',0,0,'2009-06-25 03:52:23','anonymous','rt@help shut down sites that are identifying iranian protestors. run a ddos attack! http://bit.ly/jstma #iranelection #neda #gr88 #tehran',137,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 22:56:32 +0000',19,824,0.0230582524272,1,'?',?,0,0,0,0,621,0,0,0,0.66088854966,0.648785294204,0.33911145034,?,?,?,?,?,100.0,8.27875274536,100.0,8.27875274536,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
954,'http://bit.ly/comPu','http://threatswatch.org/rapidrecon/2009/06/unimaginable-horror-in-tehran/',0,0,'2009-06-25 04:09:49','anonymous','rt gory report has photo confirming axes were used on civiliians. http://bit.ly/compu #iranelection #tehran #neda #gr88',119,10000000000000000000000,'?','xxxxxxxx','Wed 24 Jun 2009 16:54:20 +0000',19,73,0.260273972603,4,'ThreatsWatch.Org: RapidRecon: Unimaginable Horror In Tehran Today',73559,763,0,0,1,1240,166,1252,500,0.621344981543,0.0841312803221,0.378655018457,?,0.0384729226673,?,0.259154338988,?,8.62365134371,21.2201247201,56.3894531841,40.6390228967,15.2930217563,?,?,?,0.0321356847993,0.263643878452,0,2,0.0,0.125,Relevant
955,'http://bit.ly/C8jiQ','http://www.google.com/hostednews/afp/article/ALeqM5ih5WwdcC2A3bSE44i_MvccKr_sfA',2,1,'2009-06-25 12:52:41','anonymous','rt @cbn2 top dissident cleric warns iran over crackdown http://bit.ly/c8jiq #iranelection #gr88 #neda #tehran',109,8235,'http://web.archive.org/web/20101209150956/http://www.google.com/hostednews/afp/article/ALeqM5ih5WwdcC2A3bSE44i_MvccKr_sfA','2011-03-04 00:17:30','Thu 25 Jun 2009 04:51:16 +0000',19,79,0.240506329114,4,'?',?,7,0,0,0,19,14,56,56,0.747508635814,0.324306302326,0.252491364186,0.0977063937492,0.0906286508859,0.883286115179,0.191131019423,0.206023348734,100.0,99.8400603555,85.4834162802,99.8400603555,85.4834162802,1.0,0.11404288819,0.26954597105,0.11404288819,0.26954597105,0,0,0.0,0.0,Relevant
956,'http://bit.ly/X7VmR','http://www.facebook.com/event.php%3Feid%3D110004082526',0,0,'2009-06-21 05:45:59','anonymous','solidarity rally in dc  sunday  june 21 300pm @ dupont circle http://bit.ly/x7vmr #iran #iranelection #tehran #neda #gr88 rt rt rt',130,10000000000000000000000,'?','xxxxxxxx','Sat 20 Jun 2009 06:34:29 +0000',19,54,0.351851851852,1,'?',?,0,0,0,0,51,0,0,0,0.64176804948,0.617905633313,0.35823195052,?,0.0205542138659,?,?,?,100.0,56.4358724498,100.0,56.4358724498,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
957,'http://91.199.0.11','http://91.199.0.11',1,1,'2009-06-21 06:11:35','anonymous','rt @r0ffen rt help to shut down iranian government websites http://91.199.0.11 #iranelection #iranrevolution #gr88 #neda #tehran',128,24968,'http://web.archive.org/web/20090623130743/http://91.199.0.11/','2009-06-23 13:07:43','?',18,18,1.0,0,'?',?,162,0,1,0,?,6,141,93,0.583718824038,0.750053383241,0.416281175962,0.0629940788349,?,?,?,0.110798081363,10.3527410341,67.7888509082,54.282980847,7.01800418449,19.0717990658,?,0.0,0.0708288246975,?,?,0,0,0.0,0.0,Relevant
958,'http://iranprotestpictures.com/view/4af38495d549456a169c1badf9212cc7','http://iranprotestpictures.com/view/4af38495d549456a169c1badf9212cc7',0,0,'2009-07-01 10:19:44','anonymous','rofl http://iranprotestpictures.com/view/4af38495d549456a169c1badf9212cc7 lol #iran #iranelection #neda #gr88 #tehran',117,10000000000000000000000,'?','xxxxxxxx','?',68,68,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.574430860031,0.524464565434,0.425569139969,?,?,?,?,?,100.0,56.8293578201,100.0,56.8293578201,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
959,'http://bit.ly/ffEmg','http://translate.googleusercontent.com/translate_c%3Fhl%3Den%26sl%3Dfa%26u%3Dhttp://www.isna.ir/ISNA/NewsView.aspx%253FID%253DNews-1410912%2526Lang%253DP%26prev%3D/search%253Fq%253D%2525D8%2525AC%2525D9%252588%2525D8%2525A7%2525D9%252587%2525D8%2525B1%252B%2525D9%252581%2525D8%2525B1%2525D9%252588%2525D8%2525B4%252B%2525D8%2525A2%2525D8%2525AA%2525D8%2525B4%252B%2525D8%2525B3%2525D9%252588%2525D8%2525B2%2525DB%25258C%252B%2525D8%2525AF%2525D8%2525B1%252B%2525D8%2525A8%2525D8%2525A7%2525D8%2525B2%2525D8%2525A7%2525D8%2525B1%252B%2525D8%2525AA%2525D9%252587%2525D8%2525B1%2525D8%2525A7%2525D9%252586%2526hl%253Den%2526client%253Dfirefox-a%2526rls%253Dorg.mozilla%3Aen-GB%3Aofficial%2526hs%253DO54%2526tbo%253D1%2526tbs%253Dqdr%3Ad%26rurl%3Dtranslate.google.com%26usg%3DALkJrhgX_Phq34rvDhA37rkEwUxDhbT2Hg',0,0,'2009-09-29 21:13:44','anonymous','fire in #tehran gold bazar only rumor  no damage to tradespeople or market - isna http://bit.ly/ffemg #iranelection #iran #gr88 #neda #sog',138,10000000000000000000000,'?','xxxxxxxx','Tue 29 Sep 2009 13:13:17 +0000',19,807,0.0235439900867,4,'?',?,0,0,0,0,20,380,50934,500,0.399168358703,0.0549998936747,0.600831641297,?,?,?,?,?,100.0,9.69619798737,72.3387255663,9.69619798737,72.3387255663,?,?,?,?,?,0,1,0.0,0.0454545454545,Relevant
960,'http://bit.ly/ICd32','http://www.irannewsnow.com/2009/07/forbes-tyranny-loses-in-iran/',3,1,'2009-07-02 08:54:23','anonymous','rt @pantealove forbes tyranny loses in iran http://bit.ly/icd32 (irannewsnow) #iranelection #neda #tehran #gr88 #iran',117,19710,'http://web.archive.org/web/20090706142253/http://www.irannewsnow.com/2009/07/forbes-tyranny-loses-in-iran/','2009-07-06 14:22:53','Thu 02 Jul 2009 00:24:51 +0000',19,64,0.296875,3,'Forbes: Tyranny Loses In Iran | Iran News Now',48245,0,0,0,0,149,2,10,10,0.630754269518,0.433840330389,0.369245730482,0.120060045038,0.0679162175965,0.451954348909,0.0745643719201,0.131812432549,94.0473877846,95.5455487065,85.0852432579,98.4319929686,90.4706077034,0.852729039264,0.0485786167557,0.0888897668168,0.044777366284,0.0819341906681,0,0,0.0,0.0,Relevant
961,'http://bit.ly/15xSlf','http://www.youtube.com/watch%3Fv%3DnwXsg3mqf0s',0,0,'2009-06-21 17:24:02','anonymous','direct hit tear gas today - http://bit.ly/15xslf #gr88 #iranelection #tehran #mousavi #neda',91,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 09:18:29 +0000',20,46,0.434782608696,1,'Police fireing tear gas at people in iran       ',?,5,0,0,0,38,0,0,0,0.625652249044,0.30101667909,0.374347750956,?,0.0492926426209,?,?,?,16.6518001916,61.291043808,100.0,27.1684069271,16.6518001916,?,?,?,0.07453559925,?,0,0,0.0,0.0,Relevant
962,'http://bit.ly/bGm1o','http://www.facebook.com/video/video.php%3Fv%3D1073106267963%26ref%3Dmf',3,1,'2009-06-28 20:07:29','anonymous','rt @eamni video of today s speech by mousavi (via cell phone) http://bit.ly/bgm1o #iran #neda #tehran #iranelection #gr88',121,13951,'http://wayback.archive-it.org/1749/20100112040509/http://www.facebook.com/video/video.php%3Fv%3D1073106267963%26ref%3Dmf','2010-06-05 00:00:00','Sun 28 Jun 2009 11:05:59 +0000',19,70,0.271428571429,2,'?',?,0,0,0,0,3132,0,0,0,0.575050070651,0.644626317239,0.424949929349,0.0219356801745,0.0422200330921,0.351941730716,?,?,57.3816312133,16.3445951604,9.41728214443,28.4840197374,16.4116668441,0.155126306999,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
963,'http://bit.ly/1BmE1V','http://www.youtube.com/watch%3Fv%3DFzRXzmL6Txg',1,1,'2009-08-20 01:07:43','anonymous','iran the world is supporting you http://bit.ly/1bme1v #iran #iranelection #tehran #neda #gr88',93,82337,'http://wayback.archive-it.org/1147/20090927180615/http://www.youtube.com/watch%3Fv%3DFzRXzmL6Txg','2009-09-27 00:00:00','Fri 24 Jul 2009 02:44:21 +0000',20,46,0.434782608696,1,'Italy's new support for Iran -      ',?,1112,8,2,1,216,5,75,75,0.787474015302,0.403589373259,0.212525984698,0.0240632249626,0.0417675009138,0.141431375344,0.0848155125171,0.0542619355471,53.098077115,12.6686520646,17.6631777026,23.85896581,33.265192757,0.646651992233,0.0564782494725,0.200132362688,0.0918415162384,0.197238275119,0,0,0.0,0.0,Relevant
964,'http://bit.ly/jwlwA','http://www.youtube.com/watch%3Fv%3DPR8d1qM-GqE',3,1,'2009-07-04 01:58:24','anonymous','rt!!  u2 band support iran & green movement! http://bit.ly/jwlwa #iranelection #iran #tehran #gr88 #neda',104,9048,'http://web.archive.org/web/20120312042912/http://www.youtube.com/watch%3Fv%3DPR8d1qM-GqE','2012-03-12 04:29:12','Fri 03 Jul 2009 15:32:48 +0000',19,46,0.413043478261,1,'?',?,7754,446,274,14,3988,118,835,500,0.608008270323,0.488560388669,0.391991729677,0.0476422030046,0.0483438845304,0.538237572633,0.114435473326,0.109294614076,32.0619871608,16.1316215816,57.5405627411,50.3138545365,18.4486478383,0.281926687741,0.0920087412456,0.139388899597,0.0,0.0612133367783,0,4,0.0,0.266666666667,Relevant
965,'http://bit.ly/jvFa3','http://www.jookos.com/media/7586/iranian-protesters-being-beaten-tortured-and-raped.html',8,1,'2009-07-04 05:41:58','anonymous','iranian protesters being beaten  tortured and raped http://bit.ly/jvfa3 #iran #iranian #iranelection #gr88 #neda #voicesfromiran #tehran',136,6358,'http://web.archive.org/web/20100114072756/http://www.jookos.com/media/7586/iranian-protesters-being-beaten-tortured-and-raped.html','2010-05-01 13:17:15','Fri 03 Jul 2009 20:04:35 +0000',19,88,0.215909090909,3,'?',?,2,0,0,0,22,0,0,0,0.678365336226,0.492669557985,0.321634663774,0.175411603861,?,?,?,?,100.0,1.20706959881,100.0,1.20706959881,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
966,'http://bit.ly/10TaZq','http://www.youtube.com/watch%3Fv%3DLwskZdz7L0g%26NR%3D1',0,0,'2009-08-30 03:32:06','anonymous','sohrab mekhtari talking about his father mokhatari #iran #iranelection #neda #gr88 #tehran http://bit.ly/10tazq',111,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 19:32:06 +0000',20,55,0.363636363636,1,'     ',?,0,0,0,0,21,0,6,6,0.684312637527,0.865184733409,0.315687362473,?,0.0385090394534,?,0.0612254705725,?,16.6548519494,57.988942482,51.934252773,28.7207375002,32.0691086521,?,?,?,0.0353996162702,0.103904866693,0,0,0.0,0.0,Relevant
967,'http://www.alarabiya.net/articles/2009/06/21/76650.html','http://www.alarabiya.net/articles/2009/06/21/76650.html',1,1,'2009-06-22 01:37:57','anonymous','http://www.alarabiya.net/articles/2009/06/21/76650.html #persiankiwi #joshlevs #iranelection #tehran #gr88 #neda #mousavi',121,42079,'http://web.archive.org/web/20090624131916/http://www.alarabiya.net/articles/2009/06/21/76650.html','2009-06-24 13:19:16','?',55,55,1.0,5,'?',?,3991,0,0,0,?,9,86,86,0.573974982492,0.717038170154,0.426025017508,0.0886968593984,0.078885933427,0.411847341731,0.0786050636618,0.08370463454,100.0,54.5027062974,64.507580177,54.5027062974,64.507580177,1.0,0.0,0.0873704056661,0.0,0.0873704056661,0,0,0.0,0.0,Relevant
968,'http://bit.ly/7RRLx','http://pasdarazadi.blogspot.com/2009/06/blog-post_20.html',0,0,'2009-06-22 03:12:00','anonymous','rt use translator http://bit.ly/7rrlx #gr88 #iranelection #iran #neda #tehran',77,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 19:12:00 +0000',19,57,0.333333333333,3,'?',?,27,0,0,0,48,0,0,0,0.721961086672,0.421543119334,0.278038913328,?,?,?,?,?,100.0,58.5381568532,100.0,58.5381568532,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
969,'http://ow.ly/fqxP','http://www.bbc.co.uk/persian/iran/2009/06/090621_ir88_election_protests_update.shtml',2,1,'2009-06-22 03:55:44','anonymous','@idesk new video from bbc persia? (farsi knowledge not required  just hit play) http://ow.ly/fqxp #iranelection #iran #tehran #neda #gr88',137,15158,'http://web.archive.org/web/20090624080822/http://www.bbc.co.uk/persian/iran/2009/06/090621_ir88_election_protests_update.shtml','2009-06-24 08:08:22','?',17,84,0.202380952381,5,'?',?,353,0,0,0,?,16,58,55,0.597378053688,0.546595426007,0.402621946312,0.0602475233129,0.0559785083784,0.57712999835,0.0716323556632,0.0865569071635,46.3487801355,1.86411508602,81.7587166539,4.02192912212,37.8941678235,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
970,'http://tinyurl.com/lv6btc','http://tinyurl.com/lv6btc',0,0,'2009-07-05 05:52:36','anonymous','rt @sp4rrowh4wk rt anonymous illigitimate gov  expect us. http://tinyurl.com/lv6btc #iranelection #iran #gr88 #tehran #neda',123,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.660748045549,0.384096102084,0.339251954451,?,0.110959008218,?,?,?,100.0,62.3799542153,100.0,62.3799542153,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
971,'http://bit.ly/CYyF3','http://www.ustream.tv/channel/where-is-my-vote---paris%23iranelection',0,0,'2009-07-25 18:23:00','anonymous','rt @gr8rdhrt @shirenar we are proud of our people in paris and their support. http://bit.ly/cyyf3 #iranelection #gr88 #iran #tehran #neda',137,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 10:16:52 +0000',19,69,0.275362318841,2,'?',?,802,0,0,1,48,0,3,3,0.890928349453,0.491621115385,0.109071650547,?,0.0321559847142,?,0.0321559847142,?,100.0,59.0634538952,58.3800619741,59.0634538952,58.3800619741,?,?,?,?,?,0,0,0.0,0.0,Relevant
972,'http://www.wikihow.com/Make-a-Sling-Shot','http://www.wikihow.com/Make-a-Sling-Shot',54,1,'2009-06-22 05:03:11','anonymous','slingshots can make stone throwing more effective http://www.wikihow.com/make-a-sling-shot #iranelection #tehran #iran #neda #gr88',130,476,'http://web.archive.org/web/20080903045515/http://www.wikihow.com/Make-a-Sling-Shot','2012-05-07 01:16:26','?',40,40,1.0,1,'?',?,28,34,25,2,?,2,12,12,0.778032120588,0.138477403957,0.221967879412,0.0685879076461,0.0454832687089,0.491857285505,0.0585482010528,0.10270420314,73.4355039708,62.965299292,20.4453996144,85.7423124883,15.0141822457,0.775696974364,0.0389840587793,0.0967797885644,0.0526396804758,0.0484001932914,0,0,0.0,0.0,Relevant
973,'http://bit.ly/GBM8f','http://twitter.com/IranTactics/statuses/2276207252',0,0,'2009-06-22 07:58:29','anonymous','rt urgent - stop ddos attacks. damaging iran bandwith! #gr88 #iranelection #neda #mousavi #tehran http://bit.ly/gbm8f',117,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 23:58:28 +0000',19,50,0.38,3,'?',?,0,0,0,0,30,0,2,2,0.665790545246,0.58361315977,0.334209454754,?,?,?,?,?,100.0,7.15608691144,69.0821322532,7.15608691144,69.0821322532,?,?,?,?,?,0,0,0.0,0.0,Relevant
974,'http://tr.im/phm8','http://tr.im/404',0,0,'2009-06-22 08:47:32','anonymous','rt video 6/21 #tehran - basijis arresting 2 http://tr.im/phm8 #iranelection #gr88 #neda #iran',93,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.513256955955,0.580425220844,0.486743044045,?,0.0714285714286,?,0.0547409841204,?,37.3971260537,83.1837694541,51.7024553766,44.9572390132,72.3314314209,?,?,?,0.0944911182523,0.0370624658331,0,0,0.0,0.0,Relevant
975,'http://bit.ly/mny8D','http://www.jookos.com/media/7457/graphic-unimaginable-horror-in-tehran-today.html',11,1,'2009-06-25 07:05:23','anonymous','graphic - unimaginable horror in tehran today http://bit.ly/mny8d #iran #iranian #iranelection #gr88 #neda #voicesfromiran #tehran',130,9736,'http://web.archive.org/web/20100324094739/http://www.jookos.com/media/7457/graphic-unimaginable-horror-in-tehran-today.html','2010-08-11 05:17:19','Wed 24 Jun 2009 21:44:15 +0000',19,81,0.234567901235,3,'?',?,1,0,0,0,1,0,0,0,0.73589153629,0.260906284216,0.26410846371,0.200738767137,?,?,?,?,100.0,63.810923981,100.0,63.810923981,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
976,'http://bit.ly/b7h55','http://my.screenname.aol.comhttps%3A//my.screenname.aol.com/_cqr/login/login.psp%3Fsitedomain%3Dsns.webmail.aol.com%26lang%3Den%26seamless%3Dnovl%26offerId%3Dnewmail-en-us-v2%26authLev%3D0%26siteState%3Dver%253A4%257Crt%253ABASIC%257Cat%253ASNS%257Cld%253Awebmail.aol.com%257Crp%253ALite%25252fMsgRead.aspx%25253fws_popup%25253dtrue%257Cuv%253AAOL%257Clc%253Aen-us%257Cmt%253AANGELIA%257Csnt%253AScreenName%257Csid%253Adc690bd3-52d6-4bd2-97bb-565d03c57697%26locale%3Dus',0,0,'2009-07-12 21:57:36','anonymous','fatwa vs.regime! http://bit.ly/b7h55 #iranelection #neda #mousavi #tehran #gr88',79,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 22:08:57 +0000',19,469,0.0405117270789,5,'AOL Mail: Simple Free Fun',16136,0,0,0,0,18,0,0,0,0.610695895071,0.539913090063,0.389304104929,?,?,?,?,?,100.0,12.087922884,100.0,12.087922884,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
977,'http://bit.ly/PH78Z','http://www.derafsh-kaviyani.com/gallery/neda.php',9,1,'2009-06-22 16:13:48','anonymous','plz rt!! http://bit.ly/ph78z a very sweet dedication to neda r.i.p. - you re in all our hearts! #iranelection #iran #neda #gr88 #tehran',135,22846,'http://web.archive.org/web/20111206223434/http://www.derafsh-kaviyani.com/gallery/neda.php','2012-07-16 05:42:14','Mon 22 Jun 2009 08:06:35 +0000',19,48,0.395833333333,2,'?',5882,1,0,0,0,39,0,0,0,0.849159832784,0.124841075345,0.150840167216,0.0849411985729,?,?,?,?,100.0,86.4908316572,53.9611735837,86.4908316572,53.9611735837,1.0,0.0761386987627,?,0.0761386987627,?,0,0,0.0,0.0,Relevant
978,'http://yes.as/aid/','http://yes.as/aid/',0,0,'2009-06-22 17:31:14','anonymous','asylum/first aid remember this link http://yes.as/aid/ pls rt  this link may save lives! rt #iranelection #tehran #gr88 #neda #basij #iran',138,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,1,0,0,0,?,0,20,20,0.685858129674,0.874598162747,0.314141870326,?,0.143222974808,?,0.0965609099171,?,79.9978409023,58.582616339,7.75360002368,73.2302468144,9.69226161135,?,?,?,0.110656667034,0.0746047096953,0,0,0.0,0.0,Relevant
979,'http://www.payvand.com/news','http://payvand.com/news/',1518,1,'2009-06-22 19:17:35','anonymous','rt diary entry from iran http://www.payvand.com/news... #iranelection #mousavi #gr88 #tehran #ira #neda rt',106,138,'http://web.archive.org/web/20011031191517/http://www.payvand.com/news','2013-01-18 12:10:19','?',27,24,1.125,1,'?',?,178,47,6,2,?,74,249,248,0.592541497688,0.799906591153,0.407458502312,0.0508610268306,0.0399396922188,0.317785117944,0.223034208921,0.21806687066,97.6414552741,27.3097883112,18.20273809,26.6656747394,17.7734183709,0.28617526289,0.0267261241912,0.210766900613,0.0460993229852,0.222283232292,0,0,0.0,0.0,Relevant
980,'http://bit.ly/fjWG8','http://www.youtube.com/watch%3Fv%3DwSdF5KCuxy8',3,1,'2009-07-09 00:22:53','anonymous','simin behbahni video for iran & neda http://bit.ly/fjwg8 #pray4freeiran #iran #neda #iranelection #revolution #gr88 #tehran',123,14346,'http://web.archive.org/web/20120312042159/http://www.youtube.com/watch%3Fv%3DwSdF5KCuxy8','2012-04-06 23:14:55','Fri 26 Jun 2009 13:48:22 +0000',19,46,0.413043478261,1,'Iran's National Poet Speaks Out On Recent Events In Her Country',?,419,6,8,0,272,19,122,99,0.595705745092,0.412786357321,0.404294254908,0.039235804622,0.0468968305408,0.554209582815,0.082448963993,0.0747958440652,28.6851134284,74.1456984233,92.6410649988,21.268777695,26.5741945762,0.591006786056,0.115010926557,0.159458196472,0.132453235707,0.176578156486,0,0,0.0,0.0,Relevant
981,'http://mytasvir.com/photo/g','http://mytasvir.com/photo/g',0,0,'2009-11-08 01:34:27','anonymous','rt @nedaagain picture of son (basiji) .... hagh talab http://mytasvir.com/photo/g... #iranelection #iran #neda #gr88 #tehran #shiraz',132,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,2,2,2,0.72747148783,0.490653582937,0.27252851217,?,?,?,?,?,25.0104668827,7.69820540471,6.82635336439,30.7799348202,27.2939861396,?,?,?,0.0,0.0481125224325,0,0,0.0,0.0,Relevant
982,'http://bit.ly/N4xQY','http://www.rsf.org/spip.php%3Fpage%3Darticle%26id_article%3D33433',0,0,'2009-08-20 12:28:18','anonymous','rt @rsfpressfreedom #iran online journalist jila baniyaghoob freed http://bit.ly/n4xqy #iranelection #gr88 #tehran #neda #soharb',128,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 08:30:30 +0000',19,65,0.292307692308,1,'Reporters Without Borders',150722,1197,511,317,0,164,0,0,0,0.708858007037,0.518571337646,0.291141992963,?,0.0,?,?,?,100.0,57.7939066223,100.0,57.7939066223,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
983,'http://bit.ly/xwNqr','http://www.youtube.com/watch%3Fv%3D0e8SGMVrC8A',7,1,'2009-07-26 00:21:12','anonymous','video  25 july 2009 tehran vali asr http://bit.ly/xwnqr #iranelection #iran #tehran #gr88 #neda',95,11315,'http://web.archive.org/web/20110708032947/http://www.youtube.com/watch%3Fv%3D0e8SGMVrC8A','2011-11-05 06:19:34','Sat 25 Jul 2009 16:20:38 +0000',19,46,0.413043478261,1,'25 July 2009 Tehran Vali Asr Protest  Part 8',?,77,0,0,0,67,0,3,3,0.585150071258,0.666189122204,0.414849928742,0.0549565006394,0.0671882808058,0.494073833401,0.0685188709828,0.073392070494,9.73636400976,2.26247221613,2.23957338002,23.2373421316,23.0021533478,0.198029508595,0.106752102537,0.0453609211627,0.0951302988309,0.0404226041727,0,0,0.0,0.0,Relevant
984,'http://keepvid.com','http://keepvid.com',1612,1,'2009-07-09 07:29:23','anonymous','iranians can download from youtube at http://keepvid.com rt plz! #iran #iranelection #gr88 #tehran #neda',104,309,'http://web.archive.org/web/20090716073432/http://keepvid.com/%3F','2013-01-15 13:04:55','?',18,18,1.0,0,'?',?,0,0,0,0,?,376,27410,500,0.609399678096,0.597533703539,0.390600321904,0.0,0.0582469371107,0.0651220554304,0.0776969871891,0.0221505539611,100.0,56.4387394325,66.6102356545,56.4387394325,66.6102356545,?,?,?,?,?,0,1,0.0,0.0714285714286,Relevant
985,'http://bit.ly/2m872j','http://www.reuters.com/article/2009/08/04/idUSL3723415',0,0,'2009-08-04 13:53:48','anonymous','rt @dadashiii #iranelection reuters mousavi accidental hero of iran s opposition http://bit.ly/2m872j #iran #tehran #neda #gr88 #tabriz',135,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 05:48:54 +0000',20,54,0.37037037037,5,'?',?,0,0,0,0,25,0,0,0,0.70017475269,0.404265919872,0.29982524731,?,0.0549107240134,?,?,?,52.8010877874,7.80001312398,100.0,14.7724477863,52.8010877874,?,?,?,0.0692310969527,?,0,0,0.0,0.0,Relevant
986,'http://bit.ly/NUoYc','http://www.guardian.co.uk/world/2009/jul/01/mousavi-iran-government-declared-illegitimate',6,1,'2009-07-03 22:20:42','anonymous','mousavi says new ahmadinejad government  illegitimate  http://bit.ly/nuoyc #iranelection #gr88 #tehran #neda',108,4823,'http://web.archive.org/web/20090826234105/http://www.guardian.co.uk/world/2009/jul/01/mousavi-iran-government-declared-illegitimate','2012-05-08 21:47:49','Wed 01 Jul 2009 06:59:07 +0000',19,89,0.213483146067,5,'Mousavi says new Ahmadinejad government 'illegitimate' | World news | guardian.co.uk',162326,87,0,0,0,130,16,93,89,0.624407477341,0.646591544688,0.375592522659,0.058068670514,0.0558023354987,0.429374506633,0.113383931999,0.12034864155,94.0680519089,24.323587777,88.6305097197,25.8574375502,83.3729938903,0.68383253624,0.104828483672,0.18500521936,0.15611427845,0.247420891033,0,0,0.0,0.0,Relevant
987,'http://bit.ly/fcz1i','http://news.google.com/news/url%3Fsa%3Dt%26ct2%3Dus%252F0_0_s_9_0_t%26usg%3DAFQjCNG76fraTn57yw4vpO-KX7oJhutAEg%26sig2%3DO5nxXc-5i1iMZEWFuocqhg%26cid%3D1388508124%26ei%3DIQJWSsivEpPSlATh99rtAQ%26rt%3DSTORY%26vm%3DSTANDARD%26url%3Dhttp%253A%252F%252Fwww.guardian.co.uk%252Fworld%252F2009%252Fjul%252F09%252Firan-protests-doctor-disputes-toll',0,0,'2009-07-09 14:58:07','anonymous','rt rt rt guardian.co.uk iran doctor  38 died in the first week  #iranelection http://bit.ly/fcz1i #gr88 #iran #neda #tehran rt important',136,10000000000000000000000,'?','xxxxxxxx','Thu 09 Jul 2009 06:45:09 +0000',19,339,0.0560471976401,2,'?',?,276,0,0,0,67,35,186,179,0.704219374582,0.732008978841,0.295780625418,?,0.0343961614925,?,0.0312183470713,?,100.0,8.18300379454,50.1767087384,8.18300379454,50.1767087384,?,?,?,?,?,0,2,0.0,0.0909090909091,Relevant
988,'http://tinyurl.com/nm2go3','http://irantwitters.blogspot.com/2009/06/pictures-of-demonstrations.html',0,0,'2009-06-23 04:19:31','anonymous','important/serious basiji blog page must be removed http://tinyurl.com/nm2go3 #gr88 #iran09 #iranelection #iran #tehran #neda',124,10000000000000000000000,'?','xxxxxxxx','?',25,72,0.347222222222,3,'?',?,0,0,0,0,?,0,0,0,0.634603373137,0.460272047646,0.365396626863,?,0.0506032440958,?,?,?,24.1670152911,56.5835522694,100.0,42.7103183202,24.1670152911,?,?,?,0.0693375245282,?,0,0,0.0,0.0,Relevant
989,'http://bit.ly/5L30i','http://www.youtube.com/watch%3Fv%3DZOE0n5MF9W4',2,1,'2009-07-09 20:00:42','anonymous','rt @stopahmadi chants  chants  chants (youtube) http://bit.ly/5l30i #iranelection #gr88 #neda #tehran #iran',107,14358,'http://wayback.archive-it.org/1749/20100329050440/http://www.youtube.com/watch%3Fv%3DZOE0n5MF9W4','2010-03-29 05:04:40','Thu 09 Jul 2009 11:35:05 +0000',19,46,0.413043478261,1,'Anti-government Protests in Tehran (July 9 2009 - Tir 18 1388)-26',?,106,0,0,0,322,3,17,17,0.668587683868,0.421543119334,0.331412316132,0.0302926007621,0.0409158544192,0.297882216734,0.0591006786056,0.0656339683179,70.2109276025,84.1393440811,88.928188521,59.075013958,78.9523870555,0.415240933188,0.0751646028003,0.200438940801,0.0800640769025,0.213504205073,0,0,0.0,0.0,Relevant
990,'http://bit.ly/12kVpe','http://www.youtube.com/watch%3Fv%3DASnHvwmHuMQ%23lol1245745232843',0,0,'2009-06-23 05:33:53','anonymous','rt give bubble gum to teenage basiji... #iranelection #gr88 #neda #iran #tehran #iphone http://bit.ly/12kvpe',108,10000000000000000000000,'?','xxxxxxxx','Mon 22 Jun 2009 21:33:52 +0000',20,65,0.307692307692,1,'Peek-a-boo the new meme!!!!',?,79,0,0,0,15,20,12030,500,0.630067551568,0.389800955305,0.369932448432,?,0.0231248645031,?,0.125440428756,?,16.6518002033,62.3868031634,51.6534335161,26.6912221158,32.2375475738,?,?,?,0.0,0.047724497096,0,16,0.0,1.14285714286,Relevant
991,'http://is.gd/19PPt','http://www.youtube.com/watch%3Fv%3D2UnXP89jlcc',15,1,'2009-06-23 05:51:47','anonymous','rt @austinheap the world unites for human rights in a week of dreadful news http://is.gd/19ppt #iran #iranelection #gr88 #neda #tehran',134,22708,'http://web.archive.org/web/20090701121015/http://www.youtube.com/watch%3Fv%3D2UnXP89jlcc','2012-03-12 04:20:18','?',18,46,0.391304347826,1,'?',?,7332,104,45,0,?,93,864,500,0.680109873432,0.766971457143,0.319890126568,0.061059412576,0.0628190463242,0.226412497019,0.0983883756072,0.124470160459,36.1334395045,62.585852226,58.9733771042,22.6144210524,21.3091095397,0.0860662965824,0.140028008403,0.10186331474,0.0,0.0197257460788,0,2,0.0,0.1,Relevant
992,'http://bit.ly/gGFpA','http://godisgreat.datgms.com/2291/ppl-are-posting-on-iranelections-iran-tehran-neda-gr88-and-elsewhere-im-asking-them-all-to-move-to-iranelection/',0,0,'2009-07-04 19:55:17','anonymous','ppl are posting on #iranelections  #iran  #tehran  #neda  #gr88 ... ppl are posting on #iranelections   #iran  .. http://bit.ly/ggfpa',133,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 17:28:38 +0000',19,146,0.130136986301,2,'?',?,0,0,0,0,124,0,4,4,0.602325720931,0.505528976041,0.397674279069,?,?,?,?,?,100.0,56.7196852685,50.1978963306,56.7196852685,50.1978963306,?,?,?,?,?,0,0,0.0,0.0,Relevant
993,'http://bit.ly/tMWJo','http://www.jookos.com/media/7594/ambass-to-us-iranian-nuke-could-wipe-off-israel-in-seconds.html',10,1,'2009-07-06 17:14:00','anonymous','israel iranian nuke could wipe off israel in seconds http://bit.ly/tmwjo #iran #iranian #iranelection #gr88 #neda #voicesfromiran #tehran',137,10296,'http://web.archive.org/web/20091209200536/http://www.jookos.com/media/7594/ambass-to-us-iranian-nuke-could-wipe-off-israel-in-seconds.html','2010-07-27 16:48:56','Sat 04 Jul 2009 11:13:43 +0000',19,96,0.197916666667,3,'?',?,0,0,0,0,49,0,0,0,0.640330560197,0.376529682595,0.359669439803,0.172132593165,?,?,?,?,100.0,1.64681006591,100.0,1.64681006591,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
994,'http://tinyurl.com/ke7ko','http://www.jewsagainstzionism.com/antisemitism/zionismpromotes.cfm',156,1,'2009-07-09 21:31:28','anonymous','zionism promotes anti-semitism http://tinyurl.com/ke7ko #iranelection #tehran #tabriz #iran09 #gr88 #iran09 #neda',113,375,'http://web.archive.org/web/20071212212513/http://www.jewsagainstzionism.com/antisemitism/zionismpromotes.cfm','2013-01-16 08:32:12','?',24,66,0.363636363636,2,'?',?,130,54,24,0,?,11,34,34,0.575404070914,0.522593536931,0.424595929086,0.0550586170124,0.0649227473161,0.682644846572,0.147251649457,0.165175851037,94.9756862244,3.91531907558,99.5362348471,3.71860115991,95.4182025976,0.95027906587,0.0681642160599,0.212066449964,0.0647750275631,0.201522307974,0,0,0.0,0.0,Relevant
995,'http://bit.ly/swDV1','http://www.via-regia.org/news/02_08/Himmelslichterkette.jpg',1,1,'2009-07-05 10:41:53','anonymous','nights you can fly firebaloons http://bit.ly/swdv1 #iranelection #neda #tehran #shiraz #gr88 change now!',104,82639,'http://web.archive.org/web/20121023093912/http://www.via-regia.org/news/02_08/Himmelslichterkette.jpg','2012-10-23 09:39:12','Sat 04 Jul 2009 13:44:16 +0000',19,59,0.322033898305,3,'?',66357,0,0,0,0,193,0,5,5,0.787180070865,0.0776343396065,0.212819929135,0.016793682733,0.016793682733,1.0,0.016793682733,0.016793682733,100.0,57.060250844,60.2900611302,57.060250844,60.2900611302,?,?,?,?,?,0,0,0.0,0.0,Relevant
996,'http://bit.ly/8wk9e','http://www.youtube.com/watch%3Fv%3DKblg2Lt9vfU%26feature%3Dautoshare_twitter',0,0,'2009-07-26 05:34:27','anonymous','rt @onlymehdi sohrab s mother is narrating her story 2 of 2 http://bit.ly/8wk9e #iranelection #neda #iran #tehran #gr88',119,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 21:27:12 +0000',19,76,0.25,1,'YouTube Sohrab's Mother is Narrating Her Story 2 of 2',?,8,0,0,0,76,1,11,11,0.696772664402,0.883612121844,0.303227335598,?,0.0619162406392,?,0.0694815634393,?,15.6782976655,56.8203993264,31.3167675401,27.5927269982,50.0635886044,?,?,?,0.132842232831,0.15691973429,0,0,0.0,0.0,Relevant
997,'http://bit.ly/necBE','http://www.nytimes.com/2009/07/10/world/middleeast/10iran.html%3F_r%3D1',0,0,'2009-07-10 20:10:42','anonymous','july 9 in tehran-new york times- http://bit.ly/necbe #iran #iranelection #gr88 #neda #tehran',92,10000000000000000000000,'?','xxxxxxxx','Thu 09 Jul 2009 11:56:50 +0000',19,71,0.267605633803,6,'?',?,545,0,0,0,124,79,464,445,0.675359983224,0.801502798639,0.324640016776,?,0.0361079072337,?,0.097311156404,?,100.0,57.8000161479,1.83989290787,57.8000161479,1.83989290787,?,?,?,?,?,0,0,0.0,0.0,Relevant
998,'http://bit.ly/2RzjFD','http://online.wsj.com/article/SB124571865270639351.html',42,1,'2009-06-23 10:48:39','anonymous','outrage iran charging  bullet fee  of $3000 to give back protester bodies http://bit.ly/2rzjfd #iranelection #neda #gr88 #tehran #iran',134,678,'http://web.archive.org/web/20090624105957/http://online.wsj.com/article/SB124571865270639351.html','2012-11-10 21:55:51','Mon 22 Jun 2009 17:56:52 +0000',20,55,0.363636363636,2,'Son's Death Has Iranian Family Asking Why - WSJ.com',173766,2457,0,0,0,10278,241,1700,500,0.546844941409,0.500833096289,0.453155058591,0.0597988164137,0.0410602098632,0.575025532024,0.125058278214,0.139173595029,99.999983943,4.0550097854,3.83792210638,4.05501043651,3.83792272264,0.870322249107,0.103900574434,0.189075108697,0.109496617206,0.172219999311,0,2,0.0,0.1,Relevant
999,'http://tr.im/prus','http://tr.im/404',0,0,'2009-06-23 11:44:24','anonymous','#iran police ask for $3k  bullet fee  4 father to bury slain son http://tr.im/prus #iranelection #tehran #gr88 #neda',116,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.580080244768,0.943187759279,0.419919755232,?,0.0504504595497,?,0.0551112768479,?,36.2252510304,72.0214026251,51.7024553766,50.2978971667,70.0648562366,?,?,?,0.0870388279778,0.0364965934301,0,0,0.0,0.0,Relevant
1000,'http://bit.ly/tmmys','http://online.wsj.com/article/SB124726981104525893.html',11,1,'2009-07-11 03:42:27','anonymous','rt #iranelection (via @iranriggedelect) basij article anyone else reminded of hitler youth? http://bit.ly/tmmys #tehran #iran #neda #gr88',137,4049,'http://web.archive.org/web/20090715044956/http://online.wsj.com/article/SB124726981104525893.html','2012-11-10 03:20:33','Fri 10 Jul 2009 16:58:17 +0000',19,55,0.345454545455,2,'Inside the Iranian Crackdown - WSJ.com',175621,711,0,0,1,872,50,294,287,0.680888395368,0.540522646456,0.319111604632,0.038679346449,0.0338864864401,0.67657826309,0.168441557572,0.185681240062,100.0,91.9535134368,93.2171209785,91.9535134368,93.2171209785,0.952775376232,0.0455828098431,0.262162660211,0.053033008589,0.257373812562,0,0,0.0,0.0,Relevant
1001,'http://bit.ly/3zPFL','http://www.rtnda.org/pages/posts/chairmans-blog-the-physics-of-news555.php',1,1,'2009-06-23 14:03:12','anonymous','rt @staceywoelfel there s a scientific reason for what we re seeing come our of #iran http://bit.ly/3zpfl #iranelection #neda #tehran #gr88',139,65411,'http://web.archive.org/web/20090627081323/http://www.rtnda.org/pages/posts/chairmans-blog-the-physics-of-news555.php','2009-06-27 08:13:23','Tue 23 Jun 2009 05:49:13 +0000',19,74,0.256756756757,3,'?',?,4,0,0,0,88,0,5,5,0.591706703607,0.341067812709,0.408293296393,0.0560674211177,?,?,?,0.0560674211177,8.6604751158,96.1562228577,73.1610975803,8.32758575289,11.8375412647,?,0.0780472328682,0.0780472328682,?,?,0,0,0.0,0.0,Relevant
1002,'http://bit.ly/15N4dS','http://www.iranian.com/main/blog/shorts/it-might-save-their-lives',29,1,'2009-07-06 20:55:16','anonymous','rt @fightthebeast the rest of the article is good except for the tear gas. http://bit.ly/15n4ds #iranelection #tehran #neda #gr88',129,2915,'http://web.archive.org/web/20100818214351/http://www.iranian.com/main/blog/shorts/it-might-save-their-lives','2012-12-03 03:26:27','Wed 24 Jun 2009 06:53:09 +0000',20,65,0.307692307692,4,'Iranian.com  nothing is sacred',63212,305,82,74,1,777,4,80,80,0.657967445159,0.178451457169,0.342032554841,0.0489378882978,0.053513441589,0.218324682941,0.0761939317759,0.158439584783,12.8703988383,14.6423410487,12.7074183936,87.8985047233,98.7336799215,0.0540832961736,0.0648398350106,0.188878590087,0.0,0.0265372446217,0,1,0.0,0.0526315789474,Relevant
1003,'http://tinyurl.com/cbu8t9','http://www.prosveta.ch/videlinata/w_fana03_gb.html',0,0,'2009-07-06 23:37:04','anonymous','fanaticism  a negation of true religion http://tinyurl.com/cbu8t9 #iranelection #tehran #iran09 #gr88 #neda #oxfordgirl',119,10000000000000000000000,'?','xxxxxxxx','?',25,50,0.5,2,'?',?,0,0,0,0,?,0,3,3,0.683435508597,0.620440475045,0.316564491403,?,?,?,?,?,100.0,8.67545522927,7.99214762911,8.67545522927,7.99214762911,?,?,?,?,?,0,0,0.0,0.0,Relevant
1004,'http://bit.ly/Muky4','http://latimesblogs.latimes.com/babylonbeyond/2009/07/iran-crowd-thousands-strong-is-too-much-for-security-forces.html',2,1,'2009-07-31 02:03:05','anonymous','rt @bantrybay la times iran crowd of thousands overwhelms security forces http://bit.ly/muky4 #iranelection #iran #tehran #neda #gr88',133,65953,'http://web.archive.org/web/20090802202218/http://latimesblogs.latimes.com/babylonbeyond/2009/07/iran-crowd-thousands-strong-is-too-much-for-security-forces.html','2011-12-10 02:02:46','Thu 30 Jul 2009 11:09:54 +0000',19,118,0.161016949153,4,'IRAN: Crowd of thousands overwhelms security forces - latimes.com',120542,173,0,0,0,50,15,74,74,0.756800724687,0.801365992588,0.243199275313,0.0724688630455,0.0619249229032,0.500490387163,0.0872525389381,0.0964536096168,42.4937379596,9.65070969929,3.51450067534,22.7108985057,8.27063196626,0.700140042014,0.171498585143,0.148522131447,0.190515868883,0.176776695297,0,0,0.0,0.0,Relevant
1005,'http://bit.ly/dUrnF','http://www.guardian.co.uk/world/2009/jul/08/khamenei-son-controls-iran-militia',10,1,'2009-07-08 21:31:41','anonymous','must read from guardian & rt- khamenei s son  mojtaba  takes control of basij http://bit.ly/durnf #iranelection #neda #gr88 #tehran rt',134,8899,'http://wayback.archive-it.org/1553/20090723051636/http://www.guardian.co.uk/world/2009/jul/08/khamenei-son-controls-iran-militia','2012-09-27 02:39:24','Wed 08 Jul 2009 08:56:54 +0000',19,78,0.24358974359,5,'Khamenei's son takes control of Iran's anti-protest militia | World news | guardian.co.uk',108121,1627,0,0,0,326,75,387,376,0.732032478431,0.963702169056,0.267967521569,0.0507959545173,0.0470376694729,0.478637767805,0.154772173637,0.159455681729,99.982390274,75.3215315627,27.5832378416,75.3082676474,27.578380509,0.910701317472,0.0962250448649,0.256081522664,0.0972222222222,0.251271770153,0,0,0.0,0.0,Relevant
1006,'http://twitpic.com/cdnak','http://twitpic.com/cdnak',5,1,'2009-08-01 17:15:43','anonymous','rt @iranrgreen rt @perry1949 rt @madyar http://twitpic.com/cdnak we win wherever  even in count #iranelection #iran #gr88 #tehran #neda',135,24257,'http://wayback.archive-it.org/1147/20090917214616/http://twitpic.com/cdnak','2009-09-22 00:00:00','?',24,24,1.0,1,'?',?,36,0,0,0,?,6,22,22,0.700740545143,0.457990349832,0.299259454857,0.10520852776,0.0862862874751,0.381278237387,0.138585530395,0.162217715542,94.3517077175,68.3481480314,70.1402711735,72.4397572496,74.3391644627,0.70565032901,0.207869854821,0.351032552313,0.270030862434,0.416352082502,0,0,0.0,0.0,Relevant
1007,'http://is.gd/1pk7w','http://blog.austinheap.com/2009/07/06/how-you-can-help-iran-20-haystack/',10,1,'2009-07-11 14:28:27','anonymous','rt @eowyn9 rt @iranrevolution please help fund free internet in iran http://is.gd/1pk7w #iranelection #iran #tehran #neda #iran #gr88',133,3197,'http://web.archive.org/web/20090908152144/http://blog.austinheap.com/2009/07/06/how-you-can-help-iran-20-haystack/','2012-10-25 21:15:48','?',18,72,0.25,4,'?',?,5,0,0,0,?,87,475,461,0.616912617948,0.637640894447,0.383087382052,0.0701862406344,0.0758302355143,0.668757181629,0.15586341814,0.134802654741,99.9999996847,12.3766222191,94.2439709926,12.3766222582,94.2439706954,0.978947368421,0.0822612745661,0.180701580581,0.0822612745661,0.176184041067,0,0,0.0,0.0,Relevant
1008,'http://bit.ly/VorhS','http://www.csmonitor.com/2009/0710/p99s01-duts.html',2,1,'2009-07-11 16:39:30','anonymous','rt @stopahmadiis khamenei s son (mojtaba) leading iran crackdowns? http://bit.ly/vorhs #iranelection #gr88 #neda #iran #tehran',126,12870,'http://web.archive.org/web/20090714201400/http://www.csmonitor.com/2009/0710/p99s01-duts.html','2009-07-14 20:14:00','Sat 11 Jul 2009 01:31:09 +0000',19,51,0.372549019608,3,'Is Khamenei's son leading Iran crackdowns? - CSMonitor.com',84573,1,0,20,0,346,7,51,50,0.719661163274,0.795695941894,0.280338836726,0.0574959574576,0.0462937044087,0.399241360473,0.107409151836,0.143846328234,46.1811200289,56.9718766949,21.1443208549,81.0595028776,9.76468419329,0.733673982067,0.10375716958,0.240734020399,0.106066017178,0.191404059567,0,0,0.0,0.0,Relevant
1009,'http://is.gd/1uPKd','http://www.rferl.org/content/Mahmud_Ahmadinejad_Is_The_Product_Of_Fraud_/1774713.html',24,1,'2009-07-11 16:42:34','anonymous','rt @gr8rdh rt @lissnup kazemi  mahmud ahmadinejad is the product of fraud  http://is.gd/1upkd #iranelection #gr88 #iran #tehran #neda',133,97,'http://web.archive.org/web/20090821164411/http://www.rferl.org/content/Mahmud_Ahmadinejad_Is_The_Product_Of_Fraud_/1774713.html','2010-11-24 10:54:43','?',18,85,0.211764705882,3,'?',?,6,0,0,0,?,1,10,10,0.503678136223,0.781972508008,0.496321863777,0.0572129567691,0.0404685128805,0.586075802188,0.0732287375933,0.090587181551,99.9999925283,31.7619686652,3.97633502284,31.7619662921,3.97633472574,0.787545710243,0.0849718577324,0.106214822166,0.0654921039994,0.0810854620946,0,0,0.0,0.0,Relevant
1010,'http://www.citizentube.com/','http://www.citizentube.com/',272,1,'2009-07-11 01:15:36','anonymous','rt @whozits citizentube 8 videos on 9/july protests http://www.citizentube.com/ http://tinyurl.com/nhr5sz #gr88 #iranelection #neda #tehran',139,123,'http://web.archive.org/web/20080819011333/http://www.citizentube.com/','2013-01-15 02:32:23','?',27,27,1.0,0,'?',?,11690,1465,1422,24,?,158,867,500,0.557891931421,0.805604590902,0.442108068579,0.0388896090735,0.0416843933923,0.392647981455,0.154468953068,0.145307000518,97.7980107245,12.5032955978,16.9161535318,12.2279743696,16.5436616452,0.194483059924,0.0450987616802,0.161899626586,0.0408248290464,0.176969976291,0,4,0.0,0.285714285714,Relevant
1011,'http://is.gd/1oo4g','http://www.rsf.org/Press-freedom-violations-recounted.html',12,1,'2009-07-11 04:11:17','anonymous','http://is.gd/1oo4g presse sos hotline for journalists in danger (33) 1 4777-7414 #iranelection #gr88 #tehran #neda #18tir #qom #firstaid',136,7233,'http://web.archive.org/web/20120415061150/http://www.rsf.org/Press-freedom-violations-recounted.html','2012-04-15 06:11:50','?',18,58,0.310344827586,1,'?',?,0,0,0,0,?,90,284,283,0.53674583055,0.84488108828,0.46325416945,0.0398654977876,0.0399902076787,0.950525474582,0.186586304196,0.186004432808,100.0,65.4512611978,87.3353180301,65.4512611978,87.3353180301,1.0,0.0550652178587,0.225863338695,0.0550652178587,0.225863338695,0,0,0.0,0.0,Relevant
1012,'http://tinyurl.com/nwhzwg','http://www.enduringamerica.com/june-2009/2009/6/18/iran-whats-happening-sifting-information-from-rumours-on-twi.html',0,0,'2009-07-12 04:25:20','anonymous','rt numbers of police  #basiji and mullahs supporting protesters r growing http://tinyurl.com/nwhzwg #iranelection #gr88 #iran #tehran #neda',139,10000000000000000000000,'?','xxxxxxxx','?',25,116,0.215517241379,5,'?',?,0,0,0,0,?,0,0,0,0.616107122829,0.707155941349,0.383892877171,?,0.0625724637925,?,?,?,8.65723243755,8.57515410887,100.0,99.0519103043,8.65723243755,?,?,?,0.0969003166223,?,0,0,0.0,0.0,Relevant
1013,'http://twitpic.com/9wb1o','http://twitpic.com/9wb1o',5,1,'2009-07-12 04:08:52','anonymous','m. rajavi and mkh are now allied with pahlavi http://twitpic.com/9wb1o first saddam and now pahlavi? #iranelection #gr88 #neda #tehran rt',137,71468,'http://wayback.archive-it.org/1035/20090731234949/http://twitpic.com/9wb1o','2009-09-22 00:00:00','?',24,24,1.0,1,'?',?,1,0,0,0,?,2,6,6,0.754027556745,0.815136255228,0.245972443255,0.0849207775608,0.0774107082846,0.366253320034,0.125114598319,0.140112134579,31.0886827464,12.2550089125,65.777833692,39.4195180685,47.2631599452,0.600751409186,0.220415507511,0.363667033426,0.314485451017,0.444749589997,0,0,0.0,0.0,Relevant
1014,'http://WeAreAllNeda.com/','http://WeAreAllNeda.com/',53,1,'2009-06-24 19:40:40','anonymous','we are all neda #neda #iranelection #gr88 #iran #tehran #joshlevscnn http://weareallneda.com/ please rt',103,2404,'http://web.archive.org/web/20110419202044/http://weareallneda.com/','2012-12-25 20:39:25','?',24,24,1.0,0,'?',?,1402,9,12,1,?,84,730,500,0.590953866161,0.411559995062,0.409046133839,0.0646002110815,0.0672577696407,0.574336989664,0.142021481427,0.152517929937,100.0,20.3170591496,48.9365467209,20.3170591496,48.9365467209,0.142924126335,0.070359754473,0.126038044093,0.072547625011,0.10573986542,0,0,0.0,0.0,Relevant
1015,'http://bit.ly/iBCYF','http://www.youtube.com/watch%3Fv%3D0h9c47nTUPY',1,1,'2009-06-21 07:32:23','anonymous','rt @sharaky chemical attack from helicopter  not tear gas #tehran #iranelection #gr88 #neda http://bit.ly/ibcyf <easy!!! u can do this!>',136,69036,'http://web.archive.org/web/20090630024259/http://www.youtube.com/watch%3Fv%3D0h9c47nTUPY','2009-06-30 02:42:59','Sat 20 Jun 2009 23:07:06 +0000',19,46,0.413043478261,1,'?',?,2758,0,1,0,4096,18,157,152,0.498458208049,0.766519247694,0.501541791951,0.0349112983424,0.0566574511374,0.212452716862,0.087100242855,0.0757587566927,72.0210541228,61.2826136146,20.7162118695,44.1363843192,28.7641053326,0.223980410037,0.0902893898143,0.154705356766,0.09375,0.0947622554474,0,0,0.0,0.0,Relevant
1016,'http://tinyurl.com/lknh8y','http://www.reuters.com/article/2009/06/21/us-iran-election-idUSTRE55F54520090621',18,1,'2009-06-21 07:28:39','anonymous','mousavi calls for purge of  lies  http://tinyurl.com/lknh8y reuters. #gr88 #iran09 #iranelection #neda #tehran',110,5002,'http://web.archive.org/web/20120323085201/http://www.reuters.com/article/2009/06/21/us-iran-election-idUSTRE55F54520090621','2012-11-14 19:35:40','?',25,80,0.3125,5,'?',?,0,0,0,0,?,0,1,1,0.646522630243,0.683228336561,0.353477369757,0.0524581705281,0.0524142418361,0.904775519958,0.00787425985436,0.00788085931901,100.0,4.41640419435,5.1758280253,4.41640419435,5.1758280253,0.990082399548,0.112465218624,0.0,0.111349833521,0.0,0,0,0.0,0.0,Relevant
1017,'http://bit.ly/n81F3','http://www.youtube.com/watch%3Fv%3DgxMsG3fdkwk',13,1,'2009-07-12 06:43:33','anonymous','rt - neda s death - two videos synchronized side-by-side http://bit.ly/n81f3 #iranelection #neda #gr88 #tehran #iran',116,3929,'http://web.archive.org/web/20120223074902/http://www.youtube.com/watch%3Fv%3DgxMsG3fdkwk','2012-04-07 07:49:49','Sat 11 Jul 2009 20:53:34 +0000',19,46,0.413043478261,1,'',?,31,1,3,1,33,2,6,6,0.56436635758,0.658805712049,0.43563364242,0.0339422116651,?,?,?,0.0570823121042,100.0,56.8234467997,69.7259657201,56.8234467997,69.7259657201,?,?,?,?,?,0,0,0.0,0.0,Relevant
1018,'http://bit.ly/19vT5j','http://www.youtube.com/watch%3Fv%3Dn6VgatlxJkg%26',0,0,'2009-06-21 07:40:24','anonymous','#neda #iranelection #tehran #gr88 message from anonymous to iranian government http://bit.ly/19vt5j  expect us ',111,10000000000000000000000,'?','xxxxxxxx','Sat 20 Jun 2009 23:06:31 +0000',20,49,0.408163265306,1,'',?,10,0,0,0,612,4,64,35,0.693716873498,0.445314807965,0.306283126502,?,?,?,?,?,100.0,2.95954646263,17.8642443594,2.95954646263,17.8642443594,?,?,?,?,?,0,0,0.0,0.0,Relevant
1019,'http://www.fidh.org/-rubriq','http://www.fidh.org/-rubriq',0,0,'2009-07-12 07:08:37','anonymous','iran info by the international federation for human rights http://www.fidh.org/-rubriq... #iran #iranelection #gr88 #neda #tehran',129,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.7483426559,0.919150658392,0.2516573441,?,?,?,?,?,100.0,56.444941013,100.0,56.444941013,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1020,'http://bit.ly/xcR2Z','http://www.roozonline.com/persian/news/newsitem/article/2009/july/16//-22b9d9670c.html',1,1,'2009-07-16 00:54:52','anonymous','rt @iran88 rt @iranbaan mourning mothers  invitation (persian) http://bit.ly/xcr2z #iranelection #neda #sohrab #gr88 #tehran',124,30154,'http://web.archive.org/web/20090719091726/http://www.roozonline.com/persian/news/newsitem/article/2009/july/16/-22b9d9670c.html','2009-07-19 09:17:26','Wed 15 Jul 2009 15:00:18 +0000',19,86,0.220930232558,9,'?',?,373,0,0,1,296,17,58,58,0.693951487074,0.669110885031,0.306048512926,0.0314970394174,?,?,?,0.0551198189805,100.0,58.5721090187,71.9654376099,58.5721090187,71.9654376099,?,?,?,?,?,0,0,0.0,0.0,Relevant
1021,'http://www.iranian-heroes.org/#','http://www.iranian-heroes.org/%23',0,0,'2009-06-29 19:30:02','anonymous','rt please light a candle for those who have died! plz rt! http://www.iranian-heroes.org/# #iranelection #gr88 #iran #neda #green #tehran',136,10000000000000000000000,'?','xxxxxxxx','?',31,33,0.939393939394,1,'?',?,2488,79,14,14,?,298,744,500,0.774383810086,0.306300852409,0.225616189914,?,?,?,?,?,100.0,8.57789247841,58.0046590337,8.57789247841,58.0046590337,?,?,?,?,?,0,0,0.0,0.0,Relevant
1022,'http://bit.ly/l3Fs0','http://www.roozonline.com/persian/news/newsitem/article/2009/july/16//-e8b2bec1a3.html',1,1,'2009-07-16 10:31:54','anonymous','rt @iranbaan my new report on the detainees today. http://bit.ly/l3fs0 #iranelection #politicalprisoners #tehran #gr88 #sohrab #neda',132,80518,'http://web.archive.org/web/20090719085352/http://www.roozonline.com/persian/news/newsitem/article/2009/july/16/-e8b2bec1a3.html','2009-07-19 08:53:52','Wed 15 Jul 2009 15:26:11 +0000',19,86,0.220930232558,9,'?',?,72,0,0,0,350,2,14,14,0.699799660316,0.333946805144,0.300200339684,0.0313727902569,?,?,?,0.0815609325484,100.0,61.6604151414,52.5053041499,61.6604151414,52.5053041499,?,?,?,?,?,0,0,0.0,0.0,Relevant
1023,'http://bit.ly/91E5N','http://www.youtube.com/watch%3Fv%3D1k757G_X4RI',4,1,'2009-07-17 11:40:21','anonymous','video of massive crowd today at friday prayer 17 july 2009 http://bit.ly/91e5n #iranelection #neda #tehran #sohrab #gr88',120,2086,'http://web.archive.org/web/20100331121507/http://www.youtube.com/watch%3Fv%3D1k757G_X4RI','2012-03-12 04:21:21','Fri 17 Jul 2009 03:01:42 +0000',19,46,0.413043478261,1,'IRAN Tehran Friday July 17. (26 Tir) Peoples Demonstration - 2',?,1182,0,0,0,440,7,40,40,0.563494346883,0.261113827923,0.436505653117,0.0521142227518,0.0529640897703,0.325367966775,0.0958517429649,0.0924999714938,33.881567826,6.11839489082,8.09586839425,18.0581811392,23.8946097059,0.468457989085,0.106524728258,0.13346521599,0.12344267997,0.141773297112,0,0,0.0,0.0,Relevant
1024,'http://cli.gs/aB6VD','http://cli.gs/aB6VD',0,0,'2009-07-26 13:32:08','anonymous','rt @briefnews iran s opposition asks to mourn iconic victim (ap) http://cli.gs/ab6vd #iran #iranelection dont ask. do it #neda #gr88 #tehran',140,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.603691538948,0.314762445165,0.396308461052,?,0.0753094041411,?,?,?,24.6423158212,7.6432279431,100.0,31.0166787836,24.6423158212,?,?,?,0.106198848811,?,0,0,0.0,0.0,Relevant
1025,'http://bit.ly/KU03E','http://www.youtube.com/watch%3Fv%3Dtlatc2ytizM',0,0,'2009-07-12 13:38:31','anonymous','rt @ouwetinva rt - videomina ahadi about rebellion of the iranians cologne @ http://bit.ly/ku03e #iranelection #tehran #iran #gr88 #neda',136,10000000000000000000000,'?','xxxxxxxx','Sat 11 Jul 2009 15:43:46 +0000',19,46,0.413043478261,1,'Mina Ahadi about Rebellion of the Iranians Cologne 03.07.09',?,3,0,0,0,97,1,5,5,0.679621235,0.419233376776,0.320378765,?,0.0590322474989,?,0.0695562554328,?,16.6518082912,12.0938307786,11.0734634064,72.6277324786,66.5000654145,?,?,?,0.0,0.0379049021789,0,0,0.0,0.0,Relevant
1026,'http://twitpic.com/8s8g5','http://twitpic.com/8s8g5',5,1,'2009-06-29 20:27:57','anonymous','plz rt! neda is iran s lady liberty! cool pic! plz rt! http://twitpic.com/8s8g5 #iranelection #gr88 #neda #greem #tehran #iran',126,12723,'http://wayback.archive-it.org/1035/20090731235206/http://twitpic.com/8s8g5','2009-09-22 00:00:00','?',24,24,1.0,1,'?',?,6,0,0,0,?,10,28,27,0.785641477544,0.23245467302,0.214358522456,0.122588047189,0.0909787370473,0.336903721635,0.132664590361,0.178757076557,93.7259904354,12.1780884661,10.5141894583,11.414034031,9.85452820602,0.5188332937,0.169711058326,0.274351630584,0.248145833493,0.315187540284,0,0,0.0,0.0,Relevant
1027,'http://tehranbroadcast.com/','http://google.com',45665,1,'2009-06-21 13:45:59','anonymous','rt follow iran news on http://tehranbroadcast.com/ #iranelection #neda #tehran #news #gr88',90,5,'http://web.archive.org/web/20120827134604/http://www.google.com/','2013-01-17 11:19:08','?',27,17,1.58823529412,0,'?',?,3292540,1049562,1148901,265614,?,19,165,76,0.67647962709,0.753721831365,0.32352037291,0.0321633760451,0.044499415949,0.466389136659,0.0796667341179,0.0802295557086,100.0,8.7215429294,14.2778239837,8.7215429294,14.2778239837,?,?,?,?,?,0,0,0.0,0.0,Relevant
1028,'http://tinyurl.com/ld54r7','http://www.reuters.com/article/2009/08/04/us-iran-obama-sb-idUSTRE5733V520090804',0,0,'2009-08-05 14:13:43','anonymous','rt @baharestan  no plans to congratulate iran president white house  http://tinyurl.com/ld54r7 #gr88 #iranelection #iran #tehran #neda',134,10000000000000000000000,'?','xxxxxxxx','?',25,80,0.3125,5,'?',?,0,0,0,0,?,0,0,0,0.571227985984,0.871322821713,0.428772014016,?,0.046373889576,?,?,?,15.472199171,8.86574715354,100.0,57.301144172,15.472199171,?,?,?,0.17902871851,?,0,0,0.0,0.0,Relevant
1029,'http://tinyurl.com/lhs3kq','http://news.bbc.co.uk/go/rss/-/2/hi/middle_east/8215880.stm',0,0,'2009-08-22 14:26:23','anonymous','bbc(22/08) row over iran women ministers http://tinyurl.com/lhs3kq #iranelection #iran #tehran #gr88 #neda #sohrab',114,10000000000000000000000,'?','xxxxxxxx','?',25,59,0.423728813559,7,'?',?,0,0,0,0,?,16,91,91,0.63704984705,0.797182604759,0.36295015295,?,0.0582778389842,?,0.105389435694,?,51.0415948533,70.0950677567,83.0960195232,72.8176696119,61.4248373703,?,?,?,0.0967867836992,0.204778181337,0,0,0.0,0.0,Relevant
1030,'http://tiny.cc/mwDli','http://www.thisisbristol.co.uk/spikednationalnews/Concerns-grow-missing-Iranians/article-1158837-detail/article.html',0,0,'2009-07-13 09:10:55','anonymous','rt @revolutionnews concerns grow for missing iranians http://tiny.cc/mwdli #iranelection #gr88 #neda #mousavi #basij #khamenei #tehran',134,10000000000000000000000,'?','xxxxxxxx','?',20,116,0.172413793103,4,'?',?,1,0,0,0,?,4,8,8,0.571488555718,0.76242703928,0.428511444282,?,?,?,?,?,100.0,59.1092589956,51.693381707,59.1092589956,51.693381707,?,?,?,?,?,0,0,0.0,0.0,Relevant
1031,'http://bit.ly/4iDYpN','http://irancorps.wordpress.com/',2,1,'2009-07-13 09:12:31','anonymous','rt @uncucumbered companies aiding the iranian dictatorship http://bit.ly/4idypn #iranelection #tehran #iran #neda #gr88 #basij',126,20764,'http://web.archive.org/web/20090707032627/http://irancorps.wordpress.com/','2012-01-20 05:02:04','Sun 12 Jul 2009 23:39:15 +0000',20,31,0.645161290323,0,'Corporations and Trade-Sanctioned Iran',20443,6,0,0,0,121,2,39,38,0.712675706112,0.411817631639,0.287324293888,0.0601406530406,0.0536920974484,0.708028156115,0.117073569888,0.13110366362,34.0034296138,26.6972598221,4.65081662419,9.07798395242,1.58143715727,0.986269371281,0.0483368244523,0.144833452425,0.0476731294623,0.14286283744,0,0,0.0,0.0,Relevant
1032,'http://bit.ly/DWUQY','http://www.youtube.com/watch%3Fv%3D7vF3LN6FhxQ',0,0,'2009-06-21 16:30:04','anonymous','rt a vidoclip of potesters in blood http://bit.ly/dwuqy #iranelection #tehran #gr88 #neda',89,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 03:53:43 +0000',19,46,0.413043478261,1,'Daryacheh Khoon/HesamFaryad    ',?,616,23,2,0,961,9,37,34,0.646320422575,0.492313345827,0.353679577425,?,0.0274462323198,?,0.0619121638816,?,16.6548549297,8.77649245688,69.2640558352,52.696300832,24.0454514666,?,?,?,0.0,0.0794458122299,0,0,0.0,0.0,Relevant
1033,'http://bit.ly/kAPgj','http://fintandunnenews.blogspot.com/2009/07/anonymous-issues-fatwa-to-iranian.html',6,1,'2009-07-13 12:26:33','anonymous','rt @fintandunne great news!  anonymous  issues fatwa to iranian regime http://bit.ly/kapgj #tehran #neda #iranelection #gr88 #iran #sohrab',138,9328,'http://web.archive.org/web/20111128150201/http://fintandunnenews.blogspot.com/2009/07/anonymous-issues-fatwa-to-iranian.html','2012-10-16 19:15:46','Sun 12 Jul 2009 20:02:02 +0000',19,82,0.231707317073,3,'Fintan Dunne News: Anonymous Issues Fatwa to Iranian Regime',64876,3,0,0,0,275,6,16,16,0.811039939866,0.234936075251,0.188960060134,0.079077537295,0.073237475317,0.876478015108,0.0842425044716,0.0909601233567,74.7582762812,99.8315194335,12.5028575874,74.8844420133,16.7243791716,0.946753116401,0.107486154585,0.156173761889,0.0946094540761,0.151210784788,0,0,0.0,0.0,Relevant
1034,'http://bit.ly/xmNOu','http://www.guardian.co.uk/world/2009/jul/30/iran-protesters-clash-neda-soltan',20,1,'2009-07-31 00:31:15','anonymous','rt @kra17 guardian tens of thousands of protesters today http://bit.ly/xmnou #iranelection #neda #tehran #gr88 #gr8rdh',118,2047,'http://web.archive.org/web/20120527010522/http://www.guardian.co.uk/world/2009/jul/30/iran-protesters-clash-neda-soltan','2012-10-24 10:35:09','Thu 30 Jul 2009 10:13:58 +0000',19,77,0.246753246753,5,'Iranian protesters clash with security forces during Neda Soltan memorial | World news | The Guardian',118378,103,0,0,0,140,11,48,48,0.742105259233,0.695381153492,0.257894740767,0.05664075304,0.0556276698488,0.748099420907,0.134365218724,0.136812258928,32.3895575305,4.68316183104,2.88125376182,14.4588632513,8.89562557041,0.899317734403,0.106148978487,0.227720429716,0.125,0.248959676081,0,0,0.0,0.0,Relevant
1035,'http://iranianuk.com/article.php?id=38752','article.php5%3Fid%3D38752',0,0,'2009-06-21 18:55:29','anonymous','this is how ahmadinejad got the votes!!http://iranianuk.com/article.php?id=38752  #iranelection #tehran #gr88 #neda #shiraz #esfahan',132,10000000000000000000000,'?','xxxxxxxx','?',41,25,1.64,0,'?',?,0,0,0,0,?,0,0,0,0.468727861451,0.469316499388,0.531272138549,?,0.250872603002,?,?,?,100.0,57.1559133087,100.0,57.1559133087,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1036,'http://bit.ly/12zBsN','http://www.youtube.com/watch%3Fv%3DBtKshycrCrs',4,1,'2009-06-26 15:43:14','anonymous','iran election protest anthem  http://bit.ly/12zbsn #iranelection #neda #gr88 #tehran #iran',90,35615,'http://web.archive.org/web/20111113013649/http://www.youtube.com/watch%3Fv%3DBtKshycrCrs','2012-08-12 07:39:04','Wed 24 Jun 2009 12:29:20 +0000',20,46,0.434782608696,1,'Iran Election Protest Anthem - Michael Jackson',?,0,0,0,0,4801,148,898,500,0.591952352036,0.529276197303,0.408047647964,0.0,0.0619820599377,0.0431187864819,0.130790561176,0.0105497206339,16.6548519494,69.2772905984,0.194494671335,24.0408535114,1.16779585868,?,?,?,0.102062072616,0.114772119133,0,3,0.0,0.272727272727,Relevant
1037,'http://bit.ly/11eeEx','http://tehranbureau.com/slider/grand-ayatollah-declares-3-days-national-mourning/',18,1,'2009-06-21 21:21:23','anonymous','rt! grand ayatollah declares 3 days of mourning (weds  thurs  fri) http://bit.ly/11eeex #iranelection #gr88 #neda #tehran #iran09 rt rt!',136,10344,'http://web.archive.org/web/20100308001347/http://tehranbureau.com/slider/grand-ayatollah-declares-3-days-national-mourning','2011-08-19 04:13:43','Sun 21 Jun 2009 11:30:43 +0000',20,81,0.246913580247,2,'?',?,0,0,0,0,4878,0,0,0,0.713999533671,0.424227922717,0.286000466329,0.0,?,?,?,?,100.0,58.5717711658,100.0,58.5717711658,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1038,'http://bit.ly/siZIC','http://www.youtube.com/watch%3Fv%3D1hviHnrvSNA',0,0,'2009-07-13 19:02:00','anonymous','phlavi call for support and democracy july 03 2009 http://bit.ly/sizic #iranelection #neda #tehran #gr88 #iran',110,10000000000000000000000,'?','xxxxxxxx','Mon 13 Jul 2009 11:02:01 +0000',19,46,0.413043478261,1,'Shah of Irans Son: Call for Support and Democracy  july 03 2009',?,6,2,0,0,30,0,0,0,0.659450105311,0.485105352923,0.340549894689,?,0.056932385499,?,?,?,16.4595476451,2.13404104314,100.0,12.965368728,16.4595476451,?,?,?,0.201455741006,?,0,0,0.0,0.0,Relevant
1039,'http://www.iranian.com/main/node/69429','http://iranian.com/main/node/69429',26,1,'2009-08-05 11:20:23','anonymous','really need farsi translation--&gt  swat member on resisting arrest http://www.iranian.com/main/node/69429 #iranelection #gr88 #neda #tehran',140,2785,'http://web.archive.org/web/20100429120648/http://www.iranian.com/main/node/69429','2012-12-03 03:18:15','?',38,34,1.11764705882,3,'?',?,305,82,74,1,?,1,3,3,0.565896729397,0.165490494418,0.434103270603,0.0708984266818,0.0721687836487,0.216548041037,0.0703379948453,0.0793204315924,12.9071042485,15.4656138904,15.4088351733,83.456785744,83.7643086148,0.0533001790889,0.0707106781187,0.06784005253,0.0,0.0674199862463,0,0,0.0,0.0,Relevant
1040,'http://twitpic.com/811gn','http://twitpic.com/811gn',2,1,'2009-06-21 22:34:53','anonymous','innocent blood shed & teardrops fallen will not be in vain. http://twitpic.com/811gn #iranelection #tehran #gr88 #neda rest in peace  neda.',139,5107,'http://wayback.archive-it.org/1035/20090801085153/http://twitpic.com/811gn','2009-08-01 00:00:00','?',24,24,1.0,1,'?',?,136,0,0,0,?,49,397,386,0.664606596921,0.52344148583,0.335393403079,0.129771492334,0.0887181884499,0.321653423552,0.180451621475,0.164714835795,20.6362263026,6.6690066205,11.3365234694,32.3169872374,54.9350608158,0.348862710234,0.242653618536,0.246533898352,0.19364916731,0.28178860541,0,0,0.0,0.0,Relevant
1041,'http://gerdabsabz.blogspot','http://gerdabsabz.blogspot',0,0,'2009-08-06 03:54:40','anonymous','rt @lioncome rt weblog identifies basij and plain cloth police officers http://gerdabsabz.blogspot.... #iranelection #neda #gr88 #tehran',136,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.435787648458,0.602379120428,0.564212351542,?,?,?,?,?,100.0,9.35340628055,100.0,9.35340628055,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1042,'http://bit.ly/sohrab','http://www.youtube.com/watch%3Fv%3DdYzqA9Ykbv4',2,1,'2009-07-13 21:23:53','anonymous','rt @mightierthan the story of sohrab http://bit.ly/sohrab #iranelection #iran #sohrab #gr88 #neda #tehran',105,9367,'http://wayback.archive-it.org/1749/20100330061543/http://www.youtube.com/watch%3Fv%3DdYzqA9Ykbv4','2010-03-30 06:15:43','Mon 13 Jul 2009 08:22:23 +0000',20,46,0.434782608696,1,'Iran: The Story of Sohrab Aarabi   - July 13 2009 - 22 Tir 1388',?,0,0,0,0,486,28,183,178,0.716651233743,0.71795579719,0.283348766257,0.0136082763488,0.0121554159582,0.365234684961,0.0607232709447,0.0611693153805,42.3255053341,12.0558607772,12.4416164075,5.10270399632,5.26597701619,0.0,0.0,0.0294627825494,0.0,0.0307728727448,0,0,0.0,0.0,Relevant
1043,'http://bit.ly/9scUH','http://www.presstv.ir/detail.aspx%3Fid%3D98711%26sectionid%3D351020101',9,1,'2009-06-21 23:42:23','anonymous','http://bit.ly/9scuh guardian council admits voting  error   the stage is set for removal of khamenei #iranelection #gr88 #neda #tehran',134,1485,'http://web.archive.org/web/20111018000708/http://www.presstv.ir/detail.aspx%3Fid%3D98711%26sectionid%3D351020101','2012-09-13 07:48:58','Sun 21 Jun 2009 14:22:44 +0000',19,70,0.271428571429,1,'No Operation',2452,307,0,0,0,5208,93,537,500,0.673994803891,0.800673672955,0.326005196109,0.0202113020864,0.0232306996762,0.854061770989,0.0618847480991,0.0789672569132,100.0,60.1465913644,2.5321978034,60.1465913644,2.5321978034,?,?,?,?,?,0,0,0.0,0.0,Relevant
1044,'http://tinyurl.com/nqamfq','http://wipoun.blogspot.com/2009/06/how-wrong-neda-photo-became-irans-face.html',9,1,'2009-06-27 04:42:59','anonymous','rt rey_diaz how the wrong neda photo became iran s face of freedom http://tinyurl.com/nqamfq #iranelection #neda #gr88 #tehran #iran rt',135,9728,'http://web.archive.org/web/20110708072507/http://wipoun.blogspot.com/2009/06/how-wrong-neda-photo-became-irans-face.html','2012-05-15 22:05:21','?',25,78,0.320512820513,3,'?',?,51,2,10,6,?,12,63,56,0.648793198891,0.614204908679,0.351206801109,0.0780274314641,0.0738314065126,0.898696501803,0.120902514831,0.125356899019,100.0,4.13792111495,4.25847181759,4.13792111495,4.25847181759,0.928305527331,0.120160320713,0.156609512093,0.111545489884,0.153061349,0,0,0.0,0.0,Relevant
1045,'http://bit.ly/bARyP','http://www.alarabiya.net/articles/2009/06/21/76567.html',33,1,'2009-06-22 02:04:55','anonymous','rt @charini rt al-arabia reporting that iranian clerics looking to replace khanmenei http://bit.ly/baryp #iranelection #neda #gr88 #tehran',138,958,'http://web.archive.org/web/20120117022053/http://www.alarabiya.net/articles/2009/06/21/76567.html','2012-11-18 18:59:47','Sat 20 Jun 2009 23:30:59 +0000',19,55,0.345454545455,5,'Iranian clerics seek supreme leader alternative',37082,379,0,0,1,1689,44,350,340,0.627104355688,0.44255558504,0.372895644312,0.03125,0.0749005886273,0.209031179197,0.225830452315,0.117201807735,52.4165661517,11.8924244516,59.5638911391,22.6882936536,88.0005740882,?,?,?,0.0782780363856,0.254634267524,0,0,0.0,0.0,Relevant
1046,'http://bit.ly/1164aZ','http://www.youtube.com/watch%3Fv%3DThQxtAyOwqw',9,1,'2009-07-31 00:36:24','anonymous','vanak-valiasr  30 july http://bit.ly/1164az #iranelection #iran #tehran #gr88 #neda',83,10305,'http://web.archive.org/web/20110708032809/http://www.youtube.com/watch%3Fv%3DThQxtAyOwqw','2011-11-05 06:17:30','Thu 30 Jul 2009 07:17:43 +0000',20,46,0.434782608696,1,'Vanak-ValiAsr--8- 88',?,578,0,2,0,509,5,35,32,0.622966298582,0.666688602807,0.377033701418,0.0415256038604,0.0493508735799,0.508486173909,0.0869815746841,0.0640407531324,32.1301576537,90.2966561306,99.3602510549,29.0124579708,32.3370334843,0.133500313152,0.0,0.0615895035794,0.0,0.161104084227,0,0,0.0,0.0,Relevant
1047,'http://www.zazzle.com/927095492','http://www.zazzle.com/gifts',1911,1,'2009-06-27 15:21:38','anonymous',' remember neda  iran election designs http://www.zazzle.com/927095492 #iranelection #iran #tehran #neda #gr88',109,79,'http://web.archive.org/web/20100310152257/http://www.zazzle.com/gifts','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2023,594,690,0,?,574,5737,500,0.633899248117,0.4545734237,0.366100751883,0.0404950406103,0.0197019953418,0.198437452838,0.0862027581075,0.116472908286,40.6181415792,63.0371829725,18.8469387245,64.4352105597,7.65527625447,0.413118223595,0.120604537831,0.0603296977407,0.0778498944162,0.0623082439017,0,2,0.0,0.153846153846,Relevant
1048,'http://www.flickr.com/photos/glasco/sets/72157619928110227/','http://www.flickr.com/photos/glasco/sets/72157619928110227/',2,1,'2009-06-22 05:01:59','anonymous','rt photos from iran http://www.flickr.com/photos/glasco/sets/72157619928110227/ #iranelection #tehran #neda #gr88 #basij',120,11477,'http://web.archive.org/web/20090629081316/http://www.flickr.com/photos/glasco/sets/72157619928110227/%3F','2009-06-29 08:13:16','?',59,59,1.0,4,'?',?,10,0,0,0,?,0,4,4,0.597665097064,0.789927041694,0.402334902936,0.0,0.0501303910999,0.0583360679006,0.0505205167588,0.0,57.9540175661,56.6208909446,69.4273131093,97.6996821317,83.4743776917,?,?,?,0.175411603861,0.141421356237,0,0,0.0,0.0,Relevant
1049,'http://bit.ly/4hMhi','http://www2.macleans.ca/2009/07/06/how-to-help-iran/',9,1,'2009-07-14 17:46:32','anonymous','rt @bantrybay mustread! macleans how to help iran http://bit.ly/4hmhi #iranelection #iran #tehran #gr88 #neda',109,1593,'http://web.archive.org/web/20120611181305/http://www2.macleans.ca/2009/07/06/how-to-help-iran/','2012-06-11 18:13:05','Mon 13 Jul 2009 14:52:41 +0000',19,52,0.365384615385,4,'How to help Iran - World - Macleans.ca',72711,0,0,0,0,138,4,9,9,0.675793939733,0.721297798654,0.324206060267,0.021376827964,0.0208928644714,0.847218195435,0.0689015406072,0.0660914810487,99.9977976451,97.0612861494,14.7606276954,97.0591485154,14.760302614,0.983788968768,0.0331233992182,0.0819270105139,0.0325606441456,0.0872463572502,0,0,0.0,0.0,Relevant
1050,'http://tinyurl.com/kkdao3','ftp%3A//rtfm.mit.edu/pub/usenet/rec.pyrotechnics/rec.pyrotechnics_FAQ',0,0,'2009-06-22 06:21:41','anonymous','rt mit pyrotechnics faq/howto http://tinyurl.com/kkdao3 #iranelection #neda #tehran #gr88',89,10000000000000000000000,'?','xxxxxxxx','?',25,69,0.36231884058,6,'?',?,0,0,0,0,?,0,0,0,0.563755309968,0.491612515404,0.436244690032,?,?,?,?,?,100.0,8.97495254781,100.0,8.97495254781,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1051,'http://bit.ly/4dSpzB','http://www.irannewsdigest.com/2009/08/09/iranian-official-acknowledges-torture-of-protesters/',6,1,'2009-08-10 06:01:59','anonymous','ny timesiranian official acknowledges torture http://bit.ly/4dspzb #iranelection #neda #gr88 #tehran',100,15721,'http://web.archive.org/web/20090812102400/http://www.irannewsdigest.com/2009/08/09/iranian-official-acknowledges-torture-of-protesters','2010-01-01 18:26:25','Sat 08 Aug 2009 22:58:23 +0000',20,93,0.215053763441,4,'?',?,1,0,0,0,63,0,15,15,0.658949621951,0.615234285537,0.341050378049,0.0616333551361,?,?,?,0.0902624882733,2.80709631683,3.93830461528,2.97757480478,71.2767698553,94.2745858922,?,0.0676413357368,0.0754478573729,?,?,0,0,0.0,0.0,Relevant
1052,'http://bit.ly/njs38','http://www.jookos.com/media/7471/irans-leaderless-revolution-searching-for-a-yeltsin.html',9,1,'2009-06-28 00:05:58','anonymous','iran s leaderless revolution searching for a yeltsin http://bit.ly/njs38 #iran #iranian #iranelection #gr88 #neda #voicesfromiran #tehran',137,17109,'http://web.archive.org/web/20100416045107/http://www.jookos.com/media/7471/irans-leaderless-revolution-searching-for-a-yeltsin.html','2010-08-15 07:04:16','Sat 27 Jun 2009 13:03:31 +0000',19,89,0.213483146067,3,'?',?,0,0,0,0,20,0,0,0,0.714334906621,0.467111120883,0.285665093379,0.14808721944,?,?,?,?,100.0,2.37684278428,100.0,2.37684278428,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1053,'http://tinyurl.com/grneurope','http://www.greenforiran.com/GreenforIran.com/Europe.html',0,0,'2009-06-21 19:35:40','anonymous','pro-iran protests in europe http://tinyurl.com/grneurope #iranelection #gr88 #canada #neda #bbc #cnn #iran #tehran #iranvote',124,10000000000000000000000,'?','xxxxxxxx','?',28,56,0.5,2,'?',?,2,0,0,0,?,0,10,10,0.646461429743,0.771739303815,0.353538570257,?,?,?,?,?,100.0,56.8154851944,62.9741439627,56.8154851944,62.9741439627,?,?,?,?,?,0,0,0.0,0.0,Relevant
1054,'http://tinyurl.com/n2x2p2','http://www.youtube.com/watch%3Fv%3DUcvfXKe1y30',0,0,'2009-06-28 22:10:40','anonymous','rt people for freedom shouting allahu akbar at ghoba mosque 28 june 2009 http://tinyurl.com/n2x2p2 #iranelection #gr88 #neda #iran #tehran',138,10000000000000000000000,'?','xxxxxxxx','?',25,46,0.54347826087,1,'?',?,791,2,4,0,?,21,85,79,0.729912741729,0.779501352505,0.270087258271,?,0.0645497224368,?,0.0898907592149,?,16.7494564416,51.5927865318,56.4021115343,32.4647253377,29.6965060101,?,?,?,0.123091490979,0.157746236877,0,0,0.0,0.0,Relevant
1055,'http://norooznews.org/news/','http://norooznews.org/news/',6,1,'2009-08-16 05:43:49','anonymous','rt @babak2009 http://norooznews.org/news/... karobi vows to respond to his critics #iranelection #tehran #stopahmadi #neda #gr88',128,71799,'http://web.archive.org/web/20090719094710/http://norooznews.org/news','2009-09-20 04:55:13','?',27,27,1.0,1,'?',?,2,0,0,0,?,74,323,321,0.531440745889,0.905803559976,0.468559254111,0.116941069241,?,?,?,0.0493152535761,100.0,2.27480848608,50.048499619,2.27480848608,50.048499619,?,?,?,?,?,0,1,0.0,0.0666666666667,Relevant
1056,'http://bit.ly/2PmJK','http://www.irannewsdigest.com/2009/08/06/judiciary-is-lying/',0,0,'2009-08-09 05:11:33','anonymous','rooz (aug 6) judiciary is lying http://bit.ly/2pmjk #iranelection #iran #gr88 #neda #tehran',91,10000000000000000000000,'?','xxxxxxxx','Sat 08 Aug 2009 21:11:33 +0000',19,60,0.316666666667,4,'?',?,0,0,0,0,30,2,4,4,0.604493564846,0.438314586958,0.395506435154,?,?,?,?,?,100.0,56.8173627582,56.7837777666,56.8173627582,56.7837777666,?,?,?,?,?,0,0,0.0,0.0,Relevant
1057,'http://bit.ly/jFwLw','http://iranfreethedocs.org/',40,1,'2009-08-23 16:18:33','anonymous','treating aids is not a crime u scum mullas. free ths doctors now! http://bit.ly/jfwlw #iranelection #iran #cnn #neda #gr88 #tehran',130,138,'http://web.archive.org/web/20110818162051/http://iranfreethedocs.org/','2012-07-23 08:13:06','Sun 23 Aug 2009 08:13:44 +0000',19,27,0.703703703704,0,'Iran Free Doctors Arash & Kamiar Alaei',24063,259,200,74,5,32,71,186,169,0.478848042714,0.701294731091,0.521151957286,0.0850879117071,0.0773028047537,0.63975467848,0.204573427048,0.181173761842,92.95841213,5.11296436653,13.7844612619,4.7529304879,12.8138163098,0.360733822423,0.09114479027,0.200982258392,0.0913803858319,0.224589165552,0,0,0.0,0.0,Relevant
1058,'http://bit.ly/MUsA7','http://www.youtube.com/watch%3Fv%3D3jdTVhZOKx8',4,1,'2009-07-17 10:58:47','anonymous','@info_wlth france 24 broadcasted this video youtub  http://bit.ly/musa7 #iran #iranelection #neda #gr88 #tehran #sohrab',119,4415,'http://web.archive.org/web/20100331121222/http://www.youtube.com/watch%3Fv%3D3jdTVhZOKx8','2012-05-22 19:37:58','Fri 17 Jul 2009 02:45:39 +0000',19,46,0.413043478261,1,'?',?,164,0,0,0,360,11,93,91,0.591921422851,0.455472132484,0.408078577149,0.0457369826803,0.045466289298,0.314004600068,0.100214631335,0.112978496475,14.4323168692,4.10511519728,4.68412949534,28.4439098344,32.4558387804,0.690516762851,0.0944911182523,0.112610654115,0.0660338179744,0.0966870169438,0,0,0.0,0.0,Relevant
1059,'http://bit.ly/eADpr','http://www.youtube.com/watch%3Fv%3DsAYKtNGZ9cQ',10,1,'2009-07-17 11:40:28','anonymous','tehran friday prayer & tear gas july 17 http://bit.ly/eadpr #iran #iranelection #tehran #gr88 #neda',99,44372,'http://wayback.archive-it.org/1147/20090927173500/http://www.youtube.com/watch%3Fv%3DsAYKtNGZ9cQ','2011-11-05 06:27:22','Fri 17 Jul 2009 03:23:40 +0000',19,46,0.413043478261,1,'?',?,800,0,0,0,476,6,36,36,0.733253828867,0.698920073157,0.266746171133,0.0549675658222,0.0610414618443,0.284518899866,0.0920807074211,0.100408841224,14.3251009024,8.54622036418,3.68110690871,59.6590587557,25.6969003834,0.48927427173,0.116753615624,0.110960526157,0.0801783725737,0.127000127,0,0,0.0,0.0,Relevant
1060,'http://bit.ly/c1Cts','http://www.youtube.com/watch%3Fv%3D5dW_Jo6mmXg',0,0,'2009-07-17 12:01:53','anonymous','17th july tehran http://bit.ly/c1cts #iranelection #iran #tehran #gr88 #neda',76,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 03:44:26 +0000',19,46,0.413043478261,1,'?',?,16,0,0,0,61,0,0,0,0.649854395462,0.581045656225,0.350145604538,?,0.0545279833744,?,?,?,18.0220476655,50.9574930332,100.0,35.3668255495,18.0220476655,?,?,?,0.0559016994375,?,0,0,0.0,0.0,Relevant
1061,'http://is.gd/1iffS','http://www.rsf.org/spip.php%3Fpage%3Darticle%26id_article%3D33626',0,0,'2009-06-29 18:32:57','anonymous','iran is the country with the most journalists in jail http://is.gd/1iffs #iran #iranelection #neda #tehran #evin #gr88',118,10000000000000000000000,'?','xxxxxxxx','?',18,65,0.276923076923,1,'?',?,1198,511,317,0,?,0,0,0,0.726850865013,0.761629783124,0.273149134987,?,0.0,?,?,?,100.0,57.4992354089,100.0,57.4992354089,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1062,'http://bit.ly/Jf0Dt','http://www.breitbart.com/article.php%3Fid%3DD99G71280%26show_article%3D1',0,0,'2009-07-17 12:48:50','anonymous','rt @bantrybay ap police tear-gas iran protesters during prayer http://bit.ly/jf0dt #iranelection #iran #tehran #neda #gr88',122,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 04:44:50 +0000',19,72,0.263888888889,1,'Breitbart',166825,1,0,0,0,31,1,3,3,0.699531982497,0.673407885716,0.300468017503,?,0.0168218752596,?,0.0193862533513,?,8.62365287002,8.92229472559,7.17431401452,96.652858208,83.193446242,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
1063,'http://bit.ly/DofZv','http://www.youtube.com/watch%3Fv%3D7cPo8K-Ch_M',0,0,'2009-06-29 20:52:09','anonymous','rt @ali_hjafariiran solidarity  what i m trying to do to help http://bit.ly/dofzv #iran #neda #tehran #iranelection #gr88',121,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 12:06:21 +0000',19,46,0.413043478261,1,'?',?,3,0,0,0,31,0,0,0,0.447691488934,0.396886472585,0.552308511066,?,?,?,?,?,100.0,1.5955954039,100.0,1.5955954039,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1064,'http://bit.ly/AEp54','http://www.youtube.com/watch%3Fv%3Dv4i3gT52Rbw',0,0,'2009-07-17 14:07:50','anonymous','iran tehran  tazahorat 17 july 09  down with russia http://bit.ly/aep54 #iranelection #iran #russia #tehran #shiraz #neda #gr88 #sohrab',135,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 04:47:22 +0000',19,46,0.413043478261,1,'?',?,21,0,0,0,73,0,7,7,0.589884866359,0.660233459454,0.410115133641,?,?,?,?,?,100.0,93.9262735722,46.8529507871,93.9262735722,46.8529507871,?,?,?,?,?,0,0,0.0,0.0,Relevant
1065,'http://bit.ly/r66xQ','http://twitter.com/aliveinafghan/statuses/4089245999',0,0,'2009-09-18 22:40:53','anonymous','blessings to all that you are safe and well. #iranelection #afghan09 #neda #tehran #gr88 @weberdlee @helpiranhea.. http://bit.ly/r66xq',134,10000000000000000000000,'?','xxxxxxxx','Fri 18 Sep 2009 14:40:52 +0000',19,52,0.365384615385,3,'Twitter / aliveinafghan: Blessings to all that you are ...',79652,0,0,0,0,7,0,0,0,0.851037765105,0.193305419507,0.148962234895,?,0.100929973516,?,?,?,51.6127101305,8.88033502034,100.0,17.2057134723,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1066,'http://tr.im/sQ9L','http://tr.im/404',0,0,'2009-07-17 19:38:26','anonymous','rt @time the latest from iran | http://tr.im/sq9l #iranelection #iran #tehran #gr88 #neda',89,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.59575214188,0.0767317598513,0.40424785812,?,0.0585205735981,?,0.0553623545798,?,37.3971260537,58.9775243954,51.7024553766,63.4091146365,72.3314314209,?,?,?,0.102062072616,0.0370624658331,0,0,0.0,0.0,Relevant
1067,'http://bit.ly/141VUh','http://www.facebook.com/ext/share.php%3Fsid%3D118633714186%26h%3DhXpaR%26u%3DtLeR1%26ref%3Dnf',0,0,'2009-06-30 03:31:07','anonymous','**must see!** plz rt! voices of peace - iranians. very cool video! http://bit.ly/141vuh #iranelection #neda #gr88 #green #iran #tehran',134,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 16:41:18 +0000',20,93,0.215053763441,2,'?',?,0,0,0,0,312,0,0,0,0.720404247833,0.196622407449,0.279595752167,?,0.0409530077889,?,?,?,100.0,58.1872585233,100.0,58.1872585233,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1068,'http://bit.ly/aIm3M','http://pbs.org/wgbh/pages/frontline/tehranbureau/2009/11/selected-headlines-65.html',6,1,'2009-11-11 14:06:14','anonymous','rt @tehranbureau a list of mesbah yazdi s friends and allies http://bit.ly/aim3m #iranelection #neda #tehran #sog #gr88',119,23076,'http://web.archive.org/web/20110628203050/http://www.pbs.org/wgbh/pages/frontline/tehranbureau/2009/11/selected-headlines-65.html','2012-11-14 01:23:22','Tue 10 Nov 2009 10:57:08 +0000',19,83,0.228915662651,7,'Mesbah's allies; Jalili didn't 'negotiate'; Ahmadinejad met with spies? - Tehran Bureau | FRONTLINE | PBS',56366,17,17,0,0,122,44,69,68,0.712118522257,0.815500755812,0.287881477743,0.0634117374872,0.0573303649713,0.847119982879,0.110106015845,0.111862342928,99.9999990365,30.8324426322,2.90295411252,30.8324429292,2.90295414049,1.0,0.0667666644502,0.127007703082,0.0667666644502,0.127007703082,0,0,0.0,0.0,Relevant
1069,'http://tr.im/pwVw','http://tr.im/404',0,0,'2009-06-24 08:01:49','anonymous','rt @iranode oh no rt a 17-year-old tells the story of his torture in iran-with photos http://tr.im/pwvw #iranelection #neda #tehran #gr88',137,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.513663601805,0.989427872555,0.486336398195,?,0.0505649896847,?,0.0552363877395,?,36.2252510304,8.08196470029,51.7024553766,22.3103069555,70.0648562366,?,?,?,0.0870388279778,0.0364965934301,0,0,0.0,0.0,Relevant
1070,'http://bit.ly/37jWgs','http://www.persianmirror.com/Article_det.cfm%3Fid%3D1746%26authorid%3D150%26getArticleCategory%3D54%26getArticleSubCategory%3D21%23iran',0,0,'2009-07-18 16:39:50','anonymous','poem - powerful - http://bit.ly/37jwgs #neda #iranelection #iran #sohrab #tehran #gr88  i denounce this god you ve all created! ',128,10000000000000000000000,'?','xxxxxxxx','Sat 18 Jul 2009 08:36:38 +0000',20,135,0.148148148148,1,'?',109998,0,0,0,0,20,0,0,0,0.774394045808,0.0037519814618,0.225605954192,?,0.0511309992565,?,?,?,100.0,56.9362940414,100.0,56.9362940414,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1071,'http://tinyurl.com/nkdapv','http://www.thegayatheist.com/2009/06/michael-ignatieff-statement-on-liberal.html',1,1,'2009-06-21 06:05:36','anonymous','rt http://tinyurl.com/nkdapv michael ignatieff- statement on liberal party of canadas stance #iranelection #iran #neda #tehran #basij #gr88',140,18307,'http://web.archive.org/web/20090626111043/http://www.thegayatheist.com/2009/06/michael-ignatieff-statement-on-liberal.html','2009-06-26 11:10:43','?',25,80,0.3125,3,'?',?,0,0,0,0,?,0,2,2,0.591203880799,0.64334830492,0.408796119201,0.0596857262277,0.0,0.0372290395525,0.0,0.0667219622111,59.2523132865,62.6932188558,96.4762097141,94.5115187382,57.1643860267,?,0.162254782863,0.191847074419,?,?,0,0,0.0,0.0,Relevant
1072,'http://bit.ly/iG0hX','http://www.jookos.com/media/7713/top-iranian-cleric-stands-with-protesters-attacks-regime.html',0,0,'2009-07-20 07:44:39','anonymous','top iran cleric stands with protesters attacks regime http://bit.ly/ig0hx #iran #iranian #iranelection #gr88 #neda #voicesfromiran #tehran',138,10000000000000000000000,'?','xxxxxxxx','Sat 18 Jul 2009 09:30:49 +0000',19,94,0.202127659574,3,'?',?,0,0,0,0,96,0,0,0,0.828840562487,0.498648437781,0.171159437513,?,?,?,?,?,100.0,19.9572661167,100.0,19.9572661167,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1073,'http://bit.ly/3wR8nS','http://abc.az/eng/news_24_06_2009_36091.html',11,1,'2009-06-25 06:57:25','anonymous','rt @iranode mass increase in money outflow from iran http://bit.ly/3wr8ns #iranelection #neda #tehran #gr88',107,2396,'http://web.archive.org/web/20090725073721/http://abc.az/eng/news_24_06_2009_36091.html','2010-08-25 21:59:50','Wed 24 Jun 2009 22:36:11 +0000',20,44,0.454545454545,2,'Azerbaijan Business Center - Power and opposition in Iran start mass money export from country',23576,110,0,0,0,32,30,148,148,0.661662857735,0.849947909813,0.338337142265,0.0756649908458,0.0658426921959,0.757261978745,0.155158222709,0.17139376454,100.0,57.9378949359,90.0872555003,57.9378949359,90.0872555003,1.0,0.10976425999,0.289533012072,0.10976425999,0.289533012072,0,0,0.0,0.0,Relevant
1074,'http://bit.ly/gCO3L','http://www.flickr.com/photos/34016892%40N08/3656964528/',0,0,'2009-06-25 09:08:20','anonymous','neda s statue of liberty - http://bit.ly/gco3l - #iranelection #tehran - #neda #usa #gr88',89,10000000000000000000000,'?','xxxxxxxx','Wed 24 Jun 2009 12:23:18 +0000',19,55,0.345454545455,3,'?',?,1,0,0,0,121,0,0,0,0.627213395175,0.620864627902,0.372786604825,?,?,?,?,?,100.0,85.0947383044,100.0,85.0947383044,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1075,'http://ow.ly/fh4v','http://primarysources.newsvine.com/_news/2009/06/20/2951910-her-name-was-neda',15,1,'2009-06-21 13:46:29','anonymous','rt her name was neda. a must read. http://ow.ly/fh4v #neda #gr88 #iranelection #tehran #iran',92,5292,'http://web.archive.org/web/20090816151441/http://primarysources.newsvine.com/_news/2009/06/20/2951910-her-name-was-neda','2012-03-14 09:25:44','?',17,77,0.220779220779,5,'?',?,94,1,0,0,?,64,465,431,0.712986778192,0.950944979728,0.287013221808,0.0523731487354,0.052780981936,0.806222053814,0.209810847061,0.20825667124,99.8589403824,14.9335148456,11.5396221626,14.9124496866,11.5233444157,0.854275454223,0.0519230116353,0.251444112206,0.0585928559508,0.254475592413,0,0,0.0,0.0,Relevant
1076,'http://bit.ly/HCN4h','http://www.bloomberg.com/apps/news%3Fpid%3D20601087%26sid%3Daek72LgCDKWo',0,0,'2009-07-02 08:07:50','anonymous','iran says newsweek reporter  maziar bahari  confessed to unrest role http://bit.ly/hcn4h - #neda #iranelection #tehran #iran #gr88',130,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 00:04:08 +0000',19,72,0.263888888889,2,'Iran Says Newsweek Reporter Confessed to Unrest Role (Update1)  - Bloomberg',75970,0,0,0,0,48,4,11,10,0.673690128968,0.63633126801,0.326309871032,?,0.0254328631971,?,0.03491456385,?,100.0,6.52437238041,5.34947385383,6.52437238041,5.34947385383,?,?,?,?,?,0,0,0.0,0.0,Relevant
1077,'http://tinyurl.com/ldfvn7','http://www.jpost.com/servlet/Satellite%3Fcid%3D1246296541275%26pagename%3DJPost%252FJPArticle%252FShowFull',16,1,'2009-07-02 09:26:42','anonymous','rt @anniroolf - 6 mousavi supporters reportedly hanged http://tinyurl.com/ldfvn7 #iranelection #neda #tehran #gr88 #iran',120,1035,'http://web.archive.org/web/20110605094357/http://www.jpost.com/servlet/Satellite%3Fcid%3D1246296541275%26pagename%3DJPost/JPArticle/ShowFull','2012-10-23 09:25:33','?',25,106,0.235849056604,2,'?',?,5395,2196,2145,2559,?,53,277,156,0.680276165962,0.593065838229,0.319723834038,0.0306066683891,0.0,0.0197565194923,0.0,0.0678759624683,88.3322670445,65.4347678255,65.1161191444,57.8000138556,57.5185442517,?,0.0,0.0316623793431,?,?,0,0,0.0,0.0,Relevant
1078,'http://bit.ly/d7p85','http://www.myspace.com/error%3FETOID%3D0%26EC%3D404',103,1,'2009-06-25 18:51:08','anonymous','rt interview of the doctor who tried to save #neda http://bit.ly/d7p85 #iranelection #gr88 #tehran',98,2978,'http://webcitation.org/query%3Fid%3D1300059643423148','2012-12-20 00:00:00','Sun 04 Oct 2009 14:39:00 +0000',19,51,0.372549019608,1,'Myspace',46826,37765,15296,10565,0,2,153,2700,500,0.318994051456,0.975556705415,0.681005948544,0.0,0.0174441455007,0.0650876460908,0.104440732866,0.0475173932293,14.1165497188,9.266379776,54.7102516907,65.6419589812,25.8023848961,?,?,?,0.0,0.0450834817334,0,14,0.0,1.0,Relevant
1079,'http://ow.ly/j9Ln','http://tehranbureau.com/video-tehran-riots/videos-aug-5-2009/',1,1,'2009-08-05 16:49:04','anonymous','rt @tehranbureau clashes & protests reported in #tehran #iran http://ow.ly/j9ln #iranelection #gr88 #neda #sohrab #taraneh',122,84001,'http://web.archive.org/web/20091007160905/http://tehranbureau.com/video-tehran-riots/videos-aug-5-2009/','2009-10-07 16:09:05','?',17,61,0.27868852459,2,'?',?,87,0,0,0,?,14,41,38,0.667999071288,0.659204023799,0.332000928712,0.0,?,?,?,0.0361550763031,100.0,58.571344102,25.1821800673,58.571344102,25.1821800673,?,?,?,?,?,0,0,0.0,0.0,Relevant
1080,'http://tinyurl.com/nols9h','http://www.youtube.com/watch%3Fv%3DoRSQ1GbNoTU',0,0,'2009-06-21 16:27:44','anonymous','video from iran today  june 21st http://tinyurl.com/nols9h #iranelection #gr88 #tehran #neda #mousavi',101,10000000000000000000000,'?','xxxxxxxx','?',25,46,0.54347826087,1,'?',?,1241,0,0,0,?,24,186,181,0.586825870053,0.548581700664,0.413174129947,?,0.0579560630624,?,0.109422027383,?,16.6548609367,62.1023233259,56.3742424976,26.81841845,29.5433875451,?,?,?,0.0815892439831,0.138873014966,0,0,0.0,0.0,Relevant
1081,'http://bit.ly/T01Lr','http://www.youtube.com/watch%3Fv%3DBjRLucOAar4',0,0,'2009-07-22 10:45:56','anonymous','iran 2009 election (khamenei song) http://bit.ly/t01lr #iranelection #gr88 #neda #tehran rt',91,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 09:09:50 +0000',19,46,0.413043478261,1,'?',?,1354,193,111,0,1281,21,191,184,0.717540847802,0.435947098167,0.282459152198,?,0.067763235582,?,0.112610963176,?,16.6548549413,57.2044435105,51.6598376568,29.1146175354,32.2394643436,?,?,?,0.0721479105366,0.11419631657,0,0,0.0,0.0,Relevant
1082,'http://bit.ly/VzJbP','http://edition.cnn.com/2009/WORLD/meast/07/22/iran.supreme.leader.deputy/index.html%3Feref%3Dedition',0,0,'2009-07-22 19:46:00','anonymous','rt @cnni iran supreme leader seeks deputy s dismissal http://bit.ly/vzjbp #iranelection #iran #tehran #gr88 #neda',113,10000000000000000000000,'?','xxxxxxxx','Wed 22 Jul 2009 10:00:12 +0000',19,100,0.19,7,'Iran: Supreme leader seeks top deputy's dismissal - CNN.com',69774,0,0,0,0,94,1,23,23,0.712628336418,0.757620585901,0.287371663582,?,0.0644437293892,?,0.102290089915,?,11.7838298639,6.7195966057,55.5212875707,57.0238766456,21.2239852126,?,?,?,0.127688479614,0.23385815426,0,0,0.0,0.0,Relevant
1083,'http://tinyurl.com/m7ew3b','http://tinyurl.com/m7ew3b',0,0,'2009-07-22 20:42:24','anonymous','rt @thinkiran list of all 50+ cities worldwide for july 25th rallies http://tinyurl.com/m7ew3b #iran #iranelection #neda #gr88 #tehran',134,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.622902581775,0.800775351315,0.377097418225,?,0.163299316186,?,?,?,100.0,7.61691100654,100.0,7.61691100654,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1084,'http://is.gd/1dhz0','http://www.goatse.asia%3Fyoureafaggot',0,0,'2009-06-25 17:41:26','anonymous','rt dont just sit there sign petition to charge khamenei with war crimes http://is.gd/1dhz0 keep rt ing #iranelection #gr88 #neda #tehran',136,10000000000000000000000,'?','xxxxxxxx','?',18,37,0.486486486486,0,'?',?,0,0,0,0,?,0,5,4,0.466190197714,0.659800269061,0.533809802286,?,?,?,?,?,100.0,22.339726069,9.12164402748,22.339726069,9.12164402748,?,?,?,?,?,0,0,0.0,0.0,Relevant
1085,'http://bit.ly/AakNk','http://www.nypost.com/p/news/opinion/opedcolumnists/item_x7rloUD5IHSMAcl4maDHhM%3Bjsessionid%3D2735A30861EC0E54B7DC5C94EEEC7610',0,0,'2009-07-04 00:37:16','anonymous','rt @gr8rdh rt new york post ahmadinejad  a suddenly most unwelcome guest http://bit.ly/aaknk #iranelection #gr88 #iran #tehran #neda',132,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 07:16:58 +0000',19,127,0.149606299213,5,'?',?,0,0,0,0,842,0,0,0,0.601506040971,0.65903477346,0.398493959029,?,0.0678314849506,?,?,?,61.7852722708,56.8169785785,100.0,91.9587734913,61.7852722708,?,?,?,0.0747769366066,?,0,0,0.0,0.0,Relevant
1086,'http://bit.ly/IZwBu','http://www.facebook.com/note.php%3Fnote_id%3D116550737773%23/note.php%3Fnote_id%3D116552857773%26ref%3Dmf',0,0,'2009-07-23 17:32:30','anonymous','rt @farrahdouglas we solute north county times for their support of freedom. http://bit.ly/izwbu #iranelection #iran #gr88 #tehran #neda',136,10000000000000000000000,'?','xxxxxxxx','Thu 23 Jul 2009 09:26:15 +0000',19,105,0.180952380952,2,'?',?,0,0,0,0,11,0,0,0,0.747126767658,0.875509077423,0.252873232342,?,0.0423002231607,?,?,?,16.4116668441,58.9348829532,100.0,27.847118755,16.4116668441,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1087,'http://bit.ly/DUPls','http://larasetrakian.posterous.com/statement-from-the-mourning-mothers-of-iran',3,1,'2009-07-04 06:29:05','anonymous','rt @laraabcnews full statement from the mourning mothers of iran http://bit.ly/dupls #iranelection #iran #gr88 #neda #tehran',124,33509,'http://web.archive.org/web/20100108154734/http://larasetrakian.posterous.com/statement-from-the-mourning-mothers-of-iran','2010-01-08 15:47:34','Fri 03 Jul 2009 00:48:37 +0000',19,78,0.24358974359,1,'?',?,16,0,0,0,827,14,68,67,0.74660525244,0.425494819344,0.25339474756,0.0613331516057,0.0644379479418,0.666408725706,0.148090827935,0.140955407353,3.20027659851,2.88485872451,2.8998802943,90.1440433572,90.6134268409,0.680880974252,0.0811997942941,0.186612782518,0.111803398875,0.137037741966,0,0,0.0,0.0,Relevant
1088,'http://tinyurl.com/lhdqbu','http://online.wsj.com/article/SB124605649582063489.html',10,1,'2009-06-28 02:33:42','anonymous','the less we protest  the more people will die by former spanish pm http://tinyurl.com/lhdqbu #iran09 #gr88 #iranelection #neda #tehran',134,6402,'http://web.archive.org/web/20110908042024/http://online.wsj.com/article/SB124605649582063489.html','2012-11-14 20:15:22','?',25,55,0.454545454545,2,'?',?,127,2,0,0,?,12,73,71,0.51121600819,0.616660563657,0.48878399181,0.048042199585,0.0413449115297,0.693177727064,0.102698842029,0.106129537211,43.8401081735,9.5798812035,42.9777906235,4.19983028251,98.0330396388,0.898904854474,0.0770416939202,0.194469558354,0.0738092811263,0.190544587781,0,0,0.0,0.0,Relevant
1089,'http://bit.ly/aNrZd','http://www.youtube.com/watch%3Fv%3DlDbK-eyxRZY',1,1,'2009-07-04 09:19:36','anonymous','kashan univ students chanting july 2009 http://bit.ly/anrzd #iranelection #tehran #gr88 @cnn @bbc #neda #iran @cnnbrk',117,52824,'http://wayback.archive-it.org/1147/20090927213515/http://www.youtube.com/watch%3Fv%3DlDbK-eyxRZY','2009-09-27 00:00:00','Fri 03 Jul 2009 12:47:31 +0000',19,46,0.413043478261,1,'?',?,139,0,2,0,128,72,180,119,0.696981960734,0.773826227518,0.303018039266,0.0604078001655,0.0605401665902,0.33768597103,0.0909259937058,0.0958564605961,9.56163978181,3.000403573,3.13031894592,31.3795922191,32.7383065808,0.507796359634,0.081348921682,0.11383816979,0.0289885517826,0.0565183262911,0,0,0.0,0.0,Relevant
1090,'http://bit.ly/rKQAZ','http://www.youtube.com/watch%3Fv%3DgQHfPz_fYs4',0,0,'2009-06-28 07:33:03','anonymous','rt#iranelection #tribute  #youtube #library of #zenshadow s #video #montages #neda #tehran #gr88 #hotmess > http://bit.ly/rkqaz',127,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 03:30:04 +0000',19,46,0.413043478261,1,'?',?,8,3,2,0,39,8,8,7,0.594107325354,0.394273861421,0.405892674646,?,?,?,?,?,100.0,31.7715836894,86.1053063926,31.7715836894,86.1053063926,?,?,?,?,?,0,1,0.0,0.0625,Relevant
1091,'http://bit.ly/2WJBXh','http://www.washingtonpost.com/wp-dyn/content/article/2009/07/03/AR2009070301688.html%3Fhpid%3Dopinionsbox1',0,0,'2009-07-04 14:59:12','anonymous','rt @magicspin washington post -great piece  who will stand with iran?  http://bit.ly/2wjbxh #iranelection #gr88 #neda #tehran #iran',131,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 06:04:22 +0000',20,106,0.188679245283,7,'Afshin Molavi - Who Will Stand With Iranians Struggling for Freedom?',46903,23,0,0,0,118,13,83,77,0.845041141659,0.351006736693,0.154958858341,?,0.0412393049421,?,0.0668844417025,?,100.0,51.3484062777,56.831901355,51.3484062777,56.831901355,?,?,?,?,?,0,0,0.0,0.0,Relevant
1092,'http://www.zeit.de/online/2009/28/iran-opposition-haft?page=all','http://www.zeit.de/online/2009/28/iran-opposition-haft/komplettansicht',0,0,'2009-07-04 16:18:52','anonymous','prisoners of the mullah-regimehttp://www.zeit.de/online/2009/28/iran-opposition-haft?page=all #iranelection #neda #tehran #gr88 #iran',133,10000000000000000000000,'?','xxxxxxxx','?',63,70,0.9,5,'?',?,10,0,0,0,?,0,0,0,0.742463285179,0.634047380881,0.257536714821,?,0.0605940403979,?,?,?,76.2133485791,9.17291950338,100.0,12.0358436867,76.2133485791,?,?,?,0.0428598763548,?,0,0,0.0,0.0,Relevant
1093,'http://bit.ly/B5xjq','http://shooresh1917.blogspot.com/2009/06/im-ana-darvish.html',2,1,'2009-06-29 18:09:58','anonymous','rt (reviewed  seems legit) updates on iran http://bit.ly/b5xjq #iranelection #neda #gr88 #tehran',96,38966,'http://web.archive.org/web/20110827045924/http://shooresh1917.blogspot.com/2009/06/im-ana-darvish.html','2011-10-10 08:18:51','Mon 29 Jun 2009 10:04:50 +0000',19,60,0.316666666667,3,'?',?,59,0,0,0,130,4,46,46,0.590619796632,0.436348719986,0.409380203368,0.0207882687482,?,?,?,0.0280288159782,100.0,71.4154252995,76.8366591972,71.4154252995,76.8366591972,?,?,?,?,?,0,1,0.0,0.0769230769231,Relevant
1094,'http://bit.ly/rnXnd','http://www.nytimes.com/2009/07/05/world/middleeast/05iran.html%3F_r%3D1%26hp',7,1,'2009-07-06 10:41:17','anonymous','it is not over yet!  clerical leaders defy ayatollah on iran election  - http://bit.ly/rnxnd - #iranelection #neda #tehran #gr88 #iran',134,29988,'http://web.archive.org/web/20120526190105/http://www.nytimes.com/2009/07/05/world/middleeast/05iran.html%3F_r%3D1%26hp','2012-06-02 21:49:28','Sat 04 Jul 2009 16:59:01 +0000',19,76,0.25,6,'?',?,1248,0,0,0,1477,230,1480,500,0.586779627351,0.516305926071,0.413220372649,0.0654653670708,0.0336146322726,0.335167059515,0.0791290615613,0.178015448063,58.6603795599,96.1299570471,97.2819231036,56.3901976746,60.2993626036,?,0.0727392967453,0.239315059718,?,?,0,0,0.0,0.0,Relevant
1095,'http://bit.ly/AhNac','http://www.thetimes.co.ukhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fnews%252Fworld%252Fmiddleeast%252Fhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fnews%252Fworld%252Fmiddleeast%252F',0,0,'2009-07-06 12:45:40','anonymous','rt @lotfan uk times iran clerics declare election invalid http://bit.ly/ahnac #iranelection #neda #iran #tehran #gr88 @razzmichi',128,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 15:45:00 +0000',19,277,0.0685920577617,6,'The Times | UK News World News and Opinion',94946,0,0,0,0,624,0,0,0,0.701105035465,0.452805916244,0.298894964535,?,?,?,?,?,100.0,62.3807023457,100.0,62.3807023457,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1096,'http://bit.ly/18AnN4','http://www.youtube.com/watch%3Fv%3DQwj0fFWGu1s%26feature%3Drelated',0,0,'2009-07-01 21:22:35','anonymous','@greenthumbnails rt @mamapowers please rt for all the women in iran! http://bit.ly/18ann4 #iranelection #neda #iran #gr88 #tehran',129,10000000000000000000000,'?','xxxxxxxx','Tue 30 Jun 2009 15:20:25 +0000',20,66,0.30303030303,1,'?',?,17,6,0,0,266,17,34,34,0.615645085363,0.430380544908,0.384354914637,?,0.0323200060896,?,0.0291186451759,?,16.654851996,59.222130024,93.9413469204,28.1226831748,17.7289899943,?,?,?,0.0734718358371,0.0620571602838,0,0,0.0,0.0,Relevant
1097,'http://twitpic.com/bkcdt','http://twitpic.com/bkcdt',1,1,'2009-07-25 13:10:29','anonymous','rt @amnesty we want justice  we want freedom in iran. #iranelection http://twitpic.com/bkcdt #iran #tehran #gr88 #neda',118,38971,'http://wayback.archive-it.org/1035/20090802164311/http://twitpic.com/bkcdt','2009-08-02 00:00:00','?',24,24,1.0,1,'?',?,3,0,0,0,?,2,9,9,0.715308262998,0.688467805478,0.284691737002,0.0445435403187,0.055971707855,0.31912678727,0.055971707855,0.0742392338646,7.51826323137,14.2750607955,97.2536477322,52.6671188241,7.31178523862,0.449147691235,0.12632278816,0.12632278816,0.222222222222,0.166666666667,0,0,0.0,0.0,Relevant
1098,'http://bit.ly/PKlYK','http://tehranbureau.com/reformers-hold-firm-iran/',18,1,'2009-07-07 01:04:28','anonymous','rt @tehranbureau tehranbureau reformers hold firm in iran  says dreyfuss http://bit.ly/pklyk #iranelection #iran #gr88 #neda #tehran',132,761,'http://web.archive.org/web/20091114011709/http://tehranbureau.com/reformers-hold-firm-iran','2010-08-31 13:11:21','Mon 06 Jul 2009 16:24:38 +0000',19,49,0.387755102041,1,'Reformers Hold Firm - Tehran Bureau | FRONTLINE | PBS',45232,0,0,0,0,905,0,0,0,0.640509584379,0.341934626302,0.359490415621,0.0,0.0699898850053,0.0437436781283,?,?,8.66656669886,95.0970689039,100.0,9.11338992753,8.66656669886,?,?,?,0.0702208407058,?,0,0,0.0,0.0,Relevant
1099,'http://tinyurl.com/lubmoe','http://news.gooya.com/didaniha/archives/2009/06/089690.php',3,1,'2009-06-22 07:49:28','anonymous','rt pics from #tehran showing clerics among the protesters http://tinyurl.com/lubmoe #iranelection #iranrevolution #gr88 #neda',125,35712,'http://web.archive.org/web/20090622174440/http://news.gooya.com/didaniha/archives/2009/06/089690.php','2009-06-24 22:07:43','?',25,58,0.431034482759,5,'?',?,417,1,0,0,?,1,19,18,0.611388735759,0.629811693053,0.388611264241,0.0309603458414,0.0308643445379,0.763978839458,0.0663563469058,0.0748830864449,77.0121184477,58.1845500701,56.3655503302,75.5524601101,73.1904945174,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
1100,'http://is.gd/1MpPM','http://cnews.canoe.ca/CNEWS/Canada/2009/07/25/10260901-cp.html%3Fcid%3Drssnewscanada',0,0,'2009-07-25 19:33:14','anonymous','torontonians protest human rights violations in iran - http://is.gd/1mppm #iranelection #iran #tehran #gr88 #neda',113,10000000000000000000000,'?','xxxxxxxx','?',18,84,0.214285714286,6,'?',?,0,0,0,0,?,1,3,3,0.644766988027,0.844650517643,0.355233011973,?,?,?,?,?,100.0,57.4216882992,19.0914641436,57.4216882992,19.0914641436,?,?,?,?,?,0,0,0.0,0.0,Relevant
1101,'http://bit.ly/1m7E6','http://www.youtube.com/watch%3Fv%3D4pjKZrj2M1o',0,0,'2009-07-25 23:27:14','anonymous','iran  tehran 25 july  chanting from the rooftops http://bit.ly/1m7e6 #iran #iranelection #tehran #gr88 #neda',108,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 11:33:15 +0000',19,46,0.413043478261,1,'?',?,50,0,0,0,151,4,12,12,0.634867378558,0.845811806726,0.365132621442,?,?,?,?,?,100.0,57.3173674936,50.0913907967,57.3173674936,50.0913907967,?,?,?,?,?,0,0,0.0,0.0,Relevant
1102,'http://tinyurl.com/mh9sff','http://tinyurl.com/mh9sff',0,0,'2009-06-22 12:54:16','anonymous','rt collection of news items pics & video. http://tinyurl.com/mh9sff rt #iranelection #gr88 #mousavi #tehran #neda',113,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.457182709134,0.438162236444,0.542817290866,?,0.125656172488,?,?,?,100.0,10.8662707737,100.0,10.8662707737,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1103,'http://bit.ly/YVnaE','http://www.youtube.com/watch%3Fv%3DhuDlhI6xx_s',0,0,'2009-07-08 22:22:59','anonymous','this video slideshow by iranian-american brandon kelly moves & inspires me http://bit.ly/yvnae #iranelection #gr88 #neda #iran #tehran rt',137,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 13:20:36 +0000',19,46,0.413043478261,1,'?',?,75,0,0,1,137,0,26,26,0.68551204946,0.411436633228,0.31448795054,?,?,?,?,?,100.0,61.7064788129,53.4606761888,61.7064788129,53.4606761888,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
1104,'http://bit.ly/s6vAU','http://www.independent.co.uk/news/world/middle-east/world-focus-as-iran-protests-go-global-the-regime-reacts-1762064.html',1,1,'2009-07-27 19:31:25','anonymous','rt @bantrybay the independent as iran protests go global  the regime reacts http://bit.ly/s6vau #iranelection #iran #tehran #neda #gr88',135,11356,'http://web.archive.org/web/20090728224041/http://www.independent.co.uk/news/world/middle-east/world-focus-as-iran-protests-go-global-the-regime-reacts-1762064.html','2009-07-28 22:40:41','Sun 26 Jul 2009 16:08:46 +0000',19,121,0.157024793388,4,'?',?,72,0,0,0,646,9,46,45,0.67304729021,0.782855075947,0.32695270979,0.0612145757015,?,?,?,0.13047768526,99.9998624158,14.6946194463,17.037200076,14.6946396638,17.0372235166,0.704252146154,0.0660818600455,0.192906284581,0.0618085220543,0.159810800223,0,0,0.0,0.0,Relevant
1105,'http://bit.ly/HPX6K','http://www.washingtoninstitute.org/policy-analysis/view/militarization-of-the-iranian-judiciary',1,1,'2009-08-14 01:23:52','anonymous','must read washington institute  militarization of the iranian judiciary http://bit.ly/hpx6k #iranelection #iran #tehran #neda #gr88',131,2301,'http://web.archive.org/web/20120925020213/http://www.washingtoninstitute.org/policy-analysis/view/militarization-of-the-iranian-judiciary','2012-09-25 02:02:13','Thu 13 Aug 2009 11:42:29 +0000',19,95,0.2,3,'Militarization of the Iranian Judiciary - The Washington Institute for Near East Policy',27061,0,0,0,0,112,0,0,0,0.723423373975,0.619154911156,0.276576626025,0.0717842536078,0.0744387368319,0.930525508147,?,?,100.0,4.7422968359,2.41657843135,4.7422968359,2.41657843135,1.0,0.09396184773,?,0.09396184773,?,0,0,0.0,0.0,Relevant
1106,'http://bit.ly/T0RRD','http://hosted.ap.org/dynamic/stories/M/ML_IRAN_ELECTION%3FSITE%3DWIMAR%26SECTION%3DHOME%26TEMPLATE%3DDEFAULT',0,0,'2009-07-09 07:35:57','anonymous','tehran governor new protests will be smashed http://bit.ly/t0rrd #iran #iranelection #gr88 #neda #tehran',104,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 23:34:44 +0000',19,108,0.175925925926,4,'?',?,5,0,0,0,200,0,0,0,0.686943907802,0.435584493961,0.313056092198,?,?,?,?,?,8.75498368031,50.5784052572,100.0,17.309726623,8.75498368031,?,?,?,0.0591312395989,?,0,0,0.0,0.0,Relevant
1107,'http://bit.ly/14fmAc','http://indiatoday.intoday.in/Story/53622/Latest%20Headlines/Iran%27s%20pursuit%20of%20nuclear%20weapons%20futile%3A%20Clinton.html',0,0,'2009-07-26 15:44:11','anonymous','iran s pursuit of nukes futile clinton http://bit.ly/14fmac #iranelection #iran #tehran #gr88 #neda',99,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 07:41:39 +0000',20,130,0.153846153846,4,'?',?,0,0,0,0,13,0,0,0,0.574253682732,0.70176646709,0.425746317268,?,?,?,?,?,8.68773960817,6.4293894163,100.0,74.005319062,8.68773960817,?,?,?,0.155043418237,?,0,0,0.0,0.0,Relevant
1108,'http://bit.ly/DJ36F','http://www.youtube.com/watch%3Fv%3DgqeY5tUhREo',0,0,'2009-07-09 08:08:21','anonymous','rt @ukeeprunninftw iran tehran 5 july 09 night chants  allah o akbar http://bit.ly/dj36f #iran #iranelection #gr88 #tehran #neda',128,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 07:26:34 +0000',19,46,0.413043478261,1,'?',?,35,0,0,0,438,3,18,18,0.649319949033,0.717153968959,0.350680050967,?,?,?,?,?,100.0,32.1102245714,94.3258892281,32.1102245714,94.3258892281,?,?,?,?,?,0,0,0.0,0.0,Relevant
1109,'http://bit.ly/UD1Zx','http://www.youtube.com/watch%3Fv%3Di9i4FZ8iSQI',0,0,'2009-07-26 15:58:34','anonymous','must hear!!!! george galloway on iran http://bit.ly/ud1zx #iranelection #iran #neda #gr88 @nytimes #tehran',106,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 07:58:35 +0000',19,46,0.413043478261,1,'?',?,4,0,0,0,19,0,0,0,0.661917243911,0.627810351027,0.338082756089,?,?,?,?,?,100.0,56.3775109345,100.0,56.3775109345,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1110,'http://bit.ly/SAHBz','http://iran-aktuell.de/category/veranstaltungenbln/berlin/',5,1,'2009-07-03 05:20:23','anonymous','dortmund  germany protest sat  7/4  1300  reinoldikirche (town center)  http://bit.ly/sahbz #iranelection #gr88 #neda #tehran rt rt rt',134,3666,'http://web.archive.org/web/20090727062129/http://iran-aktuell.de/category/veranstaltungenbln/berlin','2012-06-02 21:49:37','Wed 01 Jul 2009 22:20:47 +0000',19,58,0.327586206897,3,'?',?,0,0,0,0,45,0,9,9,0.476643379346,0.795529353004,0.523356620654,0.0416506008605,?,?,?,0.0891763290742,33.9889439795,71.0429679767,49.126614849,24.146754587,69.1864157218,?,0.0196267167995,0.086255536689,?,?,0,0,0.0,0.0,Relevant
1111,'http://bit.ly/1bCEfZ','http://www.thedailybeast.com/blogs-and-stories/2009-06-25/a-deal-to-save-iran/%3Fcid%3Dhp%253Amainpromo2',0,0,'2009-06-27 11:36:53','anonymous','rt compromise possibly reached for iran run-off election? http://bit.ly/1bcefz #iranelection #gr88 #tehran #neda #tehran #moussavi #iran09',138,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 12:32:45 +0000',20,104,0.192307692308,4,'A Deal to Save Iran? - The Daily Beast',51728,0,0,0,0,2028,0,0,0,0.628119816419,0.4242868856,0.371880183581,?,0.0435560928104,?,?,?,8.66332400827,21.4625902185,100.0,40.3647645511,8.66332400827,?,?,?,0.0888336318148,?,0,0,0.0,0.0,Relevant
1112,'http://bit.ly/24yLU','http://www.scoopler.com/search/%23%2523iranelection',0,0,'2009-07-29 22:30:20','anonymous','twitter live feed for #iranelection http://bit.ly/24ylu #gr88 #neda  #tehran .',79,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 16:46:41 +0000',19,51,0.372549019608,2,'?',?,0,0,0,0,157,0,5,5,0.586762700102,0.563214943859,0.413237299898,?,?,?,?,?,100.0,58.5265160268,20.5558422574,58.5265160268,20.5558422574,?,?,?,?,?,0,0,0.0,0.0,Relevant
1113,'http://bit.ly/QQZKL','http://www.youtube.com/watch%3Fv%3D85EaZIjen68',8,1,'2009-07-05 03:46:17','anonymous','universal declaration of #humanrights in farsi http://bit.ly/qqzkl rt #iranelection #iran #neda #gr88 #tehran #news',115,32466,'http://web.archive.org/web/20091124124723/http://www.youtube.com/watch%3Fv%3D85EaZIjen68','2009-12-19 20:26:10','Mon 15 Jun 2009 11:06:03 +0000',19,46,0.413043478261,1,'?',?,5271,2600,534,7,670,62,272,268,0.691586336744,0.418553876885,0.308413663256,0.0400133400037,0.0404651319111,0.254717750641,0.0897874273725,0.0821167955171,88.5755522813,26.2101470068,28.5331997303,29.590723774,32.2134031292,0.397236015379,0.125244858217,0.108465228909,0.0975900072949,0.0773517055864,0,0,0.0,0.0,Relevant
1114,'http://farrid.20m.com/sr.html','http://farrid.20m.com/sr.html',34,1,'2009-06-23 06:38:15','anonymous','please rt http://farrid.20m.com/sr.html #iran #iranelection #gr88 #cnn #cnnfail #nprwin #foxnews #bbc #tehran #neda',115,3143,'http://web.archive.org/web/20081026054552/http://farrid.20m.com/sr.html','2012-02-04 12:21:38','?',29,29,1.0,1,'?',?,3,0,0,0,?,6,13,13,0.623097719666,0.656058432818,0.376902280334,0.0476505729768,?,?,?,0.0907013155437,52.4104631956,89.1695320786,91.9321033737,58.7762007648,57.0099685227,?,0.035957325998,0.0923988604211,?,?,0,0,0.0,0.0,Relevant
1115,'http://bit.ly/pXTjH','http://www.bultannews.com/pages/%3Fcid%3D14164',0,0,'2009-06-23 07:06:47','anonymous','please hack these sites http://bit.ly/pxtjh and http://gerdab.ir they are exposing protesters #iranelection #iran #gr88 #neda #tehran',133,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 23:50:29 +0000',19,46,0.413043478261,2,'?',?,147,0,0,0,4562,62,765,500,0.582984959412,0.619333834002,0.417015040588,?,?,?,?,?,100.0,6.7380454135,31.4382936497,6.7380454135,31.4382936497,?,?,?,?,?,0,0,0.0,0.0,Relevant
1116,'http://bit.ly/NPGy7','http://www.youtube.com/watch%3Fv%3DiOkSmagc-T4',0,0,'2009-07-27 20:24:02','anonymous','rt @tntiran rt @dadashiii #iranelection dear hackers pls flag and clean up this filth http://bit.ly/npgy7 #iran #gr88 #neda #tehran',131,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 20:04:50 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,361,5,26,26,0.626282742683,0.208681718481,0.373717257317,?,?,?,?,?,100.0,58.1799576182,56.3902523052,58.1799576182,56.3902523052,?,?,?,?,?,0,0,0.0,0.0,Relevant
1117,'http://bit.ly/invCn','http://www.youtube.com/watch%3Fv%3DT5A_doCC3mg',0,0,'2009-07-27 21:46:05','anonymous','rt @fraudelection video plz rt  another basij identified  http://bit.ly/invcn #iran #iranelection #tehran #neda #gr88 #cnn #nbc',127,10000000000000000000000,'?','xxxxxxxx','Mon 27 Jul 2009 11:37:07 +0000',19,46,0.413043478261,1,'?',?,51,0,0,0,397,4,20,20,0.567117794619,0.478576222236,0.432882205381,?,0.0389798275904,?,0.0855657746207,?,16.6548519494,33.1967423792,24.6608748726,50.1701394648,67.5355275733,?,?,?,0.0454310850424,0.209426954146,0,0,0.0,0.0,Relevant
1118,'http://bit.ly/16vSum','http://asert.arbornetworks.com/2009/06/a-deeper-look-at-the-iranian-firewall/',30,1,'2009-07-11 12:44:13','anonymous','rt @eowyn9 #iranelection deeper look at iranian firewall - interesting. http://bit.ly/16vsum #iran #tehran #neda #gr88',118,4320,'http://web.archive.org/web/20101231135613/http://asert.arbornetworks.com/2009/06/a-deeper-look-at-the-iranian-firewall/','2012-11-15 07:53:25','Thu 18 Jun 2009 19:48:40 +0000',20,77,0.25974025974,3,'A Deeper Look at The Iranian Firewall | DDoS and Security Reports | Arbor Networks Security Blog',83387,0,0,0,0,1245,40,258,243,0.784920283502,0.00355196752619,0.215079716498,0.0619057670736,0.0646829521398,0.872892296322,0.22663828169,0.221460127098,92.6578852613,9.64649995048,23.5415601406,10.4108786028,25.4069689528,0.957882441368,0.0973670225418,0.271647560167,0.0956797325016,0.272680327676,0,1,0.0,0.0666666666667,Relevant
1119,'http://www.charlierose.com/','http://www.charlierose.com/',1775,1,'2009-07-28 04:34:10','anonymous','http://www.charlierose.com/... #iranelection #iran #neda #gr88 #tehran',70,73,'http://web.archive.org/web/20040825043257/http://www.charlierose.com/','2013-01-15 12:18:35','?',27,27,1.0,0,'?',?,5886,3298,4442,114,?,544,3316,500,0.620609205304,0.532729863577,0.379390794696,0.15,0.0368604890387,0.213790836425,0.103975048982,0.048304589154,51.8789810441,57.8118364507,68.9428259369,89.7376458337,75.2492813272,?,?,?,0.0,0.0244120371255,0,47,0.0,7.83333333333,Relevant
1120,'http://bit.ly/6hAoI','http://www.youtube.com/watch%3Fv%3DZecgiAd4urQ',1,1,'2009-07-11 20:58:17','anonymous','madona and iran s green wave http://bit.ly/6haoi #iranelection #iran #tehran #gr88 #neda',88,10903,'http://wayback.archive-it.org/1147/20090927203745/http://www.youtube.com/watch%3Fv%3DZecgiAd4urQ','2009-09-27 00:00:00','Thu 09 Jul 2009 18:17:36 +0000',19,46,0.413043478261,1,'?',?,3995,2,10,0,596,26,148,132,0.543654210319,0.305587408597,0.456345789681,0.0370828466242,0.0452640872907,0.282791687842,0.0862352901199,0.0921605145268,89.1493574874,51.1776102491,18.2426477339,45.6245107145,20.4630165018,0.434892415594,0.0,0.0754335747186,0.0287242494811,0.0766331918175,0,1,0.0,0.0833333333333,Relevant
1121,'http://bit.ly/KB4SX','http://protests.sharearchy.com/268/Sweden-Malmo-Protest-4-Iran-Gustav-Adolfs-torg-',0,0,'2009-07-09 04:33:43','anonymous','malmo  sweden protest thurs  7/9  1800-2000  gustav adolfs torg  http://bit.ly/kb4sx #18tir #iranelection #gr88 #tehran #neda rt rt rt',134,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 20:32:59 +0000',19,82,0.231707317073,2,'?',?,0,0,0,0,5,0,5,5,0.484830048097,0.721386559441,0.515169951903,?,?,?,?,?,100.0,11.3064835851,69.5188563211,11.3064835851,69.5188563211,?,?,?,?,?,0,0,0.0,0.0,Relevant
1122,'http://tinyurl.com/nbymsc','http://tinyurl.com/nbymsc',0,0,'2009-07-09 06:04:00','anonymous','a counter-coup against the supreme leaders son mojtaba? http://tinyurl.com/nbymsc #iranelection #neda #gr88 #tehran please rt',126,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.746862043373,0.959956178674,0.253137956627,?,0.0888231183369,?,?,?,100.0,8.58732174511,100.0,8.58732174511,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1123,'http://tinyurl.com/mostal','http://www.thememriblog.org/blog_personal/en/17588.htm',0,0,'2009-06-24 16:59:30','anonymous','rt @memrireports cartoon in lebanese daily iran shackled by clerics - http://tinyurl.com/mostal #iran #iranelection #neda #gr88 #tehran',135,10000000000000000000000,'?','xxxxxxxx','?',25,54,0.462962962963,3,'?',?,0,0,0,0,?,1,2,2,0.562573882164,0.731817904459,0.437426117836,?,0.0966457754072,?,0.0966457754072,?,25.3087645607,56.8171034752,6.95414563342,44.5442710254,27.4772228282,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
1124,'http://bit.ly/12tOtt','http://news.yahoo.com/s/nm/20090728/wl_nm/us_iran_khamenei_order/',0,0,'2009-07-28 13:07:18','anonymous','rt @bantrybay reuters iran s khamenei orders closure of detention center http://bit.ly/12tott #iranelection #iran #tehran #neda #gr88',133,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 05:06:32 +0000',20,65,0.307692307692,5,'?',?,0,0,0,0,20,0,0,0,0.718264254782,0.340794878986,0.281735745218,?,?,?,?,?,100.0,6.42976817963,100.0,6.42976817963,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1125,'http://bit.ly/zgfe2','http://www.facebook.com/ext/share.php%3Fsid%3D216388110458%26h%3Dg1jRE%26u%3DZi8B5%26ref%3Dmf',0,0,'2009-07-28 14:55:51','anonymous','rt @onlymehdi breaking shadi sadr is released. #iran #iranelection #iranwomen http://bit.ly/zgfe2 (via @womenofiran) #gr88 #neda #tehran',136,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 06:40:06 +0000',19,93,0.204301075269,2,'?',?,0,0,0,0,149,0,0,0,0.672482262738,0.761766122948,0.327517737262,?,0.021090054351,?,?,?,100.0,58.1353227352,100.0,58.1353227352,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1126,'http://bit.ly/Iweuq','http://www.youtube.com/watch%3Fv%3DpaRRGyLgtpU',0,0,'2009-08-25 07:45:11','anonymous','rt m.sazegara | mohsen sazegara tuesday 3 shahrivar 1388 mohsen saz.. http://bit.ly/iweuq #iranelection #tehran #iran #neda #gr88',129,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 23:04:08 +0000',19,46,0.413043478261,1,'?',?,157,0,0,0,14,2,12,12,0.573972507443,0.467184452434,0.426027492557,?,0.0540416280866,?,0.0592909245767,?,16.654851996,9.74971486182,66.5459263808,58.5397868691,25.0276055978,?,?,?,0.105409255339,0.106752102537,0,0,0.0,0.0,Relevant
1127,'http://parlemannews.com/?n=','http://parlemannews.com/%3Fn%3D',0,0,'2009-07-12 11:04:23','anonymous','rt @iranbaan mousavi s office shut down w/ warrant. http://parlemannews.com/?n=... #iranelection #tehran #iran #neda #sorhab #gr88',130,10000000000000000000000,'?','xxxxxxxx','?',27,31,0.870967741935,1,'?',?,0,0,0,0,?,17,85,84,0.44574783086,0.624041857049,0.55425216914,?,0.0483933918496,?,0.0194129016366,?,100.0,31.8234542507,25.5643050305,31.8234542507,25.5643050305,?,?,?,?,?,0,0,0.0,0.0,Relevant
1128,'http://bit.ly/AWwuL','http://www.roozonline.com/english/news/newsitem/article/2009/july/29//armed-agents-positioned-across-tv-station.html',0,0,'2009-07-29 02:14:28','anonymous','rt @bantrybay armed agents positioned across tv station http://bit.ly/awwul #iranelection #iran #tehran #neda #gr88 --large demo today',134,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 18:09:18 +0000',19,116,0.163793103448,9,'?',?,9,0,0,0,66,0,1,1,0.625031695484,0.573962444379,0.374968304516,?,?,?,?,?,100.0,36.1252790505,60.3400749579,36.1252790505,60.3400749579,?,?,?,?,?,0,0,0.0,0.0,Relevant
1129,'http://is.gd/1w6im','http://is.gd/1w6im',0,0,'2009-07-12 17:16:44','anonymous','rt@gr8rdhrt@lissnup http://is.gd/1w6im practicaladvice 4supporters of #iranelection plz sendme addtnl ideas #gr88 #iran #tehran #neda #nir',138,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.628723500118,0.497322965698,0.371276499882,?,0.0515710623129,?,?,?,11.9761397363,52.2355170137,100.0,22.9271967063,11.9761397363,?,?,?,0.0589255650989,?,0,0,0.0,0.0,Relevant
1130,'http://bit.ly/VJpRE','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DAuraHyun-Jul-19%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252FGreen-bracelet-wristband-WHERE-IS-MY-VOTE-iranelection_W0QQitemZ170358819531QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-07-19 13:21:39','anonymous','#iranelection #greenrevolution #iranelection #neda #iranelection #gr88 #iranelection #tehran #iranelection #iran.. http://bit.ly/vjpre',134,10000000000000000000000,'?','xxxxxxxx','Sun 19 Jul 2009 05:21:39 +0000',19,299,0.0635451505017,4,'Green bracelet wristband WHERE IS MY VOTE iranelection | eBay',134423,0,0,0,0,3,0,0,0,0.642758218031,0.421543119334,0.357241781969,?,0.0181071492085,?,?,?,15.4522824508,50.9701299658,100.0,30.3163489305,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1131,'http://bit.ly/peiTx','http://www.guardian.co.uk/world/2009/jun/28/uk-embassy-tehran-arrests',2,1,'2009-06-28 19:47:43','anonymous','rt uk demands release of iranian embassy staff http://bit.ly/peitx #iranelection #gr88 #neda #tehran',100,36433,'http://web.archive.org/web/20090701055456/http://www.guardian.co.uk/world/2009/jun/28/uk-embassy-tehran-arrests','2009-07-01 05:54:56','Sun 28 Jun 2009 04:22:32 +0000',19,69,0.275362318841,5,'Iran arrests UK embassy staff | World news | guardian.co.uk',125665,21,0,0,0,344,13,41,36,0.738542297336,0.729900561439,0.261457702664,0.0582145429907,0.0449744796342,0.463786077089,0.0834622326112,0.0913776824932,99.9998624479,94.3893509082,12.2837109382,94.3894807429,12.2836940417,0.923380516877,0.0917662935482,0.152321221062,0.10434983895,0.148464361605,0,0,0.0,0.0,Relevant
1132,'http://is.gd/1xl6r','http://www.payvand.com/news/09/jul/1121.html',3,1,'2009-07-13 17:15:25','anonymous','payvandnewsopen letter to media=violation civil rights #iran http://is.gd/1xl6r #iranelection #tehran #iran #gr88 #neda @oxfordgirl',131,22157,'http://web.archive.org/web/20090714232442/http://www.payvand.com/news/09/jul/1121.html','2009-09-02 12:39:52','?',18,44,0.409090909091,4,'?',?,10,0,0,0,?,3,9,9,0.634750515667,0.934409380371,0.365249484333,0.0873636008524,0.0778498944162,0.734951089918,0.117252533471,0.139321556286,91.7860270889,82.9294214435,97.813987863,76.1176212308,93.8373223444,0.951189731211,0.355409326655,0.330623261267,0.338061701891,0.314485451017,0,0,0.0,0.0,Relevant
1133,'http://fa.wordpress.com/','http://fa.wordpress.com/',203,1,'2009-11-08 08:00:34','anonymous','word press templet for blog in farsi http://fa.wordpress.com/ #iranelection #iran #neda #gr88 #tehran rt rt rt',110,282,'http://web.archive.org/web/20071008075552/http://fa.wordpress.com/','2013-01-16 11:51:34','?',24,24,1.0,0,'?',?,0,0,0,0,?,2,7,7,0.660087782882,0.728203656342,0.339912217118,0.0569802882298,0.0494928225764,0.390867979985,0.041265630706,0.0494879739041,95.3117147827,71.3624455756,52.5543719486,74.8726908736,55.1394674499,0.0,0.0,0.0,0.188982236505,0.13130643286,0,0,0.0,0.0,Relevant
1134,'http://bit.ly/j98Zs','http://www.4shared.com/file/120223575/9de64e08/fasle4.html',0,0,'2009-07-27 12:19:21','anonymous','rt @khazelton mousavi s new msg http://bit.ly/j98zs (farsi) pls rt rt #iranelection #neda #gr88 #tehran can any1 give brief eng summary?',136,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 21:28:45 +0000',19,58,0.327586206897,4,'fasle4 - Download - 4shared - Mousavi Facebook',143499,0,0,0,0,108,8,16,16,0.734140890012,0.282314381052,0.265859109988,?,0.0226597074285,?,0.0295446438338,?,16.2700040772,7.39870799724,63.6152050913,45.4745306893,25.5756529494,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
1135,'http://bit.ly/1341Hc','http://docs.google.comhttps%3A//docs.google.com/document/pub%3Fid%3D11RT2JiCTc4AHsF1BX-hANW4Wp40UAWS295JPkJESmpYhttps%3A//docs.google.com/View%3Fid%3Ddhhx4sv9_587zxqxwjb',0,0,'2009-06-26 14:09:34','anonymous','rt a very good read !!iranian uprising tactics must be changed new strategies http://bit.ly/1341hc #iranelection #iran #tehran #neda #gr88',138,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 05:10:07 +0000',20,169,0.118343195266,7,'?',?,0,0,0,0,346,0,0,0,0.773506513108,0.155362929431,0.226493486892,?,?,?,?,?,100.0,58.1845464245,100.0,58.1845464245,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1136,'http://bit.ly/RIfNM','http://www.kptm.com/Global/story.asp%3FS%3D10803029',0,0,'2009-07-28 14:58:23','anonymous','wanted unused usb thumb drives for iran (includes translator)- http://bit.ly/rifnm - #iranelection #gr88 #tehran #neda',118,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 06:52:42 +0000',19,51,0.372549019608,2,'Wanted: Unused USB Thumb Drives for Iran - FOX 42: Omaha News Sports and Weather; kptm.com |',55930,0,0,0,0,4,0,0,0,0.623105440362,0.641318188488,0.376894559638,?,0.0779237207907,?,?,?,100.0,82.3509219287,100.0,82.3509219287,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1137,'http://bit.ly/3cjxJt','http://www.zazzle.com/wewontbackdowntshirtsandetc%2Bgifts%3Fst%3Ddate_created',0,0,'2009-06-26 15:11:23','anonymous','we won t back down http://bit.ly/3cjxjt #iranelection #iran #tehran #neda #gr88',79,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 18:04:19 +0000',20,77,0.25974025974,1,'?',?,2023,594,690,0,34,0,0,0,0.484981895965,0.340553920731,0.515018104035,?,0.00777075609075,?,?,?,87.4378970486,56.7651073629,100.0,64.9204856006,87.4378970486,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1138,'http://bit.ly/Y5oLk','http://www.life.com/image/first/in-gallery/28782/eyewitness-from-tehrans-streets',6,1,'2009-07-30 01:53:43','anonymous','rt @iranrevol lifemagazn pix of #tehran protests http://bit.ly/y5olk #iranelection #iran #gr88 #neda (via @screwthemullahs @iranpr)',131,4020,'http://web.archive.org/web/20121107030043/http://www.life.com/image/first/in-gallery/28782/eyewitness-from-tehrans-streets','2012-11-07 03:00:43','Sat 20 Jun 2009 09:25:25 +0000',19,80,0.2375,5,'LIFE',50849,1794,1256,849,0,15663,0,0,0,0.694200044114,0.606278942951,0.305799955886,0.00767868896042,0.0154968931843,0.776804730034,?,?,80.7114723654,86.5323745795,71.4768328676,69.8415535958,57.6900042076,0.246564483787,0.0,?,0.0490290337845,?,0,0,0.0,0.0,Relevant
1139,'http://tiny.cc/htHkI','http://www.ipetitions.com/petition/denyan/index.html',2,1,'2009-07-31 12:57:38','anonymous','http://tiny.cc/hthki sign petition to deny #ahmadi a visum for the #un general assembly. #iranelection #tehran #gr88 #neda rt rt rt!',132,12445,'http://web.archive.org/web/20091025162503/http://www.ipetitions.com/petition/denyan/index.html','2009-12-26 03:58:20','?',20,52,0.384615384615,3,'?',?,7,0,0,0,?,0,0,0,0.552837427705,0.298496205309,0.447162572295,0.0890086243645,0.0743522395645,0.602972473432,?,?,95.683452828,96.5641805261,8.65885330849,99.0879354091,9.0494783085,0.942960050275,0.0949157995752,?,0.116059586361,?,0,0,0.0,0.0,Relevant
1140,'http://is.gd/1LZsr','http://www.humanrights-geneva.info/Repression-of-free-expression-in%2C4750',1,1,'2009-07-25 16:13:01','anonymous','human rights tribune>>repression of free expression in #iran condemned http://is.gd/1lzsr #iranelection #gr88 #tehran #neda',123,62813,'http://web.archive.org/web/20090729093954/http://www.humanrights-geneva.info/Repression-of-free-expression-in%2C4750','2009-07-29 09:39:54','?',18,74,0.243243243243,1,'?',?,3,0,0,0,?,0,0,0,0.740076624742,0.75472845114,0.259923375258,0.104799696501,0.0376621788577,0.15393241164,?,?,8.86159255014,88.019881388,8.86159255014,7.79996325171,100.0,?,0.141421356237,?,?,?,0,0,0.0,0.0,Relevant
1141,'http://bit.ly/VI3Jc','http://shooresh1917.blogspot.com/2009/07/last-updates_14.html',2,1,'2009-07-14 04:19:21','anonymous','rt @bistoon lastest updates (earlier today)... http://bit.ly/vi3jc #iranelection #iran #sohrab #gr88 #neda #tehran',114,29492,'http://web.archive.org/web/20111215123053/http://shooresh1917.blogspot.com/2009/07/last-updates_14.html','2011-12-15 12:30:53','Mon 13 Jul 2009 13:50:18 +0000',19,61,0.311475409836,3,'?',?,56,0,0,0,146,0,15,14,0.648637941867,0.269603622215,0.351362058133,0.0183865782838,?,?,?,0.0242785680243,100.0,56.5243780789,62.9820147708,56.5243780789,62.9820147708,?,?,?,?,?,0,0,0.0,0.0,Relevant
1142,'http://ow.ly/fXaF','http://www.youtube.com/watch%3Fv%3DTvOx4avw8WY%26eurl%3Dhttp%253A%252F%252Fgatewaypundit%252Eblogspot%252Ecom%252F2009%252F06%252Fawesome%252Diranian%252Dprotesters%252Dproduce%252Ehtml%26feature%3Dplayer_embedded',0,0,'2009-06-26 23:34:52','anonymous','rt @broncs good video iranian freedom fighters adopt  beat it  - http://ow.ly/fxaf #iran #gr88 #iranelection #neda #tehran',122,10000000000000000000000,'?','xxxxxxxx','?',17,213,0.0798122065728,1,'?',?,0,0,0,0,?,111,812,500,0.781598343659,0.137367995716,0.218401656341,?,?,?,?,?,100.0,57.0305893211,50.1949713688,57.0305893211,50.1949713688,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
1143,'http://bit.ly/146uwU','http://www.nytimes.com/2009/06/23/world/europe/23france.html%3Fsrc%3Dtwt%26twt%3Dnytimes',0,0,'2009-06-23 13:58:06','anonymous','rt @nytimes sarkozy backs drive to eliminate the burqa http://bit.ly/146uwu #iranelection #iran #tehran #gr88 #neda...please rt and discuss',139,10000000000000000000000,'?','xxxxxxxx','Tue 23 Jun 2009 04:00:17 +0000',20,88,0.227272727273,6,'?',?,229,2,13,0,1643,15,139,127,0.587231068814,0.680780114269,0.412768931186,?,0.0473631733463,?,0.0862510076333,?,100.0,8.97188923975,60.5193711067,8.97188923975,60.5193711067,?,?,?,?,?,0,0,0.0,0.0,Relevant
1144,'http://www.zazzle.com/927094416','http://www.zazzle.com/gifts',1911,1,'2009-06-27 15:20:37','anonymous',' stand with neda s iran  iran election designs http://www.zazzle.com/927094416 #iranelection #iran #tehran #neda #gr88',118,34,'http://web.archive.org/web/20100913152111/http://www.zazzle.com/gifts','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2023,594,690,0,?,574,5737,500,0.666754090223,0.463916475182,0.333245909777,0.0396545277677,0.0197019953418,0.206018768206,0.0862027581075,0.122841061145,12.0613271835,15.0539848827,63.469601131,80.1204948555,7.65527625447,0.370991116608,0.108306072215,0.0704309682953,0.0778498944162,0.0623082439017,0,2,0.0,0.125,Relevant
1145,'http://bit.ly/XLwEg','http://reinikainen.co.uk/2009/06/iranelection-cyberwar-guide-for-beginners/',88,1,'2009-06-24 06:27:55','anonymous','rt @reinikainen #iranelection cyberwar 101 - a guide for beginners http://bit.ly/xlweg #gr88#iranelection#neda#gr88#tehran#iran#persiankiwi',139,854,'http://web.archive.org/web/20120604064209/http://reinikainen.co.uk/2009/06/iranelection-cyberwar-guide-for-beginners/','2012-11-22 19:05:15','Tue 16 Jun 2009 01:32:40 +0000',19,75,0.253333333333,3,'#iranelection cyberwar guide for beginners | Networked Culture',82709,439,0,1,0,1730,257,1319,500,0.741637655905,0.419082024909,0.258362344095,0.0843149140979,0.0841158231138,0.978339825351,0.146281033368,0.146568931763,99.9999993979,62.7364311428,97.6653852267,62.7364307651,97.6653846386,0.963939607322,0.161690416691,0.196279769823,0.182499098772,0.193630047218,0,0,0.0,0.0,Relevant
1146,'http://www.zazzle.com/927094933','http://www.zazzle.com/gifts',1911,1,'2009-06-27 15:31:50','anonymous',' neda soltan  iran election designs http://www.zazzle.com/927094933 #iranelection #iran #tehran #neda #gr88',107,32,'http://web.archive.org/web/20110202153222/http://www.zazzle.com/gifts','2013-01-14 03:27:37','?',31,27,1.14814814815,1,'?',?,2023,594,690,0,?,574,5737,500,0.633899248117,0.532729863577,0.366100751883,0.0349028977807,0.0197019953418,0.230604707698,0.0862027581075,0.118579612815,71.1364568758,91.7575595662,10.7613966041,65.273076791,7.65527625447,0.487088187047,0.103417537999,0.0620787468276,0.0778498944162,0.0623082439017,0,2,0.0,0.153846153846,Relevant
1147,'http://bit.ly/UOOb4','http://www2.macleans.ca/2009/07/12/new-rules-of-engagement/',8,1,'2009-07-16 07:17:13','anonymous','rt how can obama pursue diplomacy with iran if its leader is illegitimate? http://bit.ly/uoob4 rt #iranelection #neda#tehran#gr88',129,1696,'http://web.archive.org/web/20110125074529/http://www2.macleans.ca/2009/07/12/new-rules-of-engagement/','2011-08-12 11:17:55','Tue 14 Jul 2009 09:16:17 +0000',19,59,0.322033898305,4,'New rules of engagement - World - Macleans.ca',62277,0,0,0,0,50,4,12,12,0.622349209835,0.38331719511,0.377650790165,0.0520810817483,0.0560318070783,0.662314960502,0.0942088331291,0.0787926415093,47.0538717938,34.2514578216,80.5403081093,16.1166370509,58.4227610975,0.845888622615,0.106873342897,0.133045289098,0.104595272074,0.126592420885,0,0,0.0,0.0,Relevant
1148,'http://tr.im/swCk','http://tr.im/404',0,0,'2009-07-16 06:35:47','anonymous','i hope so @usa4freedom -mousavi vows protesters blood will not be in vain! http://tr.im/swck #iranelection #gr88 #neda #sohrab #iran #tehran',140,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.401304123935,0.373173580132,0.598695876065,?,0.0634201992206,?,0.0551112768479,?,11.8111885305,0.46971693264,51.7024553766,3.97688117017,22.8445408335,?,?,?,0.121267812518,0.0359558732648,0,0,0.0,0.0,Relevant
1149,'http://bit.ly/DQoRN','http://www.latimes.com/news/nationworld/world/la-fg-iran-calculus28-2009jun28%2C0%2C2507807.story',2,1,'2009-06-28 09:04:46','anonymous','rt latimes in #iran  the protests have quieted  but the protesters are simmering. http://bit.ly/dqorn #tehran #neda #iranelection #gr88',135,39613,'http://web.archive.org/web/20090629200459/http://www.latimes.com/news/nationworld/world/la-fg-iran-calculus28-2009jun28%2C0%2C2507807.story','2009-07-01 05:51:37','Sat 27 Jun 2009 16:06:13 +0000',19,97,0.19587628866,4,'In Iran the protests have quieted but the protesters are simmering - Los Angeles Times',87652,0,0,0,0,164,0,0,0,0.609244292239,0.416711540841,0.390755707761,0.0626147562017,0.0684455177153,0.495630991981,?,?,27.8831697636,15.2014618726,8.66675749266,4.23864942048,2.41656670468,0.913813591389,0.0927367001603,?,0.090494546611,?,0,0,0.0,0.0,Relevant
1150,'http://is.gd/1UtEt','http://www.cbsnews.com/blogs/2009/07/30/world/worldwatch/entry5197292.shtml%3Ftag%3Dstack',0,0,'2009-07-30 14:34:25','anonymous','rt @cbsnews mousavi reportedly blocked from neda memorial by iranian police. http://is.gd/1utet #iranelection #iran #gr88 #tehran #neda',135,10000000000000000000000,'?','xxxxxxxx','?',18,89,0.202247191011,7,'?',?,0,0,0,0,?,1,3,3,0.693866388335,0.725029450663,0.306133611665,?,0.0793195898739,?,0.0818241440861,?,5.52307714087,50.2804828937,69.2254580709,10.9845347996,7.97839016855,?,?,?,0.148039131366,0.143576830751,0,0,0.0,0.0,Relevant
1151,'http://ad.vu/gdia','http://adjix.com.s3.amazonaws.com/gdia',0,0,'2009-07-11 17:46:26','anonymous','rt @gr8rdh rt mehdi karroubi warns of  unimaginable consequences  - la times http://ad.vu/gdia #iranelection #gr88 #iran #tehran #neda',134,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,96,0,0,0,?,0,0,0,0.587501342384,0.485818688205,0.412498657616,?,0.111282976815,?,?,?,100.0,12.2460409252,100.0,12.2460409252,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1152,'http://is.gd/4cJUT','http://www.youtube.com/watch%3Fv%3Db6t4Zs5Yq_k%26feature%3Drelated',0,0,'2009-10-11 09:33:40','anonymous','rt @nedaagain http://is.gd/4cjut [lyrics] tears in heaven - eric clapton #iranelection #iran #neda #gr88 #tehran #shiraz #sohrab #behnoud',137,10000000000000000000000,'?','xxxxxxxx','?',18,66,0.272727272727,1,'?',?,243179,306705,143736,243,?,170,2542,500,0.669203170588,0.512542271747,0.330796829412,?,0.0420152683217,?,0.104320418257,?,16.6548549413,56.9141404888,4.49923408196,29.26312301,27.0145497983,?,?,?,0.0465872771214,0.0712090953222,0,2,0.0,0.111111111111,Relevant
1153,'http://bit.ly/dXy8R','http://www.youtube.com/watch%3Fv%3DCkLgiUGQm_c',0,0,'2009-08-10 21:34:55','anonymous','rouyeh rastineh irano khoob negah konid http://bit.ly/dxy8r #iranelection #tehran #tabriz #shiraz #gr88 #neda #sohrab',117,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 13:33:47 +0000',19,46,0.413043478261,1,'?',?,2,0,0,0,28,0,3,3,0.596810848616,0.449103634571,0.403189151384,?,?,?,?,?,100.0,57.0094170256,50.5609474117,57.0094170256,50.5609474117,?,?,?,?,?,0,0,0.0,0.0,Relevant
1154,'http://bit.ly/OpaPf','http://www.irannewsdigest.com/2009/08/11/uns-ban-congratulates-iran-president-ahmadinejad/',1,1,'2009-08-11 21:07:22','anonymous','uns ban ki-moon congratulates iran president ahmadinejad http://bit.ly/opapf shame on u! #iranelection #gr88 #neda plz rt rt #tehran',133,73183,'http://web.archive.org/web/20090816172705/http://www.irannewsdigest.com/2009/08/11/uns-ban-congratulates-iran-president-ahmadinejad/','2009-08-16 17:27:05','Tue 11 Aug 2009 13:04:31 +0000',19,90,0.211111111111,4,'?',?,25,0,0,0,58,2,9,9,0.628384198962,0.715363290109,0.371615801038,0.0762804745127,?,?,?,0.0727954877902,3.02732358234,6.60543054906,5.34544629341,45.8308290406,56.6336918597,?,0.110769755124,0.0966877690608,?,?,0,0,0.0,0.0,Relevant
1155,'http://bit.ly/uGWPr','http://www.youtube.com/watch%3Fv%3Dr3YxVuD101s',2,1,'2009-07-30 18:48:31','anonymous','rt @tehranbureau vanak square http://bit.ly/ugwpr #iran #tehran #gr88 #neda #iranelection',89,1855,'http://web.archive.org/web/20120229191926/http://www.youtube.com/watch%3Fv%3Dr3YxVuD101s','2012-05-29 20:27:46','Thu 30 Jul 2009 07:45:17 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,2511,33,175,170,0.665179558457,0.421543119334,0.334820441543,0.0,0.0546065544256,0.0508359355975,0.101322019476,0.0324016784504,4.37453904715,8.19942151451,76.3113311848,53.3518009705,5.73248949956,?,?,?,0.0418121005004,0.113288236807,0,0,0.0,0.0,Relevant
1156,'http://tinyurl.com/ns4j2a','http://tinyurl.com/ns4j2a',0,0,'2009-06-28 22:36:21','anonymous','rt people shouting marg bar dicktator! march to ghoba mosque 28 june 2009 http://tinyurl.com/ns4j2a #iranelection #gr88 #neda #iran #tehran',139,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.546484546139,0.757932588001,0.453515453861,?,0.0702728368926,?,?,?,100.0,58.5259570888,100.0,58.5259570888,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1157,'http://www.whereismyvote.fr/','http://www.whereismyvote.fr/',36,1,'2009-07-16 22:01:35','anonymous','july 25 iran global day in paris eiffel tower (trocadero 5pm)http://www.whereismyvote.fr/ #iranelection #iran #tehran #gr88 #sohrab #neda',137,851,'http://web.archive.org/web/20110206221546/http://www.whereismyvote.fr/','2012-09-19 07:49:04','?',28,28,1.0,0,'?',?,1222,63,47,23,?,67,175,168,0.650341237416,0.928463125343,0.349658762584,0.103486736761,0.0681835791441,0.151501747311,0.101545975829,0.0666770394574,87.8474487614,50.5672517293,50.087431793,57.5625728946,57.0163761148,?,?,?,0.0273998312176,0.0756025986832,0,0,0.0,0.0,Relevant
1158,'http://bit.ly/DpeXW','http://sibestaan.malakut.ir/archives/2009/07/post_734.shtml',3,1,'2009-07-16 22:52:44','anonymous','rt @iranbaan analysis & prediction of rafsanjani s move tomorrow http://bit.ly/dpexw #iranelection #iran #tehran #gr88 #neda #sohrab',132,15059,'http://web.archive.org/web/20090819030343/http://sibestaan.malakut.ir/archives/2009/07/post_734.shtml','2009-08-19 03:03:43','Thu 16 Jul 2009 14:17:30 +0000',19,59,0.322033898305,4,':    -     ',66012,53,0,0,0,1010,4,19,18,0.650326840955,0.40669547217,0.349673159045,0.0457838552814,0.0355884155627,0.890996490218,0.05187858479,0.0583982563733,100.0,15.2816783844,75.7069121093,15.2816783844,75.7069121093,1.0,0.0428746462856,0.0625,0.0428746462856,0.0625,0,0,0.0,0.0,Relevant
1159,'http://bit.ly/19oMHq','http://www.youtube.com/watch%3Fv%3DeKMFz6YhL0s',0,0,'2009-08-29 04:27:23','anonymous','rt @stopkillingiran iri crimes against humanity (graphic) #iran #iranelection #neda #gr88 #tehran http://bit.ly/19omhq',118,10000000000000000000000,'?','xxxxxxxx','Fri 28 Aug 2009 20:23:50 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,40,2,7,7,0.738992055126,0.258402704726,0.261007944874,?,?,?,?,?,100.0,19.3141971811,68.837560309,19.3141971811,68.837560309,?,?,?,?,?,0,0,0.0,0.0,Relevant
1160,'http://bit.ly/b7DRE','http://www.flickr.com/photos/40906002%40N08/3771748873/',0,0,'2009-07-30 23:19:42','anonymous','a photo of #tehran   30july http://bit.ly/b7dre #iranelection #iran #gr88 #8mordad #neda',88,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 15:19:44 +0000',19,55,0.345454545455,3,'100_0966a | Flickr - Photo Sharing!',153961,16,0,0,0,21,0,0,0,0.631423909871,0.399892698857,0.368576090129,?,0.0347035388425,?,?,?,63.9627848531,6.62699073457,100.0,10.3606976303,63.9627848531,?,?,?,0.107211253484,?,0,0,0.0,0.0,Relevant
1161,'http://bit.ly/eG2eC','http://www.roozonline.com/english/news/newsitem/article/2009/july/31//who-is-extracting-confessions-from-reformists.html',1,1,'2009-07-30 23:29:26','anonymous','who is extracting confessions from reformists? http://bit.ly/eg2ec #iranelection #iran #tehran #neda #gr88',106,71286,'http://web.archive.org/web/20090803191732/http://www.roozonline.com/english/news/newsitem/article/2009/july/31/who-is-extracting-confessions-from-reformists.html','2009-08-03 19:17:32','Thu 30 Jul 2009 15:29:10 +0000',19,120,0.158333333333,9,'?',?,12,0,0,0,46,2,21,21,0.589890437399,0.780669247936,0.410109562601,0.0178344093752,?,?,?,0.102967010536,100.0,58.1963629694,84.4143691655,58.1963629694,84.4143691655,?,?,?,?,?,0,0,0.0,0.0,Relevant
1162,'http://bit.ly/2sB8bw','http://news.yahoo.com/s/ap/20090814/ap_on_re_mi_ea/ml_iran/',3,1,'2009-08-15 01:11:09','anonymous','reformers call for probe of iran s supreme leader and council of murderous mullahs http://bit.ly/2sb8bw #iranelection #neda #gr88 #tehran',137,9025,'http://web.archive.org/web/20090819034134/http://news.yahoo.com/s/ap/20090814/ap_on_re_mi_ea/ml_iran','2009-08-19 03:41:34','Fri 14 Aug 2009 04:21:28 +0000',20,59,0.338983050847,5,'?',?,0,0,0,0,59,0,0,0,0.731361845968,0.409072730798,0.268638154032,0.0562148766747,?,?,?,?,52.4102722512,14.3295207523,52.4102722512,7.51014083856,100.0,?,0.0925226850005,?,?,?,0,0,0.0,0.0,Relevant
1163,'http://bit.ly/dhDa7','http://www.huffingtonpost.com/kevin-sullivan/western-hubris-wont-refor_b_246674.html',5,1,'2009-07-30 23:49:33','anonymous','rt @bantrybay huffington post western hubris wont reform iran http://bit.ly/dhda7 #iranelection #tehran #neda #gr88 #iran',121,15997,'http://web.archive.org/web/20090801041610/http://www.huffingtonpost.com/kevin-sullivan/western-hubris-wont-refor_b_246674.html','2009-08-26 08:47:02','Wed 29 Jul 2009 16:37:56 +0000',19,84,0.22619047619,2,'Kevin Sullivan: Western Hubris Won't Reform Iran',216601,12,0,0,0,60,1,8,7,0.655659634133,0.421543119334,0.344340365867,0.0492797558183,0.0474376042535,0.493485644653,0.0760667568125,0.0903902035861,99.9447460133,29.525380807,18.9791114306,29.509066857,18.9686247149,0.690981722624,0.0652498090364,0.0883230440948,0.0922090887639,0.0975482098739,0,0,0.0,0.0,Relevant
1164,'http://www.sidewalklyrics.com/','http://www.sidewalklyrics.com/',69,1,'2009-07-17 11:24:21','anonymous','rafsanjani s friday prayer speech translated to english http://www.sidewalklyrics.com/ #iranelection #iran #gr88 #neda #sohrab #tehran',134,228,'http://web.archive.org/web/20100507112809/http://www.sidewalklyrics.com/','2013-01-17 19:57:13','?',30,30,1.0,0,'?',?,233,11,4,4,?,241,586,500,0.665884570827,0.526407565893,0.334115429173,0.0432296477072,0.050362705117,0.430487918073,0.237511643854,0.258070517555,100.0,41.5678000759,15.1478858945,41.5678000759,15.1478858945,0.40414008633,0.028969539154,0.249291756167,0.0301621044907,0.23762512839,0,0,0.0,0.0,Relevant
1165,'http://bit.ly/fBQVk','http://mohtashamipur.persianblog.ir/',44,1,'2009-08-18 17:16:43','anonymous','rt @yasthetwit urgent-fereshteh ghazi s toture http://bit.ly/fbqvk pls rt rt #iranelection #mousavi1388 #tehran #neda #gr88',123,782,'http://web.archive.org/web/20121206172945/http://www.mohtashamipur.persianblog.ir/','2012-12-23 19:24:57','Tue 18 Aug 2009 09:03:33 +0000',19,36,0.527777777778,0,'PersianBlog',9916,353,303,98,10,20,1,5,5,0.651620123206,0.409877510648,0.348379876794,0.0,0.0170996392014,0.0512989176043,0.0127453185484,0.0,100.0,31.8120071794,82.6067114251,31.8120071794,82.6067114251,?,?,?,?,?,0,0,0.0,0.0,Relevant
1166,'http://www.merip.org/mero/m','http://www.merip.org/mero/m',0,0,'2009-06-29 06:22:43','anonymous','middle east report online http://www.merip.org/mero/m... #iranelection #neda #tehran #iran #gr88',96,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,1,3,3,0.688171419087,0.726989551753,0.311828580913,?,0.11351554043,?,0.0272468438062,?,36.4230258712,9.17893370236,81.810742918,25.2009092678,44.521079472,?,?,?,0.161164592805,0.0,0,0,0.0,0.0,Relevant


==> anc/Testing.mj.arff <==
@RELATION Relevance


@ATTRIBUTE ID		NUMERIC
@ATTRIBUTE ShortURL	string
@ATTRIBUTE LongURL  	string
@ATTRIBUTE MementoCount   NUMERIC
@ATTRIBUTE NumberOFArchives   NUMERIC
@ATTRIBUTE TweetDate   string
@ATTRIBUTE TweetAuthor   string
@ATTRIBUTE TweetText   string
@ATTRIBUTE TweetLength   NUMERIC
@ATTRIBUTE ClosestMementoTime   NUMERIC
@ATTRIBUTE ClosestMemento   string
@ATTRIBUTE ClosestMementoTimeStamp   string
@ATTRIBUTE CreationDate   string
@ATTRIBUTE ShortURLLength   NUMERIC
@ATTRIBUTE OriginalURLLength   NUMERIC
@ATTRIBUTE ReductionRate   NUMERIC
@ATTRIBUTE OriginalURLDepth   NUMERIC
@ATTRIBUTE InitialPageTitle   string
@ATTRIBUTE InitialContentLength   NUMERIC
@ATTRIBUTE FacebookShares   NUMERIC
@ATTRIBUTE FacebookLikes   NUMERIC
@ATTRIBUTE FacebookComments   NUMERIC
@ATTRIBUTE FacebookClicks   NUMERIC
@ATTRIBUTE BitlyClicks   NUMERIC
@ATTRIBUTE InfluentialTweetsCount   NUMERIC
@ATTRIBUTE TotalTweetCount   NUMERIC
@ATTRIBUTE RetrievedTweets   NUMERIC
@ATTRIBUTE PositiveSentiment   NUMERIC
@ATTRIBUTE NeutralSentiment   NUMERIC
@ATTRIBUTE NegativeSentiment   NUMERIC
@ATTRIBUTE TweetSimilarityWithPast   NUMERIC
@ATTRIBUTE TweetSimilarityWithCurrent   NUMERIC
@ATTRIBUTE PastCurrentSimilarity   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithCurrent   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithPast   NUMERIC
@ATTRIBUTE simhash_current_past   NUMERIC
@ATTRIBUTE simhash_tweet_past   NUMERIC
@ATTRIBUTE simhash_tweetpage_past   NUMERIC
@ATTRIBUTE simhash_current_tweet   NUMERIC
@ATTRIBUTE simhash_current_tweetpage   NUMERIC
@ATTRIBUTE cosine_current_past   NUMERIC
@ATTRIBUTE cosine_tweet_past   NUMERIC
@ATTRIBUTE cosine_tweetpage_past   NUMERIC
@ATTRIBUTE cosine_current_tweet   NUMERIC
@ATTRIBUTE cosine_current_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_tweet   NUMERIC
@ATTRIBUTE celeb_count_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweet   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweetpage   NUMERIC
@ATTRIBUTE Relevancy   {Relevant,NonRelevant}

@Data
0,'http://bit.ly/3EHypR','http://www.zazzle.com/michaeljacksonrip',1,1,'2009-06-26 20:10:52','anonymous','#michaeljackson michael jackson died n my friend wont stop crying shes like in love with him  how do i mak - http://bit.ly/3ehypr',129,69369,'http://web.archive.org/web/20090629152701/http://www.zazzle.com/michaeljacksonrip','2009-06-29 15:27:01','Fri 26 Jun 2009 02:02:26 +0000',20,39,0.512820512821,1,'michaeljacksonrip: Home: Zazzle.com Store',273361,27,0,0,1,8714,2,1070,500,0.33167095684,0.77306945531,0.66832904316,0.0532665618171,0.0344995817814,0.219186830786,0.0444888146695,0.0653071858319,51.3992992511,74.8686825675,81.4027512959,68.6526027819,41.8404437372,0.559016994375,0.0456435464588,0.037267799625,0.102062072616,0.0416666666667,0,2,0.0,0.0869565217391,Relevant
1,'http://is.gd/1eNag','http://music.msn.com/michael-jackson/story/feature/%3Ficid%3DMUSIC1%26GT1%3DMUSIC1',0,0,'2009-06-26 20:10:54','anonymous',' the king of pop is dead  my #michaeljackson thinkpiece for msn.com http://is.gd/1enag',86,10000000000000000000000,'?','xxxxxxxx','?',18,82,0.219512195122,4,'?',?,1,0,0,0,?,0,0,0,0.528436331891,0.603629998744,0.471563668109,?,?,?,?,?,100.0,11.9532741594,100.0,11.9532741594,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
2,'http://bit.ly/4AAfs1','http://twitter.com/Mizz_RoRo/statuses/3523284469',0,0,'2009-08-25 00:01:14','anonymous','rt @deadkingofpop i miss #michaeljackson and i love him! http://bit.ly/4aafs1 http://myloc.me/qhvk',98,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 15:55:00 +0000',20,48,0.416666666667,3,'Twitter / iHeart_Jackass: I miss #MichaelJackson and i love him!',77644,0,0,0,0,1,0,0,0,0.374527202049,0.362421829493,0.625472797951,?,0.035289233662,?,?,?,57.8627099442,76.7470891482,100.0,75.3940124458,57.8627099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
3,'http://bit.ly/QWc1W','http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Thriller/',13,1,'2009-07-20 03:25:16','anonymous','michael jackson - thriller ringtone #michaeljackson #ringtones #mj #thriller #jacko #kingofpop http://bit.ly/qwc1w',114,6855,'http://web.archive.org/web/20121007051931/http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Thriller/','2012-10-07 05:19:31','Sun 12 Jul 2009 21:46:00 +0000',19,74,0.256756756757,3,'Michael Jackson Thriller Ringtone. Download Michael Jackson Thriller - Free Ringtones - Funtonia',53704,0,0,0,0,3293,0,46,46,0.673612224418,0.456316521465,0.326387775582,0.0606431966761,0.0618458113165,0.90741934057,0.0643711613134,0.0631194403098,100.0,9.52008821196,39.5671427239,9.52008821196,39.5671427239,1.0,0.199254192555,0.138260225964,0.199254192555,0.138260225964,0,2,0.0,0.166666666667,Relevant
4,'http://bit.ly/4fq76R','http://blog.taragana.com/n/ap-source-coroner-rules-jacksons-death-a-homicide-tests-reveal-propofol-2-other-sedatives-148664/',4,1,'2009-08-25 00:43:09','anonymous','#michaeljackson death ruled a homicide  this going to be a mess smh http://bit.ly/4fq76r',88,38658,'http://web.archive.org/web/20090827112727/http://blog.taragana.com/n/ap-source-coroner-rules-jacksons-death-a-homicide-tests-reveal-propofol-2-other-sedatives-148664','2009-11-07 00:11:39','Mon 24 Aug 2009 15:55:08 +0000',20,124,0.161290322581,2,'AP Source: Coroner rules Jacksons death a homicide; tests reveal propofol 2 other sedatives',37760,0,0,0,0,204,2,8,8,0.259319920628,0.722524370613,0.740680079372,0.0523822721827,?,?,?,0.100809729818,13.7412734481,8.43449058159,21.7623395782,61.3807054597,63.1424456857,0.315026422241,0.0871489340661,0.150946381628,0.110282193314,0.233461997988,0,0,0.0,0.0,Relevant
5,'http://bit.ly/2na0ET','http://newmediastrategies.net/blog/post/the-day-michael-jackson-and-nearly-the-internet-died/',9,1,'2009-06-26 20:15:46','anonymous','rt @nmsosphere the day michael jackso?d nearly the internetdied http://bit.ly/2na0et #michaeljackson #twitter',113,14310,'http://web.archive.org/web/20100627001416/http://newmediastrategies.net/blog/post/the-day-michael-jackson-and-nearly-the-internet-died/','2011-11-19 08:07:39','Fri 26 Jun 2009 12:12:49 +0000',20,93,0.215053763441,3,'The Day Michael Jackson  and Nearly the Internet  Died | Blog | New Media Strategies',17545,0,0,0,0,398,9,61,54,0.568273247135,0.960115740226,0.431726752865,0.0854650129109,0.0992277876714,0.548554691508,0.193887165665,0.189767328489,14.8084953382,11.6667693973,14.9696313072,78.7843000312,98.9235809106,0.870117054731,0.0650944554904,0.233620211359,0.0742610657233,0.249861226745,0,2,0.0,0.166666666667,Relevant
6,'http://IDOLpeeps.com/king','http://IDOLpeeps.com/king',0,0,'2009-06-26 20:24:54','anonymous','i dedicated my profile image to the king of pop s  thriller  at http://idolpeeps.com/king #michaeljackson',105,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,8,117,95,0.732982934596,0.402981520946,0.267017065404,?,?,?,?,?,100.0,0.730327350083,39.8233695344,0.730327350083,39.8233695344,?,?,?,?,?,0,6,0.0,0.352941176471,Relevant
7,'http://tinyurl.com/5usdkv','http://www.youtube.com/watch%3Fv%3DNl3noJ8pIQE',7,1,'2009-07-31 20:23:33','anonymous','rt @mjarmyrules #michael jackson food fight! http://tinyurl.com/5usdkv that sthe micahel welove#mj #rip #michaeljackson #kingofpop',136,6294,'http://web.archive.org/web/20091113220827/http://www.youtube.com/watch%3Fv%3DNl3noJ8pIQE','2010-08-08 04:30:44','?',25,46,0.54347826087,1,'?',?,2452,1730,786,7,?,13,188,182,0.555644894281,0.798141329122,0.444355105719,0.0457369826803,0.0455605689002,0.253745724555,0.102575867123,0.107115769142,38.7365408897,49.6422242739,61.963029965,19.2296805044,62.5155692217,0.345645563729,0.156173761889,0.112970513523,0.0976416832356,0.108388041221,0,7,0.0,0.5,Relevant
8,'http://r.ieves.com/b/6.aspx','http://r.ieves.com/b/6.aspx',1,1,'2009-07-08 08:50:18','anonymous','cb #michaeljackson mj s rip mj #mj mj memorial michael jackson - remember the people v. jackson court case - http://r.ieves.com/b/6.aspx',136,4092,'http://web.archive.org/web/20090711095830/http://r.ieves.com/b/6.aspx','2009-07-11 09:58:30','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,88,86,0.563531379755,0.684767508458,0.436468620245,0.0750019370585,?,?,?,0.0754653931912,2.41656650168,2.88223527291,3.00517018447,83.8434851033,80.4136322851,?,0.0456435464588,0.0420984571284,?,?,0,2,0.0,0.0952380952381,Relevant
9,'http://bit.ly/42iS5','http://www.ficgs.com/Michael-Jackson-hair-on-fire-Pepsi-buzz_3996.html',1,1,'2009-08-25 06:48:35','anonymous','!! #michaeljackson the video of michael jackson s hair on fire in 1984 http://bit.ly/42is5',90,45152,'http://web.archive.org/web/20090816181603/http://www.ficgs.com/Michael-Jackson-hair-on-fire-Pepsi-buzz_3996.html','2009-08-16 18:16:03','Thu 16 Jul 2009 06:41:47 +0000',19,70,0.271428571429,1,'?',38846,0,0,0,0,383,0,26,26,0.509075288376,0.747491685009,0.490924711624,0.0,0.0686802819743,0.0600952467276,0.0826000985491,0.0,31.977645218,20.4305781798,27.2495261075,63.890189664,85.2142986821,0.509512167673,0.172132593165,0.207019667803,0.0940720868384,0.11313820241,0,2,0.0,0.142857142857,Relevant
10,'http://su.pr/1Hw8E8','http://www.time.com/time/arts/article/0%2C8599%2C1907320%2C00.html',65,1,'2009-06-26 20:28:18','anonymous','rt @time ever curious how to moonwalk? look no further - we have the answer right here. http://su.pr/1hw8e8 #michaeljackson',123,19,'http://web.archive.org/web/20120202202837/http://www.time.com/time/arts/article/0%2C8599%2C1907320%2C00.html','2013-01-16 17:50:36','?',19,66,0.287878787879,4,'?',?,6,8,4,501,?,23,226,223,0.306148582606,0.356549525113,0.693851417394,0.0514117866463,0.0531744412891,0.52441011433,0.132167467875,0.136156468485,93.2924089887,36.5021684316,33.9135332979,39.1266222271,36.3518679231,0.741343069022,0.0621970413571,0.156412049333,0.0535096108548,0.149516720663,0,2,0.0,0.105263157895,Relevant
11,'http://url4.eu/If67','http://url4.eu/If67',0,0,'2009-08-25 00:04:28','anonymous','rt @now that his death has been ruled a homicide the blame game begins obscuring the fact that #michaeljackson was a dee http://url4.eu/if67',140,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.21944139289,0.860817942467,0.78055860711,?,0.0273088620713,?,?,?,49.2549515717,2.72456772091,100.0,5.53156105928,49.2549515717,?,?,?,0.188982236505,?,0,0,0.0,0.0,Relevant
12,'http://bit.ly/RIPMichael','http://www.printfection.com/michaeljacksonisdead',2,1,'2009-08-25 09:06:15','anonymous','we miss michael jackson & we love him with all our hearts forever. i love michael jackson t-shirts http://bit.ly/ripmichael #michaeljackson',139,14493,'http://web.archive.org/web/20091003130748/http://www.printfection.com/michaeljacksonisdead','2009-10-03 13:07:48','Sun 19 Jul 2009 15:01:01 +0000',24,48,0.5,1,'I miss Michael... - Printfection.com',11838,0,0,0,0,1407,0,10,10,0.644791212167,0.590000942097,0.355208787833,0.119239295028,0.106802828176,0.785330792886,0.148050781062,0.165290292997,46.3665633517,14.192227915,12.7574890872,30.608755295,27.5144159175,0.947368421053,0.264906471413,0.314755790146,0.264906471413,0.314755790146,0,2,0.0,0.1,Relevant
13,'http://tinyurl.com/ntmyzp','http://blog.search-mojo.com/2009/06/26/how-did-news-about-michael-jackson-spread-so-fast/',10,1,'2009-06-26 20:36:27','anonymous','rt @amandadchaney how did news about #michaeljackson spread so fast?! >>http://tinyurl.com/ntmyzp',97,6443,'http://web.archive.org/web/20091031222350/http://blog.search-mojo.com/2009/06/26/how-did-news-about-michael-jackson-spread-so-fast/','2010-05-06 05:53:01','?',25,89,0.280898876404,4,'?',?,1,0,0,0,?,0,3,3,0.491411098202,0.376814246266,0.508588901798,0.0408844958082,0.0727874525247,0.354605065879,0.0768118493769,0.0493085572141,27.7969261111,4.57026577986,2.93074789166,16.4416229392,10.5434244058,0.945959765766,0.146647115021,0.132647306486,0.0982946374366,0.0889108448949,0,0,0.0,0.0,Relevant
14,'http://tinyu','http://tinyu',0,0,'2009-08-25 15:42:33','anonymous','@davidgrundy @andreanbc13hd shocking polic timeline of amt of drugs allegedly administ to #michaeljackson night before he died http://tinyu',139,10000000000000000000000,'?','xxxxxxxx','?',12,12,1.0,0,'?',?,0,0,0,0,?,386,3571,500,0.215121509086,0.633916621324,0.784878490914,?,?,?,?,?,100.0,16.930745252,82.8607089743,16.930745252,82.8607089743,?,?,?,?,?,0,53,0.0,2.94444444444,Relevant
15,'http://bit.ly/17Izf9','http://www.latimes.com/entertainment/news/la-me-michael-jackson-fans-pictures%2C0%2C244290.photogallery%3Findex%3D1',1,1,'2009-06-26 20:41:52','anonymous','fans mourn michael jackson -- a lot of new (and really good) photos in our gallery http://bit.ly/17izf9 #michaeljackson',119,82601,'http://web.archive.org/web/20090629193833/http://www.latimes.com/entertainment/news/la-me-michael-jackson-fans-pictures%2C0%2C244290.photogallery%3Findex%3D1','2009-06-29 19:38:33','Thu 25 Jun 2009 16:28:51 +0000',20,115,0.173913043478,3,'Fans mourn Michael Jackson - latimes.com',213831,0,0,0,0,356,11,26,24,0.829549536736,0.067601265265,0.170450463264,0.103715823824,0.0290037888674,0.324629721171,0.0364450509671,0.0941238526811,73.2161382442,72.3173532976,68.5491551683,52.9479733649,50.1890442133,?,0.0,0.0,?,?,0,2,0.0,0.111111111111,Relevant
16,'http://bit.ly/wtJu1','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.philly.com/philly/wires/ap/news/nation_world/20090626_ap_starstohonormichaeljacksonatbetawards.html%26usg%3DAFQjCNFVyZFq4G76NK9PHxQifosA-anjzw',0,0,'2009-06-26 20:43:25','anonymous','#michaeljackson stars to honor michael jackson at bet awards - philadelphia inquirer stars to ho.. http://bit.ly/wtju1',118,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 11:02:57 +0000',19,211,0.0900473933649,8,'?',?,0,0,0,0,5,0,0,0,0.712601203797,0.5243373116,0.287398796203,?,?,?,?,?,100.0,30.7600317913,100.0,30.7600317913,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
17,'http://tinyurl.com/o8nber','http://tinyurl.com/o8nber',0,0,'2009-08-26 00:00:50','anonymous','#michaeljackson http://tinyurl.com/o8nber dancing the dream is a book michael jackson wrote himself & wich contains poems & reflections.',138,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.713095712089,0.993284818926,0.286904287911,?,0.219264504827,?,?,?,100.0,79.9648229443,100.0,79.9648229443,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
18,'http://bit.ly/QYAPv','http://news.bbc.co.uk/go/rss/-/2/hi/entertainment/8219362.stm',1,1,'2009-08-26 00:07:18','anonymous','mj  had lethal drug levels  http://bit.ly/qyapv #michaeljackson',63,20620,'http://web.archive.org/web/20090828055058/http://news.bbc.co.uk/go/rss/-/2/hi/entertainment/8219362.stm','2009-08-28 05:50:58','Mon 24 Aug 2009 22:05:33 +0000',19,61,0.311475409836,7,'BBC NEWS | Entertainment | Jackson 'had lethal drug levels'',93569,0,0,0,0,23,6,52,52,0.522381079979,0.597931540679,0.477618920021,0.0548293079133,0.0447679424459,0.636770276847,0.106561922857,0.127449712396,99.9999996474,65.3675596896,62.4057922588,65.36755992,62.4057920387,0.981504348101,0.0723574605292,0.192300254198,0.0737209780774,0.188926710652,0,2,0.0,0.222222222222,Relevant
19,'http://bit.ly/23BSvo','http://www.youtube.com/watch%3Fv%3DFJwnJtvQ3j0',0,0,'2009-08-26 02:01:15','anonymous','#michaeljackson burial #words in the #news #bbc #youtube #video http://bit.ly/23bsvo - #funeral @mrjyn @nichopoulouzo',117,10000000000000000000000,'?','xxxxxxxx','Tue 25 Aug 2009 18:01:16 +0000',20,46,0.434782608696,1,'',?,0,0,0,0,19,0,0,0,0.530736323164,0.757668463283,0.469263676836,?,?,?,?,?,100.0,57.32875231,100.0,57.32875231,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
20,'http://bit.ly/N62bK','http://www.latimes.com/news/local/la-me-jackson-media26-2009jun26%2C0%2C1993773.story',19,1,'2009-06-26 20:48:22','anonymous','tmz s harvey levin talks briefly about breaking the #michaeljackson story http://bit.ly/n62bk (ironically  an la times interview)',129,374,'http://web.archive.org/web/20120518205436/http://www.latimes.com/news/local/la-me-jackson-media26-2009jun26%2C0%2C1993773.story','2012-12-15 07:29:34','Thu 25 Jun 2009 21:24:25 +0000',19,85,0.223529411765,3,'?',?,2,1,18,0,1199,43,181,150,0.61002463266,0.577833656404,0.38997536734,0.0508872682161,0.0505012656649,0.750906816983,0.146179734957,0.149690895468,99.9998650326,15.9162309081,74.1738343765,15.9162094264,74.1737342661,0.937638878602,0.103264258623,0.275675953498,0.0968245836552,0.265273984492,0,2,0.0,0.111111111111,Relevant
21,'http://myloc.me/rmsK','http://myloc.me/mobile.php%3Fid%3DrmsK',0,0,'2009-08-26 07:02:02','anonymous','i will post something -_- i really miss you #michaeljackson http://myloc.me/rmsk',80,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.373779042047,0.000990602748392,0.626220957953,?,0.0,?,?,?,100.0,16.5338835124,100.0,16.5338835124,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
22,'http://tinyurl.com/lez9jk','http://www.supportjacksonportrait.com/%3Fsubject%3Dmike1909',0,0,'2009-08-26 09:37:39','anonymous','rt @deadkingofpop the michael jackson tribute portrait http://tinyurl.com/lez9jk be part of a special tribute to mj #michaeljackson #.. ...',139,10000000000000000000000,'?','xxxxxxxx','?',25,59,0.423728813559,1,'?',?,0,0,0,0,?,16,40,40,0.841913084107,0.4759398375,0.158086915893,?,0.0260820265479,?,0.0169882397146,?,100.0,80.8588018793,28.5588519858,80.8588018793,28.5588519858,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
23,'http://uurl.in/GRvQr','http://uurl.in/GRvQr',0,0,'2009-08-26 09:52:21','anonymous','rt @deadkingofpop #michaeljackson will be finally buried on 29th august 2009  his 51st birthday! read more http://uurl.in/grvqr http:// ...',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.719202713017,0.65671461794,0.280797286983,?,?,?,?,?,100.0,50.9683094639,100.0,50.9683094639,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
24,'http://ow.ly/fUGb','http://clipblast.com/clip/3216938206',0,0,'2009-06-26 21:02:02','anonymous','rt (al jazeera video) fans react to michael jackson s death - 26 june 09. watch http://ow.ly/fugb #michaeljackson',113,10000000000000000000000,'?','xxxxxxxx','?',17,36,0.472222222222,2,'?',?,0,0,0,0,?,0,8,8,0.522647643777,0.617672371851,0.477352356223,?,0.0566763300176,?,0.0413096192386,?,87.4375994227,54.9666604387,54.7834721048,62.8638718373,62.6543643312,?,?,?,0.0808452083454,0.0598684340089,0,2,0.0,0.111111111111,Relevant
25,'http://www.heatworld.com/Article/11918','http://www.heatworld.com/Entertainment/Music/2009/08/Does-this-video-prove-Michael-Jackson-is-still-alive/',0,0,'2009-08-26 13:01:57','anonymous','rt @heatworld does this video prove michael jackson is still alive?! http://www.heatworld.com/article/11918 #michaeljackson',123,10000000000000000000000,'?','xxxxxxxx','?',38,106,0.358490566038,5,'?',?,0,0,0,0,?,0,0,0,0.766368489211,0.358094733455,0.233631510789,?,0.04902321466,?,?,?,42.4738382264,79.9700087233,100.0,53.1122090699,42.4738382264,?,?,?,0.0642824346533,?,0,0,0.0,0.0,Relevant
26,'http://www.heatworld.com/Ar','http://www.heatworld.com/Ar/',1,1,'2009-08-26 13:03:03','anonymous','rt @heatworld does this video prove michael jackson is still alive?! http://www.heatworld.com/ar... #michaeljackson',115,64816,'http://web.archive.org/web/20090714190247/http://www.heatworld.com/Ar','2009-07-14 19:02:47','?',27,28,0.964285714286,1,'?',?,0,0,0,0,?,0,0,0,0.760493675134,0.358094733455,0.239506324866,0.0690987491028,?,?,?,?,100.0,79.9707478333,100.0,79.9707478333,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
27,'http://tinyurl.com/thisisit-tlr','http://www.apple.com/trailers/sony_pictures/michaeljacksonsthisisit/',14,1,'2009-09-19 16:35:20','anonymous','rt @itunestrailers hd clip links mj s this is it  http://tinyurl.com/thisisit-tlr #michaeljackson #kingofpop #michael #thisisit #mj',131,1880,'http://web.archive.org/web/20120307170640/http://www.apple.com/trailers/sony_pictures/michaeljacksonsthisisit/','2012-12-15 12:22:41','?',31,68,0.455882352941,3,'?',?,4,3,2,0,?,27,221,215,0.585548570992,0.51719892468,0.414451429008,0.0988018815219,0.103362278824,0.955879481816,0.159079497117,0.152132977493,100.0,16.3752639123,76.3891499278,16.3752639123,76.3891499278,1.0,0.0877058019307,0.0964485644341,0.0877058019307,0.0964485644341,0,2,0.0,0.117647058824,Relevant
28,'http://myloc.me/ruM3','http://myloc.me/mobile.php%3Fid%3DruM3',0,0,'2009-08-26 13:55:24','anonymous','rt @myriah007 @scndtrawcie retweet this #happybirthdaymj #michaeljackson http://myloc.me/rum3 http://myloc.me/rvyw',114,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,7,7,0.548945867823,0.382523348353,0.451054132177,?,0.0,?,0.0,?,100.0,84.7090066539,79.0511856244,84.7090066539,79.0511856244,?,?,?,?,?,0,0,0.0,0.0,Relevant
29,'http://tinyurl.com/nvofnh','http://www.nydailynews.com/entertainment/michael_jackson/2009/07/23/2009-07-23_rupert_everett_freaks_out_.html',4,1,'2009-07-23 16:22:59','anonymous','rt rupert everett freaks out  calls michael jackson a  freak  just ... - new york daily news http://tinyurl.com/nvofnh #michaeljackson',134,8775,'http://web.archive.org/web/20111004184914/http://www.nydailynews.com/entertainment/michael_jackson/2009/07/23/2009-07-23_rupert_everett_freaks_out_.html','2011-10-04 18:49:14','?',25,110,0.227272727273,6,'?',?,0,0,0,0,?,0,13,13,0.689308164224,0.907003469888,0.310691835776,0.0,0.0642681700283,0.03505536547,0.054329718587,0.0,2.79786955866,55.4009266116,61.4373002134,5.05022159335,4.55402426366,?,?,?,0.196946385567,0.130813988034,0,7,0.0,0.318181818182,Relevant
30,'http://blog.mindspace.net/?p=182','http://blog.mindspace.net/%3Fp%3D182',0,0,'2009-06-26 21:16:55','anonymous','how do they have those obituaries ready so fast  like #michaeljackson  read http://blog.mindspace.net/?p=182',108,10000000000000000000000,'?','xxxxxxxx','?',32,36,0.888888888889,1,'?',?,1,0,0,0,?,0,3,3,0.453109687263,0.679088983399,0.546890312737,?,?,?,?,?,100.0,13.6619439663,20.474040342,13.6619439663,20.474040342,?,?,?,?,?,0,0,0.0,0.0,Relevant
31,'http://bit.ly/GsG6n','http://michael-jackson-memorial2009.blogspot.com',0,0,'2009-06-26 21:17:39','anonymous','http://bit.ly/gsg6n at&t mj s mario wi?s boyz ii chris brown rip mj #michaeljackson follow friday iran',104,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 13:07:39 +0000',19,48,0.395833333333,0,'?',?,0,0,0,0,275,0,11,11,0.559329612923,0.376218507244,0.440670387077,?,0.0307437730951,?,0.0491900369521,?,2.4164948335,99.5421218463,88.3513468065,2.42761033086,2.73509677084,?,?,?,0.0378324954229,0.0504433272305,0,2,0.0,0.125,Relevant
32,'http://twitpic.com/fcg49','http://twitpic.com/fcg49',0,0,'2009-08-26 17:29:26','anonymous','rt @wolfgangsvault impressive rt @michaeljoel http://twitpic.com/fcg49 - best personal #michaeljackson tribute. maybe ever. quite the ...',137,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,2,6,6,0.865489736445,0.107959740025,0.134510263555,?,0.106272860144,?,0.113981137682,?,84.2388633591,76.8361899201,83.0616835333,91.2122823792,98.6025691956,?,?,?,0.361813613493,0.388057000058,0,0,0.0,0.0,Relevant
33,'http://bit.ly/Ns5LB','http://www.bitte?dbound.com/2009/06/26/michael-jackson-911-call-released/',3,1,'2009-06-26 21:25:55','anonymous','#michaeljackson michael jackson 911 call http://bit.ly/ns5lb',60,452,'http://web.archive.org/web/20090627213327/http://www.bitte?dbound.com/2009/06/26/michael-jackson-911-call-released/','2009-08-27 20:05:56','Fri 26 Jun 2009 13:25:56 +0000',19,75,0.253333333333,4,'Bitten and Bound Michael Jackson 911 Call Released  Bitten and Bound',40014,0,0,0,0,13,0,1,1,0.679312849428,0.567217400312,0.320687150572,0.0644852693778,0.0495529430831,0.653776121951,0.0495529430831,0.0644852693778,100.0,81.1320736029,100.0,81.1320736029,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
34,'http://ow.ly/fXcw','http://www.msnbc.msn.com/',8662,1,'2009-06-26 21:26:25','anonymous','rt @msnbc update from la coroner on #michaeljackson death investigation expected @ 530pm et. watch live @ http://ow.ly/fxcw ii seriously?',137,4,'http://web.archive.org/web/20111128212629/http://www.msnbc.msn.com/','2013-01-18 20:17:12','?',17,25,0.68,0,'?',?,12783,6760,12037,0,?,487,236203,500,0.564424585343,0.667051733217,0.435575414657,0.0307538677824,0.0365382092113,0.58619404008,0.176939269684,0.170118018023,45.8270695718,84.4721766831,83.0459631598,38.7111231774,55.1827781004,0.353553390593,0.0,0.0705448531065,0.0,0.0387729384654,0,9,0.0,0.45,Relevant
35,'http://tinyurl.com/mdn5v8','http://tinyurl.com/mdn5v8',0,0,'2009-06-26 11:05:38','anonymous','al sharpton talks about michael jacksons death http://tinyurl.com/mdn5v8 #ripmj #michaeljackson #rip mj #thriller #thriller #nyc #harlem',136,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.320755168539,0.734313234245,0.679244831461,?,0.0790569415042,?,?,?,100.0,12.0830519954,100.0,12.0830519954,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
36,'http://ff.im/4tWmr','http://ff.im/4tWmr',0,0,'2009-06-26 21:27:13','anonymous','francesco #michaeljackson rip michael  dance moonwalk in the sky. http://ff.im/4twmr',84,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.411322168343,0.869817601874,0.588677831657,?,?,?,?,?,100.0,99.4852578689,100.0,99.4852578689,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
37,'http://tinyurl.com/lqd5qb','http://tinyurl.com/lqd5qb',0,0,'2009-06-28 15:40:02','anonymous','rt ! #lapd searching for michael jackson s physician http://tinyurl.com/lqd5qb #ripmj #michaeljackson #rip mj #thriller #thriller #nyc #bk',138,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.584786654981,0.842772943196,0.415213345019,?,0.113633102862,?,?,?,100.0,86.9964371371,100.0,86.9964371371,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
38,'http://bit.ly/ZrZG5','http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Man_In_The_Mirror/',25,1,'2009-07-24 01:32:49','anonymous','man in the mirror by michael jackson ringtone http://bit.ly/zrzg5 #ringtones #michaeljackson #mj #jacko #kingofpop #maninthemirror',130,241,'http://web.archive.org/web/20091119013650/http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Man_In_The_Mirror/','2012-10-13 16:01:30','Mon 20 Jul 2009 13:58:24 +0000',19,83,0.228915662651,3,'Michael Jackson Man In The Mirror Ringtone. Download Michael Jackson Man In The Mirror - Free Ringtones - Funtonia',54032,0,0,0,0,1957,0,0,0,0.669585735947,0.897192723067,0.330414264053,0.0572702661241,0.0591082804679,0.831993895445,?,?,21.2180109741,78.5926091861,41.6499886115,16.675788442,8.83729915431,0.606339062591,0.141736677378,?,0.229174624257,?,0,0,0.0,0.0,Relevant
39,'http://bit.ly/jqKzs','http://cgi.ebay.com/ws/eBayISAPI.dll%3FViewItem%26Item%3D180375278404%26Category%3D11153%26_trkparms%3Dalgo%253DLVI%2526its%253DI%2526otn%253D2',0,0,'2009-08-27 11:00:43','anonymous','michael jackson this is it domain name 4 sale > http://bit.ly/jqkzs #fact #news #michaeljackson #foxandfriends #rollingstone #mtv #bet',134,10000000000000000000000,'?','xxxxxxxx','Tue 21 Jul 2009 15:24:47 +0000',19,143,0.132867132867,2,'?',108233,66,8,10,0,7211,0,0,0,0.625981311963,0.654201864043,0.374018688037,?,0.0287331410614,?,?,?,100.0,61.7156809636,100.0,61.7156809636,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
40,'http://bit.ly/184wZ6','http://www.evoca.com/everyone_recording.jsp%3Frid%3D192577%26uid%3D50106%26sn%3Dtwitter',0,0,'2009-06-26 21:44:56','anonymous','rt @ voicesmichaelj #michaeljackson interview with barbara walters http://bit.ly/184wz6',87,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 12:53:44 +0000',20,87,0.229885057471,1,'Evoca - #michaeljackson Interview With Barbara Walters',46912,0,0,0,0,18,0,0,0,0.733693676267,0.747733364039,0.266306323733,?,0.0,?,?,?,100.0,5.45798039298,100.0,5.45798039298,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
41,'http://ape33.tk','http://ape33.tk',0,0,'2009-06-26 21:49:49','anonymous','a little late but  rt @shanman98 the fu manchu milk statche (courtesty of @coffeeplant) - http://ape33.tk #fakestachefriday #michaeljackson',139,10000000000000000000000,'?','xxxxxxxx','?',15,15,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.515269286444,0.47710170371,0.484730713556,?,?,?,?,?,100.0,87.2945822255,100.0,87.2945822255,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
42,'http://is.gd/1eRdz','http://www.loc.gov/today/pr/2008/08-079.html',50,1,'2009-06-26 21:49:54','anonymous','rt @librarycongress did u know that the library preserved #michaeljackson  thriller  on the nat l recording registry? http://is.gd/1erdz',136,1419,'http://web.archive.org/web/20080808212615/http://www.loc.gov/today/pr/2008/08-079.html','2012-10-25 11:38:57','?',18,44,0.409090909091,4,'?',?,12,8,3,0,?,4,53,33,0.568961170842,0.911554012184,0.431038829158,0.049916874423,0.05797213275,0.935545177491,0.0862155877554,0.0764192949318,100.0,13.9918049463,14.0236552733,13.9918049463,14.0236552733,1.0,0.0450395621109,0.0772267617871,0.0450395621109,0.0772267617871,0,2,0.0,0.1,Relevant
43,'http://bit.ly/hq91y','http://www.youtube.com/watch%3Fv%3Dgy4hClcYAbU',0,0,'2009-08-27 19:01:48','anonymous','#michaeljackson still alive?!? see for yourself and tell me if its the real deal or a hoax! http://bit.ly/hq91y',111,10000000000000000000000,'?','xxxxxxxx','Thu 27 Aug 2009 11:01:48 +0000',19,46,0.413043478261,1,'?',?,2,0,0,0,9,0,0,0,0.667356554501,0.212620375923,0.332643445499,?,?,?,?,?,100.0,27.3131239398,100.0,27.3131239398,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
44,'http://tinyurl.com/ktu6vn','http://www.abril.com.br/mulher/fotos/michael-jackson-moda-estilo-479982.shtml%3Fft%3Dmichael-jackson-05-moda-estilo-01g.jpg',1,1,'2009-08-27 23:00:12','anonymous','#mjbirthday #michaeljackson photo http://tinyurl.com/ktu6vn my childhood idol will alive forever together me&my heart.today i am sad&miss mj',140,68620,'http://web.archive.org/web/20090702035632/http://www.abril.com.br/mulher/fotos/michael-jackson-moda-estilo-479982.shtml%3Fft%3Dmichael-jackson-05-moda-estilo-01g.jpg','2009-07-02 03:56:32','?',25,123,0.20325203252,3,'?',?,0,0,0,0,?,0,0,0,0.56891512771,0.205366262088,0.43108487229,0.00880587442095,0.00924026588693,0.309429279584,?,?,61.7525553435,94.7106658036,61.7525553435,65.2012683255,100.0,?,0.0,?,?,?,0,0,0.0,0.0,Relevant
45,'http://bit.ly/cRbAL','http://latimesblogs.latimes.com/lanow/2009/08/michael-jacksons-dermatologis-allegedly-prescribed-drugs-to-himself.html',0,0,'2009-08-27 23:09:02','anonymous','jacksons dermatologist allegedly self-prescribed drugs http://bit.ly/crbal #michaeljackson',91,10000000000000000000000,'?','xxxxxxxx','Thu 27 Aug 2009 14:54:48 +0000',19,118,0.161016949153,4,'Jackson's dermatologist allegedly self-prescribed drugs - latimes.com',108879,1,0,0,0,47,3,10,10,0.562787677519,0.371922162851,0.437212322481,?,0.0452524205979,?,0.0609618268319,?,52.4148973933,54.9876270993,77.0962005541,95.3212570869,67.9863560287,?,?,?,0.12422599875,0.157788210401,0,2,0.0,0.285714285714,Relevant
46,'http://is.gd/2CQsg','http://www.examiner.com/x-18953-San-Diego-Headlines-Examiner%7Ey2009m8d27-Michael-Jackson-still-alive--Video',0,0,'2009-08-28 02:09:44','anonymous','http://is.gd/2cqsg is #michaeljackson still alive? watch the video. what do you think?',86,10000000000000000000000,'?','xxxxxxxx','?',18,108,0.166666666667,1,'?',?,0,0,0,0,?,0,5,5,0.50405302819,0.210757532574,0.49594697181,?,0.040191364557,?,0.0480478756138,?,2.3982617814,55.6788794604,87.3256044839,4.30730970996,2.74634432315,?,?,?,0.0578073313016,0.0789798503679,0,2,0.0,0.166666666667,Relevant
47,'http://bit.ly/tUfU7','http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Black_Or_White/',5,1,'2009-08-01 14:14:30','anonymous','michael jackson black or white ringtone http://bit.ly/tufu7 #blackorwhite #ringtones #michaeljackson #mj #jacko #kingofpop',122,23625,'http://web.archive.org/web/20100206204815/http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Black_Or_White/','2012-04-06 20:57:07','Mon 20 Jul 2009 13:52:30 +0000',19,80,0.2375,3,'Michael Jackson Black Or White Ringtone. Download Michael Jackson Black Or White - Free Ringtones - Funtonia',53826,0,0,0,0,2614,0,0,0,0.6490136088,0.47657879532,0.3509863912,0.0569443498546,0.0589085222742,0.836204175588,?,?,100.0,9.44228333284,7.25038509179,9.44228333283,7.25038509178,0.971825315808,0.222717701594,?,0.229174624257,?,0,0,0.0,0.0,Relevant
48,'http://bit.ly/IOIyX','http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Ain%60t_Nothing_Like_The_Real_Thing/',7,1,'2009-08-02 06:08:32','anonymous','ain t nothing like the real thing by michael jackson ringtone http://bit.ly/ioiyx #ringtones #michaeljackson #mj #jacko #kingofpop',130,6761,'http://web.archive.org/web/20090928080113/http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Ain%2560t_Nothing_Like_The_Real_Thing','2012-06-07 23:43:06','Mon 20 Jul 2009 13:48:41 +0000',19,101,0.188118811881,3,'Michael Jackson Ain`t Nothing Like The Real Thing Ringtone. Download Michael Jackson Ain`t Nothing Like The Real Thing - Free Ringtones - Funtonia',53913,0,0,0,0,2016,0,5,5,0.510505169375,0.276920953586,0.489494830625,0.0665190105238,0.0693375245282,0.835478592593,0.0629227782135,0.0603650184319,22.1164178004,3.4108039653,2.32038268006,15.4220452701,10.4916750126,0.879049072992,0.201455741006,0.182818106032,0.229174624257,0.207972582702,0,2,0.0,0.117647058824,Relevant
49,'http://miceage.micechat.com/','http://www.micechat.com/miceage-wp/',101,1,'2009-08-28 07:33:10','anonymous','#michaeljackson al lutz reports  captain eo  will return to disneyland in january. http://miceage.micechat.com/',111,615,'http://web.archive.org/web/20121105074325/http://www.micechat.com/miceage-wp/','2013-01-19 02:43:54','?',28,35,0.8,1,'?',?,182,248,163,1,?,0,0,0,0.58637603632,0.884963575619,0.41362396368,0.0630553869553,0.0782638285561,0.680192185244,?,?,49.8434544285,14.0200504529,2.36797697789,28.1281677076,4.75082837865,0.282954933387,0.0599042297873,?,0.0895143592549,?,0,0,0.0,0.0,Relevant
50,'http://bit.ly/mwbcg','http://www.gopetition.com/online/29617.html',1,1,'2009-08-28 10:12:44','anonymous','make august 29th michael jackson day petition http://bit.ly/mwbcg rt please! #mjbirthday i love u #michaeljackson',113,78254,'http://web.archive.org/web/20111207075658/http://www.gopetition.com/online/29617.html','2011-12-07 07:56:58','Thu 23 Jul 2009 12:57:52 +0000',19,43,0.441860465116,2,'?',?,603,408,84,13,199,3,57,57,0.69089110789,0.580677353553,0.30910889211,0.087996379652,0.0893916527418,0.923709795683,0.0985048036749,0.0969672876142,99.9999999998,75.2866750115,60.0505640627,75.2866750114,60.0505640626,0.98219442187,0.0885422004151,0.0535671584006,0.0869656553479,0.0526133641765,0,2,0.0,0.133333333333,Relevant
51,'http://nodarknesstonight.com','http://nodarknesstonight.com',2,1,'2009-08-28 11:33:01','anonymous','help make michael jackson s bday a night of glow! aug 29th http://nodarknesstonight.com #healtheworld #happybirthdaymj #michaeljackson',134,44204,'http://web.archive.org/web/20090716231617/http://nodarknesstonight.com/','2009-07-16 23:16:17','?',28,28,1.0,0,'?',?,0,0,0,0,?,53,842,500,0.703026597323,0.922228190732,0.296973402677,0.0524142418361,?,?,?,0.069042524952,20.9923900197,62.3513118749,52.5497449406,33.6679203508,11.0314474123,?,0.0,0.0509069032214,?,?,0,5,0.0,0.3125,Relevant
52,'http://bit.ly/VgTyd','http://www.kirotv.com/video/19872540/index.html',2,1,'2009-06-26 22:24:47','anonymous','rt la coroner news conference on death of #michaeljackson happening right now http://bit.ly/vgtyd',97,26329,'http://web.archive.org/web/20090629054336/http://www.kirotv.com/video/19872540/index.html%3F','2009-06-29 06:35:03','Fri 26 Jun 2009 14:22:49 +0000',19,47,0.404255319149,3,'?',?,0,0,0,0,58,1,2,2,0.572347970933,0.706539404014,0.427652029067,0.0,?,?,?,0.0,100.0,36.9092761203,81.0492453119,36.9092761203,81.0492453119,?,?,?,?,?,0,0,0.0,0.0,Relevant
53,'http://bit.ly/tx45A','http://respectweet.com/Micheal_Jackson',3,1,'2009-08-28 14:50:19','anonymous','michael jackson  the onetime child star turned king of pop  died in los angeles on thursday afternoo... #michaeljackson http://bit.ly/tx45a',139,3990,'http://web.archive.org/web/20100327155649/http://respectweet.com/Micheal_Jackson%3F','2010-03-27 15:56:49','Mon 03 Aug 2009 00:56:10 +0000',19,38,0.5,1,'?',?,0,0,0,0,23,0,3,3,0.579732462418,0.976781004987,0.420267537582,0.0,0.062877228282,0.0530744892434,0.062877228282,0.0,4.76072202427,4.94790712644,8.76203367476,96.2168832725,54.3335280482,?,?,?,0.0744596587318,0.0638225646273,0,2,0.0,0.0952380952381,Relevant
54,'http://bit.ly/13g3bB','http://www.usatoday.com/life/people/2009-08-10-jackson-film_N.htm',0,0,'2009-08-11 05:23:40','anonymous','#news !! -michael jackson s  this is it  movie due oct. 30- http://bit.ly/13g3bb #michaeljackson #kingofpop #mj #thisisit #popculture',133,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 17:41:44 +0000',20,65,0.307692307692,3,'Michael Jackson's 'This Is It' movie due Oct. 30 - USATODAY.com',54248,0,0,0,0,68,0,13,12,0.568809850556,0.332132538813,0.431190149444,?,0.0568974077667,?,0.142243519417,?,2.60874546948,95.1123541608,85.5798450917,2.74280401583,3.04831758772,?,?,?,0.0747435092752,0.234765070758,0,2,0.0,0.1,Relevant
55,'http://url4.eu/Ncpq','http://url4.eu/Ncpq',0,0,'2009-09-06 10:21:02','anonymous','all about michael jackson s final resting place http://url4.eu/ncpq #michaeljackson',83,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.636257860062,0.491327665957,0.363742139938,?,0.0536364611573,?,?,?,49.2549515717,83.4613232169,100.0,59.0153015472,49.2549515717,?,?,?,0.22360679775,?,0,0,0.0,0.0,Relevant
56,'http://bit.ly/11gOvp','http://www.movin925.com/onthestreets.asp%3Fcrefresh%3Dcontent%26displayOption%3D%26contentGUID%3D%7B163AA9CE-7CC5-4A26-8CC6-F4D87EB9D0B0%7D',0,0,'2009-06-27 17:57:36','anonymous','rt @thenewschick seattle radio station (movin 92.5) honors #michaeljackson with  world s biggest moonwalk  http://bit.ly/11govp sunday 2 p.m',140,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 08:33:14 +0000',20,139,0.143884892086,1,'?',?,0,0,0,0,122,0,0,0,0.719621730385,0.944981746055,0.280378269615,?,?,?,?,?,100.0,79.842669767,100.0,79.842669767,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
57,'http://bit.ly/17F3Wk','http://www.nme.com/news/michael-jackson/45624',1,1,'2009-06-26 22:45:30','anonymous','#michaeljackson chris cornell mj tribute http://bit.ly/17f3wk',61,23835,'http://web.archive.org/web/20090629052245/http://www.nme.com/news/michael-jackson/45624','2009-06-29 05:22:45','Fri 26 Jun 2009 06:04:53 +0000',20,45,0.444444444444,3,'Chris Cornell joins Michael Jackson tributes | News | NME.COM',141197,175,0,8,5,27,1,5,5,0.583532083487,0.425194373497,0.416467916513,0.0481438763116,0.0322057433598,0.423914419926,0.0455457990457,0.0765964381782,98.7480314867,4.337331393,3.33596034051,4.28302936964,3.29419516743,0.85580042428,0.0791187772129,0.0839181358297,0.0,0.032686022523,0,2,0.0,0.333333333333,Relevant
58,'http://bit.ly/sntHL','http://latimesblogs.latimes.com/lanow/2009/06/more-tests-needed-to-determine-jacksons-cause-of-death.html',2,1,'2009-06-26 22:46:33','anonymous','rt @latimescitydesk mj s autopy results  deferred  4-6 weeks. our first story http://bit.ly/snthl #michaeljackson',113,59648,'http://web.archive.org/web/20110829152041/http://latimesblogs.latimes.com/lanow/2009/06/more-tests-needed-to-determine-jacksons-cause-of-death.html','2011-08-29 15:20:41','Fri 26 Jun 2009 14:39:45 +0000',19,105,0.180952380952,4,'More tests needed to determine Jackson's cause of death - latimes.com',116560,1,0,0,0,107,6,12,9,0.772936033405,0.430101647705,0.227063966595,0.0400891862869,0.0377127341366,0.764096962559,0.0725995340738,0.0771743633141,99.993878057,3.36339592645,2.44961788231,3.36319002127,2.4494679181,0.980139866194,0.0817519119313,0.183607544252,0.0801283080215,0.179961073855,0,2,0.0,0.125,Relevant
59,'http://tinyurl.com/lk23sy','http://www.google.co.uk/search%3Fhl%3Den%26source%3Dhp%26q%3Dmichael%2Bjackson%26meta%3D%26aq%3Df%26oq%3D',0,0,'2009-08-29 09:27:13','anonymous','#michaeljackson death was homicide. not entirely unexpected new but very sad  that dr has a lot to answer for http://tinyurl.com/lk23sy',135,10000000000000000000000,'?','xxxxxxxx','?',25,105,0.238095238095,1,'?',?,0,0,0,0,?,0,0,0,0.501475569653,0.310164123441,0.498524430347,?,?,?,?,?,100.0,5.78765198357,100.0,5.78765198357,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
60,'http://bit.ly/ilutJ','http://cnnwire.blogs.cnn.com/2009/06/26/coroners-office-cause-of-death-not-yet-determined/',6,1,'2009-06-26 22:48:57','anonymous','rt @cnnbrk medical examiner orders additional testing done to determine how michael jackson died http://bit.ly/ilutj #michaeljackson',132,12827,'http://web.archive.org/web/20090628022244/http://cnnwire.blogs.cnn.com/2009/06/26/coroners-office-cause-of-death-not-yet-determined/','2009-09-19 14:34:03','Fri 26 Jun 2009 14:27:12 +0000',19,90,0.211111111111,4,'?',?,3,0,0,0,10474,14,83,82,0.609756351046,0.863979192236,0.390243648954,0.157146816548,?,?,?,0.180538735548,2.79927600483,9.34231200912,60.4414060135,29.9634180714,1.69192177552,?,0.282842712475,0.261116483934,?,?,0,2,0.0,0.125,Relevant
61,'http://bit.ly/4t8Yp','http://psiphon.ca/download/psiphon-1.6.msi',0,0,'2009-06-26 22:49:18','anonymous','#michaeljackson  psiphon  filletring bypass for inside iran. (pls rt) download from link or torrnet http://bit.ly/4t8yp',119,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 14:34:24 +0000',19,42,0.452380952381,2,'?',?,0,0,0,0,41,0,4,3,0.693914090659,0.604946034301,0.306085909341,?,?,?,?,?,100.0,55.0707440521,65.9964466689,55.0707440521,65.9964466689,?,?,?,?,?,0,0,0.0,0.0,Relevant
62,'http://yfrog.com/dzbq3p','http://twitter.yfrog.com/dzbq3p',0,0,'2009-08-29 10:26:10','anonymous','and there goes google again http://yfrog.com/dzbq3p #michaeljackson',67,10000000000000000000000,'?','xxxxxxxx','?',23,31,0.741935483871,1,'?',?,0,0,0,0,?,0,0,0,0.452660522063,0.619833515263,0.547339477937,?,0.0677576913315,?,?,?,26.3183576956,52.8271680824,100.0,49.819739825,26.3183576956,?,?,?,0.158113883008,?,0,0,0.0,0.0,Relevant
63,'http://bit.ly/mAXtm','http://www.youtube.com/watch%3Fv%3D44ugY4Ro9bM',0,0,'2009-06-26 22:55:14','anonymous','http://bit.ly/maxtm my remix of you rock my world - #michaeljackson ! rip mj',76,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 14:55:14 +0000',19,46,0.413043478261,1,'Michael Jackson - You Rock My World (LidoLido Remix)',?,80,62,14,1,4,2,5,5,0.629656080398,0.343938710574,0.370343919602,?,0.045007934496,?,0.0954246856628,?,16.6548519494,23.7922701821,36.496357074,70.0011046528,45.6342859526,?,?,?,0.0765839581067,0.119004525564,0,2,0.0,0.153846153846,Relevant
64,'http://bit.ly/1rBQ31','http://blogs.chicagoreader.com/chicagoland/2009/06/26/some-michael-jackson-readings/',3,1,'2009-06-26 22:58:32','anonymous','a roundup of some of the best writing on #michaeljackson  and some notes. http://bit.ly/1rbq31',94,7937,'http://web.archive.org/web/20090703011049/http://blogs.chicagoreader.com/chicagoland/2009/06/26/some-michael-jackson-readings/','2009-07-03 01:10:49','Fri 26 Jun 2009 12:24:59 +0000',20,84,0.238095238095,5,'Some Michael Jackson readings | Bleader',169001,0,0,0,0,66,1,5,5,0.877305652803,0.0690280556174,0.122694347197,0.0188044353611,0.0256269888383,0.470464106337,0.055429953982,0.0610096445568,98.5236054475,5.15169739036,5.28020817576,5.07563801073,5.20225146989,0.804668651555,0.0292352673102,0.0758813857633,0.0,0.0565812181076,0,2,0.0,0.133333333333,Relevant
65,'http://bit.ly/PCkB','http://www.40acres.com/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D1465',0,0,'2009-08-29 13:15:10','anonymous','mj s birthday is today. nyc fam  head to prospect heights http://bit.ly/pckb #michaeljackson',92,10000000000000000000000,'?','xxxxxxxx','Fri 14 Aug 2009 12:16:10 +0000',18,84,0.214285714286,1,'Michael Jackson's 51st Birthday Celebration',18088,526,0,0,2,76,0,0,0,0.689481244115,0.677689677259,0.310518755885,?,?,?,?,?,100.0,78.0166169759,100.0,78.0166169759,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
66,'http://tinyurl.com/n9n62u','http://www.alljerseyradio.com',43,1,'2009-08-29 13:25:38','anonymous','#michaeljackson a very special tribute to michael jackson including music and videos http://tinyurl.com/n9n62u',110,916,'http://web.archive.org/web/20110207134054/http://alljerseyradio.com/','2012-06-18 22:24:41','?',25,29,0.862068965517,0,'?',?,62,10,0,2,?,363,515,500,0.7786227187,0.539311243627,0.2213772813,0.0408248290464,0.0387741721526,0.120383309839,0.13412137039,0.0490408238614,15.0392286544,80.5520510543,8.73158449875,18.6701995263,58.0587256129,?,?,?,0.0670401523154,0.119291131031,0,24,0.0,1.84615384615,Relevant
67,'http://tinyurl.com/nv5ac5','http://www.eonline.com/news/131337/who-will-get-custody-of-michael-jackson-s-kids/news/ask_the_answer_bitch/who_will_get_custody_of_michael/131337',0,0,'2009-06-26 23:12:21','anonymous','who gets custody of the kids http://tinyurl.com/nv5ac5 #michaeljackson',70,10000000000000000000000,'?','xxxxxxxx','?',25,146,0.171232876712,7,'?',?,0,0,0,0,?,0,0,0,0.530526614297,0.9127095042,0.469473385703,?,0.0394457368766,?,?,?,9.8292880807,10.9126718161,100.0,90.0722412105,9.8292880807,?,?,?,0.0701862406344,?,0,0,0.0,0.0,Relevant
68,'http://tinyurl.com/lez9jkbe','http://tinyurl.com/lez9jkbe',0,0,'2009-08-18 21:08:14','anonymous','the michael jackson tribute portrait http://tinyurl.com/lez9jkbe part of a special tribute to mj #michaeljackson #mj #ripmj #michael',132,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,1,'?',?,0,0,0,0,?,3,3,3,0.824526683192,0.631218452539,0.175473316808,?,?,?,?,?,100.0,81.1502432632,28.5619607376,81.1502432632,28.5619607376,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
69,'http://idek.net/GvF','http://music.mync.com/2009/06/phonte-discusses-michael-jacksons-legacy/',29,1,'2009-06-26 23:19:15','anonymous','check out this interview with @phontigallo where he discusses the legacy #michaeljackson leaves behind http://idek.net/gvf',122,2010,'http://web.archive.org/web/20121010235245/http://music.mync.com/2009/06/phonte-discusses-michael-jacksons-legacy/','2012-10-10 23:52:45','?',19,71,0.267605633803,3,'?',?,7,0,0,0,?,10,16,14,0.520384011513,0.747086020998,0.479615988487,0.0614657639803,0.0609144903873,0.954040480564,0.108230629773,0.109210112451,100.0,90.3695927287,64.5859135021,90.3695927287,64.5859135022,0.923546100462,0.0677976922058,0.149906337799,0.0683763458758,0.151185789204,0,2,0.0,0.133333333333,Relevant
70,'http://www.google.com/','http://www.google.com/',96358,1,'2009-08-29 16:49:09','anonymous','i love what #google do with their logo on theit site. see tribute to #michaeljackson with clever use of logo. http://www.google.com/',132,1,'http://web.archive.org/web/20121010164910/http://www.google.com/','2013-01-22 00:00:00','?',22,22,1.0,0,'?',?,3290240,1048662,1148701,265614,?,220,10734912,500,0.828423475312,0.332260733547,0.171576524688,0.0429586319612,0.0870800688368,0.45717091412,0.075895484784,0.0900737218337,100.0,16.1008228692,9.67394516148,16.1008228692,9.67394516148,?,?,?,?,?,0,12,0.0,0.571428571429,Relevant
71,'http://bit.ly/LN14k','http://photographyandpolitics.wordpress.com/',3,1,'2009-06-26 23:41:12','anonymous','video from tonight s #moonwalk flashmob at liverpool st station http://bit.ly/ln14k #michaeljackson',99,28234,'http://web.archive.org/web/20090401155038/http://photographyandpolitics.wordpress.com/','2010-06-18 10:38:50','Sun 10 May 2009 02:58:49 +0000',19,44,0.431818181818,0,'?',?,0,0,0,0,45,0,0,0,0.540217232482,0.704872257442,0.459782767518,0.0371134809513,?,?,?,?,2.41027225046,3.04053863617,2.41027225046,79.2712258871,100.0,?,0.028171808491,?,?,?,0,0,0.0,0.0,Relevant
72,'http://bit.ly/14WDyw','http://www.nytimes.com/2009/06/27/us/27gary.html%3Fsrc%3Dtwt%26twt%3Dnytimes',0,0,'2009-06-26 23:43:42','anonymous','rt @nytimes jackson was beacon of hope for his declining hometown of gary  ind. http://bit.ly/14wdyw #michaeljackson',116,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 12:40:10 +0000',20,76,0.263157894737,5,'?',?,41,0,0,0,1876,6,47,45,0.732416632535,0.886526988961,0.267583367465,?,0.034794450032,?,0.082799981784,?,100.0,54.5839003933,62.2521184115,54.5839003933,62.2521184115,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
73,'http://tinyurl.com/lltb8c','http://www.life.com/image/2643794/in-gallery/22793/michael-jackson-life-and-times',1,1,'2009-06-26 23:46:39','anonymous','life.com does a good bit on #michaeljackson =http://tinyurl.com/lltb8c',70,18549,'http://web.archive.org/web/20090628045548/http://www.life.com/image/2643794/in-gallery/22793/michael-jackson-life-and-times','2009-06-28 04:55:48','?',25,81,0.308641975309,5,'?',?,1788,1246,848,0,?,4,32,32,0.81628376489,0.0716695702435,0.18371623511,0.034794450032,0.023339590479,0.248320645655,0.0476350289891,0.0922171452781,97.6618506372,64.67904163,59.7394885534,66.2275404449,61.1697281626,0.0877058019307,0.0,0.0796117338651,0.0741249316661,0.139648219235,0,2,0.0,0.25,Relevant
74,'http://tr.im/pNHN','http://tr.im/404',0,0,'2009-06-26 23:49:05','anonymous','rt @gma tune into 20/20 s special on #michaeljackson tonight at 9pmet & tmrw on @gmaweekend (rt pls) http://tr.im/pnhn',118,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.55847692801,0.701995206652,0.44152307199,?,0.0541795232873,?,0.0553623545798,?,37.3971260537,96.857934838,51.7024553766,38.610286412,72.3314314209,?,?,?,0.0944911182523,0.0370624658331,0,0,0.0,0.0,Relevant
75,'http://bit.ly/qR6KA','http://www.youtube.com/watch%3Fv%3DykmdhdmciDs',1,1,'2009-08-29 20:03:58','anonymous','michael doing what he did best http://bit.ly/qr6ka #michaeljackson',66,32078,'http://web.archive.org/web/20091118045836/http://www.youtube.com/watch%3Fv%3DykmdhdmciDs','2009-11-18 04:58:36','Wed 29 Jul 2009 14:34:34 +0000',19,46,0.413043478261,1,'mj having fun on stage in sweden',?,569,553,287,8,24,10,94,94,0.780797593813,0.500039223078,0.219202406187,0.0197094560815,0.0264772312807,0.248941316502,0.0989752546913,0.0817193678789,41.7853281305,73.3453511303,61.247715887,30.6475956383,25.5925590558,0.183639654906,0.0,0.11206418207,0.0427960492511,0.102153411803,0,2,0.0,0.25,Relevant
76,'http://tinyurl.com/kk2gf2','http://www.brooklynpaper.com/sections/go/events/4397/',0,0,'2009-08-29 20:27:12','anonymous','since i missed the #michaeljackson festivities in nyc today  i will not miss this http://tinyurl.com/kk2gf2',107,10000000000000000000000,'?','xxxxxxxx','?',25,53,0.471698113208,4,'?',?,29,26,4,0,?,0,0,0,0.365508866833,0.387972956706,0.634491133167,?,0.0338837073786,?,?,?,52.3875880498,55.1924973185,100.0,94.9179518866,52.3875880498,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
77,'http://bit.ly/DfLpu','http://www.youtube.com/watch%3Fv%3DPmN0dwDR1wo',0,0,'2009-06-26 23:54:33','anonymous','my all-time favourite michael jackson video  bar none!!! smooth criminal (moonwalker) http://bit.ly/dflpu #michaeljackson',121,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 15:52:57 +0000',19,46,0.413043478261,1,'',?,0,0,0,0,40,17,96,90,0.597985348953,0.318301093145,0.402014651047,?,?,?,?,?,100.0,54.9494217587,7.92410555316,54.9494217587,7.92410555316,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
78,'http://tr.im/pUok','http://tr.im/404',0,0,'2009-06-26 23:58:01','anonymous','rt @thedieline king of pop pepsi can concept http://tr.im/puok #michaeljackson',78,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.558480628557,0.485050256698,0.441519371443,?,0.061262775046,?,0.0554891871735,?,37.3971260537,31.2358476409,51.7024553766,83.5247275314,72.3314314209,?,?,?,0.106600358178,0.0370624658331,0,0,0.0,0.0,Relevant
79,'http://twitpic.com/fpbsq','http://twitpic.com/fpbsq',3,1,'2009-08-30 00:13:16','anonymous','thank you!!!! @google for the glittery socks/tippy-toe shoe #michaeljackson icon on the google homepage http://twitpic.com/fpbsq',128,32409,'http://web.archive.org/web/20090902091325/http://twitpic.com/fpbsq','2009-09-23 00:00:00','?',24,24,1.0,1,'?',?,5,0,0,0,?,13,154,149,0.613905682493,0.453462682111,0.386094317507,0.105793786503,0.0832250378576,0.309579255807,0.174963553056,0.22029152518,99.960779772,98.8365587453,69.9690347081,98.7977948216,69.9415926931,0.441533311174,0.213200716356,0.405624834093,0.279553072341,0.37343603951,0,2,0.0,0.133333333333,Relevant
80,'http://bit.ly/43ADUy','http://www.youtube.com/watch%3Fv%3DoGe3SM61r88',0,0,'2009-08-30 00:15:37','anonymous','i think this is today somewhere #michaeljackson birthday tribute http://bit.ly/43aduy',85,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 14:24:16 +0000',20,46,0.434782608696,1,'29.Aug.2009 NDK Michael Jackson - Man In The Mirror',?,0,0,0,0,6,0,0,0,0.480792925612,0.335520712127,0.519207074388,?,0.0312958771962,?,?,?,16.6548609134,59.9029530667,100.0,27.8030715696,16.6548609134,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
81,'http://highprofits.com/track/NTkzNDguNC40LjUuMC4wLjAuMA','http://highprofits.com/track/NTkzNDguNC40LjUuMC4wLjAuMA',0,0,'2009-08-30 02:43:32','anonymous','#thankyoujb #michaeljackson make money http://highprofits.com/track/ntkzndgunc40ljuumc4wljauma',94,10000000000000000000000,'?','xxxxxxxx','?',55,55,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.429902871941,0.867626858891,0.570097128059,?,?,?,?,?,100.0,91.8823698719,100.0,91.8823698719,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
82,'http://is.gd/1f8ef','http://www.youtube.com/watch%3Fv%3D8cJB2Z_aTEQ',4,1,'2009-06-27 00:18:17','anonymous','count the #michaeljackson references in this video of tasty goodness by alien ant farm. http://is.gd/1f8ef #fb',110,13152,'http://web.archive.org/web/20091115035729/http://www.youtube.com/watch%3Fv%3D8cJB2Z_aTEQ','2011-12-18 07:06:52','?',18,46,0.391304347826,1,'?',?,0,0,0,0,?,36,387,355,0.478911836382,0.237094917729,0.521088163618,0.06870171108,?,?,?,0.0974549778263,40.0447197124,71.2017351116,21.4134671376,56.241213293,8.57496289595,?,0.128102523044,0.152024325838,?,?,0,4,0.0,0.25,Relevant
83,'http://bit.ly/VG33C','http://www.youtube.com/watch%3Fv%3DmA0YzifLxSw',0,0,'2009-08-30 05:14:30','anonymous','youtube - beat it flash mob hollywood & highland 8/29/09 http://bit.ly/vg33c #michaeljackson #calidoesitright rt @scottataylor',126,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 21:06:01 +0000',19,46,0.413043478261,1,'',?,50,0,0,1,10,2,2,2,0.562620043028,0.360740584218,0.437379956972,?,?,?,?,?,100.0,72.2428648755,78.1553533535,72.2428648755,78.1553533535,?,?,?,?,?,0,0,0.0,0.0,Relevant
84,'http://bit.ly/EECN7','http://www.youtube.com/watch%3Fv%3DGweUjzhUwNw',6,1,'2009-06-27 00:19:54','anonymous','a garotinha curtindo amarradona http://bit.ly/eecn7 v se algum faz isso com #elvis e #beatles? #michaeljackson  the legend!  )',128,9837,'http://web.archive.org/web/20100125030351/http://www.youtube.com/watch%3Fv%3DGweUjzhUwNw','2011-05-01 05:06:37','Sat 09 May 2009 13:12:17 +0000',19,46,0.413043478261,1,'?',?,12017,4032,5532,18,1066,40,562,500,0.690986242563,0.779713127074,0.309013757437,0.00677130174199,?,?,?,0.0756725065227,43.1664887403,74.5630336701,11.0558295257,57.8926132905,4.77241340734,?,0.0,0.0757282445663,?,?,0,2,0.0,0.1,Relevant
85,'http://snipr.com/oi38r','http://twitpic.com/cftif',0,0,'2009-08-30 13:01:20','anonymous','aug 1 2009 the event u have been waiting for  danny tenaglia @pachanyc for a #michaeljackson tribute. tickets avail http://snipr.com/oi38r',138,10000000000000000000000,'?','xxxxxxxx','?',22,24,0.916666666667,1,'?',?,0,0,0,0,?,0,5,5,0.465725536996,0.881643673215,0.534274463004,?,0.0458680610769,?,0.0854016820294,?,70.5908808982,53.1156289736,92.6551510449,75.2443209345,76.1866772674,?,?,?,0.0636284762976,0.177704663328,0,0,0.0,0.0,Relevant
86,'http://bit.ly/pI0KV','http://www.guardian.co.uk/music/2009/aug/30/michael-jackson-birthday-spike-lee',1,1,'2009-08-30 13:46:15','anonymous','rt @guardiannews #michaeljackson birthday party hosted by #spikelee in new york http://bit.ly/pi0kv',99,63530,'http://web.archive.org/web/20090902072505/http://www.guardian.co.uk/music/2009/aug/30/michael-jackson-birthday-spike-lee','2009-09-02 07:25:05','Sun 30 Aug 2009 04:36:55 +0000',19,78,0.24358974359,5,'Michael Jackson birthday party hosted by Spike Lee in New York | Music | guardian.co.uk',132032,11,0,0,0,197,9,72,72,0.614162608827,0.686575826554,0.385837391173,0.0619204168992,0.059305577659,0.407732847022,0.110925116904,0.121462142015,99.9953746894,83.3874643303,99.718405998,83.3913214379,99.713793712,0.687623069927,0.0595557334878,0.170635476568,0.111187397499,0.220712680011,0,6,0.0,0.5,Relevant
87,'http://bit.ly/wljBI','http://www.psychologytoday.com/blog/mining-the-headlines/200906/the-michael-jackson-i-knew-and-loved',6,1,'2009-06-27 00:25:01','anonymous','#michaeljackson it s hard to think about anything today except michael jackson. http://bit.ly/wljbi',99,30340,'http://web.archive.org/web/20090630085041/http://www.psychologytoday.com/blog/mining-the-headlines/200906/the-michael-jackson-i-knew-and-loved','2010-03-28 09:38:32','Fri 26 Jun 2009 11:48:07 +0000',19,100,0.19,4,'?',?,5,2,0,0,70,0,0,0,0.460102283206,0.166601560143,0.539897716794,0.0546815595771,0.0484365161433,0.615292790362,?,?,52.4104644703,81.4059026901,52.4104644703,42.6652117061,100.0,?,0.0922285951821,?,?,?,0,0,0.0,0.0,Relevant
88,'http://ad.vu/gdzf','http://adjix.com.s3.amazonaws.com/gdzf',0,0,'2009-07-11 22:29:38','anonymous','rt @mijacksonnews debbie rowe to attend custody hearing about jackson children - new york daily news http://ad.vu/gdzf #michaeljackson',134,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,0,0,0,0,?,0,0,0,0.613689937665,0.835195058616,0.386310062335,?,0.222222222222,?,?,?,100.0,14.7841267086,100.0,14.7841267086,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
89,'http://bit.ly/VW1pS','http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/ABC/',10,1,'2009-09-25 17:44:26','anonymous','michael jackson - the jackson 5 - abc ringtone http://bit.ly/vw1ps #michaeljackson #ringtones #mj #abc #jacko #jackson5',119,21505,'http://web.archive.org/web/20120607234251/http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/ABC/','2012-10-18 10:36:32','Sun 12 Jul 2009 21:48:50 +0000',19,69,0.275362318841,3,'Michael Jackson ABC Ringtone. Download Michael Jackson ABC - Free Ringtones - Funtonia',54171,0,0,0,0,1634,0,4,4,0.591395480065,0.540496188372,0.408604519935,0.0608049121543,0.0615069276079,0.904853672361,0.0554415953216,0.0548088071431,100.0,15.3393876556,14.3041435327,15.3393876556,14.3041435327,1.0,0.177646236674,0.160128153805,0.177646236674,0.160128153805,0,2,0.0,0.125,Relevant
90,'http://bit.ly/17eoKF','http://www.youtube.com/watch%3Fv%3D53b4ArjE5tI',1,1,'2009-07-01 20:27:41','anonymous','steve vai & andy timmons - beat it http://bit.ly/17eokf #michaeljackson',71,50976,'http://web.archive.org/web/20110622103717/http://www.youtube.com/watch%3Fv%3D53b4ArjE5tI','2011-06-22 10:37:17','Mon 29 Jun 2009 11:17:12 +0000',20,46,0.434782608696,1,'?',?,5020,3382,2166,13,173,19,210,206,0.591392851881,0.465367680312,0.408607148119,0.0,0.0654497856432,0.0498203092629,0.0885114297566,0.0231171394772,16.4595475752,86.6205056573,23.6736005778,19.0019065928,69.5270139458,?,?,?,0.0,0.0415227399269,0,4,0.0,0.4,Relevant
91,'http://bit.ly/QyhfX','http://www.youtube.com/watch%3Fv%3D12bv81axKOE',0,0,'2009-08-30 18:39:06','anonymous',' this is it  rehearsals (new!) june  3rd 2009 http://bit.ly/qyhfx #michaeljackson pls rt <3',91,10000000000000000000000,'?','xxxxxxxx','Sun 30 Aug 2009 04:23:56 +0000',19,46,0.413043478261,1,'',?,96,0,0,0,113,0,16,16,0.727928556572,0.274591500543,0.272071443428,?,?,?,?,?,100.0,61.2196106586,56.6858310138,61.2196106586,56.6858310138,?,?,?,?,?,0,2,0.0,0.125,Relevant
92,'http://bkite.com/0blvQ','http://bkite.com/0blvQ/',0,0,'2009-08-30 22:11:22','anonymous','public enemy do a tribute to all of their fallen idols  especially #michaeljackson - http://bkite.com/0blvq',107,10000000000000000000000,'?','xxxxxxxx','?',22,23,0.95652173913,1,'?',?,0,0,0,0,?,0,0,0,0.680769921901,0.692631804118,0.319230078099,?,?,?,?,?,100.0,4.67203030136,100.0,4.67203030136,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
93,'http://bit.ly/cpJEy','http://www.youtube.com/watch%3Fv%3Dxj82qkrdhRs',0,0,'2009-08-30 23:09:55','anonymous','12 937 people in mexico city dancing tothriller at once http://bit.ly/cpjey #michaeljackson',91,10000000000000000000000,'?','xxxxxxxx','Sat 29 Aug 2009 20:11:01 +0000',19,46,0.413043478261,1,'?',?,3123,0,8,9,1645,26,219,215,0.70727133763,0.831688448653,0.29272866237,?,?,?,?,?,100.0,56.0466512088,57.8902150445,56.0466512088,57.8902150445,?,?,?,?,?,0,3,0.0,0.25,Relevant
94,'http://tinyurl.com/p3wpqk','http://mj.ecdomain.com/michael-jackson/mj-news/attayaya-belajar-heal-the-world-lyric/',0,0,'2009-08-18 06:56:36','anonymous','#mj #michaeljackson attayaya belajar heal the world lyric http://tinyurl.com/p3wpqk',83,10000000000000000000000,'?','xxxxxxxx','?',25,85,0.294117647059,3,'?',?,0,0,0,0,?,0,0,0,0.70762688053,0.466653245197,0.29237311947,?,?,?,?,?,100.0,65.2107401215,100.0,65.2107401215,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
95,'http://bit.ly/14oJF6','http://www.youtube.com/watch%3Fv%3Dij23gY2T8n8',4,1,'2009-06-27 00:43:13','anonymous','thanks!! rt @northern_heart enjoyable combination. rt @graduatesfilm mj s twitter rip mj #michaeljackson http://bit.ly/14ojf6 (please rt!!)',139,9751,'http://web.archive.org/web/20091218032544/http://www.youtube.com/watch%3Fv%3Dij23gY2T8n8','2009-12-18 03:25:44','Fri 26 Jun 2009 09:31:57 +0000',20,46,0.434782608696,1,'Michael Jackson's Ghost Thriller This is it Twitter (Cause this is Twitter)',?,13,2,2,0,493,0,73,73,0.794466710114,0.0145183107064,0.205533289886,0.0241411067605,0.0352965604001,0.283534126471,0.116818837637,0.114099213743,51.6377807404,23.3313202193,17.5706837307,45.182654802,34.0267987484,0.647238014567,0.0293357324424,0.384678398871,0.0286534127531,0.333518672983,0,2,0.0,0.125,Relevant
96,'http://bit.ly/NNEvt','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.tmz.com%252F2009%252F08%252F31%252Fmichael-jackson-alleged-son%252F%26usg%3DAFQjCNGtIEDm3I2qhgwNQdTTSdmYnT7Plw',0,0,'2009-08-31 06:15:43','anonymous','michael jackson -- the kid is (maybe)... - tmz.com http://bit.ly/nnevt #michaeljackson',86,10000000000000000000000,'?','xxxxxxxx','Sun 30 Aug 2009 22:15:44 +0000',19,191,0.0994764397906,2,'?',?,45,7,0,0,34,4,61,61,0.537809583432,0.463340473674,0.462190416568,?,0.0172011590531,?,0.0307555473014,?,100.0,58.1111492891,31.9570855865,58.1111492891,31.9570855865,?,?,?,?,?,0,3,0.0,0.272727272727,Relevant
97,'http://bit.ly/3w2Xs','http://blog.hollywoodtoysandcostumes.com/2009/08/summers-over-costume-season-starts-to-heat-up/',0,0,'2009-08-26 02:20:40','anonymous','summer s over? costume season starts to heat up. http://bit.ly/3w2xs #costume #costumes #halloween #halloweencostumes #michaeljackson #tiana',140,10000000000000000000000,'?','xxxxxxxx','Tue 25 Aug 2009 15:29:23 +0000',19,95,0.2,3,'HollywoodToysAndCostumes.com Blog     Summers Over? Costume Season Starts to Heat Up.',30407,0,0,0,0,10,0,0,0,0.478804175293,0.518778962055,0.521195824707,?,?,?,?,?,100.0,40.5241644137,100.0,40.5241644137,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
98,'http://tinyurl.com/thisisit','http://www.youtube.com/watch%3Fv%3DaCUQtbZ3Tbs%26feature%3Drelated',0,0,'2009-09-16 23:58:21','anonymous','rt @itunestrailers hd trailer live michael jackson s this is it http://tinyurl.com/thisisit... #michaeljackson #michael #thisisit #mj',133,10000000000000000000000,'?','xxxxxxxx','?',27,66,0.409090909091,1,'?',?,0,0,0,0,?,2,16,14,0.58741118584,0.40058956178,0.41258881416,?,?,?,?,?,100.0,92.5749249203,57.1950815741,92.5749249203,57.1950815741,?,?,?,?,?,0,2,0.0,0.125,Relevant
99,'http://bit.ly/10l8Ee','http://www.printfection.com/michaeljacksonisdead/I-Heart-Michael-Jackson/_s_297900',2,1,'2009-08-24 07:12:21','anonymous','do you love michael jackson!? http://bit.ly/10l8ee show some love for mj #mj #michaeljackson #ilovemichaeljackson #love',119,19381,'http://web.archive.org/web/20091003123522/http://www.printfection.com/michaeljacksonisdead/I-Heart-Michael-Jackson/_s_297900','2009-10-03 12:35:22','Mon 13 Jul 2009 15:41:33 +0000',20,82,0.243902439024,3,'I [Heart] Michael Jackson - I miss Michael... - Printfection.com',11436,0,0,0,0,988,1,30,30,0.658490606748,0.367039958629,0.341509393252,0.0840291631803,0.0750851055778,0.77644298011,0.039876573637,0.0446266285094,39.7103025837,65.7843355211,7.89085091363,26.1231586881,19.8710420224,0.894427191,0.0,0.0,0.0,0.0,0,2,0.0,0.133333333333,Relevant
100,'http://bit.ly/3T6MM','http://globalgrind.com/content/949374/Guess-Who-Blankets-Father-Really-Is/',4,1,'2009-08-31 13:14:49','anonymous','rt @globalgrind guess who blanket s father really is? - http://bit.ly/3t6mm #michaeljackson',91,46073,'http://web.archive.org/web/20090903020242/http://globalgrind.com/content/949374/Guess-Who-Blankets-Father-Really-Is','2009-10-04 04:20:06','Mon 31 Aug 2009 04:30:08 +0000',19,74,0.256756756757,3,'?',?,9,0,0,0,2220,4,18,17,0.610974171661,0.388976564636,0.389025828339,0.0742269619025,?,?,?,0.0857156851655,11.7486509551,19.3428307272,19.2186548173,60.7390465273,61.1314947211,?,0.101209079874,0.124665652897,?,?,0,0,0.0,0.0,Relevant
101,'http://bit.ly/zv64K','http://www.latimes.com/entertainment/news/la-et-michael-jackson-and-friends-pictures%2C0%2C245311.photogallery%3F1',1,1,'2009-06-27 00:53:49','anonymous','elizabeth  diana  macauley  madonna --michael jackson and friends  a photo gallery http://bit.ly/zv64k #michaeljackson',118,8700,'http://web.archive.org/web/20090630031849/http://www.latimes.com/entertainment/news/la-et-michael-jackson-and-friends-pictures%2C0%2C245311.photogallery%3F1','2009-06-30 03:18:49','Fri 26 Jun 2009 16:52:11 +0000',19,114,0.166666666667,3,'Michael Jackson and friends - latimes.com',214328,0,0,0,0,79,1,1,1,0.678596999038,0.930687916565,0.321403000962,0.0594648458545,0.0150227391024,0.322541580306,0.0150227391024,0.0594648458545,73.1978276767,91.0012066869,73.1978276767,80.4361066646,100.0,?,0.0,?,?,?,0,0,0.0,0.0,Relevant
102,'http://bit.ly/1zqq3T','http://www.amazon.com/The-Lady-In-My-Life/dp/B0013FZFIS/ref%3Dtag_rsr_rs_edpp_url%3Fie%3DUTF8%26tag%3Dismacom-20%26creative%3D381421',0,0,'2009-09-01 01:13:34','anonymous','#michaeljackson the lady in my life (mp3 download) recently tagged  michael jackson  .. http://bit.ly/1zqq3t @tweetmeme',119,10000000000000000000000,'?','xxxxxxxx','Mon 31 Aug 2009 17:13:33 +0000',20,132,0.151515151515,4,'?',?,0,0,0,0,4,0,0,0,0.729258171155,0.639004339384,0.270741828845,?,0.0462910049886,?,?,?,11.463139912,77.4333829481,100.0,14.803873311,11.463139912,?,?,?,0.166282198642,?,0,0,0.0,0.0,Relevant
103,'http://amajorlove.com/?p=290','http://amajorlove.com/%3Fp%3D290',0,0,'2009-09-01 15:09:16','anonymous','love it!! rt @paulums my mj  this is it  movie promo poster http://amajorlove.com/?p=290 #michaeljackson',104,10000000000000000000000,'?','xxxxxxxx','?',28,32,0.875,1,'?',?,0,0,0,0,?,0,3,3,0.558713716658,0.34000565723,0.441286283342,?,?,?,?,?,100.0,87.4764746927,45.2890560877,87.4764746927,45.2890560877,?,?,?,?,?,0,0,0.0,0.0,Relevant
104,'http://TwitPWR.com/jda/','http://TwitPWR.com/jda/',0,0,'2009-06-27 01:14:38','anonymous','lisa marie presley myspace blog. chilling post http://twitpwr.com/jda/ #michaeljackson',86,10000000000000000000000,'?','xxxxxxxx','?',23,23,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.586469112295,0.450468744298,0.413530887705,?,?,?,?,?,100.0,15.7664692408,100.0,15.7664692408,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
105,'http://bit.ly/16Ltzm','http://www.gearslutz.com/board/so-much-gear-so-little-time/401331-robmix-tell-us-about-mj.html',10,1,'2009-07-04 15:53:10','anonymous','rt @mikegee turn off the big media mj news read this. it s all you ll ever need to know about him http://bit.ly/16ltzm #mj #michaeljackson',138,2753,'http://web.archive.org/web/20090921163903/http://www.gearslutz.com/board/so-much-gear-so-little-time/401331-robmix-tell-us-about-mj.html','2011-12-30 15:33:31','Sun 28 Jun 2009 02:26:11 +0000',20,94,0.212765957447,3,'?',?,129,0,0,0,119,24,154,141,0.593442510924,0.379458534675,0.406557489076,0.0378385134768,?,?,?,0.0676475743264,11.9728721441,15.4649529012,23.730485814,77.4193896387,50.4535483929,?,0.0,0.0390434404722,?,?,0,2,0.0,0.08,Relevant
106,'http://wefollow.com','http://wefollow.com',419,1,'2009-09-02 00:38:48','anonymous','just added myself to the http://wefollow.com twitter directory under #nj #michaeljackson #micha',95,483,'http://web.archive.org/web/20120303004651/http://wefollow.com/','2013-01-17 08:38:44','?',19,19,1.0,0,'?',?,3290,594,258,688,?,287,197482,500,0.568427633722,0.494075858529,0.431572366278,0.0957299476334,0.0793051585718,0.346189667678,0.0591457495784,0.0590858064461,100.0,24.8469864381,24.5435511626,24.8469864381,24.5435511626,?,?,?,?,?,0,0,0.0,0.0,Relevant
107,'http://tinyurl.com/nyolbb','http://momsword.org/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D3039%3Aspencer-pratt-is-legally-changing-his-name-to-qking-spencer-prattq-ummm-wtf%26catid%3D1%3Alatest-reviews%26Itemid%3D50',0,0,'2009-09-02 04:54:48','anonymous','spencer pratt is legally changing his name to  king spencer pratt  #news #celebrities #michaeljackson #wtf http://tinyurl.com/nyolbb',132,10000000000000000000000,'?','xxxxxxxx','?',25,202,0.123762376238,1,'?',?,0,0,0,0,?,0,0,0,0.581522326354,0.961442547516,0.418477673646,?,?,?,?,?,100.0,5.06856813678,100.0,5.06856813678,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
108,'http://mellowfever.podomatic.com','http://mellowfever.podomatic.com',2,1,'2009-06-27 01:23:22','anonymous','princess protectionmj s follow friday #michaeljackson at&t #iranelectioniran rip mj transformers 2 ppp http://mellowfever.podomatic.com jack',140,40655,'http://web.archive.org/web/20090803124057/http://mellowfever.podomatic.com/','2009-09-04 19:19:30','?',32,32,1.0,0,'?',?,0,0,0,0,?,0,682,500,0.488107989338,0.783617824073,0.511892010662,0.0455428467981,?,?,?,0.151378038071,51.7450033839,54.2465255815,98.8222756855,95.3886038399,52.3616796162,?,0.0673435029701,0.201045643485,?,?,0,33,0.0,2.2,Relevant
109,'http://tr.im/qW4W','http://tr.im/404',0,0,'2009-07-05 06:54:16','anonymous','@lllgirl creepy #michaeljackson video  is rubbish?  how so exactly? a look-alike? animation? http://tr.im/qw4w #mj',114,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.526530772663,0.020274730226,0.473469227337,?,0.057993350477,?,0.0548635844623,?,37.3971260537,92.5761915557,51.7024553766,40.396051539,72.3314314209,?,?,?,0.102062072616,0.0370624658331,0,0,0.0,0.0,Relevant
110,'http://bit.ly/17WmY1','http://19.media.tumblr.com/tumblr_kp0o4hnRyF1qzfxk8o1_500.jpg',0,0,'2009-09-02 13:49:30','anonymous','would you look at this http://bit.ly/17wmy1 #michaeljackson #funny',66,10000000000000000000000,'?','xxxxxxxx','Thu 27 Aug 2009 15:00:24 +0000',20,61,0.327868852459,1,'?',75634,13,5,3,8,22,1,8,8,0.753868576183,0.00384385405282,0.246131423817,?,0.0112494551177,?,0.017624508999,?,100.0,68.3069561069,18.8360598162,68.3069561069,18.8360598162,?,?,?,?,?,0,2,0.0,0.25,Relevant
111,'http://bit.ly/BG1Yy','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.nydailynews.com%252Fnews%252Fnational%252F2009%252F09%252F02%252F2009-09-02_dr_death_michael_jackson_is_to_blame_for_the_overdose_not_his_doctor.html%26usg%3DAFQjCNEvNXQI_VYm3XArLoq3mWOApXytTQ',0,0,'2009-09-03 01:50:55','anonymous','dr. death michael jackson is to blame for the overdose  not his ... - new york daily news http://bit.ly/bg1yy #michaeljackson',125,10000000000000000000000,'?','xxxxxxxx','Wed 02 Sep 2009 17:02:19 +0000',19,273,0.0695970695971,2,'?',?,0,0,0,0,14,0,24,24,0.624580568961,0.923809455042,0.375419431039,?,0.0710812667545,?,0.0560913037,?,100.0,55.7036209741,55.6059601941,55.7036209741,55.6059601941,?,?,?,?,?,0,2,0.0,0.0952380952381,Relevant
112,'http://bit.ly/4k69Cy','http://thriller-michael-jackson.com/katherine-jackson-needs-more-power/',0,0,'2009-10-23 01:38:53','anonymous','new post - #michaeljackson #kingofpop #mj #jacko katherine jackson needs more power http://bit.ly/4k69cy',104,10000000000000000000000,'?','xxxxxxxx','Thu 22 Oct 2009 15:34:22 +0000',20,71,0.281690140845,1,'?',?,0,0,0,0,10,0,0,0,0.649020415583,0.502013499028,0.350979584417,?,?,?,?,?,100.0,51.8111368844,100.0,51.8111368844,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
113,'http://tinyurl.com/nyytv6','http://momsword.org/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D3046%3Aoprah-winfrey-is-finally-going-to-remember-michael-jackson-on-upcoming-show%26catid%3D1%3Alatest-reviews%26Itemid%3D50',0,0,'2009-09-03 13:36:56','anonymous','oprah winfrey is finally going to remember michael jackson on upcoming show #michaeljackson #music #celebrities http://tinyurl.com/nyytv6',137,10000000000000000000000,'?','xxxxxxxx','?',25,202,0.123762376238,1,'?',?,0,0,0,0,?,0,0,0,0.605340976053,0.845622415251,0.394659023947,?,?,?,?,?,100.0,96.4120260338,100.0,96.4120260338,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
114,'http://tinyurl.com/m6qkmr','http://momsword.org/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D3053%3Amichael-jackson-to-be-buried-today-or-will-the-date-change-again%26catid%3D1%3Alatest-reviews%26Itemid%3D50',0,0,'2009-09-03 13:42:11','anonymous','michael jackson to be buried today---or will the date change again? #michaeljackson #music #celebrities #news  http://tinyurl.com/m6qkmr',136,10000000000000000000000,'?','xxxxxxxx','?',25,191,0.130890052356,1,'?',?,0,0,0,0,?,0,0,0,0.680311875422,0.814769345996,0.319688124578,?,?,?,?,?,100.0,81.1456582895,100.0,81.1456582895,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
115,'http://bit.ly/3Pg86N','http://thriller-michael-jackson.com/article-will-smith-jennifer-lopez-jackson-brothers-more-step-out-for-%25e2%2580%2598this-is-it%25e2%2580%2599-premiere/',0,0,'2009-10-28 04:44:25','anonymous','new post - #michaeljackson #kingofpop #mj #jacko article will smith  jennifer lopez  jackson brothers & more step... http://bit.ly/3pg86n',137,10000000000000000000000,'?','xxxxxxxx','Tue 27 Oct 2009 20:44:27 +0000',20,155,0.129032258065,1,'?',?,0,0,0,0,10,0,0,0,0.697242545331,0.506411337074,0.302757454669,?,?,?,?,?,100.0,51.934358333,100.0,51.934358333,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
116,'http://bit.ly/19Lpq3','http://dynamicnetworkservices.com/journal/MJPassesOnInternetSlowsDynIncKeepsNewsSitesFast',1,1,'2009-06-27 01:38:40','anonymous','rt @dyninc new blog post up about #michaeljackson and the internet slow-down http://bit.ly/19lpq3',97,27880,'http://web.archive.org/web/20090704092320/http://dynamicnetworkservices.com/journal/MJPassesOnInternetSlowsDynIncKeepsNewsSitesFast','2009-07-04 09:23:20','Fri 26 Jun 2009 12:55:19 +0000',20,89,0.224719101124,2,'?',?,284,109,65,5,67,2,4,4,0.543962480069,0.574419328926,0.456037519931,0.0704295212274,0.0758825236114,0.313202959968,0.0573617960948,0.0638876565,10.6155145641,15.3238969363,15.2221513224,1.62671051107,1.6159096906,0.16002645284,0.0709475654761,0.0536313183929,0.0516397779494,0.0390360029179,0,0,0.0,0.0,Relevant
117,'http://guagee.com','http://guagee.com',4,1,'2009-07-08 13:40:03','anonymous','rt @guagee  never can say good bye to mj. leave a voice to him http://guagee.com  the world is listening to you. #mj s #mj #michaeljackson',138,1558,'http://web.archive.org/web/20090627131405/http://guagee.com/','2011-02-03 01:52:52','?',17,17,1.0,0,'?',?,1,0,0,0,?,4,60,60,0.766783963352,0.54707686853,0.233216036648,0.117511598722,?,?,?,0.126624465544,21.7056071429,80.454840748,61.2361239996,17.4632116602,13.2916725049,?,0.223957004382,0.303239217432,?,?,0,0,0.0,0.0,Relevant
118,'http://bit.ly/3I728','http://www.rondubinphotography.com/2009/07/05/scenes-of-mourning-part-1-encino-california/',9,1,'2009-07-05 15:36:03','anonymous','rt scenes of mourning  part 1  encino  california http://bit.ly/3i728 outside michael jackson s #mj #celebrity #michaeljackson @rtd13',135,14387,'http://web.archive.org/web/20090708193550/http://www.rondubinphotography.com/2009/07/05/scenes-of-mourning-part-1-encino-california','2009-10-01 08:43:33','Sun 05 Jul 2009 07:31:13 +0000',19,90,0.211111111111,4,'?',?,4,3,0,0,74,2,9,9,0.76513599073,0.757646258074,0.23486400927,0.0955636965135,?,?,?,0.0969192776472,8.66028549851,10.8177455169,10.6967139215,80.0562879298,80.9621119351,?,0.165144564769,0.143019388387,?,?,0,2,0.0,0.1,Relevant
119,'http://bit.ly/3RCC99','http://wemissmj.blogspot.com/2009/08/mj-movie-mj-day-boo.html',0,0,'2009-09-03 22:28:52','anonymous','rt @wemissmjblog video the mj movie ( mj s day boo) http://bit.ly/3rcc99 pls retweet! mj music 4ever! #michaeljackson',117,10000000000000000000000,'?','xxxxxxxx','Thu 03 Sep 2009 14:25:28 +0000',20,61,0.327868852459,3,'?',?,0,0,0,0,127,5,10,10,0.480640021548,0.378699962655,0.519359978452,?,?,?,?,?,100.0,99.4799531908,12.5643658938,99.4799531908,12.5643658938,?,?,?,?,?,0,0,0.0,0.0,Relevant
120,'http://www.michaeljackson.com/ar/node/200089','http://www.michaeljackson.com/ar/node/200089',3,1,'2009-09-04 02:17:00','anonymous','captain eo back at disneyland s tomorrowland http://www.michaeljackson.com/ar/node/200089 retweet! #michaeljackson',114,26622,'http://web.archive.org/web/20100926094042/http://www.michaeljackson.com/ar/node/200089','2010-09-26 09:40:42','?',44,44,1.0,3,'?',?,4913,44544,4453,132,?,2,16,16,0.577366192898,0.809376946192,0.422633807102,0.0971102652724,0.106268785498,0.592255232224,0.118034549187,0.103867135046,7.96135033375,94.6104796082,89.4770562364,8.41487155198,8.89764445616,0.497501984004,0.187591619844,0.166311678688,0.142295234932,0.167248402001,0,2,0.0,0.2,Relevant
121,'http://bit.ly/4A9yhu','http://www.freemasoninformation.com/2009/09/more-than-just-michael-jackson%25E2%2580%2599s-final-resting-place/',5,1,'2009-09-04 03:35:23','anonymous','@devinenews michael jacksons masonic resting place. <-photos #michaeljackson #michaeljacksonsfuneral http://bit.ly/4a9yhu',122,22903,'http://web.archive.org/web/20110824095706/http://www.freemasoninformation.com/2009/09/more-than-just-michael-jackson%25E2%2580%2599s-final-resting-place/','2011-08-24 09:57:06','Thu 03 Sep 2009 19:00:34 +0000',20,111,0.18018018018,3,'?',?,6,3,13,0,9,10,13,13,0.643992384005,0.636222412073,0.356007615995,0.0385439855839,0.0245251638056,0.650006896552,0.0279629890677,0.0549336314352,8.68487707112,13.1162000404,13.7413274489,66.2148872721,63.2026061776,?,0.0824337601746,0.0939889475496,?,?,0,2,0.0,0.2,Relevant
122,'http://tinyurl.com/ndnren','http://marieveparadis.quebecblogue.com/2009/09/03/les-feux-et-michael/',1,1,'2009-09-04 04:17:13','anonymous','rt @marieveparadis news from #stationfire and #michaeljackson funerals http://tinyurl.com/ndnren',96,65496,'http://web.archive.org/web/20090906222849/http://marieveparadis.quebecblogue.com/2009/09/03/les-feux-et-michael/','2009-09-06 22:28:49','?',25,70,0.357142857143,4,'?',?,0,0,0,0,?,0,0,0,0.589478169315,0.798344051142,0.410521830685,0.0263729257376,?,?,?,?,81.6035993318,95.1878131059,81.6035993318,77.6766816196,100.0,?,0.0,?,?,?,0,0,0.0,0.0,Relevant
123,'http://bit.ly/5EWmJM','http://thriller-michael-jackson.com/michael-jackson-smooth-criminal-3d-glasses-version-high-definition-hd-best-quality/',0,0,'2009-11-27 15:23:22','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko michael jackson smooth criminal 3d glasses version high defini... http://bit.ly/5ewmjm',138,10000000000000000000000,'?','xxxxxxxx','Fri 27 Nov 2009 05:23:22 +0000',20,119,0.168067226891,1,'?',?,0,0,0,0,9,0,0,0,0.776738916115,0.289625608767,0.223261083885,?,?,?,?,?,100.0,52.2090086745,100.0,52.2090086745,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
124,'http://bit.ly/8C5xKu','http://www.premium-format.de/hot-toys-michael-jackson-final-head-sculpt-2212.html',8,1,'2009-11-28 08:19:07','anonymous','premium-format news hot toys - michael jackson - final head sculpt http://bit.ly/8c5xku #michaeljackson #kingofpop #mj #thriller',128,3397,'http://web.archive.org/web/20110815091544/http://www.premium-format.de/hot-toys-michael-jackson-final-head-sculpt-2212.html','2011-08-15 09:15:44','Fri 27 Nov 2009 22:19:07 +0000',20,81,0.246913580247,1,'?',?,0,0,0,0,4,0,0,0,0.695170432016,0.259212607597,0.304829567984,0.0849836585599,?,?,?,?,9.21969625169,10.633874863,9.21969625169,86.7011919031,100.0,?,0.0601929265429,?,?,?,0,0,0.0,0.0,Relevant
125,'http://bit.ly/92wG9x','http://thriller-michael-jackson.com/who-believes-michael-jackson-tried-to-kill-himself-and-will-they-cover-it-up-like-carradines-suicide/',0,0,'2009-11-28 13:35:14','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko who believes michael jackson tried to kill himself and will th... http://bit.ly/92wg9x',138,10000000000000000000000,'?','xxxxxxxx','Sat 28 Nov 2009 03:35:14 +0000',20,137,0.14598540146,1,'?',?,0,0,0,0,8,0,0,0,0.515632722702,0.98506360882,0.484367277298,?,?,?,?,?,100.0,76.8173130618,100.0,76.8173130618,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
126,'http://bit.ly/iH7F9','http://www.cnn.com/2009/TECH/06/26/michael.jackson.internet/',20,1,'2009-06-27 01:54:07','anonymous','michael jackson almost took the internet with him last night http://bit.ly/ih7f9 #failwhale #michaeljackson #internet',117,2898,'http://web.archive.org/web/20090714024225/http://www.cnn.com/2009/TECH/06/26/michael.jackson.internet','2012-06-30 15:29:30','Fri 26 Jun 2009 17:53:42 +0000',19,60,0.316666666667,5,'Jackson dies almost takes Internet with him - CNN.com',84907,50,0,0,0,28,282,2552,500,0.568459902533,0.947607178529,0.431540097467,0.0342368394009,0.0332871332649,0.850878707693,0.162583596232,0.171796658834,100.0,10.0926087053,19.865705619,10.0926087053,19.865705619,1.0,0.053708615553,0.242327849028,0.053708615553,0.242327849028,0,2,0.0,0.142857142857,Relevant
127,'http://bit.ly/tUS13','http://www.bnonews.com/news/BNO_News/707.html',7,1,'2009-09-04 06:30:55','anonymous','@breakingnews michael jackson reaches final resting place http://bit.ly/tus13 about time! how long has the perv been dead? #michaeljackson',138,19307,'http://web.archive.org/web/20100110115242/http://www.bnonews.com/news/BNO_News/707.html','2010-07-26 02:46:51','Thu 03 Sep 2009 21:47:44 +0000',19,45,0.422222222222,3,'707',8513,1,0,0,0,54,10,43,43,0.476204947443,0.444113418834,0.523795052557,0.131000064691,0.135189397828,0.969011378079,0.102295433858,0.0991363194193,100.0,90.3574827172,54.0764401252,90.3574827172,54.0764401252,1.0,0.129099444874,0.0830454798537,0.129099444874,0.0830454798537,0,2,0.0,0.111111111111,Relevant
128,'http://bit.ly/751vrK','http://thriller-michael-jackson.com/are-you-fascinated-by-gaga-lambert-gosselin-and-m-j-s-kids/',0,0,'2009-12-03 17:50:47','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko are you fascinated by gaga  lambert  gosselin and m.j. s kids? http://bit.ly/751vrk',135,10000000000000000000000,'?','xxxxxxxx','Thu 03 Dec 2009 07:50:46 +0000',20,95,0.210526315789,1,'?',?,0,0,0,0,7,0,0,0,0.587281740837,0.429863193737,0.412718259163,?,?,?,?,?,100.0,76.6232653923,100.0,76.6232653923,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
129,'http://twitpic.com/ge7lo','http://twitpic.com/ge7lo',0,0,'2009-09-04 09:42:49','anonymous','i m here at forest lawn in los angeles ca for the burial of michael jackson 8pm(pst) gmt-8 http://twitpic.com/ge7lo #michaeljackson [kezzer]',140,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,8,8,0.490784237968,0.760459585762,0.509215762032,?,0.0816496580928,?,0.104446593573,?,81.3330654209,71.1817040315,82.077646499,87.5187768506,99.092833299,?,?,?,0.22360679775,0.190692517849,0,2,0.0,0.0952380952381,Relevant
130,'http://bit.ly/6qmxCH','http://thriller-michael-jackson.com/michael-jackson-r-i-p-rest-in-peace-memorial-t-shirt/',1,1,'2009-12-09 15:59:11','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko michael jackson r.i.p. rest in peace memorial t-shirt http://bit.ly/6qmxch',126,1810,'http://web.archive.org/web/20100609162921/http://thriller-michael-jackson.com/michael-jackson-r-i-p-rest-in-peace-memorial-t-shirt/','2010-06-09 16:29:21','Wed 09 Dec 2009 05:59:11 +0000',20,89,0.224719101124,1,'?',?,0,0,0,0,13,0,0,0,0.6437807796,0.577280800603,0.3562192204,0.0,?,?,?,?,1.71983714516,2.15131771196,1.71983714516,79.9434288852,100.0,?,0.200445931434,?,?,?,0,0,0.0,0.0,Relevant
131,'http://twtpoll.com/5vzafj','http://twtpoll.com/5vzafj',1,1,'2009-06-26 13:59:17','anonymous','rt @vaibhav please vote for #michael jackson best song http://twtpoll.com/5vzafj #rip mj #mj s #michaeljackson #thriller',120,108,'http://web.archive.org/web/20090705140105/http://twtpoll.com/5vzafj','2009-07-05 14:01:05','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,5,4,0.70347255931,0.0941069673619,0.29652744069,0.13557230631,0.111498934668,0.494004759092,0.10744306187,0.130640743234,20.2824210079,94.6208456146,50.6783084212,21.4354679206,40.0218982041,0.0753778361444,0.343203236492,0.330718913883,0.0591312395989,0.0569802882298,0,2,0.0,0.125,Relevant
132,'http://bit.ly/2sXkGY','http://www.myfoxny.com/dpp/news/offbeat/090626_Michael_Jackson_Clouds_Over_NYC',2,1,'2009-06-27 02:08:22','anonymous','jacko in the clouds above nyc? u hav to see this http://bit.ly/2sxkgy #michaeljackson #myfoxny',94,19621,'http://web.archive.org/web/20090802073523/http://www.myfoxny.com/dpp/news/offbeat/090626_Michael_Jackson_Clouds_Over_NYC','2009-09-03 08:15:24','Fri 26 Jun 2009 18:07:27 +0000',20,78,0.25641025641,4,'?',?,11,0,0,0,84,1,8,8,0.739466799914,0.419410903154,0.260533200086,0.0528424177809,?,?,?,0.0644801055832,100.0,87.4250706688,72.0154099993,87.4250706688,72.0154099993,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
133,'http://bit.ly/2iz9c','http://www.examiner.com/examiner/x-13143-West-Palm-Beach-Television-Examiner%7Ey2009m6d26-Hell-be-there-Michael-Jackson-great-moments-on-television',0,0,'2009-06-27 02:10:32','anonymous','which is your favorite michael jackson moment on tv? see some great ones here http://bit.ly/2iz9c #michaeljackson',113,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 18:09:59 +0000',19,147,0.12925170068,2,'?',?,0,0,0,0,26,3,8,8,0.686683302544,0.121529793997,0.313316697456,?,0.0739645529918,?,0.0813568575368,?,5.53852056607,99.7051229993,86.108054454,5.55490069062,6.43205865141,?,?,?,0.11993477322,0.118729368022,0,2,0.0,0.125,Relevant
134,'http://bit.ly/2kKr4m','http://www.blumi.co.cc/back/pokaz.php%3Fid%3D29',0,0,'2009-09-04 13:37:08','anonymous','#michaeljackson michael jackson was buried at the forest lawn glendale http://bit.ly/2kkr4m',91,10000000000000000000000,'?','xxxxxxxx','Fri 04 Sep 2009 03:09:34 +0000',20,47,0.425531914894,2,'?',?,0,0,0,0,0,0,0,0,0.547572327042,0.887000841812,0.452427672958,?,?,?,?,?,100.0,52.4103528102,100.0,52.4103528102,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
135,'http://bit.ly/wsmWQ','http://www.whatsyourplace.de/blog/%3Fp%3D660',0,0,'2009-06-27 02:11:56','anonymous','michael jackson book of condolence http://bit.ly/wsmwq please rt #michaeljackson',80,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 16:58:09 +0000',19,44,0.431818181818,2,'?',?,0,0,0,0,93,0,9,8,0.676040699537,0.71170698098,0.323959300463,?,0.0606293574083,?,0.0578078240988,?,1.65362725229,80.6459030292,31.4396218155,2.05047893343,5.25969193265,?,?,?,0.0730102075406,0.069612501523,0,2,0.0,0.222222222222,Relevant
136,'http://bit.ly/gEczJ','http://feeds.latimes.com/%7Er/latimes/news/local/%7E3/Yk7Dv9JoYq0/la-me-jackson4-2009sep04%2C0%2C4969211.story',0,0,'2009-09-04 14:44:03','anonymous','rt @latimesmj michael jackson is laid to rest http://bit.ly/geczj #michaeljackson',81,10000000000000000000000,'?','xxxxxxxx','Thu 03 Sep 2009 21:39:39 +0000',19,110,0.172727272727,7,'Michael Jackson is laid to rest - Los Angeles Times',83091,0,0,0,0,15,0,0,0,0.743434185179,0.705546055094,0.256565814821,?,0.0529112049945,?,?,?,2.41504087671,42.4632497113,100.0,5.68736706005,2.41504087671,?,?,?,0.0768946448109,?,0,0,0.0,0.0,Relevant
137,'http://bit.ly/xgzVc','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.people.com%252Fpeople%252Fpackage%252Farticle%252F0%252C%252C20287787_20302652%252C00.html%26usg%3DAFQjCNG8Q98A_WjiPW-1kV8hNrcoUlfICA',0,0,'2009-09-04 19:31:25','anonymous','#michaeljackson michael jackson sings with the angels  latoya says - people magazine entertainme.. http://bit.ly/xgzvc',118,10000000000000000000000,'?','xxxxxxxx','Fri 04 Sep 2009 10:31:29 +0000',19,214,0.088785046729,2,'?',?,14,1,0,0,4,0,22,22,0.661207595478,0.865421456266,0.338792404522,?,0.0152348068093,?,0.0351832792496,?,100.0,86.6088754016,9.86221438705,86.6088754016,9.86221438705,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
138,'http://tinyurl.com/nthj9t','http://www.awin1.com/cread.php%3Fawinmid%3D1418%26awinaffid%3D49344%26clickref%3D%26p%3Dhttp%253A%252F%252Fwww.play.com%252FHOME%252FHOME%252F6-%252FSearch.html%253Fsearchstring%253DMichael%252BJackson%2526searchtype%253DDOWNLOAD_TRACK%2526searchsource%253D2%2526searchfilters%253Dc%25257b410%25257d%25252baf50%25257bMichael%252BJackson%25257d%25252bc%25257b414%25257d%25252b',0,0,'2009-07-08 02:00:23','anonymous','michael jackson downloads available in uk and europe. 889 tracks available to download. http://tinyurl.com/nthj9t #downloads #michaeljackson',140,10000000000000000000000,'?','xxxxxxxx','?',25,375,0.0666666666667,1,'?',?,6195,5252,6622,1306,?,0,0,0,0.762568954318,0.728965179898,0.237431045682,?,0.105409255339,?,?,?,100.0,0.66586569404,100.0,0.66586569404,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
139,'http://bit.ly/newsbender','http://kfiam640.com/pages/aronbender.html',3,1,'2009-06-27 02:24:50','anonymous','with 50%  thriller  leads a poll of your favorite #michaeljackson album.  off the wall  has dropped to 30%. vote at http://bit.ly/newsbender',140,32312,'http://web.archive.org/web/20121113112322/http://www.kfiam640.com/pages/aronbender.html','2012-11-13 11:23:22','Mon 27 Apr 2009 13:58:24 +0000',24,41,0.585365853659,2,'Aron Bender - KFI AM 640 More Stimulating Talk Radio',97058,48,37,94,2,25580,386,926,500,0.564360389874,0.450188169109,0.435639610126,0.0518011886782,0.0440071966452,0.633259285367,0.175336486271,0.179170181956,99.8579378783,83.6436022483,82.1451392689,83.5247763723,82.0284421412,0.330665970575,0.0,0.108893258494,0.034335080175,0.171542458206,0,38,0.0,1.52,Relevant
140,'http://bit.ly/18CDOZ','http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Dancing_Machine/',2,1,'2009-08-20 03:47:34','anonymous','michael jackson dancing machine the jackson 5 ringtone http://bit.ly/18cdoz iphone compatible #ringtones #michaeljackson #mj #jacko #iphone',139,9376,'http://web.archive.org/web/20090703011118/http://www.funtonia.com/download_bonus_ringtones/Michael_Jackson/Dancing_Machine/','2009-07-03 01:11:18','Mon 20 Jul 2009 13:55:23 +0000',20,81,0.246913580247,3,'Michael Jackson Dancing Machine Ringtone. Download Michael Jackson Dancing Machine - Free Ringtones - Funtonia',53726,0,0,0,0,1773,0,3,3,0.599456299665,0.569263381077,0.400543700335,0.0773533790507,0.0791885161222,0.844957523973,0.0740740740741,0.0723574605292,82.3677630528,11.2080191471,14.1332171973,13.607288497,17.1586755224,0.86922698736,0.199204768222,0.186338998125,0.229174624257,0.214373231428,0,2,0.0,0.125,Relevant
141,'http://bit.ly/MvzNX','http://www.defamer.com.au/2009/09/stop-press-michael-jackson-is-alive-and-hiding-in-australia/',6,1,'2009-09-05 20:08:53','anonymous','stop press michael jackson is alive and hiding in australia! | defamer australia http://bit.ly/mvznx #michaeljackson je je...',125,16524,'http://web.archive.org/web/20090908004417/http://www.defamer.com.au/2009/09/stop-press-michael-jackson-is-alive-and-hiding-in-australia','2010-12-30 01:36:52','Sat 05 Sep 2009 00:57:41 +0000',19,94,0.202127659574,3,'STOP PRESS: Michael Jackson Is Alive And Hiding In Australia! | Defamer Australia',63053,24,26,18,0,323,3,23,23,0.734151639362,0.795078356783,0.265848360638,0.0878749550327,0.0839299577831,0.76164478767,0.126544570871,0.132486322466,99.4938341106,4.3797984002,2.80592346875,4.40208022874,2.82019835081,0.888215657121,0.107852370255,0.158843987491,0.0989390028106,0.145745772033,0,2,0.0,0.117647058824,Relevant
142,'http://tinyurl.com/qj8ftl','http://www.myspace.com/136721200/blog/497136457',0,0,'2009-06-27 02:52:10','anonymous','#michaeljackson http://tinyurl.com/qj8ftl <-- visit for my thought on mj s death and life - leave comments',106,10000000000000000000000,'?','xxxxxxxx','?',25,47,0.531914893617,3,'?',?,0,0,0,0,?,0,0,0,0.624164999025,0.802701803839,0.375835000975,?,?,?,?,?,100.0,96.8734539841,100.0,96.8734539841,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
143,'http://bit.ly/hOz7T','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.victoriaadvocate.com%252Fnews%252F2009%252Fsep%252F02%252Fap-us-people-winfrey%252F%253Fentertainment%2526national-entertainment%26usg%3DAFQjCNEAR66GjB5k8fMqmCBTj6wuAajpig',0,0,'2009-09-05 22:31:30','anonymous','#michaeljackson oprah winfrey to dedicate show to michael jackson - victoria advocate oprah winf.. http://bit.ly/hoz7t',118,10000000000000000000000,'?','xxxxxxxx','Sat 05 Sep 2009 09:22:07 +0000',19,252,0.0753968253968,2,'?',?,0,0,0,0,27,0,23,23,0.635263446811,0.779325530426,0.364736553189,?,0.0073501599596,?,0.0273502541933,?,100.0,88.6194532751,47.2966449974,88.6194532751,47.2966449974,?,?,?,?,?,0,4,0.0,0.266666666667,Relevant
144,'http://ow.ly/fXIF','http://www.kcrw.com',2291,1,'2009-06-27 03:07:35','anonymous','rt @kcrw garth trinidad hosts an evening of memories and music in tribute to michael jackson. tune in http://ow.ly/fxif #michaeljackson',135,21,'http://web.archive.org/web/20051027030714/http://www.kcrw.com/','2013-01-17 04:23:12','?',17,19,0.894736842105,0,'?',?,7774,11406,5276,760,?,3064,9800,500,0.782491690991,0.940374724386,0.217508309009,0.0423485570822,0.0724793692454,0.331429232435,0.14793043643,0.153386326517,85.4891772149,87.459341302,66.9949892937,74.7682712766,78.3666324514,0.0,0.0776735637381,0.0724669133282,0.0,0.0323254091918,0,6,0.0,0.3,Relevant
145,'http://tinyurl.com/djr6yy','http://www.djclue.tv',26,1,'2009-06-27 03:10:10','anonymous','live #michaeljackson tribute set on right now click here to watch http://tinyurl.com/djr6yy',91,174,'http://web.archive.org/web/20100104031304/http://www.djclue.tv/','2011-10-26 01:09:27','?',25,20,1.25,0,'?',?,0,0,0,0,?,213,553,500,0.592564864477,0.277983996475,0.407435135523,0.0396837895066,?,?,?,0.044280744277,100.0,65.6232705512,8.87748574809,65.6232705512,8.87748574809,?,?,?,?,?,0,1,0.0,0.0833333333333,Relevant
146,'http://tw6.us/li','http://tw6.us/ls',0,0,'2009-06-27 03:15:53','anonymous','michael jackson death  linked to painkiller injection  [video] http://tw6.us/li #michaeljackson',95,10000000000000000000000,'?','xxxxxxxx','?',16,16,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.55491711251,0.790787553923,0.44508288749,?,?,?,?,?,100.0,42.5668148684,100.0,42.5668148684,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
147,'http://bit.ly/104PQj','http://m.tearn.com/2009/06/jackson-never-can.html',1,1,'2009-06-27 03:19:58','anonymous','rt @barbaran61 tribute to #michaeljackson the jackson 5- never can say goodbye http://bit.ly/104pqj #mjweek',107,43698,'http://web.archive.org/web/20090629152816/http://m.tearn.com/2009/06/jackson-never-can.html','2009-06-29 15:28:16','Fri 26 Jun 2009 19:19:58 +0000',20,49,0.408163265306,3,'?',?,1,0,0,0,7348,12,349,341,0.62720064557,0.391551544492,0.37279935443,0.066253866,0.0548349601279,0.547842835794,0.0571820270825,0.0632013635393,19.5173457627,33.205411007,33.5696876465,58.7776063322,58.1397895869,0.20203050891,0.0,0.108607292138,0.0,0.0,0,2,0.0,0.142857142857,Relevant
148,'http://redirx.com/?sxpr','http://redirx.com/%3Fsxpr',0,0,'2009-07-08 01:54:47','anonymous','#thankyoumichael michael jacksons memorial - http://redirx.com/?sxpr #michaeljackson',84,10000000000000000000000,'?','xxxxxxxx','?',23,25,0.92,1,'?',?,0,0,0,0,?,0,12,12,0.560441634829,0.751241173488,0.439558365171,?,0.22360679775,?,0.22360679775,?,100.0,79.9920922389,80.0410880048,79.9920922389,80.0410880048,?,?,?,?,?,0,0,0.0,0.0,Relevant
149,'http://bit.ly/1aaLDD','http://www.jdoqocy.com/click-3616390-10703737',0,0,'2009-09-29 13:11:17','anonymous','free gift card and michael jackson t-shirt #michaeljackson #thisisit #mj #michael #jackson #music #news #musicmomday http://bit.ly/1aaldd',137,10000000000000000000000,'?','xxxxxxxx','Tue 29 Sep 2009 05:02:50 +0000',20,45,0.444444444444,1,'?',?,0,0,0,0,65,0,10,10,0.756348200191,0.583226900948,0.243651799809,?,?,?,?,?,100.0,77.5857850294,52.6838187259,77.5857850294,52.6838187259,?,?,?,?,?,0,2,0.0,0.125,Relevant
150,'http://bit.ly/WjVjU','http://www.mediabistro.com/unbeige/product_design/michael_jacksons_design_legacy_patented_antigravity_shoes_120102.asp%3Fc%3Drss',0,0,'2009-06-27 03:28:45','anonymous','us patent #5 255 452  method and means for creating anti-gravity illusion   filed by #michaeljackson http://bit.ly/wjvju',120,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 19:27:17 +0000',19,128,0.1484375,3,'Michael Jacksons Design Legacy: Patented Anti-Gravity Shoes - UnBeige',40837,28,43,9,0,12,2,8,7,0.694087805884,0.365330066101,0.305912194116,?,0.0462250163521,?,0.0732579435758,?,100.0,53.1248520535,23.5098951749,53.1248520535,23.5098951749,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
151,'http://bit.ly/3mC29Y','http://twitter.com/stonash7/statuses/3800579780',0,0,'2009-09-06 16:43:37','anonymous','rt @deadkingofpop tell them that its human nature.why o why #michaeljackson 1958 to 4eva #thinkofnick http://bit.ly/3mc29y',122,10000000000000000000000,'?','xxxxxxxx','Sun 06 Sep 2009 08:26:58 +0000',20,47,0.425531914894,3,'?',?,0,0,0,0,4,0,0,0,0.583712596239,0.301502870649,0.416287403761,?,0.0527984118477,?,?,?,57.8871240067,49.9432615127,100.0,86.276978464,57.8871240067,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
152,'http://bit.ly/UYCQT','http://www.daylife.com/photo/00qH5cCe4VcqT%3Fq%3Dsteph%2Bjones',0,0,'2009-06-27 03:37:18','anonymous','rt @rodmccullom @stephjonesmusic reuters photo steph jones on red carpet with mj doll #michaeljackson #stephjones http://bit.ly/uycqt',133,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 19:29:01 +0000',19,62,0.306451612903,2,'Who moved my news? - Daylife',10359,55,13,1,0,245,2,3,3,0.741061165181,0.757003765916,0.258938834819,?,0.0,?,0.0,?,100.0,99.6045439182,98.3707723761,99.6045439182,98.3707723761,?,?,?,?,?,0,0,0.0,0.0,Relevant
153,'http://twitdraw.com/f5223z','http://twitdraw.com/f5223z',1,1,'2009-09-06 17:38:37','anonymous','http://twitdraw.com/f5223z add to this graffiti&pass it @ 3 people! @apricitas @kellyusp @willyoubethere  #michaeljackson #mjstillalive ',139,47429,'http://web.archive.org/web/20091001064906/http://twitdraw.com/f5223z','2009-10-01 06:49:06','?',26,26,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.48700097693,0.518158526153,0.51299902307,0.0964348347753,0.096738248744,0.969638292134,?,?,96.116771188,67.71023285,16.9213374193,70.4458046324,17.6049790377,0.977213130946,0.185826155621,?,0.183010444966,?,0,0,0.0,0.0,Relevant
154,'http://tinyurl.com/l79ovz','http://www.spike.com/blog/michael-jackson-fans/83008',22,1,'2009-07-02 00:13:11','anonymous','#michaeljackson fans committing suicide in memory of mj? http://tinyurl.com/l79ovz 12 successful so far sincethurs #mj #rip #michael jackson',140,11401,'http://web.archive.org/web/20090726032312/http://www.spike.com/blog/michael-jackson-fans/83008','2011-01-13 19:36:37','?',25,52,0.480769230769,3,'?',?,9,5,7,0,?,54,610,500,0.729553353297,0.27213849346,0.270446646703,0.0667527590737,0.0647039633316,0.328992654539,0.133666527032,0.198193202333,68.2668939072,11.167176878,4.01627683484,7.62348479176,2.74178744586,0.342751630215,0.0992583333971,0.238237228602,0.167183463773,0.18861999305,0,4,0.0,0.222222222222,Relevant
155,'http://bit.ly/3TDlD','http://blog.freedomist.info/2009/06/25/6-25-9-michael-jackson-news-death-of-jackson-could-mean-death-for-insurance-giant-aig/',1,1,'2009-06-26 00:11:20','anonymous','breaking news- the unreported pt of jackson death- aeg to lose $500 mil http://bit.ly/3tdld #michael #jackson #news #michaeljackson',131,57961,'http://web.archive.org/web/20090926161721/http://blog.freedomist.info/2009/06/25/6-25-9-michael-jackson-news-death-of-jackson-could-mean-death-for-insurance-giant-aig/','2009-09-26 16:17:21','Thu 25 Jun 2009 15:42:11 +0000',19,125,0.152,4,'Freedom News- An American Blog   Blog Archive    6-25-9 Michael Jackson News- Death of Jackson could mean death for AEG Live',39239,0,0,0,0,66,0,0,0,0.558833395053,0.91701522895,0.441166604947,0.0729229188996,0.0756329226134,0.866717833392,?,?,100.0,8.22855226631,7.12676419487,8.22855226631,7.12676419487,1.0,0.115044748327,?,0.115044748327,?,0,0,0.0,0.0,Relevant
156,'http://twitpic.com/8f5yo','http://twitpic.com/8f5yo',0,0,'2009-06-26 00:53:59','anonymous','@vlovegal here is the last picture of michael jackson taken. #rip michael #michaeljackson #rip mj #mj s http://twitpic.com/8f5yo',128,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,1,0,0,0,?,3,11,11,0.482090721174,0.323364627464,0.517909278826,?,0.0403056911175,?,0.0802908585711,?,94.8096279442,84.2616273443,56.7825603262,88.8745469963,59.891132955,?,?,?,0.217642875033,0.260132990857,0,2,0.0,0.111111111111,Relevant
157,'http://bit.ly/gafPc','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.smh.com.au%252Ftravel%252Ftravel-news%252Fmichael-jacksons-hometown-becomes-a-tourist-thriller-20090907-fdfx.html%26usg%3DAFQjCNEwatz8w65m4guEBI00d7K-b7wqTA',0,0,'2009-09-07 03:18:21','anonymous','michael jackson s hometown becomes a tourist thriller - sydney morning herald http://bit.ly/gafpc #michaeljackson',113,10000000000000000000000,'?','xxxxxxxx','Sun 06 Sep 2009 18:33:43 +0000',19,237,0.0801687763713,2,'?',?,1,0,0,0,18,0,10,10,0.643728436515,0.855096581921,0.356271563485,?,0.00760813836566,?,0.0204513303799,?,100.0,92.8557580696,51.4403552056,92.8557580696,51.4403552056,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
158,'http://bit.ly/3vIhKO','http://michaeljackson-atribute.blogspot.com/',0,0,'2009-06-27 03:53:24','anonymous','vote what you think #michaeljackson s best song was here... http://bit.ly/3vihko',80,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 19:49:28 +0000',20,44,0.454545454545,0,'?',?,0,0,0,0,17,0,0,0,0.841230880961,0.0045821650233,0.158769119039,?,?,?,?,?,100.0,13.5499099428,100.0,13.5499099428,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
159,'http://isMJalive.com','http://isMJalive.com',3,1,'2009-06-26 07:05:57','anonymous','mj masks never die! http://ismjalive.com #mj #michaeljackson #thriller',70,15475,'http://web.archive.org/web/20110202112352/http://ismjalive.com/','2011-08-11 15:46:07','?',20,20,1.0,0,'?',?,2,0,0,0,?,0,5,5,0.364990246463,0.458566531686,0.635009753537,0.11805626722,0.12598815767,0.937042571332,0.161787557232,0.151601828638,100.0,48.7085743516,9.5124634805,48.7085743516,9.5124634805,?,?,?,?,?,0,0,0.0,0.0,Relevant
160,'http://bit.ly/vT7OA','http://blog.i-spirit.fr/Map-Of-The-Week-La-Jackson-Map-des-reactions-twitter-a-la-mort-de-Michael-Jackson_a154.html',2,1,'2009-06-26 07:11:38','anonymous','rt @ispirit live reaction on the michael jackson s death the jackson map  http://bit.ly/vt7oa #michaeljackson #mj #ripmj',120,18925,'http://web.archive.org/web/20090630122703/http://blog.i-spirit.fr/Map-Of-The-Week-La-Jackson-Map-des-reactions-twitter-a-la-mort-de-Michael-Jackson_a154.html','2009-06-30 12:27:03','Thu 25 Jun 2009 22:51:40 +0000',19,115,0.165217391304,1,'[Map Of The Week] La Jackson Map des ractions twitter  la mort de Michael Jackson',30526,5,0,0,0,159,0,13,11,0.66223305926,0.767702983796,0.33776694074,0.0555692780593,0.058281550515,0.897498480746,0.0811641255929,0.0851256530759,99.2274718935,16.2941433508,22.1339623339,16.1682665137,21.9629712538,0.992932773635,0.148347707274,0.167836271659,0.149403576167,0.169030850946,0,2,0.0,0.111111111111,Relevant
161,'http://bit.ly/wxc3j','http://www.huffingtonpost.com/deepak-chopra/a-tribute-to-my-friend-mi_b_221268.html',16,1,'2009-06-27 03:56:16','anonymous','http://bit.ly/wxc3j huffpost - a wonderful tribute to mj #michaeljackson',72,6317,'http://web.archive.org/web/20090806054133/http://www.huffingtonpost.com/deepak-chopra/a-tribute-to-my-friend-mi_b_221268.html','2012-05-10 02:45:27','Thu 25 Jun 2009 21:24:16 +0000',19,83,0.228915662651,2,'Deepak Chopra: A Tribute to My Friend Michael Jackson',262322,2576,1,5,3,467,213,1329,500,0.907433664528,0.0317266412175,0.0925663354719,0.0511832964976,0.0452042335747,0.587959352389,0.154725120231,0.176759647542,98.9987988008,4.93411312257,10.9294821856,4.88471272282,10.8200560789,0.678584542626,0.0452042335747,0.233853168983,0.0305352408276,0.205046839722,0,2,0.0,0.222222222222,Relevant
162,'http://tinyurl.com/lrtuyq','http://tinyurl.com/lrtuyq',0,0,'2009-06-26 07:20:36','anonymous','michael jacksons body shown being transported 2 usc medical center http://tinyurl.com/lrtuyq #michaeljackson #mj #kingofpop',123,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.501978803886,0.896681768791,0.498021196114,?,0.126773138209,?,?,?,100.0,80.0578041249,100.0,80.0578041249,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
163,'http://bit.ly/V3hPU','http://www.youtube.com/watch%3Fv%3DASnHvwmHuMQ%23lol1246085536534',0,0,'2009-06-27 04:05:37','anonymous','anyone else think that #michaeljackson will be played constantly all weekend long at every bar/club we go to http://bit.ly/v3hpu',128,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 20:05:38 +0000',19,65,0.292307692308,1,'?',?,79,0,0,0,4,20,12030,500,0.416523378323,0.45731519397,0.583476621677,?,0.020950864986,?,0.125641401535,?,16.6518002033,2.38908820698,51.6534335161,14.3473268825,32.2375475738,?,?,?,0.0,0.047724497096,0,16,0.0,0.842105263158,Relevant
164,'http://tinyurl.com/qydsd5','http://cgi.ebay.com/MICHAEL-JACKSON-THILLER-DOLL-MINT-IN-BOX_W0QQitemZ220442555538QQcmdZViewItemQQptZLH_DefaultDomain_0%3Fhash%3Ditem3353667492%26_trksid%3Dp3286.c0.m14%26_trkparms%3D65%253A1%257C66%253A2%257C39%253A1%257C240%253A1318%257C301%253A1%257C293%253A1%257C294%253A50',0,0,'2009-06-27 04:05:52','anonymous','anyone still have their #michaeljackson thriller doll (new in box) -- check it out --http://tinyurl.com/qydsd5',110,10000000000000000000000,'?','xxxxxxxx','?',25,277,0.0902527075812,1,'?',?,0,0,0,0,?,0,0,0,0.644949785905,0.282465692781,0.355050214095,?,0.0313747203557,?,?,?,15.2585182003,4.1219538669,100.0,27.0141163958,15.2585182003,?,?,?,0.0924500327042,?,0,0,0.0,0.0,Relevant
165,'http://bit.ly/4sgNA','http://www.youtube.com/watch%3Fv%3DBsnh4q0Rpow',5,1,'2009-09-07 13:04:35','anonymous','rt @mjjnews here is  the lady in my life  uncut version http://bit.ly/4sgna #michaelmonday #michaeljackson',106,4600,'http://web.archive.org/web/20120628142115/http://www.youtube.com/watch%3Fv%3DBsnh4q0Rpow','2012-09-06 19:55:55','Tue 02 Jun 2009 18:19:55 +0000',19,46,0.413043478261,1,'?',?,35691,48080,21594,10,362,205,1343,500,0.642775876888,0.0781242337283,0.357224123112,0.0265958387417,0.0306892885088,0.522023027537,0.10615427419,0.0761916104845,24.833171688,86.7000724431,84.0483413173,28.6426193061,29.5462959754,0.239958011022,0.0980580675691,0.120385853086,0.114707866935,0.0705280639983,0,3,0.0,0.1875,Relevant
166,'http://short.to/5ouo','http://short.to/5ouo',0,0,'2009-06-27 04:12:07','anonymous','rt @davelawrencelive show on now all live #michaeljackson career retrospective- http://short.to/5ouo a fri. nite tour tracker video tribute',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,2,0,0,0,?,0,0,0,0.505754945859,0.718822975461,0.494245054141,?,0.0495073771488,?,?,?,100.0,77.8777098653,100.0,77.8777098653,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
167,'http://bit.ly/kfGwI','http://www.cnn.com/2009/TECH/06/26/michael.jackson.internet/index.html',39,1,'2009-06-27 04:12:30','anonymous','jackson dies  almost takes internet with him http://bit.ly/kfgwi #michaeljackson',80,1793,'http://web.archive.org/web/20100407044223/http://www.cnn.com/2009/TECH/06/26/michael.jackson.internet/index.html','2013-01-15 12:18:01','Fri 26 Jun 2009 06:39:41 +0000',19,70,0.271428571429,6,'Jackson dies almost takes Internet with him - CNN.com',84771,4201,0,0,1,2418,282,2552,500,0.503393603037,0.903455698788,0.496606396963,0.0435590311241,0.0437236030111,0.889961761504,0.164875167107,0.167911111015,100.0,68.858985412,19.865705619,68.858985412,19.865705619,1.0,0.0565233418944,0.242327849028,0.0565233418944,0.242327849028,0,2,0.0,0.2,Relevant
168,'http://bit.ly/AkxCH','http://www.youtube.com/view_play_list%3Fp%3DA2E046C8FC1ECE47',0,0,'2009-09-08 01:19:14','anonymous','if u really wanna know how i feel bout #michaeljackson and #eminem listen here http://bit.ly/akxch',98,10000000000000000000000,'?','xxxxxxxx','Mon 07 Sep 2009 17:19:15 +0000',19,60,0.316666666667,1,'?',?,0,0,0,0,3,0,0,0,0.451499256803,0.00362291442142,0.548500743197,?,0.0370116605099,?,?,?,6.62649496053,0.919636215591,100.0,13.8781696971,6.62649496053,?,?,?,0.0632455532034,?,0,0,0.0,0.0,Relevant
169,'http://tinyurl.com/p84o9g','http://www.thesun.co.uk/sol/homepage/news/2504175/Michael-Jacksons-daily-drugs-cocktail.html',0,0,'2009-06-27 04:22:58','anonymous','early report from the sun rt @drudge_report was taking up to 3 powerful narcotic pain relievers http://tinyurl.com/p84o9g #michaeljackson',137,10000000000000000000000,'?','xxxxxxxx','?',25,92,0.271739130435,5,'?',?,88,5,7,0,?,5,40,38,0.668938360056,0.698081513961,0.331061639944,?,?,?,?,?,2.43947852138,58.7421283329,56.3628927084,4.15286029059,4.32816415936,?,?,?,0.104006286792,0.200527796225,0,2,0.0,0.111111111111,Relevant
170,'http://tr.im/rPAy','http://tr.im/404',0,0,'2009-09-08 05:18:06','anonymous','jay-z  young jeezy lead hip-hop tributes to michael jackson - http://tr.im/rpay - #jayz #michaeljackson #hiphop -p',114,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.45434879581,0.830644017786,0.54565120419,?,0.0655561549722,?,0.0553623545798,?,11.8111885305,93.2936921244,51.7024553766,12.6602219952,22.8445408335,?,?,?,0.0831890330808,0.0359558732648,0,0,0.0,0.0,Relevant
171,'http://tinyurl.com/kjake3','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0mdG9vbGlkPTEwMDEzJm1wcmU9aHR0cCUzQSUyRiUyRmNnaS5lYmF5LmNvbSUyRlJlY29yZC1BbGJ1bS1MUC1NSUNIQUVMLUpBQ0tTT04tVEhFLUJFU1QtT0ZfVzBRUWl0ZW1aMTEwNDA3NzE3MjE5UVFjYXRlZ29yeVozMDZRUWNtZFpWaWV3SXRlbQ%3D%3D',0,0,'2009-06-27 19:10:15','anonymous','ebay record album lp michael jackson the best of $3.99 http://tinyurl.com/kjake3 #michaeljackson mjs rip mj',108,10000000000000000000000,'?','xxxxxxxx','?',25,330,0.0757575757576,1,'?',?,0,0,0,0,?,0,0,0,0.873682864554,0.10035571519,0.126317135446,?,?,?,?,?,100.0,74.5034849517,100.0,74.5034849517,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
172,'http://bit.ly/d69XV','http://www.youtube.com/watch%3Fv%3DfXrkAxeJJ8w%23user1246087243289',0,0,'2009-06-27 04:34:46','anonymous','praying for the king of pop #michaeljackson soul to be in peace after his death http://bit.ly/d69xv',99,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 20:34:45 +0000',19,66,0.287878787879,1,'?',?,4,0,0,0,4,38,7043,500,0.621819160271,0.909049202591,0.378180839729,?,0.0139262124765,?,0.11721087193,?,16.654851996,55.7111433884,1.6534350404,29.8950101955,9.92764775574,?,?,?,0.0,0.0526425168947,0,29,0.0,1.8125,Relevant
173,'http://bit.ly/17voc5','http://www.stratospherehotel.com/entertainment/american_superstars.cfm',93,1,'2009-06-27 04:38:15','anonymous','if in vegas  see american superstars at the statosphere http://bit.ly/17voc5 they have a great mj tribute artist #michaeljackson',128,594,'http://web.archive.org/web/20080721042821/http://www.stratospherehotel.com/entertainment/american_superstars.cfm','2012-01-08 06:32:53','Fri 26 Jun 2009 20:35:25 +0000',20,70,0.285714285714,2,'?',?,3,2,1,0,41,0,0,0,0.818563342989,0.67512804287,0.181436657011,0.0818850367743,0.0413449115297,0.297573605728,?,?,16.8306318165,24.3591089759,10.9618700574,69.0937908818,65.1304726821,0.27517476964,0.135982073305,?,0.0747957592007,?,0,0,0.0,0.0,Relevant
174,'http://bit.ly/TKZDX','http://www.youtube.com/watch%3Fv%3D-P30GZVUBnU',0,0,'2009-06-27 08:36:19','anonymous','michale s latest help to humanity.thanks mj. http://bit.ly/tkzdx # #mj s #rip mj #michaeljackson #michalel jackson http://bit.ly/jvzcx',134,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 13:49:14 +0000',19,46,0.413043478261,1,'?',?,489,0,1,0,163,3,37,37,0.668002394344,0.0468794919464,0.331997605656,?,?,?,?,?,100.0,59.2604315305,6.29463252068,59.2604315305,6.29463252068,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
175,'http://bit.ly/NKoyi','http://www.amazon.com/Michael-Jackson-Words-Notes-Those/dp/B002ILLVG6/ref%3Dtag_rsr_rs_edpp_url%3Fie%3DUTF8%26tag%3Dismacom-20%26creative%3D381421',0,0,'2009-09-08 15:13:24','anonymous','#michaeljackson michael jackson in his own words and notes from those who loved him (s.. http://bit.ly/nkoyi @tweetmeme',119,10000000000000000000000,'?','xxxxxxxx','Tue 08 Sep 2009 07:13:24 +0000',19,146,0.130136986301,4,'Michael Jackson In His Own Words and Notes From Those Who Loved Him: EBONY Magazine: Amazon.com: Books',203229,0,0,0,0,0,0,70,70,0.867337462152,0.647187393156,0.132662537848,?,0.0335761881526,?,0.0241279172317,?,11.0286462331,50.2871474691,28.585519541,21.9313418798,38.5812341708,?,?,?,0.123920399274,0.0495681597097,0,2,0.0,0.117647058824,Relevant
176,'http://www.mylink4u.info/66b823','http://michaeljacksonremixsuite.com/',20,1,'2009-09-08 15:29:39','anonymous','perfect for #mjj #michaeljackson fans! http://www.mylink4u.info/66b823',70,4678,'http://web.archive.org/web/20100310164737/http://www.michaeljacksonremixsuite.com/','2012-07-08 05:04:29','?',31,36,0.861111111111,0,'?',?,184,20,25,16,?,2,29,28,0.867629079236,0.0818912691317,0.132370920764,0.0610847221782,0.0665190105238,0.918304732695,0.0625024913798,0.0737952861077,100.0,87.098649685,27.0385759408,87.098649685,27.0385759408,?,?,?,?,?,0,2,0.0,0.333333333333,Relevant
177,'http://viigo.im/041P','http://viigo.im/041P',0,0,'2009-06-29 05:07:19','anonymous','rt @alicejam janet jackson makes emotional appearance at bet awards #michael http://viigo.im/041p #michaeljackson #mj',117,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.672838712744,0.227969584243,0.327161287256,?,?,?,?,?,100.0,78.0039160665,100.0,78.0039160665,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
178,'http://tinyurl.com/lxglep','http://www.szone.us/f76/cost-saying-goodbye-who-should-pay-31144/',0,0,'2009-07-07 14:43:21','anonymous','cost of saying goodbye who should pay? - http://tinyurl.com/lxglep #mj s #michaeljackson #rip mj #staples center',112,10000000000000000000000,'?','xxxxxxxx','?',25,65,0.384615384615,2,'?',?,0,0,0,0,?,0,2,2,0.442035484433,0.470737625539,0.557964515567,?,?,?,?,?,100.0,99.1042735437,78.3106360616,99.1042735437,78.3106360616,?,?,?,?,?,0,0,0.0,0.0,Relevant
179,'http://bit.ly/8zmtT','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.nytimes.com/2009/06/27/business/media/27fi?ces.html%3Fref%3Dmedia%26usg%3DAFQjCNEibaAYY9u3B1-inqSyW_s69bXPkg',0,0,'2009-06-27 05:02:52','anonymous','#michaeljackson jackson&#39 s estate piles of assets  loads of debt - new york times voice of a.. http://bit.ly/8zmtt',117,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 19:49:37 +0000',19,179,0.106145251397,8,'?',?,2,0,0,0,21,34,251,217,0.564210138418,0.487095596095,0.435789861582,?,0.0142508568585,?,0.0396336493368,?,100.0,60.9085596583,100.0,60.9085596583,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
180,'http://tinyurl.com/njbzcj','http://reachnyc.com/jackson-five-cartoon-theme-song.php',1,1,'2009-06-26 08:23:07','anonymous','rt! jackson 5 cartoon theme song (rare) http://tinyurl.com/njbzcj #michaeljackson #mj #rip mj #kingofpop #jackson5 #nyc #harlem',127,5972,'http://web.archive.org/web/20090629100239/http://reachnyc.com/jackson-five-cartoon-theme-song.php','2009-06-29 10:02:39','?',25,55,0.454545454545,1,'?',?,1,0,0,0,?,0,2,2,0.654250944861,0.153661916573,0.345749055139,0.105588981395,?,?,?,0.105588981395,85.5070132067,16.8756097485,3.81338701914,14.4298298563,3.26071334208,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
181,'http://bit.ly/2gJHvt','http://www.rollingstone.com/rockdaily/index.php/2009/09/09/janet-jackson-to-pay-tribute-to-michael-at-mtvs-vmas/',4,1,'2009-09-09 22:56:50','anonymous','rt @joesosajr1 janet jackson to pay tribute to michael at mtvs vmas http://bit.ly/2gjhvt #michaeljackson',104,10748,'http://web.archive.org/web/20090923015558/http://www.rollingstone.com/rockdaily/index.php/2009/09/09/janet-jackson-to-pay-tribute-to-michael-at-mtvs-vmas/%3F','2010-07-07 10:45:45','Wed 09 Sep 2009 14:37:56 +0000',20,112,0.178571428571,6,'Janet Jackson to Pay Tribute to Michael at MTV's VMAs | Music News | Rolling Stone',61318,1,0,0,0,0,2,17,17,0.672541032045,0.751845561586,0.327458967955,0.0,0.0620845624393,0.0449845392215,0.0817928646409,0.0,33.8496855908,68.2415342117,39.106393441,49.6027616932,86.5579323797,?,?,?,0.130496468487,0.166711896298,0,6,0.0,0.428571428571,Relevant
182,'http://bit.ly/ODkFA','http://www.yotify.com/a/v2.aspx%3Fr%3D75358608%26amp%3B%26s%3Dfeed%26amp%3B%26k%3DdmWsNpHH9gK5g7OiT3ndA',0,0,'2009-09-11 05:12:38','anonymous','[official] michael jackson dance tribute - bucharest http://bit.ly/odkfa via @yotwits #michaeljackson',101,10000000000000000000000,'?','xxxxxxxx','Thu 10 Sep 2009 19:27:08 +0000',19,103,0.184466019417,2,'Yotify: Scout Report Viewer',9289,0,0,0,0,6,0,0,0,0.768115741046,0.811835602271,0.231884258954,?,0.0,?,?,?,100.0,54.8683023469,100.0,54.8683023469,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
183,'http://r.ieves.com/b/9.aspx','http://r.ieves.com/b/9.aspx',0,0,'2009-07-05 23:43:54','anonymous','6e #michaeljackson mj s rip mj #mj thriller pop mtv - all about the jackson family - http://r.ieves.com/b/9.aspx',112,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,81,81,0.436250202441,0.482251208502,0.563749797559,?,?,?,?,?,100.0,83.8499701833,86.1784252406,83.8499701833,86.1784252406,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
184,'http://tinyurl.com/lwfmhc','http://www.michaeljackson.com/us/news/oprah-remembers-michael-jackson-airing-sept-16%3Futm_medium%3Dlegacy-twitter%26utm_source%3Dmichaeljacksonepic%26utm_campaign%3Dlegacy-email%7Cmichaeljacksonepic%7C20090911',0,0,'2009-09-11 21:57:05','anonymous','rt @michaeljackson oprah remembers michael jackson http://tinyurl.com/lwfmhc #oprah #michaeljackson and that too  lol  -)',121,10000000000000000000000,'?','xxxxxxxx','?',25,210,0.119047619048,3,'?',?,21,1,0,1,?,5,41,30,0.567605163974,0.465456304745,0.432394836026,?,0.0582419973713,?,0.0557624670932,?,48.6892107164,80.0505703474,59.5159786408,60.8230653512,81.8086366523,?,?,?,0.0,0.0,0,2,0.0,0.125,Relevant
185,'http://bit.ly/3woBXh','http://www.youtube.com/watch%3Fv%3DTYwRbWTr62E%26feature%3Dplayer_embedded',0,0,'2009-09-12 12:45:28','anonymous','rt @mjjnews rt @jacquesphantom  this is it  trailer sneak peek http://bit.ly/3wobxh [did i see gold pants?] #michaeljackson',123,10000000000000000000000,'?','xxxxxxxx','Fri 11 Sep 2009 22:55:00 +0000',20,74,0.27027027027,1,'?',?,0,0,0,0,508,6,42,42,0.511955985464,0.334495850233,0.488044014536,?,?,?,?,?,100.0,3.26207561001,34.5117031993,3.26207561001,34.5117031993,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
186,'http://tinyurl.com/nr66fk','http://www.rollingstone.com/news',1192,1,'2009-08-01 14:37:23','anonymous','michael jackson rememberedchris cornell on the power of  billie jean  http://tinyurl.com/nr66fk #michaeljackson #mj #ripmj',122,24,'http://web.archive.org/web/20060824143659/http://www.rollingstone.com/news','2013-01-18 15:11:05','?',25,32,0.78125,1,'?',?,63,41,22,0,?,0,33,33,0.612829118038,0.830076476263,0.387170881962,0.0299014873702,0.0175654987072,0.256869059327,0.0590201649116,0.0873037869712,70.949471036,81.4116797469,84.2256792015,87.1490076812,84.2373391449,0.112687233964,0.0,0.105409255339,0.0,0.0494928225764,0,8,0.0,0.5,Relevant
187,'http://bit.ly/woRsc','http://www.youtube.com/watch%3Fv%3Djzw6GiqZyD0',23,1,'2009-06-27 07:12:30','anonymous','i thnk tht #michaeljackson has gone thru enough lets nt disgrace his name ne mre than it alrdy is http://bit.ly/worsc',117,9529,'http://web.archive.org/web/20120423095119/http://www.youtube.com/watch%3Fv%3Djzw6GiqZyD0','2013-01-04 06:05:55','Tue 05 May 2009 17:50:51 +0000',19,46,0.413043478261,1,'',?,0,0,0,0,1348,269,2907,500,0.326768705722,0.169233074577,0.673231294278,0.0117834765394,?,?,?,0.0602401440739,100.0,10.3408217398,36.0460317846,10.3408217398,36.0460317846,?,?,?,?,?,0,7,0.0,0.35,Relevant
188,'http://tinyurl.com/o8c6zz','http://www.boernechronicle.com/newsframe.cgi%3Fu%3Dhttp://us.rd.yahoo.com/dailynews/rss/tech/%2Ahttp://news.yahoo.com/s/ap/20090626/ap_on_hi_te/us_michael_jackson_online',0,0,'2009-06-27 07:19:54','anonymous','news of jackson s death first spread online  http://tinyurl.com/o8c6zz   micheal jackson #michaeljackson rip mj mj s',116,10000000000000000000000,'?','xxxxxxxx','?',25,169,0.147928994083,10,'?',?,0,0,0,0,?,0,0,0,0.514246266165,0.718452304169,0.485753733835,?,?,?,?,?,100.0,34.3733242371,100.0,34.3733242371,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
189,'http://tinyurl.com/o82ocg','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DShawanaDanille-Jun-27%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252FMichaelJackson-Jacksons5-autographedVictoryTourPoster_W0QQitemZ270415681050QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-27 07:28:16','anonymous','apparently it s in poor taste to speak truthfully of the dead. this just in hitler was swell! #michaeljackson #.. http://tinyurl.com/o82ocg',139,10000000000000000000000,'?','xxxxxxxx','?',25,304,0.0822368421053,4,'?',?,0,0,0,0,?,0,0,0,0.214265306746,0.566421990667,0.785734693254,?,0.0160529981674,?,?,?,15.4522824508,51.2629529629,100.0,30.1431766171,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
190,'http://www.ismichaeljacksonstillalive.com/','http://flash.lllj.ru/go.php%3Fsid%3D12',0,0,'2009-06-27 07:28:53','anonymous','crack http://www.ismichaeljacksonstillalive.com/ rt mj #michaeljackson',70,10000000000000000000000,'?','xxxxxxxx','?',42,38,1.10526315789,1,'?',?,0,0,0,0,?,7,9834,500,0.671832763799,0.65592671492,0.328167236201,?,?,?,?,?,100.0,61.9687324749,1.65265528964,61.9687324749,1.65265528964,?,?,?,?,?,0,0,0.0,0.0,Relevant
191,'http://tinyurl.com/o99d9m','http://www.nytimes.com/2009/06/27/business/media/27fi?ces.html%3Fem',1,1,'2009-06-27 07:35:16','anonymous','#michaeljackson s fi?cial empire ledger. assets. creditors. offshore trusts. will. probate. litigation. http://tinyurl.com/o99d9m',131,4763,'http://web.archive.org/web/20090629085439/http://www.nytimes.com/2009/06/27/business/media/27fi?ces.html%3Fem','2009-06-29 08:54:39','?',25,69,0.36231884058,6,'?',?,2,0,0,0,?,34,251,217,0.624331112815,0.781381083165,0.375668887185,0.0,0.0187911507001,0.0840365806816,0.0836827408756,0.0133511467459,100.0,58.6740764042,100.0,58.6740764042,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
192,'http://twitpic.com/8i8t1','http://twitpic.com/8i8t1',0,0,'2009-06-27 07:46:10','anonymous','rt @gitfinger spontaneous outpouring of grief for #michaeljackson at trafalgar sq. in form of mass karaoke http://twitpic.com/8i8t1',131,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,2,2,0.794164043894,0.463918544649,0.205835956106,?,0.0440599181709,?,0.0440599181709,?,96.1768154791,60.3356461491,60.3358961132,62.7340860149,62.7343459155,?,?,?,0.130744090092,0.130744090092,0,0,0.0,0.0,Relevant
193,'http://ow.ly/15P18R','http://createdigitalmusic.com/2009/09/14/michael-jackson-documentary-on-its-way-featuring-final-rehearsal-footage/',20,1,'2009-09-14 22:34:40','anonymous','#michaeljackson create digital music  michael jackson documentary on its way ... http://ow.ly/15p18r',101,5468,'http://web.archive.org/web/20090923000548/http://createdigitalmusic.com/2009/09/14/michael-jackson-documentary-on-its-way-featuring-final-rehearsal-footage','2010-08-22 09:01:33','?',19,114,0.166666666667,4,'?',?,0,0,0,0,?,1,6,6,0.72722714093,0.367185359814,0.27277285907,0.0768166187687,0.081636903323,0.546152323412,0.0929253573422,0.0874385413746,99.9994509537,15.8545208773,15.1765988948,15.8546079264,15.1766822218,0.863930888293,0.0983421572061,0.115138854476,0.147894773329,0.132271169317,0,2,0.0,0.153846153846,Relevant
194,'http://bit.ly/LSdif','http://www.youtube.com/watch%3Fv%3D7omcgFPUJkc',0,0,'2009-09-15 04:42:04','anonymous','#michaeljackson always got them horns blow n--forever came today (carol burnett show 1974) http://bit.ly/lsdif #music',117,10000000000000000000000,'?','xxxxxxxx','Wed 01 Jul 2009 15:15:32 +0000',19,46,0.413043478261,1,'?',?,1798,1792,1057,6,47,13,96,96,0.567361830361,0.948349701475,0.432638169639,?,0.0463357592267,?,0.104905031263,?,16.654851996,86.140758231,9.78274563372,19.3344618018,58.7381120893,?,?,?,0.0,0.0923186182345,0,4,0.0,0.266666666667,Relevant
195,'http://bit.ly/4iA9u4','http://www.esquire.com/the-side/feature/pictures-of-michael-jackson-062609',28,1,'2009-06-27 08:20:57','anonymous','rt @kimsherrellrt @milagro88 43 things we ll miss about mj (esquire) http://bit.ly/4ia9u4 - rip #michaeljackson',111,1564,'http://web.archive.org/web/20111228084701/http://www.esquire.com/the-side/feature/pictures-of-michael-jackson-062609','2012-10-21 13:54:12','Sat 27 Jun 2009 00:16:02 +0000',20,74,0.27027027027,3,'Best Michael Jackson Moments - Pictures of Michael Jackson - Esquire',150017,88,40,6,0,183,33,139,135,0.440263437131,0.348463523124,0.559736562869,0.0478176840081,0.0532833624994,0.67834524933,0.144168373087,0.144240044223,1.50446107506,65.3851061448,60.7349743256,2.3009231976,2.47709181039,0.0720749970156,0.052015648661,0.164618502514,0.115470053838,0.034710506725,0,2,0.0,0.133333333333,Relevant
196,'http://tinyurl.com/p7dhox','http://michaeljacksoninfo.blogspot.com/2009/06/micheal-jackson-was-natural-dad-says.html',0,0,'2009-06-27 08:36:53','anonymous','micheal jackson was a natural dad  says the godfather http://tinyurl.com/p7dhox #michaeljackson',95,10000000000000000000000,'?','xxxxxxxx','?',25,88,0.284090909091,3,'?',?,0,0,0,0,?,0,0,0,0.583781568542,0.667560305921,0.416218431458,?,0.0484217501244,?,?,?,1.6353148777,64.4266043298,100.0,2.53826023382,1.6353148777,?,?,?,0.116977067724,?,0,0,0.0,0.0,Relevant
197,'http://bit.ly/14gcqH','http://www.youtube.com/watch%3Fv%3DASnHvwmHuMQ%23lol1246102237218',0,0,'2009-06-27 08:43:58','anonymous','#michaeljackson what if it was a conspiracy so that the lawyers got all his money and he was actually murdered http://bit.ly/14gcqh',131,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 00:43:57 +0000',20,65,0.307692307692,1,'?',?,79,0,0,0,12,20,12030,500,0.512696504058,0.983785718394,0.487303495942,?,0.0219793491132,?,0.126200827785,?,16.6518002033,1.82151097512,51.6534335161,10.9388231475,32.2375475738,?,?,?,0.0,0.047724497096,0,16,0.0,0.761904761905,Relevant
198,'http://bit.ly/S0jaA','http://stateofplay.podzone.net/%26g3ejKXejnZ',0,0,'2009-09-15 15:25:28','anonymous','just download *state of play* movie online here http://bit.ly/s0jaa yearly #michaeljackson road house',101,10000000000000000000000,'?','xxxxxxxx','Mon 14 Sep 2009 11:07:11 +0000',19,44,0.431818181818,1,'?',?,0,0,0,0,12,0,6,6,0.56865035416,0.576445939038,0.43134964584,?,?,?,?,?,100.0,7.2085918047,72.459755003,7.2085918047,72.459755003,?,?,?,?,?,0,6,0.0,0.461538461538,Relevant
199,'http://tinyurl.com/nvr966','http://blog.karlsharro.co.uk/%23post30',0,0,'2009-06-27 09:37:19','anonymous','#michaeljackson eccentricity is not a crime http://tinyurl.com/nvr966',69,10000000000000000000000,'?','xxxxxxxx','?',25,38,0.657894736842,1,'?',?,0,0,0,0,?,0,3,3,0.441640895916,0.615874326271,0.558359104084,?,0.0,?,0.0,?,100.0,28.9317945727,46.8773603391,28.9317945727,46.8773603391,?,?,?,?,?,0,0,0.0,0.0,Relevant
200,'http://twitsnaps.com/~zsc','http://www.twitsnaps.com/%7Ezsc',0,0,'2009-06-27 09:37:28','anonymous','http://twitsnaps.com/~zsc mj s dominating newspaper headlines in #india. #michaeljackson',88,10000000000000000000000,'?','xxxxxxxx','?',25,31,0.806451612903,1,'?',?,0,0,0,0,?,0,0,0,0.531134243235,0.831452180001,0.468865756765,?,0.0727392967453,?,?,?,55.4838244286,48.1291091912,100.0,86.7443974651,55.4838244286,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
201,'http://bit.ly/17dzOa','http://www.youtube.com/watch%3Fv%3DzceVZKcaG2M',0,0,'2009-09-15 23:24:03','anonymous','http://bit.ly/17dzoa #michaeljackson watch and comment if you have youtube and rate! for all time',97,10000000000000000000000,'?','xxxxxxxx','Mon 07 Sep 2009 12:39:18 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,8,0,6,6,0.53948847654,0.343644978981,0.46051152346,?,0.0491667119592,?,0.0844027743484,?,16.4595484483,5.88224266464,42.1994786636,35.7375700986,39.0041511639,?,?,?,0.175411603861,0.249615088301,0,0,0.0,0.0,Relevant
202,'http://digg.com/d1vKJf?t','http://digg.com/d1vKJf%3Ft',0,0,'2009-06-30 21:02:15','anonymous','rt @emfk rt @kplo public viewing of michael jackson s body slated for friday http://digg.com/d1vkjf?t #michaeljackson #mj #digg',127,10000000000000000000000,'?','xxxxxxxx','?',24,26,0.923076923077,1,'?',?,0,0,0,0,?,0,0,0,0.562798266594,0.755289915837,0.437201733406,?,?,?,?,?,100.0,89.840461146,100.0,89.840461146,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
203,'http://bit.ly/ZfJq1','http://www.halloween31.com/pages-productinfo-product-4394/officially-licensed-michael-jackson-silver-sequined-glove.html',0,0,'2009-09-16 03:59:01','anonymous','#halloween #costume #michaeljackson http://bit.ly/zfjq1 halloween costume idea officially licensed michael jackson silver sequined glove',136,10000000000000000000000,'?','xxxxxxxx','Tue 15 Sep 2009 19:58:15 +0000',19,120,0.158333333333,2,'Officially Licensed Michael Jackson Deluxe Silver Sequined Glove [Michael Jackson Sequin Glove] : Halloween Costumes for Adults Teens and Kids By Halloween31.com',54171,2,0,0,0,9,0,4,4,0.572825519124,0.517259885843,0.427174480876,?,0.0864226802874,?,0.0792901995679,?,10.9592693439,81.1481362887,33.4059995076,13.5052631461,32.8062908024,?,?,?,0.329983164554,0.272474630457,0,2,0.0,0.142857142857,Relevant
204,'http://tinyurl.com/onvj8d','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DShawanaDanille-Jun-27%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252FEmail-address-michaeljackson-tvstar-com_W0QQitemZ270416074144QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-27 10:13:53','anonymous','#michaeljackson my favourite radio station in spain playing mj all day.....................broadcasting out of e.. http://tinyurl.com/onvj8d',140,10000000000000000000000,'?','xxxxxxxx','?',25,290,0.0862068965517,4,'?',?,0,0,0,0,?,0,0,0,0.593055949004,0.856765862508,0.406944050996,?,0.0333750782881,?,?,?,15.4522824508,50.9436890355,100.0,30.3320838034,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
205,'http://is.gd/1fS7q','http://news.bbc.co.uk/1/hi/england/humber/8119650.stm',3,1,'2009-06-27 10:16:22','anonymous','massive michael ackson tribute concert planned in the uk http://is.gd/1fs7q #michaeljackson',91,22422,'http://www.webarchive.org.uk/wayback/memento/20101209163004/http://news.bbc.co.uk/1/hi/england/humber/8119650.stm','2010-12-09 16:30:04','?',18,53,0.339622641509,5,'?',?,0,0,0,0,?,0,0,0,0.519192199087,0.591691579263,0.480807800913,0.0205748686411,0.0341257676551,0.678997893616,?,?,99.9999985916,69.5779113386,52.9023691091,69.5779103587,52.902368364,0.96912366614,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
206,'http://bit.ly/wo2y3','http://teo-flow.eu/media/090627_utrechtsedom_michaeljackson.WMA',0,0,'2009-06-27 10:19:29','anonymous','the cathedral of utrecht (nl) playing make the world a better place http://bit.ly/wo2y3 #michaeljackson #utrecht',112,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 02:17:59 +0000',19,63,0.301587301587,2,'?',?,0,0,0,0,5,0,0,0,0.761301136343,0.363745399094,0.238698863657,?,?,?,?,?,100.0,58.1690463895,100.0,58.1690463895,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
207,'http://bit.ly/7ylVY','http://www.eventmagazine.co.uk/news/938942/Michael-Jackson-thrills-crowds-off-wall-Madame-Tussauds-party-gallery/',0,0,'2009-09-16 16:32:50','anonymous','rt @merlinevents tnks 2 @eventmagazine for brilliant story on the mdm tussauds #michaeljackson vip tour http://bit.ly/7ylvy > gr8 stuff',135,10000000000000000000000,'?','xxxxxxxx','Wed 16 Sep 2009 08:22:07 +0000',19,113,0.16814159292,3,'Michael Jackson thrills the crowds at off the wall Madame Tussauds party: gallery',47564,0,0,0,0,13,0,2,2,0.839163237612,0.0792576252576,0.160836762388,?,0.0522199059938,?,0.0687776778379,?,8.66626370033,24.1147043533,43.6933205861,35.9376734351,19.8342986619,?,?,?,0.081348921682,0.125,0,0,0.0,0.0,Relevant
208,'http://bit.ly/5aEpZ','http://forum.mjdreams.net/viewthread.php%3Ftid%3D2558',2,1,'2009-09-16 16:36:52','anonymous','rt @mjjnews be careful with the foundation that claims to be #michaeljackson #healtheworld foundation http://bit.ly/5aepz #htwday',129,14076,'http://web.archive.org/web/20090922203128/http://forum.mjdreams.net/viewthread.php%3Ftid%3D2558','2010-01-11 03:48:56','Tue 11 Aug 2009 19:53:34 +0000',19,53,0.358490566038,1,'?',?,3,0,0,0,1079,19,46,44,0.592966793812,0.230610498505,0.407033206188,0.0431676572319,0.0,0.115113752618,0.0845909868876,0.141863397723,2.41191714658,2.83027284419,14.6618089006,85.2185382597,16.450338174,?,0.0774844659217,0.177400818948,?,?,0,3,0.0,0.1875,Relevant
209,'http://awe.sm/1ZuM','http://hypem.com/%23%21/track/907066%3Fawesm%3D1ZuM%26utm_campaign%3Dhypem%26utm_medium%3Dawe.sm-twitter%26utm_source%3Ddirect-awe.sm%26utm_content%3Dplayer_bar',28,1,'2009-09-17 15:24:04','anonymous','listen to this #michaeljackson v #patrickswayze - beat the wind (mighty mike mashup) on @hypem http://awe.sm/1zum &lt --killer #music',133,18786,'http://www.webarchive.org.uk/wayback/memento/20090728101058/http://hypem.com/%2523%2521/track/907066%253Fawesm%253D1ZuM%2526utm_campaign%253Dhypem%2526utm_medium%253Dawe.sm-twitter%2526utm_source%253Ddirect-awe.sm%2526utm_content%253Dplayer_bar','2012-11-09 00:00:00','?',18,160,0.1125,3,'?',?,0,0,0,0,?,0,0,0,0.683334361771,0.482949179914,0.316665638229,0.0,0.0411062569898,0.0383263370496,?,?,27.0023977845,10.9321762934,100.0,40.4859463986,27.0023977845,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
210,'http://bit.ly/vmgdB','http://mashable.com/2009/09/17/this-is-it-michael-jackson-documentary',4,1,'2009-09-18 00:28:38','anonymous','michael jackson movie trailer now out in hd  check it out http://bit.ly/vmgdb #michaeljackson',93,65169,'http://web.archive.org/web/20121109183447/http://mashable.com/2009/09/17/this-is-it-michael-jackson-documentary/','2012-11-09 18:34:47','Thu 17 Sep 2009 04:48:21 +0000',19,69,0.275362318841,4,'See HD Trailer for Upcoming Michael Jackson Documentary on MySpace',28842,0,0,0,0,9,0,0,0,0.632406982728,0.378201867823,0.367593017272,0.0710425466147,0.0867568744414,0.375712377542,?,?,4.19283995771,3.61962237885,2.42802383573,86.3286558838,57.9088126476,0.530606400235,0.164808563272,?,0.209060502502,?,0,0,0.0,0.0,Relevant
211,'http://bit.ly/XsAzy','http://cdnll-1.liveleak.com/s/15/media15/2009/Jun/27/LiveLeak-dot-com-5d4f29aeb015-michael_jackson_rus_448213m.jpg%3Fh%3D9f6d50b73279c71a938c9075e4322828%26e%3D1246705424%26rs%3D150',0,0,'2009-06-27 11:07:33','anonymous','leaked photo of mj dead in the ambulance - http://bit.ly/xsazy #michaeljackson',78,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 03:05:41 +0000',19,181,0.104972375691,7,'?',?,0,0,0,0,97,0,0,0,0.54674528665,0.60154023714,0.45325471335,?,?,?,?,?,100.0,59.3416696773,100.0,59.3416696773,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
212,'http://bit.ly/CuON6','http://www.youtube.com/watch%3Fv%3DPpnBnLW2z7g',0,0,'2009-06-27 11:12:33','anonymous','link for fans of the king of pop #michaeljackson http://bit.ly/cuon6',68,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 19:40:18 +0000',19,46,0.413043478261,1,'?',?,1,0,0,0,868,1,51,51,0.678979707393,0.38959611387,0.321020292607,?,0.0227566779314,?,0.0553601867594,?,66.4594998682,56.2495923793,1.57445738757,84.637399455,2.3690479024,?,?,?,0.0,0.161295567709,0,7,0.0,0.7,Relevant
213,'http://bit.ly/11QZy9','http://www.youtube.com/watch%3Fv%3DASnHvwmHuMQ%23lol1246112221533',0,0,'2009-06-27 11:30:22','anonymous','ok so now i m really sad bout mj. karl & dick were more interested in talking bout 80s hair. #michaeljackson http://bit.ly/11qzy9',129,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 03:30:21 +0000',20,65,0.307692307692,1,'?',?,79,0,0,0,5,20,12030,500,0.231678955304,0.0667754702822,0.768321044696,?,0.0192668253451,?,0.126133394797,?,16.6518002498,77.7202381157,51.6534335161,21.4253078137,32.237547664,?,?,?,0.0,0.0390333608436,0,16,0.0,0.727272727273,Relevant
214,'http://bit.ly/3m242','http://www.mediafire.com/error.php%3Ferrno%3D320/%3Fdzm0mzznyly',0,0,'2009-09-18 11:35:02','anonymous','rt @jjuan rt @jjuan jay-z bp3 mashed up w/ michael jackson songs full cd http://bit.ly/3m242 #crthebeast #jayz #michaeljackson (via @crtheb',139,10000000000000000000000,'?','xxxxxxxx','Wed 16 Sep 2009 12:47:42 +0000',19,63,0.301587301587,2,'Free Online Storage - MediaFire',29644,215011,116312,113020,0,872,0,0,0,0.620216786579,0.52303822799,0.379783213421,?,0.00953505931409,?,?,?,100.0,76.8988708089,100.0,76.8988708089,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
215,'http://bit.ly/1ZOPBc','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.mercurynews.com%252Fnews%252Fci_13368939%26usg%3DAFQjCNHf0WSTMyMNH1gtNCfLQ6X47JHjiA',0,0,'2009-09-18 23:23:35','anonymous','judge allows jackson estate challenge - san jose mercury news http://bit.ly/1zopbc #michaeljackson',98,10000000000000000000000,'?','xxxxxxxx','Fri 18 Sep 2009 15:23:33 +0000',20,164,0.121951219512,2,'?',?,0,0,0,0,10,0,3,3,0.713824908653,0.844288297296,0.286175091347,?,?,?,?,?,100.0,87.3915001174,59.4335808824,87.3915001174,59.4335808824,?,?,?,?,?,0,0,0.0,0.0,Relevant
216,'http://bit.ly/3n1aKS','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.google.com%252Fhostednews%252Fap%252Farticle%252FALeqM5jqmkzfO2SEyWRtPMxQEMxo2HPOBwD9AQ5EJ00%26usg%3DAFQjCNFojoapwYeaGqeWuHM_EwpP9lpVyQ',0,0,'2009-09-19 05:34:41','anonymous','#michaeljackson ceaseless deaths of the famous mark summer `09 - the associated press the associ.. http://bit.ly/3n1aks',119,10000000000000000000000,'?','xxxxxxxx','Fri 18 Sep 2009 20:55:30 +0000',20,216,0.0925925925926,2,'?',?,0,0,0,0,40,5,41,41,0.738189448684,0.597133350773,0.261810551316,?,?,?,?,?,100.0,62.0844514524,37.3772175495,62.0844514524,37.3772175495,?,?,?,?,?,0,2,0.0,0.125,Relevant
217,'http://bit.ly/4DGls','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.mtv.com%252Fnews%252Farticles%252F1621924%252F20090919%252Fjackson_janet.jhtml%26usg%3DAFQjCNGNeLjxtVtlBnKbgd-mrFwOewqV-w',0,0,'2009-09-20 11:35:51','anonymous','#michaeljackson janet jackson on vma tribute to michael  i know he was watching  - mtv.com the .. http://bit.ly/4dgls',117,10000000000000000000000,'?','xxxxxxxx','Sat 19 Sep 2009 10:59:36 +0000',19,202,0.0940594059406,2,'?',?,0,0,0,0,47,2,75,75,0.551770469368,0.69751497631,0.448229530632,?,0.0237148592874,?,0.0342020564605,?,100.0,53.1105867514,34.0807842235,53.1105867514,34.0807842235,?,?,?,?,?,0,4,0.0,0.2,Relevant
218,'http://bit.ly/mAMaD','http://www.mirror.co.uk/celebs/news/2009/09/21/joe-jackson-tried-to-keep-michael-off-prescription-drugs-115875-21689836/',8,1,'2009-09-23 20:14:34','anonymous','rt #michaeljackson death dad joe tried to keep #michael off prescription drugs - mirror.co.uk http://bit.ly/mamad #mj',117,1674,'http://web.archive.org/web/20091207204228/http://www.mirror.co.uk/celebs/news/2009/09/21/joe-jackson-tried-to-keep-michael-off-prescription-drugs-115875-21689836/','2011-01-28 22:50:08','Tue 22 Sep 2009 01:10:59 +0000',19,120,0.158333333333,6,'Michael Jackson death: Dad Joe tried to keep Michael off prescription drugs - 3am & Mirror Online',96739,0,0,0,0,29,2,33,33,0.457802808817,0.930146772704,0.542197191183,0.0794518995403,0.0804662671179,0.342885830193,0.0678551143744,0.0776587716103,75.0692806538,40.6505082508,43.2711296639,54.1506564294,57.6415935881,0.742352312936,0.258198889747,0.244948974278,0.221162934232,0.186500961648,0,2,0.0,0.125,Relevant
219,'http://tinyurl.com/kow5e7','http://www.box.nethttps%3A//www.box.com/shared/z63l72udbohttps%3A//www.box.net/shared/z63l72udbo',0,0,'2009-06-27 13:12:55','anonymous','a tribute song to #michaeljackson already? that was fast! http://tinyurl.com/kow5e7',83,10000000000000000000000,'?','xxxxxxxx','?',25,96,0.260416666667,8,'?',?,0,0,0,0,?,0,0,0,0.580081343294,0.529656743997,0.419918656706,?,?,?,?,?,100.0,12.4826243306,100.0,12.4826243306,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
220,'http://bit.ly/mCmQx','http://www.telegraph.co.uk/culture/music/michael-jackson/6212964/Michael-Jacksons-love-child-to-play-him-in-a-film.html',1,1,'2009-09-21 08:55:45','anonymous','@tribute4mj michael jackson s  love child  to play him in a film http://bit.ly/mcmqx #michaelmonday #michaeljackson',115,28103,'http://web.archive.org/web/20090924164408/http://www.telegraph.co.uk/culture/music/michael-jackson/6212964/Michael-Jacksons-love-child-to-play-him-in-a-film.html','2009-09-24 16:44:08','Mon 21 Sep 2009 00:32:52 +0000',19,119,0.159663865546,5,'Michael Jackson's 'love child' to play him in a film - Telegraph',65208,4,0,0,0,13,6,52,52,0.717420445615,0.974264257519,0.282579554385,0.0837943788064,0.0606932059371,0.538956851384,0.0926186745321,0.121502312106,43.2819374041,20.2073958244,20.0060107688,46.6878264615,8.658989058,0.869784831188,0.170940864689,0.17990215983,0.159560925123,0.156730602515,0,2,0.0,0.117647058824,Relevant
221,'http://is.gd/1fYZk','http://www.oddee.com/item_96731.aspx',39,1,'2009-06-27 13:22:56','anonymous','rt @gloson 10 weird things you didn t know about #michaeljackson http://is.gd/1fyzk',83,9797,'http://web.archive.org/web/20100814160613/http://oddee.com/item_96731.aspx','2012-11-19 03:05:59','?',18,36,0.5,1,'?',?,357,30,22,16,?,33,251,238,0.330751008986,0.0261759649704,0.669248991014,0.032756089104,0.0271562723297,0.575219518249,0.0966329690626,0.0962881798018,1.63572199381,3.08849616667,2.90629457389,52.9617621501,56.2820441018,?,0.0,0.0955681495177,?,?,0,2,0.0,0.166666666667,Relevant
222,'http://blip.fm/~dp52l','/profile/misstella/blip/23007981/Michael%2BJackson%E2%80%93Heal%2BThe%2BWorld',0,0,'2009-09-21 16:35:31','anonymous','rt @annedanmark @misstella_w listenig to  heal the world / make it a better place  #peaceday  http://blip.fm/~dp52l #michaeljackson #music',139,10000000000000000000000,'?','xxxxxxxx','?',21,77,0.272727272727,4,'?',?,0,0,0,0,?,0,0,0,0.785197128648,0.0821977595695,0.214802871352,?,?,?,?,?,100.0,8.90135674388,100.0,8.90135674388,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
223,'http://bit.ly/4fW3o','http://suescheffblog.com/2009/06/sue-scheff-talking-to-your-kids-about-death/',1,1,'2009-06-27 13:36:33','anonymous','talking to your kids about death-great tips from @micheleborba & my thoughts http://bit.ly/4fw3o #parenting #michaeljackson',123,6239,'http://web.archive.org/web/20101224152032/http://suescheffblog.com/2009/06/sue-scheff-talking-to-your-kids-about-death/','2010-12-24 15:20:32','Sat 27 Jun 2009 04:31:27 +0000',19,77,0.246753246753,3,'?',?,0,0,0,0,18,3,6,4,0.622917925674,0.373372795773,0.377082074326,0.0696607781431,?,?,?,0.0692294379082,10.9920359507,45.0279930166,30.7836515149,4.94949318025,3.38375004144,?,0.123266710272,0.110253097413,?,?,0,0,0.0,0.0,Relevant
224,'http://bit.ly/DiK6p','http://www.youtube.com/watch%3Fv%3Di5KmXleS1wg',1,1,'2009-06-27 13:51:14','anonymous','   twit-twiiiiiiiit    --watch this now!!!! ---&gt  http://bit.ly/dik6p rip mj mj s #michaeljackson',105,7540,'http://web.archive.org/web/20120124155654/http://www.youtube.com/watch%3Fv%3Di5KmXleS1wg','2012-01-24 15:56:54','Sat 27 Jun 2009 05:45:53 +0000',19,46,0.413043478261,1,'?',?,5212,2740,2222,22,58,9,116,115,0.525078690082,0.42028392067,0.474921309918,0.0234647270888,0.0260405408742,0.428803603711,0.0885942663393,0.0811204112162,89.692879302,22.2670707364,22.1239439565,19.9719768797,19.8436023497,0.270544885016,0.0,0.112372949922,0.0,0.109629563338,0,2,0.0,0.111111111111,Relevant
225,'http://bit.ly/1a5nyH','http://newmediacreative.com/exclusive-first-interview-with-legendary-motown-engineer-about-new-michael-jackson-and-jackson-5-tracks/',7,1,'2009-10-08 22:15:27','anonymous','please rt! the first interview with engineer russ terrana about mxing new jackson 5 album! http://bit.ly/1a5nyh #michaeljackson #mj #jacko',138,29473,'http://web.archive.org/web/20091110062640/http://newmediacreative.com/exclusive-first-interview-with-legendary-motown-engineer-about-new-michael-jackson-and-jackson-5-tracks','2010-01-12 09:15:46','Tue 06 Oct 2009 20:20:50 +0000',20,132,0.151515151515,1,'?',?,1,0,1,1,22,0,0,0,0.752589685168,0.59118704614,0.247410314832,0.0761946144163,0.0113336733486,0.192835045288,?,?,66.8026176345,67.5612742765,7.8790459293,45.1326997239,11.7945167544,0.0593004280408,0.0967474878681,?,0.0,?,0,0,0.0,0.0,Relevant
226,'http://bit.ly/nESc8','http://www.youtube.com/watch%3Fv%3Djrm_kAWDY7w%26feature%3Dchannel_page',0,0,'2009-10-05 00:45:46','anonymous','wtf??? rt @mrvestek check out my #michaeljackson style #moonwalk . what ya ll think? -) http://bit.ly/nesc8',107,10000000000000000000000,'?','xxxxxxxx','Sun 04 Oct 2009 16:43:42 +0000',19,71,0.267605633803,1,'?',?,2,4,2,0,12,1,3,3,0.637947888805,0.341263983635,0.362052111195,?,0.0449921270666,?,0.0372570207962,?,15.0923542079,30.4353093902,61.2674209085,49.588305525,24.6335719443,?,?,?,0.0377964473009,0.036514837167,0,0,0.0,0.0,Relevant
227,'http://tinyurl.com/qb5pwj','http://feedproxy.google.com/%7Er/orbitcast/%7E3/gN04P19YoTk/sirius-xm-launches-tribute-channel-dedicated-to-michael-jackson.html',0,0,'2009-06-27 14:13:28','anonymous','rt @orbitcast sirius xm launches tribute channel dedicated to michael jackson http://tinyurl.com/qb5pwj #michaeljackson',119,10000000000000000000000,'?','xxxxxxxx','?',25,128,0.1953125,5,'?',?,1,0,0,0,?,0,0,0,0.63432854393,0.854130888066,0.36567145607,?,0.084987199767,?,?,?,2.40723259475,81.0876114423,100.0,2.96868109929,2.40723259475,?,?,?,0.111933026048,?,0,0,0.0,0.0,Relevant
228,'http://r.ieves.com/b/11.aspx','http://r.ieves.com/b/11.aspx',0,0,'2009-07-08 07:45:43','anonymous','20 mj s #michaeljackson michael jackson mj memorial john mayer jennifer hudson - updated the funeral of mj - http://r.ieves.com/b/11.aspx',137,10000000000000000000000,'?','xxxxxxxx','?',28,28,1.0,2,'?',?,0,0,0,0,?,1,9,3,0.488920211387,0.979305623447,0.511079788613,?,?,?,?,?,100.0,87.456885576,9.93600046519,87.456885576,9.93600046519,?,?,?,?,?,0,6,0.0,0.3,Relevant
229,'http://twurl.nl/83mrn6','http://www.youtube.com/watch%3Fv%3D2PFTq6qvKac%26feature%3Dsub',0,0,'2009-10-16 20:46:37','anonymous','rt @storekingofpop stunning new this is it rehearsal photos - http://twurl.nl/83mrn6 #mj #thisisit #news #michaeljackson',120,10000000000000000000000,'?','xxxxxxxx','?',22,62,0.354838709677,1,'?',?,0,0,0,0,?,1,6,6,0.647946802952,0.145557520209,0.352053197048,?,?,?,?,?,100.0,61.5995115028,81.9487476841,61.5995115028,81.9487476841,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
230,'http://bit.ly/8srcL','http://www.youtube.com/watch%3Fv%3Dds1q8VKGNns',0,0,'2009-09-22 18:40:07','anonymous','the comeback & what might have been... http://bit.ly/8srcl #michaeljackson',74,10000000000000000000000,'?','xxxxxxxx','Tue 22 Sep 2009 10:40:07 +0000',19,46,0.413043478261,1,'?',?,7,4,5,0,4,0,0,0,0.419647836306,0.371568854691,0.580352163694,?,0.0272907767302,?,?,?,16.6548549762,27.9956598243,100.0,59.4908463696,16.6548549762,?,?,?,0.0514344499874,?,0,0,0.0,0.0,Relevant
231,'http://tw6.us/ll','http://tw6.us/ls',0,0,'2009-06-27 15:10:44','anonymous','rt @therealjspace rt @politicalupdate michael jackson - secret library of 100 songs could be released http://tw6.us/ll #michaeljackson',134,10000000000000000000000,'?','xxxxxxxx','?',16,16,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.591915561896,0.203322420401,0.408084438104,?,?,?,?,?,100.0,80.0297742834,100.0,80.0297742834,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
232,'http://bit.ly/42jXE','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.popmatters.com%252Fpm%252Ffeature%252F111729-michael-jackson-thriller%26usg%3DAFQjCNHZG_QvhqnuQVq58rtgOBMtkRk7kA',0,0,'2009-09-23 06:37:05','anonymous','michael jackson a thriller in his own right - popmatters http://bit.ly/42jxe #michaeljackson',92,10000000000000000000000,'?','xxxxxxxx','Tue 22 Sep 2009 22:30:31 +0000',19,193,0.0984455958549,2,'?',?,5,0,0,0,26,2,28,28,0.782236222154,0.298670915553,0.217763777846,?,0.0257807700768,?,0.0391501146968,?,100.0,92.4432924289,59.3977539623,92.4432924289,59.3977539623,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
233,'http://tinyurl.com/lhrdfp','http://www.msnbc.msn.com/id/7129260/',37,1,'2009-06-27 15:52:07','anonymous','rt the brother of the kid that accused #michaeljackson of molesting him  recants his story (he lied) http://tinyurl.com/lhrdfp',126,4693,'http://web.archive.org/web/20050415143354/http://www.msnbc.msn.com/id/7129260/','2011-05-09 17:49:12','?',25,36,0.694444444444,2,'?',?,4,3,3,0,?,7,33,33,0.66801614364,0.994275787577,0.33198385636,0.065512178208,0.051987524491,0.365557580678,0.125171249713,0.153791419491,14.1921753438,94.721507465,82.815263243,13.4430424277,11.7532873708,0.877709708019,0.111028897921,0.227035319192,0.112366643744,0.228504818799,0,2,0.0,0.105263157895,Relevant
234,'http://bit.ly/5oJqz4','http://bestofmichaeljackson.jclondon.com/2009/11/26/mj-shopping-the-best-album-by-janet-jackson/',3,1,'2009-11-26 18:24:51','anonymous','mjthebest.com mj shopping the best album by janet jackson http://bit.ly/5ojqz4 #michaeljackson #mj #mjfam #thisisit',115,25912,'http://web.archive.org/web/20100118013643/http://bestofmichaeljackson.jclondon.com/2009/11/26/mj-shopping-the-best-album-by-janet-jackson/','2011-08-17 03:26:59','Thu 26 Nov 2009 08:24:52 +0000',20,96,0.208333333333,4,'?',?,0,0,0,0,6,0,0,0,0.89350165788,0.0290324401697,0.10649834212,0.0607036886579,0.0750913123218,0.430555776066,?,?,5.03682299044,1.70276718448,1.64116090517,33.8063733372,32.5832555222,0.172353341837,0.0884159819612,?,0.105037097776,?,0,0,0.0,0.0,Relevant
235,'http://www.buttonmonkey.com','http://www.buttonmonkey.com',145,1,'2009-11-27 19:03:16','anonymous','rt @questlove must read pt 2 http://www.buttonmonkey.com... #mj #michaeljackson #thisisit',89,24,'http://web.archive.org/web/20120625190340/http://www.buttonmonkey.com/','2012-07-08 04:25:09','?',27,27,1.0,0,'?',?,4,4,5,0,?,0,3,3,0.619897768995,0.610020764509,0.380102231005,0.106066017178,0.0558048998853,0.203876786184,0.0856008088364,0.081348921682,100.0,98.8096161684,3.04997497274,98.8096161684,3.04997497274,?,?,?,?,?,0,0,0.0,0.0,Relevant
236,'http://kevinhallshow.com/?p','http://kevinhallshow.com/',27,1,'2009-06-27 16:16:26','anonymous','@marksanford continues to make astonishing news. he now admits paternity! http://kevinhallshow.com/?p... #tcot #tlot #michaeljackson',132,418,'http://web.archive.org/web/20090609160928/http://kevinhallshow.com/','2012-11-14 12:23:22','?',27,25,1.08,0,'?',?,0,0,0,0,?,2,3,3,0.479875194801,0.628945906044,0.520124805199,0.0466760028009,0.0331405739036,0.401412640531,0.0611898398056,0.0689450253327,59.9945476703,66.9454447092,60.388623207,40.1636167391,36.2298813373,0.132891098837,0.0,0.0,0.0469840985735,0.0347000564744,0,0,0.0,0.0,Relevant
237,'http://bit.ly/12plMH','http://www.youtube.com/watch%3Fv%3DIhn3TE41yk0',0,0,'2009-12-03 12:51:25','anonymous','eminem http://bit.ly/12plmh shame!seen you bitter about #michaeljackson ( mtv ) and then you have done this!shame #mj #jackson',126,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 05:20:20 +0000',20,46,0.434782608696,1,'?',?,1053,456,1060,11,55,6,62,62,0.45045089515,0.219343454936,0.54954910485,?,?,?,?,?,100.0,83.8527094039,7.85982198347,83.8527094039,7.85982198347,?,?,?,?,?,0,3,0.0,0.166666666667,Relevant
238,'http://www.r.ieves.com/l1.aspx','http://www.r.ieves.com/l1.aspx',0,0,'2009-07-03 11:42:16','anonymous','15 #michaeljackson mj s rip mj #mj thriller pop mtv - how creepy was mj? ... - http://www.r.ieves.com/l1.aspx',109,10000000000000000000000,'?','xxxxxxxx','?',30,30,1.0,1,'?',?,0,0,0,0,?,0,448,448,0.379074595582,0.106035625027,0.620925404418,?,?,?,?,?,100.0,99.5906449647,86.2975943408,99.5906449647,86.2975943408,?,?,?,?,?,0,0,0.0,0.0,Relevant
239,'http://blip.fm/~8zcbx','/profile/edbisquera/blip/15085869/Michael%2BJackson%2BThriller%2BLyrics',0,0,'2009-06-27 16:39:22','anonymous','rt @verawooten @djhaloo  in memory of michael jackson...(   #michaeljackson top album all-time thriller -  http://blip.fm/~8zcbx',129,10000000000000000000000,'?','xxxxxxxx','?',21,71,0.295774647887,4,'?',?,0,0,0,0,?,0,0,0,0.759415022546,0.381568729011,0.240584977454,?,?,?,?,?,100.0,35.7749058058,100.0,35.7749058058,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
240,'http://twitpic.com/c0wzt','http://twitpic.com/c0wzt',1,1,'2009-09-23 20:48:34','anonymous','rt @petrilak @popsciguy @zeblue_prime @ivanbrandon photo #michaeljackson #music http://twitpic.com/c0wzt - cap.. http://bit.ly/t0vu2',132,40125,'http://web.archive.org/web/20090927075719/http://twitpic.com/c0wzt','2009-09-27 07:57:19','?',24,24,1.0,1,'?',?,3,0,0,0,?,3,11,11,0.716860237302,0.443599230355,0.283139762698,0.0702485576363,0.0571661950475,0.36637872001,0.115752060712,0.170821663884,91.2893316539,77.7645172481,72.7342254834,85.1846714608,66.3985883274,0.736485379546,0.149696237713,0.364012604155,0.171498585143,0.417028828114,0,0,0.0,0.0,Relevant
241,'http://r.ieves.com/b/10.aspx','http://r.ieves.com/b/10.aspx',0,0,'2009-07-09 11:56:27','anonymous','b2 #michaeljackson mj s rip mj #mj mj memorial michael jackson - how cool were the jackson 5 ? very ... - http://r.ieves.com/b/10.aspx',134,10000000000000000000000,'?','xxxxxxxx','?',28,28,1.0,2,'?',?,0,0,0,0,?,0,85,84,0.536900596037,0.505743151264,0.463099403963,?,?,?,?,?,100.0,77.5995856402,36.2547444572,77.5995856402,36.2547444572,?,?,?,?,?,0,2,0.0,0.0869565217391,Relevant
242,'http://tinyurl.com/m4ygo3','http://reachnyc.com/michael-jackson-to-leave-beatles-catalogue-to-paul-mccartney.php',1,1,'2009-06-26 11:31:10','anonymous','rt michael jackson to leave beatles catalogue to paul mccartney http://tinyurl.com/m4ygo3 #mj #michaeljackson #kingofpop #ripmj #beatles',136,81097,'http://web.archive.org/web/20090629100247/http://reachnyc.com/michael-jackson-to-leave-beatles-catalogue-to-paul-mccartney.php','2009-06-29 10:02:47','?',25,84,0.297619047619,1,'?',?,0,0,0,0,?,0,5,5,0.654303986311,0.897332614392,0.345696013689,0.114578379846,?,?,?,0.104595272074,8.86194883931,12.3583743683,77.9067336803,71.7080465051,11.375074298,?,0.233549683248,0.213200716356,?,?,0,4,0.0,0.25,Relevant
243,'http://bit.ly/18HiuC','http://www.youtube.com/watch%3Fv%3DIeVt9UEUh-8',1,1,'2009-09-24 16:09:27','anonymous','to all fans of michael jackson http://bit.ly/18hiuc ||| #michaeljackson #thankyoumj #healtheworld ||| i love you m.j.',117,64982,'http://web.archive.org/web/20100530101229/http://www.youtube.com/watch%3Fv%3DIeVt9UEUh-8','2010-05-30 10:12:29','Wed 01 Jul 2009 08:30:28 +0000',20,46,0.434782608696,1,'?',?,3024,4668,1470,3,151,88,490,485,0.740902303321,0.362784607837,0.259097696679,0.041509859555,0.0404015213704,0.358096218531,0.135714689177,0.13227654372,65.658948522,21.3361604037,23.1948996401,32.4954341852,35.3263342808,0.483965403088,0.100156617167,0.229061712209,0.117141482531,0.180183784939,0,2,0.0,0.125,Relevant
244,'http://localjacko.tumblr.com/','http://localjacko.tumblr.com/',0,0,'2009-06-27 17:24:31','anonymous','rt @psythor has your local paper tried to make #michaeljackson local? http://localjacko.tumblr.com/ (help me find more! please rt!)',131,10000000000000000000000,'?','xxxxxxxx','?',29,29,1.0,0,'?',?,1,0,0,0,?,21,27,26,0.271480147908,0.622354243662,0.728519852092,?,0.096302135042,?,0.162907779813,?,8.66637597273,74.8486972456,24.0323456154,11.5785261356,36.0612988487,?,?,?,0.0764361600441,0.171871657135,0,2,0.0,0.111111111111,Relevant
245,'http://bit.ly/lRQtk','http://woop.la/scall/en',21,1,'2009-06-26 18:13:00','anonymous','@queen_of_heartz just launched! voice condolences for michael http://bit.ly/lrqtk #rip #mj #michaeljackson #thriller #mtv',121,3997,'http://web.archive.org/web/20120605191937/http://woop.la/scall/en/','2012-12-23 11:46:01','Fri 26 Jun 2009 07:53:15 +0000',19,23,0.826086956522,2,'?',?,3,0,1,0,425,0,0,0,0.371010502036,0.538656820024,0.628989497964,0.018372608487,0.0185495558304,0.916336020647,?,?,100.0,9.26981491547,5.16338234729,9.26981491547,5.16338234729,1.0,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
246,'http://bit.ly/xiCH9','http://www.myspace.com/lisamariepresley/blog/497035326',6,1,'2009-06-27 17:27:01','anonymous','wow worth the read rt @teamarmstrong just read great blog by lisa marie about #michaeljackson http://bit.ly/xich9',113,25361,'http://web.archive.org/web/20120720002942/http://www.myspace.com/lisamariepresley/blog/497035326','2013-01-15 09:56:47','Fri 26 Jun 2009 10:53:53 +0000',19,54,0.351851851852,3,'Lisa Marie Presley | Free Music Tour Dates Photos Videos',47155,1,2,3,0,279,0,5,5,0.735091802949,0.139269936182,0.264908197051,0.0297531431904,0.0305068094985,0.843906247376,0.0119005461881,0.011606544919,72.7343192847,97.280364904,89.3081241029,74.7677286742,64.9576561322,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
247,'http://myloc.me/LIPW','http://myloc.me/mobile.php%3Fid%3DLIPW',0,0,'2009-09-25 11:10:44','anonymous','alone. hey! i m not alone because #michaeljackson tell me so  you re not alone  http://myloc.me/lipw',100,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.386961498319,0.333664534718,0.613038501681,?,0.0,?,?,?,100.0,91.5527130193,100.0,91.5527130193,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
248,'http://bit.ly/GxIhL','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://latimesblogs.latimes.com/thedishrag/2009/06/who-and-what-really-killed-michael-jackson-.html%26usg%3DAFQjCNGSRtwypxgbxXLbLpPeviYoNxfLPw',0,0,'2009-06-27 17:41:55','anonymous','was michael jackson worth more dead than alive? - los angeles times http://bit.ly/gxihl #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 09:41:53 +0000',19,200,0.095,6,'?',?,0,0,0,0,15,1,6,6,0.57989726986,0.58316701355,0.42010273014,?,?,?,?,?,100.0,55.408806214,61.0736313014,55.408806214,61.0736313014,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
249,'http://shar.es/7wbN','http://www.examiner.com/x-6968-Tuscaloosa-Liberal-Examiner%7Ey2009m6d26-Can-we-talk-about-something-else',0,0,'2009-06-27 17:48:46','anonymous','#michaeljackson can we talk about something else? - http://shar.es/7wbn',71,10000000000000000000000,'?','xxxxxxxx','?',19,104,0.182692307692,1,'?',?,1,0,0,0,?,0,5,5,0.490275936544,0.344879842548,0.509724063456,?,?,?,?,?,100.0,29.2092587122,31.5511013884,29.2092587122,31.5511013884,?,?,?,?,?,0,2,0.0,0.222222222222,Relevant
250,'http://bit.ly/8fQZb','http://www.nytimes.com/interactive/2009/06/26/arts/jackson-songs-vote.html%3Fhp',6,1,'2009-06-27 17:54:51','anonymous','have a favorite #michaeljackson song? yes? so go vote for it! http://bit.ly/8fqzb via @nytimescomm',98,24263,'http://web.archive.org/web/20121020003914/http://www.nytimes.com/interactive/2009/06/26/arts/jackson-songs-vote.html%3Fhp','2012-11-01 07:11:18','Fri 26 Jun 2009 20:05:30 +0000',19,79,0.240506329114,6,'What Is Your Favorite Michael Jackson Song? - Interactive Feature - NYTimes.com',66176,109,0,0,0,110,21,191,163,0.697880575777,0.159721024326,0.302119424223,0.0462528208757,0.0216981518301,0.424523108762,0.105067369783,0.0971991482401,25.8788216148,22.1322865224,36.4975084997,5.72757494841,9.44512511847,?,0.204124145232,0.151851320473,?,?,0,2,0.0,0.142857142857,Relevant
251,'http://bit.ly/7Kh8L','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fpopwatch.ew.com%252F2009%252F09%252F25%252Fthis-is-it-michael-jackson-lines%252F%26usg%3DAFQjCNE1-qKniCwZ2OwsNFOYn6P4XT0Nxw',0,0,'2009-09-25 21:37:39','anonymous','just how big will the michael jackson movie be? - entertainment weekly http://bit.ly/7kh8l #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','Fri 25 Sep 2009 10:30:01 +0000',19,200,0.095,2,'?',?,2,0,0,0,21,3,37,37,0.702566672019,0.313502755124,0.297433327981,?,0.00823107997208,?,0.0286909520879,?,100.0,54.5520252035,50.9223407796,54.5520252035,50.9223407796,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
252,'http://vagalu.me/BR1mc9','http://www.vagalume.com.br/michael-jackson/man-in-the-mirror.html',12,1,'2009-09-25 23:53:41','anonymous',' i m gonna make a change  for once in my life   michael jackson man in the mirror http://vagalu.me/br1mc9 no @sitevagalume #michaeljackson',139,1540,'http://web.archive.org/web/20110907001921/http://www.vagalume.com.br/michael-jackson/man-in-the-mirror.html','2012-06-16 15:33:37','?',23,65,0.353846153846,2,'?',?,827,344,195,0,?,1,28,28,0.431736973584,0.358050441544,0.568263026416,0.0974046509883,0.10091810292,0.649766327031,0.0873042617136,0.0813590922042,99.9999926949,85.9528844103,37.9438720301,85.9528781314,37.9438748019,0.833549323953,0.172854326281,0.15691973429,0.123016957826,0.138975359584,0,2,0.0,0.08,Relevant
253,'http://bit.ly/FXk0x','http://cnnwire.blogs.cnn.com/2009/06/27/spokesman-jackson-family-inquired-about-second-autopsy/',7,1,'2009-06-27 18:16:10','anonymous','rt @cnnbrk company spokesman jackson family asked about second autopsy. http://bit.ly/fxk0x #michaeljackson',107,8402,'http://web.archive.org/web/20090628203612/http://cnnwire.blogs.cnn.com/2009/06/27/spokesman-jackson-family-inquired-about-second-autopsy/','2009-09-18 23:42:22','Sat 27 Jun 2009 10:10:16 +0000',19,95,0.2,4,'?',?,6,0,0,0,10948,15,89,82,0.647521286065,0.718655339559,0.352478713935,0.112449496918,?,?,?,0.163125665301,9.19289905345,11.7539194421,16.7832277483,78.2113498291,54.774321074,?,0.1706971855,0.205717644397,?,?,0,0,0.0,0.0,Relevant
254,'http://bit.ly/15PBUV','http://www.amazon.co.uk/The-Michael-Jackson-Tapes-Conversation/dp/1593156022',0,0,'2009-09-27 13:26:02','anonymous','amazon uk are selling the book the michael jackson tapes by shmuley boteach for 14.39  (10% off) http://bit.ly/15pbuv #michaeljackson',134,10000000000000000000000,'?','xxxxxxxx','Fri 25 Sep 2009 09:40:04 +0000',20,76,0.263157894737,3,'The Michael Jackson Tapes: A Tragic Icon Reveals His Soul in Intimate Conversation: Amazon.co.uk: Shmuel Boteach: Books',289324,0,0,0,0,47,0,0,0,0.622796679098,0.943699899599,0.377203320902,?,0.0483055872136,?,?,?,4.77748882904,51.830642614,100.0,9.21749873838,4.77748882904,?,?,?,0.108545070826,?,0,0,0.0,0.0,Relevant
255,'http://bit.ly/1qeZzN','http://www.youtube.com/watch%3Fv%3D5_DFplh8Yfg%26feature%3Dplayer_embedded',0,0,'2009-09-28 07:53:51','anonymous','liege  southern city of belgium  pays tribute to #michaeljackson   http://bit.ly/1qezzn',87,10000000000000000000000,'?','xxxxxxxx','Sun 27 Sep 2009 23:53:51 +0000',20,74,0.27027027027,1,'?',?,32,24,0,0,4,0,1,1,0.720831893699,0.572329111468,0.279168106301,?,0.0362347381983,?,0.0806768975279,?,16.6548519494,24.9978414965,33.2354279882,66.6251602234,50.1117420703,?,?,?,0.0414157683281,0.141865380426,0,2,0.0,0.142857142857,Relevant
256,'http://twitpic.com/jm6bd','http://twitpic.com/jm6bd',0,0,'2009-09-29 16:54:54','anonymous','so i went to check on #banksy s policemen & look what s next to it - #michaeljackson graffiti! cool!! http://twitpic.com/jm6bd',126,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.493471206599,0.219334817907,0.506528793401,?,0.126079156712,?,?,?,17.5641065592,41.6900178561,100.0,42.1302447502,17.5641065592,?,?,?,0.605530070819,?,0,0,0.0,0.0,Relevant
257,'http://bit.ly/3j1cI7','http://m.tearn.com/2009/06/jackson-make-me-feel.html',1,1,'2009-06-27 19:11:12','anonymous','rt tjeuro tribute to #michaeljackson the way you make me feel http://bit.ly/3j1ci7',82,73017,'http://web.archive.org/web/20090629152809/http://m.tearn.com/2009/06/jackson-make-me-feel.html','2009-06-29 15:28:09','Fri 26 Jun 2009 20:05:43 +0000',20,52,0.384615384615,3,'M channels: Tribute to #MichaelJackson: The Way You Make Me Feel',94451,2,0,0,0,1503,5,31,31,0.651687457239,0.338299047039,0.348312542761,0.0545454545455,0.051525403993,0.547816609631,0.0509622679152,0.0599436793996,19.5173457627,12.8016654371,32.3267302283,65.5912212284,60.3752548581,0.20203050891,0.0,0.0788110406239,0.0,0.0,0,0,0.0,0.0,Relevant
258,'http://su.pr/1IPyNh','http://bit.ly/ZSojG',0,0,'2009-10-02 11:02:16','anonymous','rt @stalebacon *new* 50th bacon strip! 10.2.09  close call  http://su.pr/1ipynh #comic #webcomics #humor #michaeljackson please rt!',131,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.566689767099,0.164917400836,0.433310232901,?,?,?,?,?,92.762511129,42.8509472384,100.0,46.1942510146,92.762511129,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
259,'http://tinyurl.com/kskgjf','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0mdG9vbGlkPTEwMDEzJm1wcmU9aHR0cCUzQSUyRiUyRmNnaS5lYmF5LmNvbSUyRk1JQ0hBRUwtSkFDS1NPTi1USFJJTExFUi1Eb2xsLVJhcmUtTG9vay1Mb29zZV9XMFFRaXRlbVoxMjA0NDA4MTE4NzZRUWNhdGVnb3J5WjQzNVFRY21kWlZpZXdJdGVt',0,0,'2009-06-27 19:50:03','anonymous','ebay michael jackson thriller doll rare look- loose $102.0 http://tinyurl.com/kskgjf #michaeljackson mjs rip mj',112,10000000000000000000000,'?','xxxxxxxx','?',25,326,0.0766871165644,1,'?',?,0,0,0,0,?,0,0,0,0.570581843786,0.464501295584,0.429418156214,?,?,?,?,?,100.0,48.8234496103,100.0,48.8234496103,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
260,'http://twitpic.com/k2xr5','http://twitpic.com/k2xr5',0,0,'2009-10-03 16:34:46','anonymous','@mikewhills rt a nice new tasteful advertising campaign in beirut http://twitpic.com/k2xr5 nice placement! #michaeljackson deserves all ',138,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,1,4,4,0.798409932272,0.334951653195,0.201590067728,?,0.0549019776707,?,0.0454132794039,?,82.1143154911,81.1732388638,21.2592175954,98.8539432842,25.8897823945,?,?,?,0.190885428893,0.157894736842,0,0,0.0,0.0,Relevant
261,'http://digg.com/d1v3NZ','http://digg.com/d1v3NZ',0,0,'2009-06-27 20:35:11','anonymous','rt @mklopez txs! rt @adamcbest michael jackson s deep connection to the simpsons http://digg.com/d1v3nz #digg #michaeljackson',125,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.659357768468,0.740088866616,0.340642231532,?,?,?,?,?,100.0,55.4452492316,100.0,55.4452492316,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
262,'http://7uohn.tk','http://7uohn.tk',0,0,'2009-06-27 21:03:13','anonymous','full story re #michaeljackson s search for  spirituality  at andrae crouch s facebook page - http://7uohn.tk - the rest is in god s hands!',138,10000000000000000000000,'?','xxxxxxxx','?',15,15,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.700690559558,0.774125346525,0.299309440442,?,?,?,?,?,100.0,60.5803492009,100.0,60.5803492009,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
263,'http://bit.ly/uHcJB','http://feeds.latimes.com/%7Er/latimes/business/%7E3/wCMG3NaPFRY/la-fi-bizletters4-2009oct04%2C0%2C7211332.story',0,0,'2009-10-04 14:21:53','anonymous','rt @latimesmj malpractice litigation limits come at a high cost http://bit.ly/uhcjb #michaeljackson',99,10000000000000000000000,'?','xxxxxxxx','Sat 03 Oct 2009 23:32:30 +0000',19,111,0.171171171171,6,'?',?,0,0,0,0,21,0,0,0,0.72782019134,0.535692836197,0.27217980866,?,?,?,?,?,100.0,92.5689166799,100.0,92.5689166799,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
264,'http://digg.com/d1v3C0','http://digg.com/d1v3C0',0,0,'2009-06-27 21:14:24','anonymous','rt @adamcbest 10 most effed-up michael jackson moments http://digg.com/d1v3c0 #digg #michaeljackson',99,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.689344104596,0.330451862313,0.310655895404,?,?,?,?,?,100.0,92.9261757071,100.0,92.9261757071,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
265,'http://bit.ly/1a7EQr','http://newssum.com/2009/06/26/michaels-final-breathe/',2,1,'2009-06-27 22:39:48','anonymous','http://bit.ly/1a7eqr #michaeljackson in the ambulance mj s final breathe as pop king dies in photo here. rip mj!! pendulum at&t',127,57034,'http://web.archive.org/web/20090630143022/http://newssum.com/2009/06/26/michaels-final-breathe/','2010-01-13 17:32:17','Fri 26 Jun 2009 06:34:44 +0000',20,53,0.377358490566,4,'?',?,5,0,0,0,220,0,17,14,0.419099446803,0.0438501664707,0.580900553197,0.0542077085454,?,?,?,0.113636363636,9.04120202785,17.1513889183,10.922916264,52.7141100405,82.7727853014,?,0.133333333333,0.1490711985,?,?,0,2,0.0,0.1,Relevant
266,'http://bit.ly/115FPk','http://www.youtube.com/watch%3Fv%3Di-wtO7pjJKk%26feature%3Dyoutube_gdata',0,0,'2009-10-06 20:34:23','anonymous','rt @princetim moonwalking bird. http://bit.ly/115fpk #michaeljackson',68,10000000000000000000000,'?','xxxxxxxx','Tue 06 Oct 2009 11:47:23 +0000',20,72,0.277777777778,1,'?',?,7493,4370,4330,410,11,89,776,500,0.634540860823,0.564283891823,0.365459139177,?,0.0379572932229,?,0.101174765634,?,16.6518002033,98.721251886,82.9057714661,16.8674929513,20.0852122944,?,?,?,0.099380799,0.0460531299059,0,6,0.0,1.0,Relevant
267,'http://bit.ly/17zXYj','http://www.accesshollywood.com/michael-jackson-movie-to-screen-in-china_article_23858%3F__source%3Drss%7Clatest_news',0,0,'2009-10-07 00:56:14','anonymous','michael jackson movie to screen in china http://bit.ly/17zxyj #michaeljackson',77,10000000000000000000000,'?','xxxxxxxx','Tue 06 Oct 2009 16:33:18 +0000',20,116,0.172413793103,1,'Michael Jackson Movie To Screen In China',41583,0,0,0,0,12,0,0,0,0.673143948066,0.35090611174,0.326856051934,?,0.0496047368833,?,?,?,14.0805875357,52.2225698758,100.0,26.9626477004,14.0805875357,?,?,?,0.0431331092814,?,0,0,0.0,0.0,Relevant
268,'http://bit.ly/k89BP','http://www.facebook.com/group.php%3Fgid%3D118011399185',0,0,'2009-06-27 23:13:44','anonymous','honor michael s life by helping others! please rt http://bit.ly/k89bp #give4michael #michaeljackson',99,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 15:13:45 +0000',19,54,0.351851851852,1,'?',?,0,0,0,0,41,0,10,10,0.736541892419,0.808152514276,0.263458107581,?,0.0390699195803,?,0.0352672807929,?,100.0,36.4089353665,75.483547041,36.4089353665,75.483547041,?,?,?,?,?,0,0,0.0,0.0,Relevant
269,'http://bit.ly/3yuH0W','http://music.msn.com/music/article.aspx%3Fnews%3D435877%26ocid%3Dtwittermsne',0,0,'2009-10-09 22:31:50','anonymous','rt @msn_entertain mj s  this is it  single will debut online at 12am mon.  oct. 12 http://bit.ly/3yuh0w #michaeljackson',119,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 12:46:38 +0000',20,76,0.263157894737,2,'?',?,0,0,0,0,18,0,3,3,0.686725488473,0.29391406223,0.313274511527,?,0.0235920806813,?,0.0227921152919,?,100.0,10.3362388123,50.9642145283,10.3362388123,50.9642145283,?,?,?,?,?,0,0,0.0,0.0,Relevant
270,'http://bit.ly/12d9AO','http://news.ninemsn.com.au/',1626,1,'2009-10-10 01:00:25','anonymous','#michaeljackson jackson brother speaks out on hey hey skit - ninemsn guardian.co.ukjackson brot.. http://bit.ly/12d9ao',118,83,'http://web.archive.org/web/20050117005902/http://news.ninemsn.com.au/','2013-01-17 20:06:26','Fri 09 Oct 2009 16:35:02 +0000',20,27,0.740740740741,0,'?',?,1234,913,1444,22,18,121,2203,500,0.684015112958,0.717216183053,0.315984887042,0.027914526312,0.0288275030266,0.20371784655,0.144763051074,0.140304812031,86.0789223057,53.1201813508,76.2814525434,61.7110204542,88.6180385397,?,?,?,?,?,0,21,0.0,1.5,Relevant
271,'http://bit.ly/RXEcs','http://www.showbiz411.com/janet-jackson-brotherstribute-tour',3,1,'2009-06-28 01:52:07','anonymous','gawd. what a beautiful family. he s not even cold... rt @thr janet  brothers may do mj tribute tour http://bit.ly/rxecs #michaeljackson',135,6910,'http://web.archive.org/web/20090701034717/http://www.showbiz411.com/janet-jackson-brotherstribute-tour','2011-07-21 20:32:19','Sat 27 Jun 2009 17:49:22 +0000',19,60,0.316666666667,1,'?',?,4,0,0,0,146,0,0,0,0.736844675885,0.302122659336,0.263155324115,0.0770371215771,?,?,?,?,58.6574346961,12.036657316,58.6574346961,7.06039440473,100.0,?,0.168033610083,?,?,?,0,0,0.0,0.0,Relevant
272,'http://tinyurl.com/yzzegwd','http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%7Ey2009m10d8-Michael-Jackson-weekend-news-headline-wrap-up',2,1,'2009-10-09 06:13:25','anonymous','all the #michaeljackson headlines of the week http://tinyurl.com/yzzegwd.',73,22007,'http://web.archive.org/web/20091217122012/http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%257Ey2009m10d8-Michael-Jackson-weekend-news-headline-wrap-up','2009-12-17 12:20:12','?',26,116,0.224137931034,2,'?',?,0,0,0,0,?,0,0,0,0.48417134101,0.581796945998,0.51582865899,0.0345032779671,?,?,?,?,100.0,62.3925841842,100.0,62.3925841842,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
273,'http://designsbygypsy.com/MichaelJackson','http://designsbygypsy.com/cgi-sys/suspendedpage.cgi',0,0,'2009-06-28 02:26:07','anonymous','my tribute to mj s passing i have created free desktop wallpapers for download. http://designsbygypsy.com/michaeljackson #michaeljackson',136,10000000000000000000000,'?','xxxxxxxx','?',40,51,0.78431372549,2,'?',?,0,0,0,0,?,0,0,0,0.625534941277,0.0797681125098,0.374465058723,?,0.0909090909091,?,?,?,100.0,15.1153496146,100.0,15.1153496146,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
274,'http://bit.ly/4bI2hJ','http://buymjtshirt.com/the-official-this-is-it-michael-jackson-silhouette-t-shirt',7,1,'2009-10-10 13:01:27','anonymous','the official michael jackson this is it movie t shirts are now available. get them before anyone else.http://bit.ly/4bi2hj #michaeljackson',138,2304,'http://web.archive.org/web/20091105133951/http://buymjtshirt.com/the-official-this-is-it-michael-jackson-silhouette-t-shirt/','2010-03-17 10:49:35','Fri 09 Oct 2009 16:58:16 +0000',20,81,0.246913580247,1,'?',?,0,0,0,0,112,0,0,0,0.633618626887,0.471502969956,0.366381373113,0.0960238168602,?,?,?,?,7.91013550404,13.2753490712,7.91013550404,59.5851413143,100.0,?,0.153167916213,?,?,?,0,0,0.0,0.0,Relevant
275,'http://www.thisisit-movie.com/','http://www.sonypictures.com/homevideo/michaeljacksonthisisit/',8,1,'2009-10-10 13:50:14','anonymous','i wanna see this http://www.thisisit-movie.com/ #michaeljackson',63,36426,'http://web.archive.org/web/20120124235720/http://www.sonypictures.com/homevideo/michaeljacksonthisisit/','2013-01-15 02:28:22','?',30,61,0.491803278689,2,'?',?,54,33,38,1,?,5,40,39,0.492736729137,0.335454225705,0.507263270863,0.0529812942826,0.0576151201916,0.900494473209,0.0928524056104,0.0854117905318,100.0,12.70715399,9.54178881242,12.70715399,9.54178881242,1.0,0.0,0.104756560176,0.0,0.104756560176,0,2,0.0,0.333333333333,Relevant
276,'http://bit.ly/4oUun','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.thecelebritytruth.com%252Fsneak-peak-michael-jackson-song%252F0010422%26usg%3DAFQjCNFEyymiImCX40G6LzmfsEDTGzA3SQ',0,0,'2009-10-11 06:00:23','anonymous','#michaeljackson sneak peak at new michael jackson song this is it - the celebrity truth (blog) .. http://bit.ly/4ouun',117,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 21:35:43 +0000',19,193,0.0984455958549,2,'?',?,0,0,0,0,23,0,9,9,0.795308422904,0.339000993736,0.204691577096,?,0.0147301925774,?,0.0182705552678,?,100.0,57.3177298953,82.9243203745,57.3177298953,82.9243203745,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
277,'http://bit.ly/TQ19G','http://www.youtube.com/watch%3Fv%3DqruOnstPlcE',0,0,'2009-10-11 12:11:10','anonymous','#michaeljackson s ghost showed up during the service at staples center. check 312 on http://bit.ly/tq19g -)',107,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 20:26:55 +0000',19,46,0.413043478261,1,'?',?,1790,461,2605,33,50,0,50,50,0.536130337104,0.683322068729,0.463869662896,?,0.0663139305053,?,0.096860605316,?,16.7525082576,93.3410531119,50.7994479708,17.9476315074,32.9777368197,?,?,?,0.0727392967453,0.0988332422215,0,2,0.0,0.125,Relevant
278,'http://tinyurl.com/maehad','http://tinyurl.com/maehad',0,0,'2009-06-28 03:52:40','anonymous','65 000 texts per second were sent re #michaeljackson s death http://tinyurl.com/maehad',86,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.465059098437,0.909509786066,0.534940901563,?,0.180578779629,?,?,?,100.0,80.6590924196,100.0,80.6590924196,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
279,'http://bit.ly/ja0Cg','http://www.inquisitr.com/27388/perez-hilton-michael-jackson-faked-heart-attack/',13,1,'2009-06-28 04:12:32','anonymous','rt @zaibatsu perez hilton claimed michael jackson faked heart attack http://bit.ly/ja0cg #michaeljackson',104,1550,'http://web.archive.org/web/20110824043822/http://www.inquisitr.com/27388/perez-hilton-michael-jackson-faked-heart-attack/','2012-08-24 04:09:00','Thu 25 Jun 2009 18:40:01 +0000',19,79,0.240506329114,2,'Perez Hilton claimed Michael Jackson faked heart attack',87316,54,7,0,0,572,22,116,107,0.681189993505,0.829766487276,0.318810006495,0.114682927731,0.0748732558911,0.405628289208,0.15288381091,0.108076294065,25.926372693,11.4108838655,19.2618717045,2.95842827852,4.99390464576,0.379556558141,0.306186217848,0.205133220917,0.136426289083,0.161352759352,0,4,0.0,0.333333333333,Relevant
280,'http://bit.ly/XE0wT','http://cnnwire.blogs.cnn.com/2009/06/28/police-jacksons-doctor-provides-information-to-aid-with-investigation/',8,1,'2009-06-28 04:41:13','anonymous','la cops finish their interview of #michaeljackson  s doctor  says he provided info that will help with investigation http://bit.ly/xe0wt',136,2500,'http://web.archive.org/web/20090918052253/http://cnnwire.blogs.cnn.com/2009/06/28/police-jacksons-doctor-provides-information-to-aid-with-investigation','2009-09-19 08:03:02','Sat 27 Jun 2009 20:38:06 +0000',19,110,0.172727272727,4,'?',?,5,0,0,0,16712,12,62,57,0.780262123141,0.982736107047,0.219737876859,0.104383350096,?,?,?,0.177966101695,2.8269098808,64.5281382814,6.62831298249,4.38089484074,42.6490102122,?,0.141705050316,0.171481073672,?,?,0,0,0.0,0.0,Relevant
281,'http://su.pr/71YkBr','http://www.latimes.com/wireless/avantgo/la-me-jackson-records27-2009jul27%2C0%2C1241913.story',0,0,'2009-07-27 18:01:24','anonymous',' jackson case spurs wider probe of leaks at l.a. county coroner s office  (lat) http://su.pr/71ykbr #michaeljackson #privacy #coroner',133,10000000000000000000000,'?','xxxxxxxx','?',19,93,0.204301075269,3,'?',?,0,0,0,0,?,0,0,0,0.6677692488,0.759510175514,0.3322307512,?,0.0886968593984,?,?,?,2.61190414812,90.4296214182,100.0,2.88832808007,2.61190414812,?,?,?,0.10375716958,?,0,0,0.0,0.0,Relevant
282,'http://bit.ly/17gCtn','http://www.msnbc.msn.com/id/31706972/ns/entertainment-music/',2,1,'2009-07-02 20:49:46','anonymous','64% of americans say jackson s death is getting too much media coverage. its good to know im not alone. http://bit.ly/17gctn #michaeljackson',140,5725,'http://web.archive.org/web/20090704222511/http://www.msnbc.msn.com/id/31706972/ns/entertainment-music/','2009-07-05 17:26:38','Thu 02 Jul 2009 07:03:20 +0000',20,60,0.333333333333,4,'?',?,0,0,0,0,6,2,15,12,0.418751593457,0.0700129723587,0.581248406543,0.0653891559075,0.0655265282352,0.284967866566,0.0851580563274,0.0892285040966,74.6473995365,31.0427190409,31.0697228845,41.5858010241,41.6219762208,0.953125,0.180421959122,0.19695964929,0.180421959122,0.213372953397,0,2,0.0,0.0909090909091,Relevant
283,'http://bit.ly/12PwV8','http://link.brightcove.com/services/player/bcpid43635036001%3Fbclid%3D43205433001%26bctid%3D44135350001',5,1,'2009-10-12 06:19:57','anonymous','this is it! we ll always remember you mj. stream the new single http://bit.ly/12pwv8. #michaeljackson in folsom... http://loopt.us/-3uhga.t',139,3269,'http://web.archive.org/web/20111221071426/http://link.brightcove.com/services/player/bcpid43635036001%3Fbclid%3D43205433001%26bctid%3D44135350001','2011-12-21 07:14:26','Sun 11 Oct 2009 20:04:47 +0000',20,103,0.194174757282,3,'Michael Jackson Premiere Player',2643,3049,155,331,217,1795,42,319,318,0.521413324659,0.222616418402,0.478586675341,0.0448561304016,0.0824786098842,0.466158581319,0.0895820126716,0.123148623259,99.1338158661,58.926287519,6.76119533951,59.4411573933,6.82027144869,?,?,?,0.0,0.037267799625,0,5,0.0,0.277777777778,Relevant
284,'http://bit.ly/afkpi','http://www.michaeljackson.com/us',85,1,'2009-10-12 07:22:39','anonymous','rt @tiwa rt @igreenspace rt@sonymusicglobal we re now streaming @michaeljackson s  this is it  @ http://bit.ly/afkpi #michaeljackson',132,1877,'http://web.archive.org/web/20110331075356/http://www.michaeljackson.com/us','2012-10-18 11:14:13','Sat 10 Oct 2009 09:45:01 +0000',19,32,0.59375,1,'Michael Jackson  | The Official Michael Jackson Site',60110,4913,44545,4453,132,247,102,2761,500,0.584863095015,0.341598636623,0.415136904985,0.0394131711266,0.0219926337014,0.49467913949,0.0524849689242,0.0527709308684,84.6735106699,30.6924105552,43.9268432093,25.9883415263,51.8779047447,0.0,0.0,0.0461158299075,0.0,0.0,0,4,0.0,0.210526315789,Relevant
285,'http://bit.ly/1jaLCH','http://www.yotify.com/a/v2.aspx%3Fr%3D85276769%26amp%3B%26s%3Dfeed%26amp%3B%26k%3DdmWsNpHH9gK5g7OiT3ndA',0,0,'2009-10-12 11:26:28','anonymous','michael jackson billie jean this is it studio version - mega rare - may it be fake... http://bit.ly/1jalch via @yotwits #michaeljackson',135,10000000000000000000000,'?','xxxxxxxx','Mon 12 Oct 2009 03:26:28 +0000',20,103,0.194174757282,2,'Yotify: Scout Report Viewer',9543,0,0,0,0,10,0,0,0,0.608114858408,0.0255984327676,0.391885141592,?,0.0,?,?,?,100.0,22.5395891041,100.0,22.5395891041,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
286,'http://ff.im/4wK5k','http://friendfeed.com/moviedriver/db1e6d44/i-m-in-room-there-is-michaeljackson-holy-crap-he',0,0,'2009-06-28 05:40:17','anonymous','i m in a room & there is #michaeljackson holy crap he is alive. get off that boy leave him alone you pervert why do... http://ff.im/4wk5k',137,10000000000000000000000,'?','xxxxxxxx','?',18,91,0.197802197802,3,'?',?,0,0,0,0,?,0,0,0,0.243718355283,0.655107705472,0.756281644717,?,0.166945140824,?,?,?,52.0290200433,9.45387918133,100.0,18.1703963931,52.0290200433,?,?,?,0.76980035892,?,0,0,0.0,0.0,Relevant
287,'http://bit.ly/7fxPA','http://glamtings.wordpress.com/2009/10/12/musicmonday-this-is-it/',1,1,'2009-10-13 10:33:37','anonymous','new #michaeljackson ---> http://bit.ly/7fxpa #offbeat #glamtings #goodmusic & oh yeah rt please!',96,50227,'http://web.archive.org/web/20120315003044/http://glamtings.wordpress.com/2009/10/12/musicmonday-this-is-it/','2012-03-15 00:30:44','Mon 12 Oct 2009 16:12:12 +0000',19,65,0.292307692308,4,'?',?,2,0,0,0,8,4,5,5,0.579667689334,0.229188881098,0.420332310666,0.0679771856907,0.0635785911654,0.860195857295,0.0706464832093,0.0755340598066,99.9986587188,7.28339738108,11.5941123023,7.28349507323,11.5942678141,0.991150442478,0.141819006949,0.140393654121,0.141819006949,0.140393654121,0,0,0.0,0.0,Relevant
288,'http://bit.ly/UD1LW','http://www.thesun.co.uk/sol/homepage/news/2680561/Maichael-Jacksons-burnt-hair-is-up-for-sale.html',0,0,'2009-10-13 17:02:23','anonymous','rt @donbrown hey  the burnt hair of #michaeljackson from infamous pepsi commercial is up for sale! any takers? http://bit.ly/ud1lw',130,10000000000000000000000,'?','xxxxxxxx','Tue 13 Oct 2009 07:37:26 +0000',19,98,0.19387755102,5,'Michael Jackson's burnt hair is up for sale | The Sun |News',113927,13,0,5,0,31,9,72,72,0.593831691107,0.506744180801,0.406168308893,?,?,?,?,?,52.4102960873,55.7522986276,51.6080218094,94.0056237634,98.4692429965,?,?,?,0.105644281841,0.133028678162,0,2,0.0,0.1,Relevant
289,'http://bit.ly/3crSfi','http://www.hallon.nl/stepinthegroove.mp3',0,0,'2009-10-13 19:08:42','anonymous','#michaeljackson ? #prince ? #googlewave ? this could be the next big thing! http://bit.ly/3crsfi pls rt',103,10000000000000000000000,'?','xxxxxxxx','Tue 13 Oct 2009 11:01:31 +0000',20,40,0.5,1,'?',?,55,0,1,2,73,0,32,32,0.487507933048,0.470393902807,0.512492066952,?,?,?,?,?,100.0,56.4666360964,68.8903773246,56.4666360964,68.8903773246,?,?,?,?,?,0,0,0.0,0.0,Relevant
290,'http://lnk.ms/1tk0Q','http://www.myspace.com/error%3FETOID%3D0%26EC%3D404',103,1,'2009-10-13 21:31:29','anonymous','#michaeljackson receives five american music award nominations today including album of the year  number ones. http: ... http://lnk.ms/1tk0q',140,2198,'http://webcitation.org/query%3Fid%3D1299553683530592','2012-12-20 00:00:00','?',19,51,0.372549019608,1,'?',?,37765,15296,10565,0,?,153,2689,500,0.796359604574,0.869800192926,0.203640395426,0.0,0.0296662772993,0.0646295613324,0.102261998513,0.0474578997876,14.1165497188,61.9073619307,54.7102993744,22.8026995152,25.8023624075,?,?,?,0.0690065559342,0.0450605909059,0,14,0.0,0.736842105263,Relevant
291,'http://tinyurl.com/yzncpyo','http://www.examiner.com/x-11989-Nashville-Gospel-Music--Entertainment-Examiner%7Ey2009m10d13-Nominees-for-2009-American-Music-Awards-Jeremy-Camp-Brandon-Heath-Mary-Mary-gospel-nods',1,1,'2009-10-14 02:45:32','anonymous','thanks to @aklark for rt @kathryndarden ama nominees #mileycyrus #taylorswift #michaeljackson #jeremycamp  etc. http://tinyurl.com/yzncpyo',138,29957,'http://web.archive.org/web/20101012110449/http://www.examiner.com/x-11989-Nashville-Gospel-Music--Entertainment-Examiner%257Ey2009m10d13-Nominees-for-2009-American-Music-Awards-Jeremy-Camp-Brandon-Heath-Mary-Mary-gospel-nods','2010-10-12 11:04:49','?',26,180,0.144444444444,1,'?',?,0,0,0,0,?,0,40,40,0.682071754801,0.51860185184,0.317928245199,0.0296760729995,0.0309937863687,0.533384310987,0.116370561099,0.106486450977,26.7690954375,37.0852321212,14.8793083047,9.92738117974,3.98305624052,0.735229555989,0.0516397779494,0.233284737408,0.051031036308,0.230556167082,0,6,0.0,0.4,Relevant
292,'http://tinyurl.com/ngcpzo','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZNSUNIQUVMLUpBQ0tTT04tQU1BLUFXQVJEUy1PVVRGSVQtRE9MTC1OSUItTk8tUkVTRVJWRV9XMFFRaXRlbVoxODAzNzQyODk4OTNRUWNhdGVnb3J5WjQzNVFRY21kWlZpZXdJdGVt',0,0,'2009-06-28 07:50:06','anonymous','ebay michael jackson ama awards outfit doll-nib no reserve! $79.0 http://tinyurl.com/ngcpzo #michaeljackson mjs rip mj',119,10000000000000000000000,'?','xxxxxxxx','?',25,342,0.0730994152047,1,'?',?,0,0,0,0,?,0,0,0,0.476166957309,0.680039188663,0.523833042691,?,?,?,?,?,100.0,14.3166205362,100.0,14.3166205362,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
293,'http://twurl.nl/2584v0','http://cgi.ebay.com/ws/eBayISAPI.dll%3FViewItem%26item%3D190339091243%26ru%3Dhttp%253A%252F%252Fshop.ebay.com%253A80%252F%253F_from%253DR40%2526_trksid%253Dp4712.m38.l1313%2526_nkw%253D190339091243%2526_sacat%253DSee-All-Categories%2526_fvi%253D1%26_rdc%3D1',0,0,'2009-10-06 18:28:05','anonymous','best selling girls michael jackson shirt on ebay.  this is it  new tee. here http://twurl.nl/2584v0 #mj #michaeljackson #thisisit',129,10000000000000000000000,'?','xxxxxxxx','?',22,257,0.0856031128405,2,'?',?,0,0,0,0,?,0,0,0,0.775702796661,0.26681649454,0.224297203339,?,0.0473336874608,?,?,?,6.09362900713,74.501009885,100.0,8.17925692087,6.09362900713,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
294,'http://bit.ly/1dESbc','http://astore.amazon.com/michajacks06-20%3F_encoding%3DUTF8%26node%3D2',0,0,'2009-10-12 08:36:35','anonymous','i m listening to remember the time by michael jackson. http://bit.ly/1desbc #jacko #michaeljackson #kingofpop #mp3 #music #mj #pop #song',136,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 18:15:54 +0000',20,70,0.285714285714,1,'Michael Jackson Tribute Store - mp3 Downloads',11569,0,0,0,0,65,0,26,26,0.69540667421,0.368287444892,0.30459332579,?,0.0166182672006,?,0.0309888253784,?,1.61530136015,51.7665326022,68.1741109261,3.12035842262,2.36937649528,?,?,?,0.0,0.0350499818616,0,2,0.0,0.105263157895,Relevant
295,'http://twitpic.com/lt6so','http://twitpic.com/lt6so',1,1,'2009-10-17 01:02:21','anonymous','http://twitpic.com/lt6so - your you taught to the people who are the love i love #michaeljackson',96,22743,'http://web.archive.org/web/20091020072124/http://twitpic.com/lt6so','2009-10-20 07:21:24','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.681121072559,0.388716120562,0.318878927441,0.167248402001,0.10959932487,0.350567215948,?,?,99.977030119,94.6647336975,58.8540531159,94.68648307,58.8405344099,0.589255650989,0.4375,?,0.412478955692,?,0,0,0.0,0.0,Relevant
296,'http://tinyurl.com/n7j6bk','http://www.youtube.com/watch%3Fv%3DN9ghUDUH9e0%26eurl%3Dhttp%253A%252F%252Fwww.beboframe.com%252FFlashFrame.jsp%253FPromo%253DN%2526AutoPlay%253DY%2526Size%253DL%2526FlashBoxId%253D9526684145%2526width%253D450%2526height%253D370%2526AdString%253D%2526IpCountry%26feature%3Dplayer_embedded',0,0,'2009-06-28 10:18:53','anonymous','#michaeljackson tribute mix ... dj matrix ... http://tinyurl.com/n7j6bk',71,10000000000000000000000,'?','xxxxxxxx','?',25,288,0.0868055555556,1,'?',?,222,90,15,0,?,4,13,13,0.563695267146,0.448395140521,0.436304732854,?,0.0,?,0.029488391231,?,100.0,62.2492782246,53.6922670681,62.2492782246,53.6922670681,?,?,?,?,?,0,0,0.0,0.0,Relevant
297,'http://bit.ly/13vFv','http://thriller-michael-jackson.com/video-katherine-jackson-reacts-to-%25e2%2580%2598dancing-with-the-stars%25e2%2580%2599-michael-jackson-tribute/',0,0,'2009-10-21 23:08:59','anonymous','new post - #michaeljackson #kingofpop #mj #jacko video katherine jackson reacts to dancing with the stars mi... http://bit.ly/13vfv',133,10000000000000000000000,'?','xxxxxxxx','Wed 21 Oct 2009 15:08:58 +0000',19,147,0.12925170068,1,'?',?,0,0,0,0,5,0,0,0,0.596890629729,0.6519124877,0.403109370271,?,?,?,?,?,100.0,93.6213931445,100.0,93.6213931445,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
298,'http://tinyurl.com/nxpyv6','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZNaWNoYWVsLUphY2tzb24tTnVtYmVyLU9uZXMtQ0QtYW5kLURWRC1Db21iby1ORVctU1NfVzBRUWl0ZW1aMzMwMzQwNjM5NjgwUVFjYXRlZ29yeVo2MTdRUWNtZFpWaWV3SXRlbQ%3D%3D',0,0,'2009-06-28 11:00:06','anonymous','ebay michael jackson - number ones cd and dvd combo new ss $40.99 http://tinyurl.com/nxpyv6 #michaeljackson mjs rip mj',119,10000000000000000000000,'?','xxxxxxxx','?',25,346,0.0722543352601,1,'?',?,0,0,0,0,?,0,0,0,0.462052292501,0.730793301427,0.537947707499,?,?,?,?,?,100.0,80.4442933105,100.0,80.4442933105,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
299,'http://is.gd/4rq59','http://www.mirror.co.uk/celebs/news/2009/10/19/michael-jackson-watch-this-is-it-previews-of-the-way-you-make-me-feel-and-human-nature-115875-21759001/',7,1,'2009-10-19 21:25:04','anonymous','just seen some a preview of the  this is it  routines for human nature http://is.gd/4rq59 wow! #michaeljackson',110,6038,'http://web.archive.org/web/20091121230542/http://www.mirror.co.uk/celebs/news/2009/10/19/michael-jackson-watch-this-is-it-previews-of-the-way-you-make-me-feel-and-human-nature-115875-21759001','2009-12-23 04:27:19','?',18,150,0.12,6,'?',?,8,2,1,0,?,0,4,4,0.658516045204,0.311150237863,0.341483954796,0.0472539980936,0.0203236920283,0.32095750981,0.060971076085,0.0850571965686,6.77601620281,14.5032451562,68.6721445887,46.7206899548,9.86719760012,0.0572129567691,0.138675049056,0.254762332683,0.0,0.0,0,2,0.0,0.105263157895,Relevant
300,'http://bit.ly/1DqBCa','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.suntimes.com%252Fentertainment%252Fzwecker%252F1833902%252Cmichael-jackson-joe-father-101909.article%26usg%3DAFQjCNH_JAWZzBhOpkGqgdCTN5rUMWAt1A',0,0,'2009-10-19 22:36:11','anonymous','joe jackson making big moolah talking about michael - chicago sun-times http://bit.ly/1dqbca #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','Mon 19 Oct 2009 14:30:25 +0000',20,224,0.0892857142857,2,'?',?,0,0,0,0,44,2,30,30,0.564224190722,0.601624473228,0.435775809278,?,?,?,?,?,100.0,76.8334390887,1.63166770479,76.8334390887,1.63166770479,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
301,'http://bit.ly/18Eeag','http://www.aoltv.com/',520,1,'2009-10-20 16:30:58','anonymous','#michaeljackson  dancing with the stars  honors michael jackson - aol television (blog) extra t.. http://bit.ly/18eeag',118,396,'http://web.archive.org/web/20111225163734/http://www.aoltv.com/','2013-01-15 16:08:22','Tue 20 Oct 2009 08:07:01 +0000',20,21,0.952380952381,0,'?',?,119,208,63,0,9,31,173,173,0.632741124449,0.449289102642,0.367258875551,0.0542645441686,0.0544881717779,0.539892042113,0.151225877344,0.144308877094,81.7722008388,15.5605302744,23.9794171109,12.7241880675,19.6084971199,0.231251189567,0.0610704816552,0.146877097473,0.0625488854201,0.137771440615,0,55,0.0,3.23529411765,Relevant
302,'http://bit.ly/4GCAeF','http://thriller-michael-jackson.com/dr-conrad-murray-back-to-work/',0,0,'2009-11-22 22:46:18','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko dr. conrad murray -- back to work http://bit.ly/4gcaef',106,10000000000000000000000,'?','xxxxxxxx','Sun 22 Nov 2009 12:46:19 +0000',20,66,0.30303030303,1,'?',?,0,0,0,0,11,0,0,0,0.481007946379,0.918841818846,0.518992053621,?,?,?,?,?,100.0,21.0963300555,100.0,21.0963300555,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
303,'http://bit.ly/8TIyKS','http://thriller-michael-jackson.com/what-do-michael-jacksons-musicians-and-dancers-get-now-that-the-tour-is-no-more/',0,0,'2009-11-25 01:32:29','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko what do michael jackson s musicians and dancers get now that t... http://bit.ly/8tiyks',138,10000000000000000000000,'?','xxxxxxxx','Tue 24 Nov 2009 15:32:28 +0000',20,116,0.172413793103,1,'?',?,0,0,0,0,2,0,0,0,0.683255861031,0.848094274794,0.316744138969,?,?,?,?,?,100.0,82.873061248,100.0,82.873061248,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
304,'http://bit.ly/5eGjj4','http://thriller-michael-jackson.com/in-the-michael-jackson-movie-on-tv-right-now-with-the-jackson-5-are-the-recordings-original/',1,1,'2009-11-25 11:29:42','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko in the michael jackson movie on tv right now with the jackson ... http://bit.ly/5egjj4',138,70872,'http://web.archive.org/web/20091129071054/http://thriller-michael-jackson.com/in-the-michael-jackson-movie-on-tv-right-now-with-the-jackson-5-are-the-recordings-original/','2009-11-29 07:10:54','Wed 25 Nov 2009 01:29:42 +0000',20,128,0.15625,1,'?',?,0,0,0,0,9,0,0,0,0.558694110227,0.423530651463,0.441305889773,0.0940400840863,?,?,?,?,0.237532323694,0.263601524402,0.237532323694,90.1103755877,100.0,?,0.24565184222,?,?,?,0,0,0.0,0.0,Relevant
305,'http://bit.ly/61uBqU','http://thriller-michael-jackson.com/what-was-the-last-song-michael-jackson-sang-before-he-died/',0,0,'2009-11-27 11:25:15','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko what was the last song michael jackson sang before he died? http://bit.ly/61ubqu',132,10000000000000000000000,'?','xxxxxxxx','Fri 27 Nov 2009 01:25:14 +0000',20,95,0.210526315789,1,'?',?,0,0,0,0,12,0,0,0,0.560094483476,0.92479414751,0.439905516524,?,?,?,?,?,100.0,76.8182329959,100.0,76.8182329959,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
306,'http://bit.ly/1wQmgB','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/S-z2zDCkRiE/la-et-ph-onthecharts-buble-twilight-21oct2009%2C0%2C7065345.storylink',0,0,'2009-10-21 19:34:36','anonymous','on the charts  twilight  can t match the power of buble  dylan  archuleta in a christmas album.. http://bit.ly/1wqmgb #michaeljackson',133,10000000000000000000000,'?','xxxxxxxx','Wed 21 Oct 2009 11:34:35 +0000',20,143,0.13986013986,7,'?',?,0,0,0,0,0,0,0,0,0.523827048811,0.442470817885,0.476172951189,?,?,?,?,?,100.0,57.1897676643,100.0,57.1897676643,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
307,'http://bit.ly/1r4sfq','http://showhype.com/story/jackson-s-will-randy-says-not-mj-s-signature/%3Futm_campaign%3Dtwitter-site-feed%26utm_medium%3Dtwitter-share%26utm_source%3Dshowhype',0,0,'2009-10-22 00:16:50','anonymous','jackson s will -- randy says not mj s signature #celebrities #randyquaid #randyjackson #michaeljackson http://bit.ly/1r4sfq',123,10000000000000000000000,'?','xxxxxxxx','Wed 21 Oct 2009 16:16:49 +0000',20,159,0.125786163522,3,'Thank You',1160,0,0,0,0,3,0,1,1,0.588711817813,0.53752880667,0.411288182187,?,0.0324613736581,?,0.0324613736581,?,74.4440707835,1.81576224696,64.4132337157,2.43909585794,86.5256736202,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
308,'http://tinyurl.com/ku67j4','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZNSUNIQUVMLUpBQ0tTT04tVEhSSUxMRVItT1JJR0lOQUwtR0FURUZPTEQtTk1fVzBRUWl0ZW1aMjAwMzU3MjcyOTQ0UVFjYXRlZ29yeVozMDZRUWNtZFpWaWV3SXRlbQ%3D%3D',0,0,'2009-06-28 15:20:12','anonymous','ebay michael jackson thriller original gatefold nm $54.05 http://tinyurl.com/ku67j4 #michaeljackson mjs rip mj',111,10000000000000000000000,'?','xxxxxxxx','?',25,338,0.0739644970414,1,'?',?,0,0,0,0,?,0,0,0,0.571566520751,0.243324784487,0.428433479249,?,?,?,?,?,100.0,67.4392095094,100.0,67.4392095094,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
309,'http://tinyurl.com/m7ob6g','http://tinyurl.com/m7ob6g',0,0,'2009-06-28 15:38:56','anonymous','rt! @bowwow614 reacts to michael jackson passing http://tinyurl.com/m7ob6g #mj #michaeljackson #kingofpop #ripmj #thriller #nyc',127,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.576195081951,0.653320348881,0.423804918049,?,0.122474487139,?,?,?,100.0,93.2445308425,100.0,93.2445308425,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
310,'http://bit.ly/CkzRA','http://www.inspiredm.com/2009/06/28/the-huge-list-of-michael-jackson-tributes/',23,1,'2009-06-28 16:28:01','anonymous','rt @buysellads rt @inspiredm the huge list of #michaeljackson tributes http://bit.ly/ckzra an inspired magazine special',119,7603,'http://web.archive.org/web/20090629183444/http://www.inspiredm.com/2009/06/28/the-huge-list-of-michael-jackson-tributes/','2010-12-24 15:16:57','Sun 28 Jun 2009 08:03:45 +0000',19,78,0.24358974359,4,'?',?,1,1,0,0,250,19,82,78,0.79444392136,0.217856922788,0.20555607864,0.0917031539182,0.0738797741216,0.504329911396,0.0988682999565,0.113605048107,99.9942472938,97.6579061127,79.8462778759,97.6635244083,79.8416845542,0.711162073925,0.134665196045,0.130735222178,0.116247638744,0.123684518169,0,2,0.0,0.133333333333,Relevant
311,'http://bit.ly/cGZZY','http://www.eclecticelectronics.net/amazingly-cool-stuff/michael-jackson-leaned-forward-using-patented-shoes-during-smooth-criminal-performance/',24,1,'2009-06-28 16:29:27','anonymous','michael jackson leaned forward  using patented shoes  during smooth criminal performance ( http://bit.ly/cgzzy ) #michaeljackson',128,2263,'http://web.archive.org/web/20100228170710/http://www.eclecticelectronics.net/amazingly-cool-stuff/michael-jackson-leaned-forward-using-patented-shoes-during-smooth-criminal-performance/','2011-11-01 09:15:42','Fri 26 Jun 2009 10:51:10 +0000',19,143,0.132867132867,2,'Michael Jackson leaned forward using patented shoes during Smooth Criminal performance | Eclectic Electronics',69840,6,1,12,0,15,0,2,2,0.756459102116,0.645311019465,0.243540897884,0.0830340276742,0.0829939823245,0.872709739634,0.0801798043687,0.080218491852,100.0,13.5503321457,23.2780743816,13.5503321457,23.2780743816,1.0,0.267261241912,0.258198889747,0.267261241912,0.258198889747,0,2,0.0,0.117647058824,Relevant
312,'http://bit.ly/aVjpm','http://www.youtube.com/watch%3Fv%3Dri61lBfMBu0',1,1,'2009-06-28 23:29:35','anonymous','#michael jackson -- the end of an era! http://bit.ly/avjpm #rip #jackson #mj #michaeljackson',92,1825,'http://wayback.archive-it.org/2237/20110122045644/http://www.youtube.com//watch%3Fv%3Dri61lBfMBu0','2011-01-22 00:00:00','Sat 20 Jun 2009 22:35:49 +0000',19,46,0.413043478261,1,'?',?,8166,1025,1392,105,519,25,206,191,0.68522558343,0.653439086548,0.31477441657,0.0352965604001,0.0452527357953,0.23528729286,0.0838831574357,0.038665444667,42.7634667123,83.9083407187,8.74487168623,50.9645004848,20.44939842,0.102576242483,0.0,0.0224055357474,0.0710669054519,0.0985417866996,0,2,0.0,0.153846153846,Relevant
313,'http://bit.ly/FUEsm','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.yeovilexpress.co.uk%252Fnews%252Fexpress_news_mix%252F4696874.Michael_Jackson_s_Thriller_being_brought_to_life_at_Dance_Factory%252F%26usg%3DAFQjCNEZu66NuwVaOHYiH2D1yZg2HHZKsw',0,0,'2009-10-22 13:26:02','anonymous','michael jackson s thriller being brought to life at dance factory - yeovil express http://bit.ly/fuesm #michaeljackson',118,10000000000000000000000,'?','xxxxxxxx','Thu 22 Oct 2009 05:20:38 +0000',19,256,0.07421875,2,'?',?,0,0,0,0,9,0,5,5,0.745260878647,0.871116070485,0.254739121353,?,?,?,?,?,100.0,90.5272489835,77.8668215651,90.5272489835,77.8668215651,?,?,?,?,?,0,2,0.0,0.125,Relevant
314,'http://bit.ly/t8fFW','http://www.amazon.com/gp/redirect.html%3Fie%3DUTF8%26location%3Dhttp%253A%252F%252Fwww.amazon.com%252Fs%253Fie%253DUTF8%2526keywords%253Dmichael%252520jackson-%252520thriller%2526tag%253Dgooghydr-20%2526index%253Dpopular%2526hvadid%253D1103214401%2526ref%253Dpd%25255Fsl%25255F239buiec6k%25255Fe%26tag%3Dbigbirdfuntra-20%26linkCode%3Dur2%26camp%3D1789%26creative%3D390957',0,0,'2009-06-28 17:29:02','anonymous','michael jackson s 25th anniversary ed. thriller  with 7 bonus tracks  for all time  newly mixed by mj. http://bit.ly/t8ffw #michaeljackson',138,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 04:11:58 +0000',19,371,0.0512129380054,2,'?',?,0,0,0,0,31,0,0,0,0.593781384052,0.552934331696,0.406218615948,?,0.0428232686203,?,?,?,50.2621712316,92.07109012,100.0,54.5906116307,50.2621712316,?,?,?,0.0562543950463,?,0,0,0.0,0.0,Relevant
315,'http://bit.ly/4FyY1k','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.cnn.com%252F2009%252FSHOWBIZ%252FMusic%252F10%252F22%252Fmichael.jackson.estate%252F%26usg%3DAFQjCNE8d2Ubk7MTeJV_H5kQ2bPJTbjTmQ',0,0,'2009-10-23 01:46:28','anonymous','#michaeljackson katherine jackson replaces lawyers in estate battle - cnn the associated pressk.. http://bit.ly/4fyy1k',118,10000000000000000000000,'?','xxxxxxxx','Thu 22 Oct 2009 15:46:25 +0000',20,208,0.0961538461538,2,'?',?,1,0,0,5,12,6,107,107,0.6666722002,0.834284282792,0.3333277998,?,0.0441188397339,?,0.0389959134424,?,100.0,53.0025407173,59.0408835642,53.0025407173,59.0408835642,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
316,'http://bit.ly/EsdyF','http://perezhilton.com/2009-06-28-his-severe-drug-habit-jacksons-longtime-?ny-tells-all',3,1,'2009-06-28 17:40:48','anonymous','#michaeljackson s all time ?ny tells all. thanks @perezhilton... http://bit.ly/esdyf',86,39288,'http://web.archive.org/web/20090822043536/http://perezhilton.com/2009-06-28-his-severe-drug-habit-jacksons-longtime-?ny-tells-all','2009-08-22 04:35:36','Sun 28 Jun 2009 08:42:54 +0000',19,89,0.213483146067,1,'?',?,4,0,0,0,181,1,31,29,0.692437451688,0.413651547326,0.307562548312,0.0298381197516,0.0530744892434,0.256605950299,0.0949034857558,0.0699226616913,100.0,49.8774817357,100.0,49.8774817357,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
317,'http://budurl.com/dj3y','http://www.kemocity.com/celebrities/911jackson/',0,0,'2009-06-28 17:46:28','anonymous','tape released of michael jackson 911 call http://budurl.com/dj3y #michaeljackson',80,10000000000000000000000,'?','xxxxxxxx','?',22,47,0.468085106383,2,'?',?,0,0,0,0,?,0,0,0,0.618903857751,0.865730269411,0.381096142249,?,0.0333333333333,?,?,?,100.0,55.4349850345,100.0,55.4349850345,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
318,'http://bit.ly/QjYiU','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.guardian.co.uk/world/feedarticle/8581477%26usg%3DAFQjCNFcQGWoL7V1k_sPFn5eoFUPAmaAig',0,0,'2009-06-28 18:11:35','anonymous','jackson father doubts concert stress sickened star - guardian.co.uk http://bit.ly/qjyiu #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 10:11:33 +0000',19,152,0.125,5,'?',?,0,0,0,0,3,0,0,0,0.696276228415,0.786044212285,0.303723771585,?,0.022086305215,?,?,?,100.0,93.7493404474,100.0,93.7493404474,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
319,'http://bit.ly/CpX7j','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.rollingstone.com%252Frockdaily%252Findex.php%252F2009%252F10%252F23%252Fkatherine-jackson-hires-new-lawyer-for-battle-over-estate%252F%26usg%3DAFQjCNHzeUS6VSd_hlB1XTxsbQqdPNAOQA',0,0,'2009-10-23 13:26:16','anonymous','katherine jackson hires new lawyer for battle over estate - rolling stone http://bit.ly/cpx7j #michaeljackson',109,10000000000000000000000,'?','xxxxxxxx','Fri 23 Oct 2009 05:20:24 +0000',19,258,0.0736434108527,2,'?',?,0,0,0,0,12,4,26,25,0.721883862713,0.709681936843,0.278116137287,?,0.0147122471584,?,0.024673188561,?,100.0,68.2281440302,86.4702002836,68.2281440302,86.4702002836,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
320,'http://bit.ly/1pUvqZ','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.transworldnews.com%252FNewsStory.aspx%253FStoryID%253D132428%26usg%3DAFQjCNFrBdKu_Jhxl8oFBLqjugyG27n3ew',0,0,'2009-10-23 18:55:11','anonymous','six flags will join michael jackson s thriller dance world record attempt - transworldnews (pre.. http://bit.ly/1puvqz #michaeljackson',134,10000000000000000000000,'?','xxxxxxxx','Fri 23 Oct 2009 10:54:43 +0000',20,184,0.108695652174,2,'?',?,0,0,0,0,10,0,5,5,0.711323677806,0.882309804824,0.288676322194,?,0.0138197498206,?,0.0223495078134,?,100.0,54.5728327951,86.4319180886,54.5728327951,86.4319180886,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
321,'http://bit.ly/wtmcz','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.google.com%252Fhostednews%252Fap%252Farticle%252FALeqM5gvcLH28ub3AyGjplQ256FNiOT6CQD9BGVERG0%26usg%3DAFQjCNH7nJZt7guODkp2zTrrXwYaIZJKSg',0,0,'2009-10-23 19:55:19','anonymous','jackson doctor says he can t pay child support - the associated press http://bit.ly/wtmcz #michaeljackson',105,10000000000000000000000,'?','xxxxxxxx','Fri 23 Oct 2009 11:50:57 +0000',19,216,0.087962962963,2,'?',?,0,0,0,0,17,0,8,8,0.451077352802,0.939427739112,0.548922647198,?,?,?,?,?,100.0,92.8829921918,28.746462293,92.8829921918,28.746462293,?,?,?,?,?,0,0,0.0,0.0,Relevant
322,'http://tr.im/q4Hi','http://tr.im/404',0,0,'2009-06-28 18:56:54','anonymous','#michaeljackson is a (non-alcoholic) drink. http://tr.im/q4hi',61,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.404309300627,0.811365454031,0.595690699373,?,0.0821994936527,?,0.0549870122549,?,37.3971260537,34.5668232952,51.7024553766,92.4317639959,72.3314314209,?,?,?,0.144337567297,0.0370624658331,0,0,0.0,0.0,Relevant
323,'http://bit.ly/3YF21s','http://www.lohud.com/article/20091024/NEWS01/910240332/1023/NEWS07/Distributor-of-Michael-Jackson-memorabilia-gets-prison-for-tax-evasion',0,0,'2009-10-24 11:16:35','anonymous','distributor of michael jackson memorabilia gets prison for tax evasion http://bit.ly/3yf21s #fraud #michaeljackson #federal #irs',128,10000000000000000000000,'?','xxxxxxxx','Sat 24 Oct 2009 03:15:46 +0000',20,137,0.14598540146,7,'?',?,0,0,0,0,11,0,0,0,0.49382948963,0.860433069032,0.50617051037,?,0.0151750484535,?,?,?,100.0,81.2493687911,100.0,81.2493687911,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
324,'http://bit.ly/2jjhH6','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.washingtonpost.com%252Fwp-dyn%252Fcontent%252Farticle%252F2009%252F10%252F24%252FAR2009102401018.html%26usg%3DAFQjCNGF-9U9B1aiECt0UTAzbkk-4qVgMQ',0,0,'2009-10-24 16:24:54','anonymous','md. dancers to join  thriller  record attempt - washington post http://bit.ly/2jjhh6 #michaeljackson',100,10000000000000000000000,'?','xxxxxxxx','Sat 24 Oct 2009 08:24:53 +0000',20,225,0.0888888888889,2,'?',?,4,2,3,13,16,1,26,26,0.572806856912,0.796681735762,0.427193143088,?,0.00761431129841,?,0.016448792374,?,100.0,68.7423235994,18.4340989167,68.7423235994,18.4340989167,?,?,?,?,?,0,0,0.0,0.0,Relevant
325,'http://bit.ly/150ms7','http://cnnwire.blogs.cnn.com/2009/06/27/report-lawyer-for-michael-jacksons-doctor-to-meet-with-police/',6,1,'2009-06-28 19:39:23','anonymous','rt @cnnbrk report lawyer for jackson s doctor to meet with police. http://bit.ly/150ms7 #michaeljackson',103,22118,'http://web.archive.org/web/20090630014801/http://cnnwire.blogs.cnn.com/2009/06/27/report-lawyer-for-michael-jacksons-doctor-to-meet-with-police','2009-09-05 06:01:05','Sat 27 Jun 2009 10:50:22 +0000',20,102,0.196078431373,4,'?',?,2,0,0,0,9486,11,70,68,0.646783095543,0.916163574399,0.353216904457,0.145517881237,?,?,?,0.107660460196,80.2986653483,87.0275334038,87.0734344056,92.2681158567,92.2194764643,?,0.26207120918,0.194920293896,?,?,0,2,0.0,0.142857142857,Relevant
326,'http://twitpic.com/8oza5','http://twitpic.com/8oza5',0,0,'2009-06-28 19:50:31','anonymous','#michaeljackson #itunes http://twitpic.com/8oza5',48,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.568726882027,0.595089061404,0.431273117973,?,?,?,?,?,100.0,55.8495676769,100.0,55.8495676769,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
327,'http://bit.ly/mHauB','http://www.youtube.com/watch%3Fv%3DOK25cfzdTTg',68,1,'2009-06-28 20:08:06','anonymous','rt @thenewschick seriously? one of the more unusual #michaeljackson tributes from 1 500 prison inmates. http://bit.ly/mhaub',123,1998,'http://web.archive.org/web/20100510204124/http://www.youtube.com/watch%3Fv%3DOK25cfzdTTg','2012-11-27 13:21:01','Sat 27 Jun 2009 09:35:24 +0000',19,46,0.413043478261,1,'?',?,21878,1523,1548,83,10732,267,2515,500,0.71443252831,0.450104599444,0.28556747169,0.0369570247493,0.0371839719568,0.306244436752,0.13109975734,0.104152347863,31.531746196,90.8042070573,12.9172892949,28.6321521046,40.9659814418,0.307089002617,0.0948209311862,0.163986437702,0.091371735581,0.120832970142,0,4,0.0,0.25,Relevant
328,'http://bit.ly/11kbJZ','http://www.youtube.com/watch%3Fv%3DUqxo1SKB0z8',36,1,'2009-06-28 20:31:22','anonymous','beat it http://bit.ly/11kbjz #michaeljackson',44,1558,'http://www.webarchive.org.uk/wayback/memento/20080521200524/http://www.youtube.com/watch%253Fv%253DUqxo1SKB0z8','2012-06-29 19:21:23','Wed 06 May 2009 21:31:16 +0000',20,46,0.434782608696,1,'?',?,36572,15409,10626,659,1974,153,1554,500,0.583909604896,0.361997552973,0.416090395104,0.0,?,?,?,0.00955855221839,100.0,99.993502107,7.8306278711,99.993502107,7.8306278711,?,?,?,?,?,0,6,0.0,1.5,Relevant
329,'http://bit.ly/chb3P','http://spotted.augusta.com/chronicle/display.html%3Fcollection%3D14378%26gallery%3D28124%26photo%3D746994%26imgsize%3Dzoom',0,0,'2009-06-28 20:36:42','anonymous','rt @are09 @aug_chronicle editorial cartoon worth a view http://bit.ly/chb3p #michaeljackson #sanford @latimes',109,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 05:53:06 +0000',19,122,0.155737704918,2,'?',?,1,0,0,0,33,0,0,0,0.758939583153,0.161499897975,0.241060416847,?,?,?,?,?,100.0,72.2654076303,100.0,72.2654076303,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
330,'http://tinyurl.com/llvxsh','http://news.bbc.co.uk/newsbeat/hi/newsbeat/newsid_8123000/8123200.stm',1,1,'2009-06-28 20:53:16','anonymous','bruce shines  but  dizzee & kasabians dominate http://tinyurl.com/llvxsh & #michaeljackson tribute http://tinyurl.com/nh3zj6',124,56912,'http://web.archive.org/web/20090701124148/http://news.bbc.co.uk/newsbeat/hi/newsbeat/newsid_8123000/8123200.stm','2009-07-01 12:41:48','?',25,69,0.36231884058,5,'?',?,0,0,0,0,?,0,5,5,0.645599327988,0.554081058147,0.354400672012,0.0515162868728,0.0417362852059,0.691031651378,0.0890374084392,0.109901411995,99.9999957014,69.7755238216,49.8987854236,69.7755208223,49.8987832787,0.985184366144,0.0748481188565,0.152547850854,0.0759737176398,0.154841932228,0,2,0.0,0.142857142857,Relevant
331,'http://bit.ly/trendz','http://twittertrends.wordpress.com',21,1,'2009-06-28 03:29:58','anonymous','rt rip michael jackson - what about mj s kids? where is mj s doctor? coverage@ http://bit.ly/trendz #michaeljackson at&t iphone vegas rt',136,4418,'http://web.archive.org/web/20111117044336/http://twittertrends.wordpress.com/','2012-07-08 05:43:11','Sun 31 May 2009 15:43:23 +0000',20,34,0.588235294118,0,'Twitter Trends of the Day',216202,0,0,0,0,4471,7,536,497,0.537139294244,0.84842807584,0.462860705756,0.0505204101933,0.0510486180609,0.846477983227,0.213865022973,0.219355224684,6.34398059181,1.95907185347,1.80016336358,30.880798343,28.3759279765,0.944570413249,0.0888004167709,0.215798486509,0.087914774831,0.212472374804,0,76,0.0,3.45454545455,Relevant
332,'http://bit.ly/3lAwrM','http://www.youtube.com/watch%3Fv%3D6uN-g1ynXDk',0,0,'2009-10-27 16:07:21','anonymous','@jusred tribute to #michaeljackson http://bit.ly/3lawrm from my new show the woo show! strait out of toronto!',109,10000000000000000000000,'?','xxxxxxxx','Thu 15 Oct 2009 06:09:47 +0000',20,46,0.434782608696,1,'?',?,426,29,38,71,87,1,64,64,0.684029795892,0.416047316741,0.315970204108,?,0.0426385611646,?,0.0801970872045,?,16.6548519494,62.0593942199,3.53267361853,26.8369554018,21.2110778844,?,?,?,0.0753778361444,0.188563258251,0,2,0.0,0.125,Relevant
333,'http://twitpic.com/n5y9l','http://twitpic.com/n5y9l',0,0,'2009-10-27 18:24:16','anonymous','this is it #thisis it michael jackson #michaeljackson #mjfam http://twitpic.com/n5y9l',85,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,3,4,4,0.627025093728,0.407251247466,0.372974906272,?,0.0920466283139,?,0.134617647572,?,90.9156088657,62.3926600758,34.8137187149,68.6270056972,38.2923451201,?,?,?,0.183339699406,0.146254484825,0,2,0.0,0.2,Relevant
334,'http://twitpic.com/n5z6w','http://twitpic.com/n5z6w',0,0,'2009-10-27 18:31:20','anonymous','this is it #thisis it michael jackson #michaeljackson #mjfam http://twitpic.com/n5z6w',85,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,3,4,4,0.627025093728,0.407251247466,0.372974906272,?,0.0912237650619,?,0.139346602858,?,65.9033807923,56.1426601662,28.1730905456,85.1893476347,42.7490823793,?,?,?,0.183339699406,0.140028008403,0,2,0.0,0.2,Relevant
335,'http://gawker.com/5303438','http://gawker.com/5303438',6,1,'2009-06-28 21:35:16','anonymous','the one michael jackson article you have to read his death  predicted http://gawker.com/5303438 #maninthemirror #michaeljackson nean read!',138,19152,'http://web.archive.org/web/20090701025428/http://gawker.com/5303438','2011-09-11 03:13:45','?',25,25,1.0,1,'?',?,60,4,0,0,?,0,0,0,0.580607371154,0.915289506542,0.419392628846,0.0898135162088,0.0684369883619,0.46422927365,?,?,99.9999732136,6.89207002901,5.56295268897,6.89207187515,5.56295417909,0.963619458482,0.0953462589246,?,0.0961508829696,?,0,0,0.0,0.0,Relevant
336,'http://tinyurl.com/nywjpz','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZNSUNIQUVMLUpBQ0tTT04tTU9PTi1XQUxLRVItMTk1OC0yMDA5LVQtU0hJUlRfVzBRUWl0ZW1aMzEwMTUxNzg3OTcyUVFjYXRlZ29yeVo2Mzg2OVFRY21kWlZpZXdJdGVt',0,0,'2009-06-28 21:50:10','anonymous','ebay michael jackson - moon walker 1958 - 2009 t shirt $12.95 http://tinyurl.com/nywjpz #michaeljackson mjs rip mj',115,10000000000000000000000,'?','xxxxxxxx','?',25,334,0.0748502994012,1,'?',?,0,0,0,0,?,0,0,0,0.560678695859,0.650553295686,0.439321304141,?,?,?,?,?,100.0,98.8142537051,100.0,98.8142537051,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
337,'http://tinyurl.com/n6dg5n','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZNaWNoYWVsLUphY2tzb24tYW5kLU1pY2stSmFnZ2VyLVN0YXRlLW9mLVNob2NrLVNpbmdsZV9XMFFRaXRlbVoyMzAzNTIzMTMyOTNRUWNhdGVnb3J5WjMwNlFRY21kWlZpZXdJdGVt',0,0,'2009-06-28 21:50:11','anonymous','ebay michael jackson and mick jagger state of shock single $6.33 http://tinyurl.com/n6dg5n #michaeljackson mjs rip mj',118,10000000000000000000000,'?','xxxxxxxx','?',25,342,0.0730994152047,1,'?',?,0,0,0,0,?,0,0,0,0.602585728539,0.515429321854,0.397414271461,?,?,?,?,?,100.0,98.7893990575,100.0,98.7893990575,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
338,'http://rep.ly/1C5nH','http://rep.ly/1C5nH',0,0,'2009-10-28 09:57:55','anonymous','#michaeljackson this is it is a must watch for all movie lover...r.i.p m.j http://rep.ly/1c5nh',94,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.552902874702,0.350286147484,0.447097125298,?,?,?,?,?,100.0,84.6099369165,100.0,84.6099369165,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
339,'http://tinyurl.com/mypsdt','http://ifitshipitshere.blogspot.com/2009/06/best-worst-weirdest-art-inspired-by.html',5,1,'2009-06-28 23:56:25','anonymous','michael jackson art the best  the worst & the weirdest!! http://tinyurl.com/mypsdt #michaeljackson #art #bizarre',112,19620,'http://web.archive.org/web/20091021052325/http://ifitshipitshere.blogspot.com/2009/06/best-worst-weirdest-art-inspired-by.html','2012-11-14 19:32:27','?',25,84,0.297619047619,3,'?',?,39,3,3,0,?,6,34,24,0.445554995822,0.10791633735,0.554445004178,0.0188222375124,0.036899503705,0.326297480134,0.0566352598576,0.0294789184849,100.0,10.3341462983,27.4998400372,10.3341462983,27.4998400372,0.956029330547,0.084394947257,0.0888231183369,0.0841555284845,0.0885711373516,0,2,0.0,0.133333333333,Relevant
340,'http://bit.ly/E48vS','http://www.seattlepi.com/movies/411615_tvgmovies28.html',0,0,'2009-10-28 20:05:06','anonymous','#michaeljackson  this is it premieres to positive reviews  http://bit.ly/e48vs you will be missed. the world loves you michael!!',128,10000000000000000000000,'?','xxxxxxxx','Wed 28 Oct 2009 12:03:41 +0000',19,55,0.345454545455,2,'?',?,0,0,0,0,3,0,0,0,0.649290288115,0.169014956547,0.350709711885,?,?,?,?,?,100.0,74.4393977743,100.0,74.4393977743,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
341,'http://bit.ly/pi1kk','http://www.dailymail.co.uk/news/article-1196009/Im-better-dead-Im-How-Michael-Jackson-predicted-death-months-ago.html',37,1,'2009-06-29 00:24:21','anonymous','most dangerous blogger media whores flourish in wake of jackson death   here is one idiot http://bit.ly/pi1kk #michaeljackson',125,1246,'http://web.archive.org/web/20101230004507/http://www.dailymail.co.uk/news/article-1196009/Im-better-dead-Im-How-Michael-Jackson-predicted-death-months-ago.html','2013-01-17 02:28:30','Sun 28 Jun 2009 00:38:07 +0000',19,117,0.162393162393,3,''I'm better off dead. I'm done': How Michael Jackson predicted his death six months ago  | Mail Online',171329,2999,89,123,9,1035,159,959,500,0.617022364211,0.152036661645,0.382977635789,0.0287384799746,0.0299695871261,0.572541739732,0.212853664154,0.235882305722,100.0,3.876497273,4.04802208214,3.876497273,4.04802208214,0.970116175818,0.0352385297294,0.279952746639,0.0355082427528,0.280993050621,0,6,0.0,0.315789473684,Relevant
342,'http://twitpic.com/8puxz','http://twitpic.com/8puxz',0,0,'2009-06-29 00:53:23','anonymous','http://twitpic.com/8puxz - photo special tribute to mj in front window display at sf wax musem. #michaeljackson',111,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,6,5,0.766059451418,0.334609451875,0.233940548582,?,0.150870011078,?,0.151079407447,?,74.7049621533,81.1521819311,53.6127379376,92.0553956476,71.7659662654,?,?,?,0.649234454064,0.513264902575,0,0,0.0,0.0,Relevant
343,'http://is.gd/1htGd','http://www.smh.com.au/lifestyle/people/debbie-rowe-i-wont-see-jacksons-children-again-20090629-d1si.html',6,1,'2009-06-29 01:11:10','anonymous','michael jackson s aussie ex-wife debbie rowe says she doesn t want to see the children again http://is.gd/1htgd #michaeljackson #debbierowe',139,3119,'http://web.archive.org/web/20090712020309/http://www.smh.com.au/lifestyle/people/debbie-rowe-i-wont-see-jacksons-children-again-20090629-d1si.html','2009-09-16 21:30:07','?',18,104,0.173076923077,3,'?',?,0,0,0,0,?,7,9,8,0.565827694716,0.982015074301,0.434172305284,0.0627577830772,0.0532529229584,0.414971841137,0.107849495352,0.121783976749,93.3546031213,12.6504670402,9.06816612458,13.5509836872,9.71367862043,0.541409943402,0.0894938730756,0.178276062434,0.141019018704,0.227272727273,0,4,0.0,0.2,Relevant
344,'http://bit.ly/30x9DG','http://www.youtube.com/watch%3Fv%3Ds7MmEMrCRfc',23,1,'2009-10-29 06:34:31','anonymous','rt @kipl #michaeljackson - best moonwalk and dance video ever goes thru ones heart  mind and soul - http://bit.ly/30x9dg',120,8620,'http://web.archive.org/web/20100411085811/http://www.youtube.com/watch%3Fv%3Ds7MmEMrCRfc','2012-09-07 04:01:55','Wed 28 Oct 2009 22:32:24 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,69,157,1924,500,0.873625799443,0.225829369621,0.126374200557,0.0419529133027,?,?,?,0.0980827043077,61.5138157554,71.4414866805,73.6619528338,86.1037733306,83.5082608984,?,0.0767969527574,0.171035249922,?,?,0,8,0.0,0.4,Relevant
345,'http://bit.ly/81X1v','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.nydailynews.com/entertainment/michael_jackson/2009/06/28/2009-06-28_michael_jacksons_father_speaks_out.html%26usg%3DAFQjCNH3OHZ63XtdRAlY6qpYX_H08w1Uhw',0,0,'2009-06-29 01:15:18','anonymous','michael jackson s father joins singers  actors in tribute at bet ... - new york daily news http://bit.ly/81x1v #michaeljackson',126,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 17:03:35 +0000',19,219,0.0867579908676,8,'?',?,0,0,0,0,5,4,16,13,0.755024274722,0.896806287044,0.244975725278,?,?,?,?,?,100.0,54.3265125234,51.0245222831,54.3265125234,51.0245222831,?,?,?,?,?,0,2,0.0,0.1,Relevant
346,'http://bit.ly/T91d2','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://latimesblogs.latimes.com/lanow/2009/06/jesse-jackson-so-many-u?swered-questions-about-michael-jacksons-death.html%26usg%3DAFQjCNEwysXfTODMMiRDeDOfMonT3a_iaw',0,0,'2009-06-29 01:32:51','anonymous','#michaeljackson jesse jackson  so many u?swered questions  about michael ... - los ang.. http://bit.ly/t91d2',110,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 17:32:48 +0000',19,223,0.085201793722,6,'?',?,2,0,0,0,9,2,8,8,0.718303762756,0.62457478529,0.281696237244,?,0.00823442798116,?,0.0228199162154,?,100.0,80.0472086712,100.0,80.0472086712,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
347,'http://bit.ly/pC138','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.examiner.com%252Fx-964-LA-Celebrity-Headlines-Examiner%7Ey2009m10d29-Michael-Jacksons-This-Is-It--My-red-carpet-experience%26usg%3DAFQjCNFKCiCH39KUSzbGSduFohEUV315Nw',0,0,'2009-10-29 10:55:41','anonymous','michael jackson s  this is it  - my red carpet experience - examiner.com http://bit.ly/pc138 #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','Thu 29 Oct 2009 02:41:57 +0000',19,246,0.0772357723577,2,'?',?,0,0,0,0,17,1,9,9,0.694468718205,0.364883770945,0.305531281795,?,0.0246832081304,?,0.026018385884,?,100.0,85.0854936299,82.3293994606,85.0854936299,82.3293994606,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
348,'http://bit.ly/MQqTm','http://www.ustream.tv/channel/hiphollywood',16,1,'2009-06-29 02:09:37','anonymous','rt @ustream backstage from the bet awards live- http://bit.ly/mqqtm / #betawards #twibet09 #blck / ciara crying over #michaeljackson',132,585,'http://web.archive.org/web/20090627015952/http://www.ustream.tv/channel/hiphollywood','2011-11-09 14:13:28','Sun 28 Jun 2009 17:47:42 +0000',19,42,0.452380952381,2,'HipHollywood on USTREAM: Kevin Frazier is the first journalist to make the crossover from the number one sports show in the world ESPNs Sportscenter to ...',56185,25,77,5,0,762,27,86,83,0.667359093676,0.603132389514,0.332640906324,0.0378777009539,0.0173239732169,0.368780059586,0.0913445860526,0.134293667018,86.9852080271,12.4383433798,20.7168909922,14.299377632,23.8165677384,0.705773873722,0.0325472277452,0.0954751832207,0.0,0.108033953925,0,6,0.0,0.333333333333,Relevant
349,'http://bit.ly/dWznE','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.mercurynews.com/ci_12709455%3Fsource%3Dmost_viewed%26usg%3DAFQjCNHxTUzZlUOVRKGa4jfw1L0P2U-tNQ',0,0,'2009-06-29 02:32:55','anonymous','#michaeljackson doctor says michael jackson had a pulse and warm body when he found... - san jose.. http://bit.ly/dwzne',119,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 18:32:54 +0000',19,162,0.117283950617,3,'?',?,0,0,0,0,6,0,0,0,0.622443120008,0.748723371236,0.377556879992,?,0.0220773325129,?,?,?,100.0,80.6728102654,100.0,80.6728102654,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
350,'http://tr.im/pNsC','http://tr.im/404',0,0,'2009-06-26 00:29:03','anonymous','nia dance troupe s thriller performance for ben sloat s  i m not like other guys  exhibit. http://tr.im/pnsc #michaeljackson #thriller',134,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.447533403612,0.210158259126,0.552466596388,?,0.0540562477617,?,0.0552363877395,?,11.8111885305,19.5770027548,51.7024553766,60.3319551945,22.8445408335,?,?,?,0.0916698497028,0.0359558732648,0,0,0.0,0.0,Relevant
351,'http://bit.ly/w0EqC','http://shortformblog.com/culture/joe-jackson-where-was-the-michael-love-when-he-was-alive',2,1,'2009-06-29 02:33:16','anonymous','joe jackson where was the michael love when he was alive? http://bit.ly/w0eqc #news #michaeljackson',99,35862,'http://web.archive.org/web/20090630123058/http://shortformblog.com/culture/joe-jackson-where-was-the-michael-love-when-he-was-alive','2009-07-24 17:57:01','Sun 28 Jun 2009 18:32:59 +0000',19,89,0.213483146067,2,'?',?,1,0,0,0,28,1,3,3,0.481958371093,0.858944137643,0.518041628907,0.0862359369343,?,?,?,0.112484073207,1.63507831015,3.08029389199,94.2250631069,53.0818930753,1.73529022559,?,0.162937633978,0.210351580956,?,?,0,0,0.0,0.0,Relevant
352,'http://bit.ly/1BT13o','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.google.com%252Fhostednews%252Fap%252Farticle%252FALeqM5jNKhO4xwip7J5994NvlkAV-8u_vQD9BLA5DG3%26usg%3DAFQjCNF-YLXVNg2ixYYJZp0S8A4vT-l1ow',0,0,'2009-10-30 09:20:25','anonymous','#michaeljackson springsteen  wonder and others celebrate rock hall - the associated press the a.. http://bit.ly/1bt13o',118,10000000000000000000000,'?','xxxxxxxx','Fri 30 Oct 2009 00:52:25 +0000',20,216,0.0925925925926,2,'?',?,0,0,0,0,8,4,23,23,0.629420723708,0.640482439341,0.370579276292,?,?,?,?,?,100.0,55.0472184912,92.4893384259,55.0472184912,92.4893384259,?,?,?,?,?,0,0,0.0,0.0,Relevant
353,'http://bit.ly/9OOPE','http://money.cnn.com/2009/06/26/news/companies/michael_jackson_combeback.fortune/index.htm',8,1,'2009-06-29 02:43:03','anonymous','rt @zaibatsu jackson s comeback what might have been http://bit.ly/9oope #michaeljackson',88,10722,'http://web.archive.org/web/20090810054145/http://money.cnn.com/2009/06/26/news/companies/michael_jackson_combeback.fortune/index.htm','2010-01-02 06:11:15','Sun 28 Jun 2009 18:39:05 +0000',19,90,0.211111111111,7,'After Jackson's death a look at tour that was never to be - Jun. 26 2009',73372,11,0,0,0,156,4,21,17,0.470923375029,0.371945777281,0.529076624971,0.0260909025143,0.0261264972137,0.693669162696,0.0914313911249,0.0951113645163,27.8054530769,9.13540482793,4.31321685428,32.8547238654,15.5121257775,0.932186053556,0.0341543679719,0.141798942019,0.0334169804745,0.13144289879,0,2,0.0,0.181818181818,Relevant
354,'http://is.gd/1dDJq','http://www.etonline.com/gallery/featured/2009/06/75723/index.html',28,1,'2009-06-26 00:59:32','anonymous','rt @zaibatsu a life in pics michael jackson  the king of pop http://is.gd/1ddjq #michaeljackson rip #mj plz rt',110,2785,'http://web.archive.org/web/20090725014557/http://www.etonline.com/gallery/featured/2009/06/75723/index.html','2010-07-22 02:33:49','?',18,65,0.276923076923,6,'?',?,18,0,0,0,?,8,32,29,0.699831861526,0.875132799434,0.300168138474,0.0728477819611,?,?,?,0.0927664839579,8.73372757891,11.3657007664,17.1525229848,76.8428428517,50.9180345459,?,0.0900450337781,0.0764439763445,?,?,0,2,0.0,0.105263157895,Relevant
355,'http://tinyurl.com/3bzsd5','http://www.youtube.com/watch%3Fv%3Dzt7VRD6zlSs',10,1,'2009-06-26 01:14:55','anonymous','official uk #mj tribute here http://tinyurl.com/3bzsd5 with the lyrics right here http://tinyurl.com/nuf74n #michaeljackson #officialukmj',137,10819,'http://web.archive.org/web/20071013221436/http://www.youtube.com/watch%3Fv%3Dzt7VRD6zlSs','2011-12-03 05:24:43','?',25,46,0.54347826087,1,'?',?,4340,1643,1806,258,?,8,208,203,0.685481129277,0.506085569848,0.314518870723,0.0170017385166,0.0344590019809,0.181281746941,0.112851924484,0.101335423256,13.1527835005,2.92131913089,3.5937194819,22.2106532111,27.3228817442,0.141771843407,0.0373978796003,0.121640460025,0.0382919790534,0.109562622522,0,6,0.0,0.428571428571,Relevant
356,'http://tinyurl.com/l3ozz2','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZKQUNLU09OLU1JQ0hBRUwtT0ZGLVRIRS1XQUxMLVJFQ09SRC1BTEJVTV9XMFFRaXRlbVoxMjA0NDA1MTE0MDBRUWNhdGVnb3J5WjMwNlFRY21kWlZpZXdJdGVt',0,0,'2009-06-29 03:20:07','anonymous','ebay jackson michael off the wall record album $149.5 http://tinyurl.com/l3ozz2 #michaeljackson mjs rip mj',107,10000000000000000000000,'?','xxxxxxxx','?',25,326,0.0766871165644,1,'?',?,0,0,0,0,?,0,0,0,0.442948061421,0.86732009831,0.557051938579,?,?,?,?,?,100.0,98.8077795903,100.0,98.8077795903,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
357,'http://bit.ly/5lCOZ','http://www.irfree.com/2009/06/28/michael-jackson-full-discography-mp3-320-kbps-mt/',5,1,'2009-06-29 03:35:30','anonymous','http://bit.ly/5lcoz - d/l #michaeljackson discography. 17 albums. the world we once believed in will shine again in grace. (heal the world)',139,24708,'http://web.archive.org/web/20100113102718/http://www.irfree.com/2009/06/28/michael-jackson-full-discography-mp3-320-kbps-mt/','2010-01-13 10:27:18','Sun 28 Jun 2009 19:30:01 +0000',19,82,0.231707317073,4,'?',?,4,0,0,0,14,0,3,3,0.804900404953,0.587444159155,0.195099595047,0.0306697807541,?,?,?,0.109517135639,33.0068903211,60.8172098113,40.8213502206,54.2722864524,80.8569293832,?,0.0704469953676,0.212249983786,?,?,0,2,0.0,0.0952380952381,Relevant
358,'http://bit.ly/fivH6','http://www.youtube.com/watch%3Fv%3DnCpD72b-dfs',0,0,'2009-10-31 10:27:28','anonymous','check this video out -- michael jackson - smile http://bit.ly/fivh6 #michaeljackson #iloveyou',93,10000000000000000000000,'?','xxxxxxxx','Sun 21 Jun 2009 07:41:57 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,793,77,633,500,0.664912368506,0.426015812274,0.335087631494,?,?,?,?,?,100.0,92.57811079,86.352379951,92.57811079,86.352379951,?,?,?,?,?,0,6,0.0,0.5,Relevant
359,'http://bit.ly/IlEmN','http://playanon.blogspot.com/2009/06/michael-jackson-my-original-thriller.html',0,0,'2009-06-26 04:02:06','anonymous','my blog on #michaeljackson he was my original #thriller http://bit.ly/ilemn #playanon',85,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 20:01:12 +0000',19,78,0.24358974359,3,'?',?,0,0,0,0,75,2,2,2,0.552376459562,0.147155392493,0.447623540438,?,0.0256748082982,?,0.0205856434549,?,1.62921297951,5.04539972023,23.9910454241,32.291058585,6.79092115707,?,?,?,0.0308827369741,0.0247612759121,0,0,0.0,0.0,Relevant
360,'http://tinyurl.com/mcpnr9','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZUaGUtV2l6LUxQLU1pY2hhZWwtSmFja3Nvbi1JTkNMVURFUy1BTEwtSU5TRVJUU19XMFFRaXRlbVoxMTA0MDc0NjU5NjRRUWNhdGVnb3J5WjEyNlFRY21kWlZpZXdJdGVt',0,0,'2009-06-29 04:20:05','anonymous','ebay the wiz lp michael jackson includes all inserts $1.0 http://tinyurl.com/mcpnr9 #michaeljackson mjs rip mj',111,10000000000000000000000,'?','xxxxxxxx','?',25,334,0.0748502994012,1,'?',?,0,0,0,0,?,0,0,0,0.478305961368,0.895850587332,0.521694038632,?,?,?,?,?,100.0,61.2116744988,100.0,61.2116744988,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
361,'http://bit.ly/4enCI','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fmilitary.rightpundits.com%252F2009%252F11%252F01%252Fmichael-jackson-twitter-seance-tweance-with-kurt-cobain-and-river-phoenix%252F%26usg%3DAFQjCNGxwB2g8YiNppfsMzc07z8ghYyX5w',0,0,'2009-11-01 09:19:10','anonymous','michael jackson twitter seance tweance with kurt cobain and river phoenix - blue star chronicl.. http://bit.ly/4enci #michaeljackson',132,10000000000000000000000,'?','xxxxxxxx','Sat 31 Oct 2009 21:29:23 +0000',19,251,0.0756972111554,2,'?',?,0,0,0,0,38,11,99,84,0.665091100661,0.748813083744,0.334908899339,?,?,?,?,?,100.0,42.4544643623,81.4153278549,42.4544643623,81.4153278549,?,?,?,?,?,0,4,0.0,0.235294117647,Relevant
362,'http://bit.ly/t6GQT','http://www.youtube.com/watch%3Fv%3DtZW0Gxj6Yxo',0,0,'2009-06-29 04:36:55','anonymous','rt @ksub15 props to janet jackson for braving her emotions and speaking about #michaeljackson at the bet awards http://bit.ly/t6gqt',131,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 20:29:12 +0000',19,46,0.413043478261,1,'?',?,238,0,0,0,21,1,35,32,0.756145885782,0.641328145256,0.243854114218,?,?,?,?,?,100.0,52.4306601363,33.3429834018,52.4306601363,33.3429834018,?,?,?,?,?,0,7,0.0,0.368421052632,Relevant
363,'http://su.pr/1IxuhI','http://www.youtube.com/view_play_list%3Fp%3D804DC9A40CAF01FA',0,0,'2009-06-26 05:52:10','anonymous','it s no big deal. we ve all  died  hundreds of times before. http://su.pr/1ixuhi #mj #michaeljackson',100,10000000000000000000000,'?','xxxxxxxx','?',19,60,0.316666666667,1,'?',?,0,0,0,0,?,0,0,0,0.372108585922,0.307527307935,0.627891414078,?,0.0199323448464,?,?,?,8.68928144395,10.5420283489,100.0,82.4251382786,8.68928144395,?,?,?,0.034020690872,?,0,0,0.0,0.0,Relevant
364,'http://bit.ly/16x7un','http://www.brugamers.com/index.php%3Ftopic%3D1158.0',0,0,'2009-06-26 06:01:04','anonymous','rt @brugamers a tribute to the moonwalker - mj dies at 50  http://bit.ly/16x7un #michaeljackson #mj #game #brunei',113,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 20:49:20 +0000',20,51,0.392156862745,1,'?',?,0,0,0,0,29,0,3,3,0.599388133353,0.576218588206,0.400611866647,?,0.0853665589837,?,0.0853665589837,?,100.0,92.5636327046,66.3415944352,92.5636327046,66.3415944352,?,?,?,?,?,0,0,0.0,0.0,Relevant
365,'http://bit.ly/13TF3o','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.usatoday.com/life/people/2009-06-28-mjackson-news_N.htm%26usg%3DAFQjCNFshgyZaPuIW2hQFxmpzNR4M07z-g',0,0,'2009-06-29 05:03:09','anonymous','#michaeljackson plans for michael jackson s funeral remain unclear for now - usa today washi.. http://bit.ly/13tf3o',115,10000000000000000000000,'?','xxxxxxxx','Sun 28 Jun 2009 20:18:23 +0000',20,167,0.119760479042,5,'?',?,0,0,0,0,7,0,15,14,0.526426816906,0.947790884972,0.473573183094,?,0.0147182216753,?,0.0237148592874,?,100.0,55.9539458012,50.0211375928,55.9539458012,50.0211375928,?,?,?,?,?,0,2,0.0,0.125,Relevant
366,'http://tinyurl.com/nkkrko','http://stickeenotes.wordpress.com/2009/06/25/exclusive-photo-of-michael-jacksons-corpse/',46,1,'2009-06-26 06:39:25','anonymous','rt well that was quick. first pics out of michael jackson s body http://tinyurl.com/nkkrko #tmz #michaeljackson #rip mj',119,2291,'http://web.archive.org/web/20120828071736/http://stickeenotes.wordpress.com/2009/06/25/exclusive-photo-of-michael-jacksons-corpse/','2012-11-14 09:54:57','?',25,88,0.284090909091,4,'?',?,0,0,0,0,?,3,5,5,0.444217439493,0.719433546483,0.555782560507,0.0540754204887,0.0529968559737,0.887295214974,0.0514727624321,0.0525203093862,99.9761518761,71.5256117235,93.3782903782,71.508554207,93.4005646606,1.0,0.0588348405415,0.0666666666667,0.0588348405415,0.0666666666667,0,2,0.0,0.111111111111,Relevant
367,'http://tinyurl.com/n8x7b5','http://0x90.0x7f000001.com/%3Fr%3DaHR0cDovL3JvdmVyLmViYXkuY29tL3JvdmVyLzEvNzExLTUzMjAwLTE5MjU1LTAvMT9jYW1waWQ9NTMzNjIzNTc2NCZjdXN0b21pZD0xNDExJnRvb2xpZD0xMDAxMyZtcHJlPWh0dHAlM0ElMkYlMkZjZ2kuZWJheS5jb20lMkZNaWNoYWVsLUphY2tzb24tTWFuLWluLXRoZS1NaXJyb3ItVVMtNDUtNy1pbi1QUy1OTV9XMFFRaXRlbVoxMjA0NDA1MzY0MDVRUWNhdGVnb3J5WjMwNlFRY21kWlZpZXdJdGVt',0,0,'2009-06-29 05:20:05','anonymous','ebay michael jackson  man in the mirror  us 45 7  in ps nm $10.5 http://tinyurl.com/n8x7b5 #michaeljackson mjs rip mj',118,10000000000000000000000,'?','xxxxxxxx','?',25,338,0.0739644970414,1,'?',?,0,0,0,0,?,0,0,0,0.478326703003,0.827389585087,0.521673296997,?,?,?,?,?,100.0,65.0919011601,100.0,65.0919011601,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
368,'http://bit.ly/3kV8xh','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.guardian.co.uk%252Fmusic%252F2009%252Fnov%252F02%252Fmichael-jackson-this-is-it%26usg%3DAFQjCNHJQSfA7GNgRtCUz4wK7dITi-sbvA',0,0,'2009-11-02 10:20:47','anonymous','#michaeljackson michael jackson s this is it to get extended run - guardian.co.uk guardian.co.u.. http://bit.ly/3kv8xh',118,10000000000000000000000,'?','xxxxxxxx','Mon 02 Nov 2009 00:16:44 +0000',20,203,0.0985221674877,2,'?',?,7,4,0,0,8,3,21,21,0.648316541227,0.794531197161,0.351683458773,?,0.0315941573588,?,0.0272307390695,?,100.0,66.3844248541,82.3353603612,66.3844248541,82.3353603612,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
369,'http://bit.ly/4sV9VJ','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.televisionwithoutpity.com%252Fmwop%252Fmoviefile%252F2009%252F11%252Fthis-is-it-7-things-we-learned.php%26usg%3DAFQjCNFTK-BRy_6Grpfqf0E8LQjxcsrQsQ',0,0,'2009-11-02 18:58:26','anonymous','this is it 7 things we learned about michael jackson - television without pity http://bit.ly/4sv9vj #michaeljackson',115,10000000000000000000000,'?','xxxxxxxx','Mon 02 Nov 2009 08:54:52 +0000',20,227,0.0881057268722,2,'?',?,11,7,8,0,11,3,39,35,0.5450449865,0.342228532735,0.4549550135,?,0.015803488531,?,0.0439550546173,?,100.0,26.7973310677,56.445773915,26.7973310677,56.445773915,?,?,?,?,?,0,2,0.0,0.125,Relevant
370,'http://tinyurl.com/l687az','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DHannahLakenya-Jun-26%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252FMichaelJackson-Jacksons5-autographedVictoryTourPoster_W0QQitemZ270415681050QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-26 07:29:48','anonymous','live your life off the wall (live it off the wall) #mj #michaeljackson haha http://tinyurl.com/l687az',101,10000000000000000000000,'?','xxxxxxxx','?',25,303,0.0825082508251,4,'?',?,0,0,0,0,?,0,0,0,0.645786297866,0.433306720902,0.354213702134,?,0.0272053593791,?,?,?,15.4522824508,57.7799059819,100.0,26.7433499383,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
371,'http://bit.ly/1mUoNZ','http://www.facebook.com/home.php%3Fref%3Dhome%23/photo.php%3Fpid%3D123762%26id%3D100000080095429',21,1,'2009-11-03 12:18:30','anonymous','#michaeljackson made from photoshop! what do you think?! http://bit.ly/1muonz',77,38697,'http://www.webarchive.org.uk/wayback/memento/20100413230327/http://www.facebook.com/home.php%253Fref%253Dhome%2523/photo.php%253Fpid%253D123762%2526id%253D100000080095429','2012-10-18 00:00:00','Tue 03 Nov 2009 02:18:30 +0000',20,96,0.208333333333,2,'?',?,0,0,0,0,8,69,649,500,0.555526349993,0.353978778717,0.444473650007,0.0,0.0330229093342,0.0658579212217,0.0915329135781,0.0,1.39602222884,64.9429904682,54.0020230632,2.14961186538,2.58512950006,?,?,?,0.0,0.0241613567853,0,9,0.0,1.0,Relevant
372,'http://htxt.it/0ZtS','http://htxt.it/0ZtS',0,0,'2009-06-29 06:41:29','anonymous','paul panait - tribute to michael jackson [live @ happy hour] #electro #pop #dance #michaeljackson #video #music http://htxt.it/0zts',131,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,1,0,0,0,?,0,0,0,0.818310636186,0.429862444362,0.181689363814,?,?,?,?,?,100.0,62.4597268391,100.0,62.4597268391,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
373,'http://tinyurl.com/mfur62','http://tinyurl.com/mfur62',0,0,'2009-06-26 08:09:19','anonymous','i would have to say that atleast 95% of the worlds population knew who michael jackson was http://tinyurl.com/mfur62 #ripmj #michaeljackson',139,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.569515231064,0.443924848002,0.430484768936,?,0.0953462589246,?,?,?,100.0,6.1290537141,100.0,6.1290537141,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
374,'http://www.heatworld.com/Article/11141','http://www.heatworld.com/Celeb-News/2009/06/The-9-0Clock-News--Mon-29-Jun/',0,0,'2009-06-29 08:18:46','anonymous','jacko s shocking autopsy report leaked http://www.heatworld.com/article/11141 #michaeljackson',93,10000000000000000000000,'?','xxxxxxxx','?',38,74,0.513513513514,4,'?',?,0,0,0,0,?,0,0,0,0.535607039654,0.105403553789,0.464392960346,?,0.0465006070952,?,?,?,2.44079149915,14.0524937228,100.0,17.3690986617,2.44079149915,?,?,?,0.124034734589,?,0,0,0.0,0.0,Relevant
375,'http://www.explosm.net/comics/1699/','http://www.explosm.net/comics/1699/',38,1,'2009-06-29 08:36:26','anonymous','bwahahahahahaha http://www.explosm.net/comics/1699/ and don t forget http://bit.ly/11bfbb #michaeljackson we will never forget you...',133,9668,'http://web.archive.org/web/20120618111734/http://www.explosm.net/comics/1699','2013-01-17 22:43:55','?',35,35,1.0,2,'?',?,383,579,113,4,?,5,38,35,0.737985896974,0.342627606137,0.262014103026,0.0787425985436,0.0833333333333,0.83152184062,0.0976624482356,0.0922823394504,98.6932244905,8.14305437852,31.658656749,8.03664293818,32.077842134,0.936382183835,0.300964632714,0.166811531246,0.294627825494,0.183711730709,0,0,0.0,0.0,Relevant
376,'http://tinyurl.com/tsp-legend','http://trushots.blogspot.com/2009/06/remembering-legend-michael-jackson.html',0,0,'2009-06-26 10:37:07','anonymous','( my thoughts remembering a legend michael jackson | http://tinyurl.com/tsp-legend. | #rip mj #michaeljackson #thriller.',120,10000000000000000000000,'?','xxxxxxxx','?',29,76,0.381578947368,3,'?',?,0,0,0,0,?,3,4,4,0.644003080913,0.581105084845,0.355996919087,?,0.0396220772973,?,0.0600365133035,?,2.41027242009,86.1552155027,82.9547854991,2.79759316488,2.90552546859,?,?,?,0.0865484644816,0.152997515341,0,2,0.0,0.133333333333,Relevant
377,'http://billietweets.com/','http://billietweets.com/',115,1,'2009-06-29 09:08:18','anonymous','un alt #michaeljackson tribute  bazat pe twitter http://billietweets.com/',73,110,'http://www.webarchive.org.uk/wayback/memento/20090629091008/http://billietweets.com/','2013-01-18 06:26:39','?',24,24,1.0,0,'?',?,1382,6,6,11,?,958,8928,500,0.486949887907,0.548946120277,0.513050112093,0.0881682019823,0.0895143592549,0.964757209893,0.0897811175674,0.0949087334446,100.0,60.0760971408,71.0858239021,60.0760971408,71.0858239021,1.0,0.144337567297,0.113253480923,0.144337567297,0.113253480923,0,4,0.0,0.444444444444,Relevant
378,'http://bit.ly/SeBAe','http://www.guardian.co.uk/commentisfree/2009/jun/29/michael-jackson-glastonbury-charlie-brooker',7,1,'2009-06-29 09:47:15','anonymous','charlie brooker on the michael jackson deathnews watch http://bit.ly/sebae #michaeljackson',90,22430,'http://web.archive.org/web/20090701160105/http://www.guardian.co.uk/commentisfree/2009/jun/29/michael-jackson-glastonbury-charlie-brooker','2010-04-22 18:12:36','Sun 28 Jun 2009 15:36:46 +0000',19,95,0.2,5,'Michael Jackson's death hit Glastonbury hard  and the news channels harder | Charlie Brooker | Music | The Guardian',134810,306,0,0,0,1173,14,110,97,0.656043287275,0.779744668431,0.343956712725,0.0601707889639,0.0564164232367,0.4545428304,0.192464562029,0.198030887165,89.34533065,98.836929496,74.4422633172,90.3967080985,83.3197020769,0.818831849674,0.0802644162822,0.314073794164,0.0917233920529,0.355711691544,0,2,0.0,0.2,Relevant
379,'http://bit.ly/3agn2Q','http://feeds.latimes.com/%257Er/DailyDealsLosAngelesTimesTravel/%257E3/T82H-Oe6LBI/',0,0,'2009-11-06 20:34:35','anonymous','the michael jackson theme park that never was  but still could be http://bit.ly/3agn2q #michaeljackson',102,10000000000000000000000,'?','xxxxxxxx','Fri 06 Nov 2009 09:23:23 +0000',20,83,0.240963855422,4,'Travel News & Deals Blog - travel advice discounts airfares bargain airfares  - latimes.com',228933,22,12,8,0,7,0,0,0,0.66731980372,0.401451073627,0.33268019628,?,0.0,?,?,?,100.0,55.7261876157,100.0,55.7261876157,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
380,'http://tinyurl.com/2ht8os','http://www.youtube.com/watch%3Fv%3D1zpTQCQEFhg',21,1,'2009-06-26 13:03:19','anonymous','if you wanna make the world a better place take a look at yourself  and then make a change. http://tinyurl.com/2ht8os #mj #michaeljackson',137,713,'http://web.archive.org/web/20110829131512/http://www.youtube.com/watch%3Fv%3D1zpTQCQEFhg','2013-01-04 06:05:52','?',25,46,0.54347826087,1,'?',?,41099,0,86,143,?,135,1172,500,0.823963196718,0.0881625943156,0.176036803282,0.0265465936601,?,?,?,0.0656819319865,100.0,71.3585592387,59.051323575,71.3585592387,59.051323575,?,?,?,?,?,0,3,0.0,0.130434782609,Relevant
381,'http://bit.ly/3V6EmH','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fblog.zap2it.com%252Ffrominsidethebox%252F2009%252F11%252Fbruno-deleted-scenes-featuring-la-toya-jackson.html%26usg%3DAFQjCNFrda7hMy0fzypWHpbcV9z_C8GpsQ',0,0,'2009-11-07 05:10:54','anonymous','#michaeljackson  bruno  deleted scenes featuring la toya jackson - zap2it.com new york daily ne.. http://bit.ly/3v6emh',118,10000000000000000000000,'?','xxxxxxxx','Fri 06 Nov 2009 17:42:30 +0000',20,228,0.0877192982456,2,'?',?,5,0,5,0,8,2,43,42,0.660649782868,0.718776908638,0.339350217132,?,0.0201537550448,?,0.0313200917574,?,100.0,38.1891152009,75.2593951931,38.1891152009,75.2593951931,?,?,?,?,?,0,6,0.0,0.352941176471,Relevant
382,'http://myloc.me/1njn7','http://myloc.me/mobile.php%3Fid%3D1njn7',0,0,'2009-11-07 05:45:23','anonymous','she s out of my life #michaeljackson http://myloc.me/1njn7',58,10000000000000000000000,'?','xxxxxxxx','?',21,39,0.538461538462,1,'?',?,0,0,0,0,?,0,0,0,0.36643794048,0.486142321572,0.63356205952,?,0.0,?,?,?,100.0,79.6763695456,100.0,79.6763695456,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
383,'http://bit.ly/6WEye','http://wattsbunker.blogspot.com/2009/06/michael-jackson-ripcom.html',0,0,'2009-06-26 13:27:01','anonymous','new post on my blog michael jackson rip.com http://bit.ly/6weye #tcot #rip mj #michaeljackson',93,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 05:25:15 +0000',19,67,0.283582089552,3,'?',?,0,0,0,0,10,0,0,0,0.565090340959,0.313721426645,0.434909659041,?,?,?,?,?,100.0,51.8474048365,100.0,51.8474048365,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
384,'http://bit.ly/rsGIk','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.okmagazine.com/news/view/15324%26usg%3DAFQjCNE2boevXiXaXLsqzpmYFD_rG18Qbg',0,0,'2009-06-29 11:41:42','anonymous','joe jackson &quot everything is fine&quot  with michael&#39 s children - ok! magazine http://bit.ly/rsgik #michaeljackson',121,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 03:41:40 +0000',19,142,0.133802816901,5,'?',?,11,4,3,0,8,0,0,0,0.803828852427,0.664319162978,0.196171147573,?,0.007914603093,?,?,?,100.0,35.0229280545,100.0,35.0229280545,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
385,'http://cli.gs/5tz2ha','http://cli.gs/5tz2ha',0,0,'2009-06-29 11:55:05','anonymous','how #michaeljackson became a friend and then fell out with former beatle  paul mccartney. http://cli.gs/5tz2ha',110,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.537658003047,0.995614083318,0.462341996953,?,0.103296084595,?,?,?,24.6423157281,77.6095456959,100.0,31.7516556851,24.6423157281,?,?,?,0.202259958739,?,0,0,0.0,0.0,Relevant
386,'http://tr.im/ThrillerMJ','http://tr.im/404',0,0,'2009-06-29 11:56:11','anonymous','#michaeljackson  thriller  was michael jackson s masterpiece. it was also his curse http://tr.im/thrillermj',107,10000000000000000000000,'?','xxxxxxxx','?',23,16,1.4375,1,'?',?,0,0,0,0,?,2,12,12,0.737699041909,0.671302865019,0.262300958091,?,0.0644008186112,?,0.0556168954832,?,36.2252510304,77.0076232174,51.7024553766,47.0411233549,70.0648562366,?,?,?,0.110096376513,0.0364965934301,0,0,0.0,0.0,Relevant
387,'http://bit.ly/cN1zC','http://www.thepetitionsite.com/1/artist-of-the-millenium',8,1,'2009-11-08 15:21:07','anonymous','sign petition for #michaeljackson for artist of the millennium http://bit.ly/cn1zc and rt all the fans',102,10414,'http://web.archive.org/web/20091008122733/http://www.thepetitionsite.com/1/artist-of-the-millenium','2011-05-27 14:29:26','Sun 06 Sep 2009 05:06:19 +0000',19,56,0.339285714286,2,'?',?,1,8,0,0,288,7,285,284,0.621356082621,0.37933425834,0.378643917379,0.0473145811631,0.0440938138514,0.569710683881,0.0737333751297,0.092206588836,43.8444807025,3.90922682137,13.9289320414,8.91612070375,31.7689520282,0.334554019256,0.0787499230958,0.153960071784,0.115193919396,0.12970978944,0,3,0.0,0.2,Relevant
388,'http://tinyurl.com/lh9xda','http://jimrobinsonfilms.com/wordpress/%3Fp%3D169',0,0,'2009-06-26 17:06:49','anonymous','rt @allplatform jackson s live-in doctor sought for questioning by police - http://tinyurl.com/lh9xda #mj s #michaeljackson',123,10000000000000000000000,'?','xxxxxxxx','?',25,48,0.520833333333,2,'?',?,1,0,0,0,?,0,5,4,0.650836924421,0.941277312554,0.349163075579,?,?,?,?,?,100.0,89.7319795738,32.3417572791,89.7319795738,32.3417572791,?,?,?,?,?,0,0,0.0,0.0,Relevant
389,'http://bit.ly/bbMme','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fprimewriter.com%252Fnews-1246-headlines%252F%253Fp%253D565%26usg%3DAFQjCNG3yKmVzaLi2P7_3wyb8Psi-BNbNA',0,0,'2009-11-09 06:55:02','anonymous','michael jackson this is it slips to number 2 - prime writer news network http://bit.ly/bbmme #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','Sun 08 Nov 2009 20:47:39 +0000',19,178,0.106741573034,2,'?',?,0,0,0,0,0,1,25,23,0.585368748307,0.404350763528,0.414631251693,?,?,?,?,?,100.0,81.2404005596,53.555044037,81.2404005596,53.555044037,?,?,?,?,?,0,2,0.0,0.125,Relevant
390,'http://bit.ly/wjm52','http://www.seomoz.org/blog/a-bad-day-for-search-engines-how-news-of-michael-jacksons-death-traveled-across-the-web',20,1,'2009-06-29 13:23:12','anonymous','rt @johnborthwick  a bad day for search engines how news of #michaeljackson s death traveled the web  http://bit.ly/wjm52',121,3054,'http://web.archive.org/web/20101230141406/http://www.seomoz.org/blog/a-bad-day-for-search-engines-how-news-of-michael-jacksons-death-traveled-across-the-web','2012-06-16 06:11:27','Mon 29 Jun 2009 04:03:40 +0000',19,114,0.166666666667,2,'A Bad Day for Search Engines: How News of Michael Jackson's Death Traveled Across the Web | SEOmoz',288070,45,0,1,0,421,69,493,451,0.337199248432,0.554871632804,0.662800751568,0.0717255730066,0.0680687334936,0.861395694071,0.214448969651,0.222212185586,73.5306701249,15.5705360579,14.0498201837,21.1755666465,19.107428451,0.911329057796,0.0918102324033,0.242579778351,0.0844158197512,0.23888994427,0,2,0.0,0.1,Relevant
391,'http://bit.ly/1FgsAk','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.google.com%252Fhostednews%252Fap%252Farticle%252FALeqM5hIbTRd-JW1RhswHB4x3Wsdk6ZrzQD9BT3T000%26usg%3DAFQjCNFlCX6y9kiPV5bH6acWPjrTc20N6Q',0,0,'2009-11-11 08:59:15','anonymous','sosa says cosmetic cream caused lighter skin - the associated press http://bit.ly/1fgsak #michaeljackson',104,10000000000000000000000,'?','xxxxxxxx','Tue 10 Nov 2009 18:47:56 +0000',20,216,0.0925925925926,2,'?',?,0,0,0,0,7,3,25,25,0.522730287631,0.557207972464,0.477269712369,?,?,?,?,?,100.0,23.821425567,47.9429096212,23.821425567,47.9429096212,?,?,?,?,?,0,0,0.0,0.0,Relevant
392,'http://bit.ly/1Ogs84','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.nbcconnecticut.com%252Fnews%252Fsports%252FSammy-Sosa-I-Dont-Have-Michael-Jacksons-Pigment-Condition-69743522.html%26usg%3DAFQjCNERH9hrA0ahKvjTVL9pvSSR4ZD75g',0,0,'2009-11-11 11:50:25','anonymous','#michaeljackson sammy sosa i don t have michael jackson s pigment condition - nbc connecticut .. http://bit.ly/1ogs84',117,10000000000000000000000,'?','xxxxxxxx','Wed 11 Nov 2009 01:50:23 +0000',20,238,0.0840336134454,2,'?',?,16,1,11,0,8,4,37,37,0.578595633433,0.347850667681,0.421404366567,?,0.00735313995565,?,0.0236956180191,?,100.0,76.1260888082,83.6113712758,76.1260888082,83.6113712758,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
393,'http://tinyurl.com/mnm29c','http://www.youtube.com/watch%3Fv%3DfaArbI4Fkj4',4,1,'2009-11-12 00:25:03','anonymous','rt @phaloblue  beat it  - mariachi style http://tinyurl.com/mnm29c #michaeljackson #beatit gotta give these guys a lot of credit!',129,2705,'http://web.archive.org/web/20091113011008/http://www.youtube.com/watch%3Fv%3DfaArbI4Fkj4','2011-10-27 02:41:30','?',25,46,0.54347826087,1,'?',?,23429,10579,12969,160,?,189,1461,500,0.687147113646,0.34915045433,0.312852886354,0.0365527634121,0.0373952112774,0.187417555223,0.122828424085,0.0376895423002,18.262235564,39.335879277,25.8417191024,46.4264073911,70.6695846806,0.100503781526,0.0,0.0116594788703,0.0923186182345,0.0593152390388,0,4,0.0,0.2,Relevant
394,'http://tinyurl.com/mtc7sk','http://www.ipwatchdog.com/2009/06/26/michael-jackson-inventor-of-anti-gravity-illusion/id%253D4270/',37,1,'2009-06-29 13:52:12','anonymous','http://tinyurl.com/mtc7sk - weirdest #michaeljackson #comicbook moments. annnnnd i m all tapped out of mj-themed stuff.',119,3121,'http://web.archive.org/web/20100130144413/http://www.ipwatchdog.com/2009/06/26/michael-jackson-inventor-of-anti-gravity-illusion/id%3D4270','2012-07-04 07:12:28','?',25,99,0.252525252525,5,'?',?,23,6,5,0,?,0,0,0,0.440133060397,0.345629180697,0.559866939603,0.0223173270799,0.0242940864459,0.508481259723,?,?,8.69079578978,9.47310468758,8.69079578978,91.7417897976,100.0,?,0.0,?,?,?,0,0,0.0,0.0,Relevant
395,'http://bit.ly/1xOM0c','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.redandblack.com%252Fhome%252Fnews%252F2009%252F11%252F12%252FOutAbout%252FFlick.Picks.The.Men.Who.Stare.At.Goats.The.Box.Michael.Jacksons.this.Is.It-3829209.shtml%26usg%3DAFQjCNFwYEbUDI4izUgSma8K11UgISqZ1g',0,0,'2009-11-12 10:26:17','anonymous','flick picks the men who stare at goats  the box  michael jackson s  this is it  - red and black http://bit.ly/1xom0c #michaeljackson',132,10000000000000000000000,'?','xxxxxxxx','Thu 12 Nov 2009 00:20:32 +0000',20,286,0.0699300699301,2,'?',?,0,0,0,0,1,1,26,26,0.387420395314,0.597702771776,0.612579604686,?,?,?,?,?,100.0,85.4394975524,76.7902394253,85.4394975524,76.7902394253,?,?,?,?,?,0,2,0.0,0.0769230769231,Relevant
396,'http://bit.ly/FEKsy','http://www.youtube.com/watch%3Fv%3DxHWfy7z6Nyw',1,1,'2009-06-26 19:20:17','anonymous','just amazing beautiful rt @drewlister unreleased video of michael jackson. http://bit.ly/feksy #michaeljackson #mj #ff @followfriday ...',136,80943,'http://web.archive.org/web/20060921205114/http://www.youtube.com/watch%3Fv%3DxHWfy7z6Nyw','2006-09-21 20:51:14','Fri 12 Jun 2009 10:09:03 +0000',19,46,0.413043478261,1,'?',?,2,0,0,0,29,0,9,9,0.855863047723,0.11580906311,0.144136952277,0.0362024307128,0.0298978045772,0.186667474679,0.0665290240737,0.0683414866607,70.6830942968,21.0751680334,16.1268348808,29.816419673,22.8156888734,0.275344395877,0.115727512472,0.18725633518,0.0811107105654,0.153117523741,0,2,0.0,0.125,Relevant
397,'http://myloc.me/1tUP6','http://myloc.me/mobile.php%3Fid%3D1tUP6',0,0,'2009-11-13 13:06:38','anonymous','human nature #michaeljackson is the most (can t tell w/ words) http://myloc.me/1tup6',87,10000000000000000000000,'?','xxxxxxxx','?',21,39,0.538461538462,1,'?',?,0,0,0,0,?,0,0,0,0.528366608116,0.240734098119,0.471633391884,?,0.0,?,?,?,100.0,72.2576062583,100.0,72.2576062583,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
398,'http://bit.ly/kLooa','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://edition.cnn.com/2009/SHOWBIZ/06/26/michael.jackson.spotlight/%3Firef%3Dhpmostpop%26usg%3DAFQjCNFBGgXZbA1TfDTWBuME139iQ6ciZQ',0,0,'2009-06-29 14:32:31','anonymous','#michaeljackson michael jackson and the  extreme  price of fame - cnn international mich.. http://bit.ly/klooa',110,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 06:14:52 +0000',19,188,0.101063829787,8,'?',?,0,0,0,0,3,3,24,19,0.637106648248,0.522644934758,0.362893351752,?,0.0304325534626,?,0.0387387443982,?,100.0,79.9799844112,31.3440966717,79.9799844112,31.3440966717,?,?,?,?,?,0,2,0.0,0.125,Relevant
399,'http://migre.me/2X88','http://www.webdesignerdepot.com/2009/06/an-artistic-homage-to-michael-jackson/',73,1,'2009-06-29 14:35:26','anonymous','show! rt @rafaeldub an artistic homage to michael jackson - http://migre.me/2x88 #michaeljackson',96,226,'http://web.archive.org/web/20101026143912/http://www.webdesignerdepot.com/2009/06/an-artistic-homage-to-michael-jackson/','2012-11-01 06:37:08','?',20,78,0.25641025641,3,'?',?,355,102,52,5,?,59,487,462,0.676190984429,0.0991659410397,0.323809015571,0.0542603053497,0.067461642096,0.625504582303,0.13791702521,0.139537339775,99.6832061777,36.3428712601,9.33371038474,36.4583691212,9.36337297187,0.593528713401,0.0953462589246,0.188236741541,0.103039410451,0.166271966366,0,2,0.0,0.166666666667,Relevant
400,'http://bit.ly/laAA2','http://www.mtv.com/news/articles/1614882/20090629/jackson_michael.jhtml',19,1,'2009-06-29 14:36:05','anonymous','#michaeljackson news... we .may get to see him perform 1 more time http://bit.ly/laaa2',86,1366,'http://web.archive.org/web/20110726145851/http://www.mtv.com/news/articles/1614882/20090629/jackson_michael.jhtml','2011-11-20 05:54:59','Mon 29 Jun 2009 06:16:03 +0000',19,71,0.267605633803,5,'Michael Jackson's Last Tour Rehearsals Filmed For Possible Release - Music Celebrity Artist News | MTV.com',103224,0,0,0,0,135,2,42,41,0.469029748704,0.527029004783,0.530970251296,0.0592556828925,0.0511163012568,0.670446327105,0.105418667376,0.138718912267,27.8837818712,20.0237335784,17.0100408713,5.58337419347,4.74304269277,1.0,0.0404888165089,0.15797541296,0.0404888165089,0.15797541296,0,2,0.0,0.153846153846,Relevant
401,'http://bit.ly/Igu3c','http://jonahkeri.com/2009/06/29/link-of-the-day-mj-tribute/',3,1,'2009-06-29 14:44:07','anonymous','i need to get thrown in jail in the phillippines http://bit.ly/igu3c #michaeljackson',84,26958,'http://web.archive.org/web/20101125221325/http://jonahkeri.com/2009/06/29/link-of-the-day-mj-tribute/','2010-12-19 07:35:12','Mon 29 Jun 2009 06:44:07 +0000',19,59,0.322033898305,4,'Link of the Day: MJ Tribute  JonahKeri.com',57138,0,0,0,0,26,1,1,1,0.340153347413,0.741142734559,0.659846652587,0.0448110714948,0.0297160819406,0.673530108102,0.0297160819406,0.0448110714948,7.22618227312,7.03107004037,8.73788371029,97.2999264982,82.6994557573,0.14958084511,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
402,'http://sn.im/kxu86','http://www.adaringadventure.com/blog/wordpress/uncategorized/i-dont-care-about-michael-jackson/',5,1,'2009-06-26 20:51:29','anonymous','rt @timbrownson i don t care about jacko  do you? http://sn.im/kxu86 #michaeljackson #mj s',90,18291,'http://web.archive.org/web/20090701015620/http://www.adaringadventure.com/blog/wordpress/uncategorized/i-dont-care-about-michael-jackson/','2010-08-22 16:49:16','?',18,95,0.189473684211,4,'?',?,2,1,0,0,?,5,33,31,0.283161757478,0.333978440681,0.716838242522,0.0459800489872,0.0409568241162,0.679452514332,0.123760857019,0.142320285855,100.0,13.4199693209,73.5695843579,13.4199693209,73.5695843579,0.958862778639,0.0511109596715,0.168748583811,0.0509065734099,0.168073779574,0,2,0.0,0.133333333333,Relevant
403,'http://bit.ly/2qSkJn','http://www.virginmedia.com/music/awards2009/legend-of-the-year/',6,1,'2009-11-15 00:23:30','anonymous','cast your vote for this year s most memorable pop icon  legend of the year awards  of course #michaeljackson here http://bit.ly/2qskjn',134,15260,'http://web.archive.org/web/20100117043750/http://www.virginmedia.com/music/awards2009/legend-of-the-year/','2010-05-23 09:25:20','Sat 14 Nov 2009 03:30:20 +0000',20,63,0.31746031746,3,'Best Album  Lady GaGa: The Fame - Virgin Media Music Awards 2009: The winners - Music - Virgin Media',43612,7,25,8,2,224,17,97,97,0.872968588511,0.0852830439758,0.127031411489,0.0939438777581,0.0392477645509,0.512607539228,0.0581310934874,0.109940322038,64.1161299121,99.434527952,16.7893179688,63.7535711192,10.7646609202,0.0944911182523,0.524142418361,0.207019667803,0.0,0.0456435464588,0,5,0.0,0.217391304348,Relevant
404,'http://tinyurl.com/neqzbq','http://news.yahoo.com/s/ap/20090629/ap_en_ot/us_michael_jackson/',0,0,'2009-06-29 16:30:25','anonymous','#michaeljackson  s mom files for guardianship of the kids http://tinyurl.com/neqzbq',83,10000000000000000000000,'?','xxxxxxxx','?',25,64,0.390625,5,'?',?,0,0,0,0,?,0,0,0,0.504786627606,0.864473303684,0.495213372394,?,?,?,?,?,100.0,62.490383489,100.0,62.490383489,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
405,'http://billietweets.com/)','http://billietweets.com/%29',0,0,'2009-06-29 16:37:57','anonymous','@rafrafuk 10 for the #michaeljackson rt. (a must see http://billietweets.com/)',78,10000000000000000000000,'?','xxxxxxxx','?',25,27,0.925925925926,1,'?',?,0,0,0,0,?,958,8928,500,0.72040172735,0.452092086102,0.27959827265,?,?,?,?,?,100.0,61.8525955563,50.6735300767,61.8525955563,50.6735300767,?,?,?,?,?,0,4,0.0,0.4,Relevant
406,'http://tinyurl.com/kldpqt','http://www.myspace.com/lisamariepresley/blog',6,1,'2009-06-29 17:14:42','anonymous','this is so touching & sadly true! - rt sarahc128 a blog entitled  he knew  by lisa marie presley. http://tinyurl.com/kldpqt #michaeljackson',139,19308,'http://web.archive.org/web/20101221223630/http://www.myspace.com/lisamariepresley/blog','2012-10-01 09:36:54','?',25,44,0.568181818182,2,'?',?,1,12,0,0,?,0,1,1,0.572964046561,0.481917591324,0.427035953439,0.0529627141332,0.0470572949648,0.510894421782,0.0548887434949,0.0540548437581,99.3327039623,14.757756191,27.6481445967,14.6592782686,27.4636496233,0.188801501011,0.0163430112615,0.0,0.0428746462856,0.0700140042014,0,1,0.0,0.0434782608696,Relevant
407,'http://bit.ly/u4PzW','http://twitpic.com/photos/HollywoodSBlog',0,0,'2009-06-26 22:50:40','anonymous','the media circus pictures surrounding grauman s chinese theater in hollywood http://bit.ly/u4pzw #mj #michaeljackson',116,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 14:50:10 +0000',19,40,0.475,2,'Twitpic / HollywoodSBlog',23931,0,0,0,0,6,0,0,0,0.637912822918,0.602517292684,0.362087177082,?,0.062561124709,?,?,?,56.4190394459,50.9638823507,100.0,90.3309996966,56.4190394459,?,?,?,0.163255787112,?,0,0,0.0,0.0,Relevant
408,'http://is.gd/1eZKi','http://www.dailymail.co.uk/debate/article-1195823/Debate-Mail-Was-Michael-Jackson-Mozart-time-sign-bankrupt-culture.html',10,1,'2009-06-26 23:14:59','anonymous','rt @beckykazana a genuinely thoughtful article about #mj not all microwaved canonization http://is.gd/1ezki #michaeljackson @movision',133,580,'http://web.archive.org/web/20100301232439/http://www.dailymail.co.uk/debate/article-1195823/Debate-Mail-Was-Michael-Jackson-Mozart-time-sign-bankrupt-culture.html','2011-02-19 03:12:05','?',18,120,0.15,3,'?',?,35,9,1,0,?,0,14,13,0.728545870266,0.245114847539,0.271454129734,0.0383290896863,0.0297671456394,0.693864518658,0.0809007475304,0.0875030383527,18.8683619707,84.1437473777,20.612045614,22.4239620396,91.540462912,0.932381269565,0.0243252127705,0.0925550299359,0.0258069887046,0.098193040885,0,3,0.0,0.2,Relevant
409,'http://tinyurl.com/l2swjg','http://w4.funformobile.com/blog/blogItem.php%3Fitem%3D6412989%26uid%3Dtmdk3wlar4%26aid%3D103',0,0,'2009-06-29 17:33:19','anonymous','#musicmonday #michaeljackson jackson 5 and robbie willams mash up ringtone. so awesome. hot off the press http://tinyurl.com/l2swjg',131,10000000000000000000000,'?','xxxxxxxx','?',25,92,0.271739130435,2,'?',?,0,0,0,0,?,0,0,0,0.689217695185,0.460194776745,0.310782304815,?,0.0,?,?,?,100.0,58.1720630913,100.0,58.1720630913,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
410,'http://tinyurl.com/kjapok','http://wcbs880.com/content_page.php%3FcontentType%3D4%26contentId%3D4258333',0,0,'2009-06-29 18:07:54','anonymous','rt @wcbs880 jackson s mom gets temporary guardianship of kids http://tinyurl.com/kjapok #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','?',25,75,0.333333333333,1,'?',?,0,0,0,0,?,0,0,0,0.550576629302,0.833000051986,0.449423370698,?,?,?,?,?,100.0,31.2466701637,100.0,31.2466701637,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
411,'http://bit.ly/7Thjr','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.hollywoodreporter.com%252Fhr%252Fcontent_display%252Fnews%252Fe3i57734942e3ef850e695909cc80771e97%26usg%3DAFQjCNEMCibSE4icafvTQXzNAc2UfQiTCA',0,0,'2009-11-18 02:20:32','anonymous','#michaeljackson mtv nabs rights to michael jackson doc - hollywood reporter unreality tv (blog).. http://bit.ly/7thjr',117,10000000000000000000000,'?','xxxxxxxx','Tue 17 Nov 2009 15:50:45 +0000',19,221,0.0859728506787,2,'?',?,0,0,0,0,15,1,16,15,0.569363551512,0.867711002061,0.430636448488,?,?,?,?,?,100.0,73.7175735014,36.5721020271,73.7175735014,36.5721020271,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
412,'http://bit.ly/zrjS4','http://www.youtube.com/watch%3Fv%3D6GN6kgYMrXI',4,1,'2009-06-27 00:11:35','anonymous','rock with you - michael jackson - http://bit.ly/zrjs4 - always makes me want to dance!! #mj s #michaeljackson',109,3128,'http://web.archive.org/web/20091114010343/http://www.youtube.com/watch%3Fv%3D6GN6kgYMrXI','2011-08-05 10:55:29','Thu 07 May 2009 07:46:27 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,92,10,96,96,0.761742614128,0.351696621201,0.238257385872,0.0606478434863,?,?,?,0.108672756841,30.6664783084,37.7619899883,50.2239811001,81.2099105951,61.0594334353,?,0.176090181265,0.159106981315,?,?,0,3,0.0,0.166666666667,Relevant
413,'http://bit.ly/SU0m2','http://stitcher.com/s/player.php%3FAHQAACzQG',0,0,'2009-06-27 00:32:53','anonymous','http://bit.ly/su0m2  he changed the world  (242 #news #entertainment #michaeljackson #mj #mj s #jackson)',104,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 10:31:32 +0000',19,44,0.431818181818,2,'Stitcher.com - Your information radio.',17437,0,0,0,0,247,0,0,0,0.660972596108,0.911698327055,0.339027403892,?,0.0,?,?,?,100.0,58.9686518824,100.0,58.9686518824,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
414,'http://song.ly/esgm','http://song.ly/esgm',0,0,'2009-06-27 01:58:53','anonymous',' heal the world  by michael jackson http://song.ly/esgm video http://bit.ly/13ued4 #michaeljackson #mj #tribute',111,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.735748654351,0.672311742497,0.264251345649,?,0.144307506365,?,?,?,54.4752851827,64.3305285175,100.0,84.6803009987,54.4752851827,?,?,?,0.334366927545,?,0,0,0.0,0.0,Relevant
415,'http://bit.ly/sUUfU','http://www.nytimes.com/interactive/2009/06/25/arts/jackson-legacy.html',19,1,'2009-06-27 02:26:42','anonymous','#michaeljackson #mj add your michael jackson thoughts here http://bit.ly/suufu',78,2262,'http://web.archive.org/web/20101108030424/http://www.nytimes.com/interactive/2009/06/25/arts/jackson-legacy.html','2012-11-08 07:31:45','Thu 25 Jun 2009 19:20:31 +0000',19,70,0.271428571429,6,'Michael Jacksons Legacy: Readers React - Interactive Feature - NYTimes.com',68616,138,5,6,0,263,27,168,144,0.611108557064,0.398685495237,0.388891442936,0.0425542617272,0.0334783065762,0.61101424823,0.114102738718,0.147467688817,100.0,56.8901028776,29.7427646286,56.8901028776,29.7427646286,1.0,0.098772959665,0.227493246394,0.098772959665,0.227493246394,0,2,0.0,0.222222222222,Relevant
416,'http://bit.ly/17eZND','http://www.youtube.com/watch%3Fv%3D9Xs9OQHpwDE',15,1,'2009-06-27 02:28:18','anonymous','stop watching the news and watch this http://bit.ly/17eznd #michaeljackson #thriller',84,4694,'http://web.archive.org/web/20100409034632/http://www.youtube.com/watch%3Fv%3D9Xs9OQHpwDE','2011-11-24 01:05:28','Wed 06 May 2009 13:29:22 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,1567,47,555,500,0.624184612756,0.384999219248,0.375815387244,0.0,?,?,?,0.0174674154526,100.0,53.0989512713,84.4236723634,53.0989512713,84.4236723634,?,?,?,?,?,0,4,0.0,0.4,Relevant
417,'http://bit.ly/Jg0kv','http://bigthink.com/faraichideya/farai-chideya-on-life-and-times-of-michael-jackson',2,1,'2009-06-29 20:40:24','anonymous','my friday #michaeljackson videoblog  on bigthink.com. http://bit.ly/jg0kv',73,14583,'http://web.archive.org/web/20090705004327/http://bigthink.com/faraichideya/farai-chideya-on-life-and-times-of-michael-jackson','2009-08-03 12:39:17','Mon 29 Jun 2009 12:40:25 +0000',19,83,0.228915662651,2,'Farai Chideya on Life and Times of Michael Jackson | Farai Chideya | Big Think',18851,0,0,0,0,38,1,4,4,0.520613842041,0.384317608812,0.479386157959,0.0227067567763,0.0291512979631,0.306627412418,0.104944672667,0.0834299517233,4.36094969223,77.9171199089,67.6536485957,3.39792640086,2.95034158022,0.159544807043,0.0404226041727,0.0742610657233,0.0317820863082,0.0953462589246,0,2,0.0,0.25,Relevant
418,'http://bit.ly/21KTyO','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fgawker.com%252F5409002%252Fmichael-jackson-pulls-a-jesus-makes-his-face-appear-in-an-ultrasound%26usg%3DAFQjCNGylvsdouREi_nR97NZQa-ALyRFYQ',0,0,'2009-11-20 08:44:57','anonymous','michael jackson pulls a jesus  makes his face appear in an ultrasound - gawker http://bit.ly/21ktyo #michaeljackson',115,10000000000000000000000,'?','xxxxxxxx','Thu 19 Nov 2009 22:40:43 +0000',20,215,0.093023255814,2,'?',?,48,12,45,0,16,8,58,49,0.701898229713,0.910605850644,0.298101770287,?,0.0147361889922,?,0.0187937316235,?,100.0,87.3743675011,6.26545171704,87.3743675011,6.26545171704,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
419,'http://bit.ly/NnwKY','http://www.mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D2020%3Athe-sun-autopsy-story-fake%26catid%3D85%3Alatest-news%26Itemid%3D82',0,0,'2009-06-29 21:07:52','anonymous','sun story appears fake. http://bit.ly/nnwky i really hope it is. #michaeljackson',80,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 13:07:14 +0000',19,161,0.11801242236,2,'The Sun Autopsy Story Fake',36798,0,0,0,0,6,0,0,0,0.41982172636,0.0262457069078,0.58017827364,?,0.0,?,?,?,100.0,22.7443116798,100.0,22.7443116798,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
420,'http://tinyurl.com/yf4kys7','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.dailymail.co.uk%252Ftvshowbiz%252Farticle-1229622%252FKilled-curse-Michael-Jackson-What-drove-father-Jordy-Chandler-gun-head.html%26usg%3DAFQjCNHppdyusB9UsqaVkgRaoNWe-mCKwA',0,0,'2009-11-20 18:41:34','anonymous','#michaeljackson killed by the curse of michael jackson what drove the father of jordy ... - dai.. http://tinyurl.com/yf4kys7',124,10000000000000000000000,'?','xxxxxxxx','?',26,253,0.102766798419,2,'?',?,66,86,126,0,?,3,38,38,0.72017700146,0.948028004819,0.27982299854,?,0.00761740340465,?,0.0360521330256,?,100.0,54.6564675357,60.5223269637,54.6564675357,60.5223269637,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
421,'http://tinyurl.com/n46tdr','http://www.dailymail.co.uk/sciencetech/article-1195750/Michael-Jackson-set-plastinated-missing-deadline-cryogenic-freezing.html',11,1,'2009-06-27 08:31:08','anonymous','it appears #mj #michaeljackson will appear at the o2 afterall.... sick german.... http://tinyurl.com/n46tdr',107,14918,'http://web.archive.org/web/20091002123946/http://www.dailymail.co.uk/sciencetech/article-1195750/Michael-Jackson-set-plastinated-missing-deadline-cryogenic-freezing.html','2012-04-26 16:39:50','?',25,127,0.196850393701,3,'?',?,221,14,24,1,?,48,229,202,0.452953465178,0.784908145917,0.547046534822,0.0174954627027,0.0203784786485,0.445571224936,0.152323084182,0.149441598257,87.253984985,8.66456107896,9.69731377127,7.56017482285,8.46129270193,0.949905016646,0.0231125081761,0.201186954041,0.0229476130274,0.205640565009,0,4,0.0,0.307692307692,Relevant
422,'http://ow.ly/g4rP','http://adage.com/mediaworks/article%3Farticle_id%3D137601',2,1,'2009-06-29 22:00:58','anonymous','adage media | the passing of three stars ~ and a media era http://ow.ly/g4rp #media #marketing #michaeljackson #farrahfawcett #edmcmahon',136,59913,'http://web.archive.org/web/20090629052225/http://adage.com/mediaworks/article%3Farticle_id%3D137601','2009-06-29 05:22:25','?',17,57,0.298245614035,2,'?',?,0,0,0,0,?,0,13,11,0.724887363184,0.897730154964,0.275112636816,0.056929386872,0.034335080175,0.345272331535,0.0466577092463,0.113652039531,8.66333742005,10.5147184001,26.1788841886,82.3924815713,33.0928444377,?,0.0635240816804,0.164012648998,?,?,0,0,0.0,0.0,Relevant
423,'http://bit.ly/08qbztP','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.google.com%252Fhostednews%252Fap%252Farticle%252FALeqM5ikMc46moFku9kte0W7DwwAXPzcygD9C3PTTO2%26usg%3DAFQjCNHKoa4udPd4C57qXlwRsDaWzWyAYA',0,0,'2009-11-21 08:45:03','anonymous','michael jackson glove among items at music auction - the associated press http://bit.ly/08qbztp #michaeljackson',111,10000000000000000000000,'?','xxxxxxxx','Fri 20 Nov 2009 22:38:47 +0000',21,216,0.0972222222222,2,'?',?,0,0,0,0,12,4,30,22,0.720791960308,0.755139250386,0.279208039692,?,?,?,?,?,100.0,92.5715393746,93.8963236926,92.5715393746,93.8963236926,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
424,'http://bit.ly/l0WWv','http://latimesblogs.latimes.com/comments_blog/2009/06/how-would-we-have-reacted-if-tmz-had-been-wrong-about-michael-jacksons-death-.html',2,1,'2009-06-29 22:31:28','anonymous','rt @latimescomments how would we have reacted if tmz had been wrong about michael jackson s death? http://bit.ly/l0wwv #michaeljackson',134,11526,'http://web.archive.org/web/20090702014334/http://latimesblogs.latimes.com/comments_blog/2009/06/how-would-we-have-reacted-if-tmz-had-been-wrong-about-michael-jacksons-death-.html','2011-12-04 08:14:08','Mon 29 Jun 2009 12:54:49 +0000',19,136,0.139705882353,4,'?',?,49,0,0,0,374,36,140,130,0.388123537947,0.317465644878,0.611876462053,0.0535311694427,?,?,?,0.182923633169,8.66029629605,29.1834659876,28.9014392315,2.52737462398,2.50295027127,?,0.0757432052021,0.233557328816,?,?,0,4,0.0,0.210526315789,Relevant
425,'http://bit.ly/14aZP5','http://cyanatrendland.com/2009/06/26/artsy-tribute-to-micheal-jackson/',14,1,'2009-06-27 12:03:40','anonymous','rt @cyanatrendland artistic tribute to micheal jackson ! | trend.land http://bit.ly/14azp5 (via @tweetmeme) #mj #michaeljackson',127,1284,'http://web.archive.org/web/20110610122504/http://cyanatrendland.com/2009/06/26/artsy-tribute-to-micheal-jackson/','2011-06-10 12:25:04','Fri 26 Jun 2009 11:20:40 +0000',20,70,0.285714285714,4,'Artistic Tribute to Micheal Jackson ! | Trendland: Fashion Blog & Trend Magazine',57843,0,0,0,0,269,6,49,45,0.783135915245,0.431249112505,0.216864084755,0.0847579379526,0.0700649049745,0.623548471191,0.0770528991699,0.0838902209937,97.6050648514,27.7808057555,15.0316053797,27.1154734739,14.671608179,0.801783725737,0.146059348668,0.157134840264,0.19518001459,0.167984210226,0,2,0.0,0.133333333333,Relevant
426,'http://bit.ly/3aX2UQ','http://bestofmichaeljackson.jclondon.com/2009/11/19/la-%25e2%2580%2593-this-is-it-film-premiere-christian-audigier-loving-the-jacket/',1,1,'2009-11-26 20:47:27','anonymous','mj blog la  this is it film premiere christian audigier - loving the jacket! http://bit.ly/3ax2uq #michaeljackson #mj #mjfam #thisisit',135,55228,'http://web.archive.org/web/20091126052659/http://bestofmichaeljackson.jclondon.com/2009/11/19/la-%25E2%2580%2593-this-is-it-film-premiere-christian-audigier-loving-the-jacket/','2009-11-26 05:26:59','Thu 19 Nov 2009 13:57:10 +0000',20,133,0.15037593985,4,'LA  This Is It Film Premiere: Christian Audigier  Loving the Jacket! | Michael Jackson Janet Jackson Jackson 5',82995,0,0,0,0,8,0,0,0,0.760264204581,0.185260528308,0.239735795419,0.0,0.0624390541054,0.0512989176043,?,?,4.7752930931,39.4959729672,4.7752930931,12.09058224,100.0,?,0.181236627999,?,?,?,0,0,0.0,0.0,Relevant
427,'http://is.gd/1g9iX','http://www.tmz.com/2009/06/27/jacksons-kids-we-want-to-stay-with-grandma/',23,1,'2009-06-27 17:30:41','anonymous','rt @zaibatsu jackson s kids  we want to stay with grandma  http://is.gd/1g9ix #mj #michaeljackson plz rt',104,19571,'http://web.archive.org/web/20110714225652/http://www.tmz.com/2009/06/27/jacksons-kids-we-want-to-stay-with-grandma/','2011-09-13 05:19:17','?',18,73,0.246575342466,4,'?',?,43,0,0,0,?,7,50,41,0.666166889099,0.773240514666,0.333833110901,0.0441510785688,0.0457956725321,0.463450769671,0.0805882865379,0.0900527586339,92.8719617145,6.88176689664,13.7198033966,7.40995104399,14.7728153291,0.873953676063,0.0975342893301,0.178278504555,0.0962250448649,0.175885395967,0,2,0.0,0.111111111111,Relevant
428,'http://bit.ly/HN6Ri','http://cnnwire.blogs.cnn.com/2009/08/18/jackson-to-be-buried-august-29-spokesman-says/',8,1,'2009-08-18 15:30:37','anonymous','rt @cnnbrk jackson to be buried august 29  spokesman says - http://bit.ly/hn6ri #michaeljackson',95,5905,'http://web.archive.org/web/20091124170902/http://cnnwire.blogs.cnn.com/2009/08/18/jackson-to-be-buried-august-29-spokesman-says','2009-12-29 01:15:09','Tue 18 Aug 2009 07:11:45 +0000',19,86,0.220930232558,4,'?',?,20,0,0,0,6382,25,303,303,0.622460749482,0.48018428066,0.377539250518,0.0755136798102,?,?,?,0.0987833114848,81.2961374595,89.3497302027,83.3058685008,90.9864386553,97.5875276527,?,0.219264504827,0.205240684275,?,?,0,2,0.0,0.142857142857,Relevant
429,'http://bit.ly/MB0FI','http://myplay.com/video-player/michael-jackson',129,1,'2009-06-27 20:38:49','anonymous','sony myplaywatch all music videos of michael jackson via internet http://bit.ly/mb0fi -#mj s #michaeljackson',108,1158,'http://web.archive.org/web/20080809201931/http://myplay.com/video-player/michael-jackson/','2012-10-21 16:54:21','Thu 25 Jun 2009 16:54:11 +0000',19,46,0.413043478261,2,'Michael Jackson | Myplay: Powered by Sony Music',4717,236,6,10,3,95,2,36,35,0.621004523748,0.877374060233,0.378995476252,0.143568507216,0.143788405253,0.801778277967,0.112595117902,0.135359628221,100.0,67.0589036449,56.7106596663,67.0589036449,56.7106596663,?,?,?,?,?,0,7,0.0,0.5,Relevant
430,'http://bit.ly/61tEeb','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.examiner.com%252Fx-4819-Cable-TV-Examiner%7Ey2009m11d23-Taylor-Swift-and-Michael-Jackson-big-winners-at-AMA%26usg%3DAFQjCNEYdIyYFp8_CzapKJiLMqbgqDxpsg',0,0,'2009-11-23 19:45:40','anonymous','taylor swift and michael jackson big winners at ama - examiner.com http://bit.ly/61teeb #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','Mon 23 Nov 2009 09:44:03 +0000',20,231,0.0865800865801,2,'?',?,0,0,0,0,5,0,0,0,0.622987031767,0.464755121941,0.377012968233,?,?,?,?,?,100.0,78.3914579353,100.0,78.3914579353,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
431,'http://bit.ly/T5faw','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://newsweek.washingtonpost.com/onfaith/panelists/deepak_chopra/2009/06/the_spirituality_of_michael_jackson.html%3Fhpid%3Dtalkbox1%26usg%3DAFQjCNEP_zj1WTcghkwDMgn-oeAGEwiP-A',0,0,'2009-06-30 00:44:20','anonymous','michael jackson and the god feeling - washington post http://bit.ly/t5faw #michaeljackson',89,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 16:44:18 +0000',19,234,0.0811965811966,8,'?',?,58,1,0,0,5,1,6,6,0.69434032563,0.700298342673,0.30565967437,?,0.024623273097,?,0.0599607013652,?,100.0,56.1457219024,85.9602707641,56.1457219024,85.9602707641,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
432,'http://www.michaeljackson.com/mx/node/326415','http://www.michaeljackson.com/mx/node/326415',3,1,'2009-10-13 01:06:47','anonymous','http://www.michaeljackson.com/mx/node/326415 youre in my  we love you michael #michaeljackson #musicmonday this is it! this is the moment!',140,6776,'http://web.archive.org/web/20100107025943/http://www.michaeljackson.com/mx/node/326415','2011-07-23 03:43:16','?',44,44,1.0,3,'?',?,4913,44549,4454,132,?,5,29,29,0.712792284204,0.343358914799,0.287207715796,0.0819920061691,0.0794928633517,0.836171498411,0.0737915653682,0.0761114674676,98.7779652057,73.1168558316,67.245120257,74.0214233805,68.0770454392,0.942809041582,0.126491106407,0.06316139408,0.119522860933,0.0595491334175,0,2,0.0,0.111111111111,Relevant
433,'http://bit.ly/CavTg','http://patrickfallonphoto.blogspot.com/2009/06/remembering-michael-jackson.html',0,0,'2009-06-30 01:25:49','anonymous','rt @zumapress rt @pfal experience covering the death of #michaeljackson in los angeles! http://bit.ly/cavtg @zumapress #photojournalism',135,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 17:01:23 +0000',19,79,0.240506329114,3,'Patrick's Photo Blog: Remembering Michael Jackson',58367,0,0,0,0,95,0,2,2,0.584776743275,0.88167558579,0.415223256725,?,0.0473897578107,?,0.0426556572404,?,51.4399088403,12.4810783319,61.8309973705,24.2634145613,83.194370183,?,?,?,0.0411171141404,0.0444115591684,0,0,0.0,0.0,Relevant
434,'http://myloc.me/1IYOV','http://myloc.me/mobile.php%3Fid%3D1IYOV',0,0,'2009-11-26 23:01:51','anonymous','live it! rt @scndtrawcie someone put your hands out #michaeljackson                     http://myloc.me/1iyov',129,10000000000000000000000,'?','xxxxxxxx','?',21,39,0.538461538462,1,'?',?,0,0,0,0,?,0,0,0,0.503875023872,0.209049778915,0.496124976128,?,0.0,?,?,?,100.0,55.8478667065,100.0,55.8478667065,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
435,'http://bit.ly/paacu','http://news.sky.com/skynews/Home/UK-News/Michael-Jackson-Reports-Of-Fans-Committing-Suicide-Emerge-As-Rev-Jesse-Jackson-Makes-Online-Plea/Article/200906415323308%3Flpos%3DUK_News_Carousel_Region_2%26lid%3DARTICLE_15323308_Michael_Jackson%253A_Reports_Of_Fans_Committing_Suicide_Emerge_As_Rev_Jesse_Jackson_Makes_Online_Plea',0,0,'2009-06-30 01:30:41','anonymous','what?!? rt @buttercupd are people that stupid?? rt @sylviaswann fans mourning #michaeljackson are committing suicide http://bit.ly/paacu',136,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 14:16:43 +0000',19,323,0.0588235294118,6,'?',?,0,0,0,0,147,0,0,0,0.375769800702,0.336883322421,0.624230199298,?,0.0140663811533,?,?,?,100.0,62.3803331745,100.0,62.3803331745,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
436,'http://www.msg.com/photos/100-best-madison-square-garden-shows-the-2000s/slide/1/','http://www.msg.com/photos/100-best-madison-square-garden-shows-the-2000s/slide/1/',27,1,'2009-11-28 08:48:01','anonymous','#michaeljackson rt http://www.msg.com/photos/100-best-madison-square-garden-shows-the-2000s/slide/1/ and vote -)',112,5298,'http://web.archive.org/web/20100105101619/http://msg.com/photos/100-best-madison-square-garden-shows-the-2000s/slide/1','2010-08-17 07:10:30','?',81,81,1.0,4,'?',?,0,0,0,0,?,1,38,38,0.505223369737,0.859068512386,0.494776630263,0.131876094679,?,?,?,0.127252694872,64.8278995353,46.3799956228,98.0493936064,30.0671769668,63.5633623821,?,0.129099444874,0.0907218423253,?,?,0,1,0.0,0.166666666667,Relevant
437,'http://bit.ly/rkfj0','http://www.blogsmithmedia.com/stadium.weblogsinc.com/tmz/images/2009/06/0629_mj_rehearsal_0000_Layer_4_full.jpg',0,0,'2009-06-30 01:43:20','anonymous','awwww so sad ( #michaeljackson rt @mikal_d http://bit.ly/rkfj0 - night before he died (',87,10000000000000000000000,'?','xxxxxxxx','Mon 29 Jun 2009 13:00:49 +0000',19,111,0.171171171171,6,'?',85296,6,0,0,0,15,1,5,5,0.211225024815,0.577960678316,0.788774975185,?,0.0310497621888,?,0.0343657892632,?,100.0,35.5464350679,10.3024987787,35.5464350679,10.3024987787,?,?,?,?,?,0,0,0.0,0.0,Relevant
438,'http://tinyurl.com/mty6ry','http://www.komonews.com/news/entertainment/49181822.html',2,1,'2009-06-28 04:04:52','anonymous','wonderfully written article. the last 3 paragraphs say it all for me http://tinyurl.com/mty6ry #mj s #michaeljackson',116,8256,'http://web.archive.org/web/20090630062228/http://www.komonews.com/news/entertainment/49181822.html','2009-06-30 06:22:28','?',25,56,0.446428571429,3,'?',?,35,0,0,0,?,3,12,8,0.727748987387,0.310244781001,0.272251012613,0.0276289481998,0.0291248409768,0.623522544293,0.0947431147795,0.0853831264516,100.0,3.54032895478,7.7106420024,3.54032895478,7.7106420024,0.934208254333,0.0161796200423,0.0630762629257,0.0157329193882,0.076673951038,0,0,0.0,0.0,Relevant
439,'http://bit.ly/2jSYm','http://byteburguer.blogspot.com/2009/06/michael-jackson-moonwalker-o-filme.html',1,1,'2009-06-28 08:10:07','anonymous','minha homenagem ao king of pop http://bit.ly/2jsym #rip mj #michaeljackson http://bit.ly/1a5kmp',95,57907,'http://web.archive.org/web/20090710001514/http://byteburguer.blogspot.com/2009/06/michael-jackson-moonwalker-o-filme.html','2009-07-10 00:15:14','Sun 28 Jun 2009 00:09:12 +0000',19,79,0.240506329114,3,'?',?,0,0,0,0,13,0,3,3,0.546223703399,0.384454699458,0.453776296601,0.0461183841078,?,?,?,0.0461183841078,55.169985416,2.63917345599,51.3082106734,1.45603161077,28.3067323457,?,0.050015632328,0.050015632328,?,?,0,0,0.0,0.0,Relevant
440,'http://www.tackfilm.se/en/?id=1259637675040RA80','http://www.tackfilm.se/en/%3Fid%3D1259637675040RA80',0,0,'2009-12-01 14:03:12','anonymous','rt @bennu_usir my new version =) #michaeljackson is the hero!!! #tackfilm http://www.tackfilm.se/en/?id=1259637675040ra80',121,10000000000000000000000,'?','xxxxxxxx','?',47,51,0.921568627451,2,'?',?,0,0,0,0,?,0,0,0,0.691845449829,0.222805538836,0.308154550171,?,?,?,?,?,100.0,70.5698352211,100.0,70.5698352211,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
441,'http://michaeljackson.zideo.nl','http://zideo.nl/channel/michaeljackson',0,0,'2009-06-28 10:49:13','anonymous','rt @whiteglovedayhttp://michaeljackson.zideo.nl #michaeljackson tribute #video channel with unique mj footage #music #kingofpop #history',136,10000000000000000000000,'?','xxxxxxxx','?',30,38,0.789473684211,2,'?',?,0,0,0,0,?,0,0,0,0.808541102509,0.171896634128,0.191458897491,?,0.060695923158,?,?,?,85.0447411084,7.37514478647,100.0,8.67207623934,85.0447411084,?,?,?,0.169030850946,?,0,0,0.0,0.0,Relevant
442,'http://bit.ly/5hA2al','http://feeds.latimes.com/%7Er/latimes/news/local/%7E3/aV-O1Oto-kw/la-me-jackson6-2009dec06%2C0%2C7070940.story',0,0,'2009-12-06 06:59:50','anonymous','@latimesmj rt l.a. city council is set to rule on whether aeg should cover cost of jackson s memorial http://bit.ly/5ha2al #michaeljackson',138,10000000000000000000000,'?','xxxxxxxx','Sat 05 Dec 2009 17:02:12 +0000',20,110,0.181818181818,7,'L.A. City Council is set to rule on whether AEG should cover cost of Jackson's memorial - Los Angeles Times',86898,0,0,0,0,23,0,0,0,0.73724659563,0.952385842735,0.26275340437,?,0.0852329480504,?,?,?,58.8592208433,73.3289217702,100.0,80.2674025779,58.8592208433,?,?,?,0.153700707202,?,0,0,0.0,0.0,Relevant
443,'http://BillieTweets.com','http://BillieTweets.com',115,1,'2009-06-29 01:03:29','anonymous','#michaeljackson love billie jean? this site is awesome http://billietweets.com #mj via @addthis',97,358,'http://web.archive.org/web/20091007010927/http://billietweets.com/','2013-01-18 06:26:39','?',23,23,1.0,0,'?',?,1382,6,6,11,?,958,8928,500,0.779324200187,0.566395860129,0.220675799813,0.0949871380292,0.0960768922831,0.968377324713,0.0897811175674,0.0952630921139,100.0,65.6473561949,71.0858239021,65.6473561949,71.0858239021,1.0,0.129099444874,0.113253480923,0.129099444874,0.113253480923,0,4,0.0,0.333333333333,Relevant
444,'http://bit.ly/4FL2le','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/F5pJ38AaZwE/la-et-jacksons11-2009dec11%2C0%2C7342435.story',0,0,'2009-12-11 07:55:34','anonymous','rt @sandydolphinmj review  the jacksons a family dynasty  http://bit.ly/4fl2le #michaeljackson',94,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 14:10:52 +0000',20,120,0.166666666667,7,'Review: 'The Jacksons: A Family Dynasty' - Los Angeles Times',85716,0,0,0,0,31,1,8,8,0.668185130794,0.609902420834,0.331814869206,?,0.0513665496938,?,0.0771068773619,?,8.69088538006,36.9929953841,89.1993408531,23.4933270199,9.74321704279,?,?,?,0.0633300496381,0.131629036343,0,2,0.0,0.166666666667,Relevant
445,'http://bit.ly/Pe9qA','http://en.atropedia.net/article%3A781278',3,1,'2009-06-30 07:46:12','anonymous','rt please! great article on atropedia about the death of mj (michael jackson) - http://bit.ly/pe9qa #michaeljackson',115,37713,'http://web.archive.org/web/20100226181445/http://en.atropedia.net/article%3A781278','2010-02-26 18:14:45','Mon 29 Jun 2009 23:41:14 +0000',19,40,0.475,1,'Death of Michael Jackson | Atropedia.net',31778,0,0,0,0,30,0,0,0,0.781326927575,0.479199792024,0.218673072425,0.0618115099964,0.0694124803527,0.683794551008,?,?,86.1415747015,6.50050082094,2.41027374131,7.54629903559,2.79803770672,0.944707333959,0.0882376794678,?,0.0446099736745,?,0,0,0.0,0.0,Relevant
446,'http://www.youtube.com/watch?v=zKhIPtURTZQ','http://www.youtube.com/watch%3Fv%3DzKhIPtURTZQ',0,0,'2009-12-17 23:10:12','anonymous','http://www.youtube.com/watch?v=zkhipturtzq heal the world... #michaeljackson',76,10000000000000000000000,'?','xxxxxxxx','?',42,46,0.913043478261,1,'?',?,3202,2993,1832,0,?,3,24,24,0.689373180672,0.568721530609,0.310626819328,?,0.083380614661,?,0.10077344766,?,63.3434996315,65.0780117491,32.9580608187,97.3347186385,52.0306914055,?,?,?,0.0,0.0248836300897,0,2,0.0,0.4,Relevant
447,'http://tinyurl.com/ycgc6v4','http://mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D3173%3Amj-named-mtvs-man-of-the-year%26catid%3D85%3Alatest-news%26Itemid%3D82',0,0,'2009-12-20 03:12:32','anonymous','rt @mjfanclub #michaeljackson named mtv s man of the year http://tinyurl.com/ycgc6v4',84,10000000000000000000000,'?','xxxxxxxx','?',26,160,0.1625,2,'?',?,0,0,0,0,?,1,11,11,0.578319296084,0.901641668406,0.421680703916,?,0.0559016994375,?,0.051031036308,?,100.0,57.4121165272,22.4534552028,57.4121165272,22.4534552028,?,?,?,?,?,0,0,0.0,0.0,Relevant
448,'http://tinyurl.com/nweslw','http://www.apple.com/euro/itunes/charts/top10albums.html%3Faosid%3Dp204%26siteid%3D1105290%26program_id%3D3469%26tduid%3D14ae1731aaed417d68bd5021bec2e357%26aosid%3Dp204',0,0,'2009-06-30 09:23:35','anonymous','rt @chadbeatz u will never see this again from any other artist http://tinyurl.com/nweslw #michaeljackson',105,10000000000000000000000,'?','xxxxxxxx','?',25,168,0.14880952381,4,'?',?,0,0,0,0,?,0,0,0,0.610937460478,0.389817847577,0.389062539522,?,0.0233507231247,?,?,?,100.0,87.2054218547,100.0,87.2054218547,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
449,'http://shar.es/aD2nO','http://www.noitworld.com/Listing.aspx%3Flisting%3D1c2ac9c6-c79c-4a7f-86fa-659a4a04d655',0,0,'2009-12-22 16:09:10','anonymous','the ultimate  mj  fan booklet on noitworld.com - http://shar.es/ad2no #classifieds #jackson5 #michaeljackson #buy #fans',119,10000000000000000000000,'?','xxxxxxxx','?',20,86,0.232558139535,1,'?',?,0,0,0,0,?,0,2,2,0.649153046689,0.0852697700724,0.350846953311,?,0.0532749601714,?,0.0600465848097,?,22.6920757336,74.5036519091,67.0393950663,30.4576690566,33.8488670895,?,?,?,0.178174161275,0.172132593165,0,0,0.0,0.0,Relevant
450,'http://tinyurl.com/y9mg5ba','http://mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D758%3Afun-facts%26catid%3D132%3Afun-facts%26Itemid%3D133',0,0,'2009-12-24 16:19:18','anonymous','rt @mjfanclub interesting facts about #michaeljackson music. did you know...? http://tinyurl.com/y9mg5ba',104,10000000000000000000000,'?','xxxxxxxx','?',26,139,0.187050359712,2,'?',?,2,0,2,0,?,4,39,39,0.616474270762,0.0165324663873,0.383525729238,?,0.0567961834247,?,0.0295269297679,?,100.0,71.3760710335,64.1697239137,71.3760710335,64.1697239137,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
451,'http://shar.es/u88U','http://aboutmag.com/v2/%3Fp%3D914',0,0,'2009-06-30 03:11:51','anonymous','a most important civil right died with michael jackson - http://shar.es/u88u #gay #civilrights #stonewall #michaeljackson #ripmj #lgbt',134,10000000000000000000000,'?','xxxxxxxx','?',19,33,0.575757575758,2,'?',?,2,0,0,0,?,0,0,0,0.795805886811,0.719853292888,0.204194113189,?,?,?,?,?,100.0,86.191696544,100.0,86.191696544,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
452,'http://bit.ly/7tp8zd','http://bestofmichaeljackson.jclondon.com/2009/12/24/magazine-watch-ok-weekly-pictures-paris-jackson-prince-michael-children/',2,1,'2009-12-24 22:32:39','anonymous','rt @thebestofwhomagazine watch ok weekly pictures of paris jackson and prince http://bit.ly/7tp8zd #michaeljackson',114,37745,'http://web.archive.org/web/20100618090144/http://bestofmichaeljackson.jclondon.com/2009/12/24/magazine-watch-ok-weekly-pictures-paris-jackson-prince-michael-children/','2010-06-18 09:01:44','Thu 24 Dec 2009 12:04:30 +0000',20,124,0.161290322581,4,'Magazine Watch: OK Weekly pictures of Paris Jackson and Prince Michael as children. So cute | Michael Jackson Janet Jackson Jackson 5',86762,0,2,0,0,8,0,3,3,0.787068352825,0.186839783119,0.212931647175,0.0758566572686,0.0948624010902,0.524223685208,0.1086785334,0.0895381947924,24.2562524469,9.87193415221,13.5586884713,40.6985133991,55.8977051423,0.175885671329,0.106198848811,0.121666065848,0.0828741930165,0.0886146946198,0,3,0.0,0.230769230769,Relevant
453,'http://bit.ly/1PZ5Ij','http://www.artistdirect.com/nad/news/article/0%2C%2C6062523%2C00.html',2,1,'2009-06-30 12:48:57','anonymous','in wake of death emusic expands catalog to include sony (way to take the coins off of his dead eyes!) #michaeljackson http://bit.ly/1pz5ij',138,36192,'http://web.archive.org/web/20091231225209/http://www.artistdirect.com/nad/news/article/0%2C%2C6062523%2C00.html','2009-12-31 22:52:09','Tue 30 Jun 2009 04:48:25 +0000',20,69,0.289855072464,4,'eMusic Expands Catalog To Include Sony - ARTISTdirect News',32768,0,0,0,0,13,0,1,1,0.487601022364,0.80208631491,0.512398977636,0.0650944554904,0.0719853811066,0.543991013559,0.0637252987877,0.0560243871211,77.477098778,69.2997393134,82.1879403047,89.4454495669,94.2682083172,0.32232918561,0.168549965616,0.139262124765,0.0,0.0,0,0,0.0,0.0,Relevant
454,'http://m.tearn.com/2009/06/','http://m.tearn.com/2009/06/',0,0,'2009-06-30 12:54:59','anonymous','tribute to #michaeljackson bad http://m.tearn.com/2009/06/... #mjweek sing/dance/rt',83,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,14,97,96,0.507079002042,0.157508833378,0.492920997958,?,0.0620076337362,?,0.115371624082,?,18.2967815138,18.7356284977,97.060992794,97.6576874167,18.8508081229,?,?,?,0.0,0.0,0,2,0.0,0.285714285714,Relevant
455,'http://bit.ly/4yBhqW','http://perezhilton.com/2009-12-31-thriller-video-added-to-the-national-film-registry-in-the-library-of-congress',1,1,'2009-12-31 10:27:03','anonymous','rt @thepropertydiva thriller video added to the national film registry in the library of congress! http://bit.ly/4ybhqw #michaeljackson #mu',139,51256,'http://web.archive.org/web/20100101004119/http://perezhilton.com/2009-12-31-thriller-video-added-to-the-national-film-registry-in-the-library-of-congress','2010-01-01 00:41:19','Thu 31 Dec 2009 00:24:18 +0000',20,111,0.18018018018,1,'Thriller Video Added To The National Film Registry In The Library Of Congress! | PerezHilton.com',283286,13,3,3,0,12,5,39,38,0.616685099004,0.42280929007,0.383314900996,0.0430233132669,0.0544121506758,0.412031748673,0.0930348852691,0.0757549503005,99.7804442297,8.87856132115,15.3340575311,8.89809760789,15.3677984193,0.924776882018,0.0998752338878,0.14577798111,0.0937614461877,0.141741944344,0,4,0.0,0.222222222222,Relevant
456,'http://bit.ly/R3khB','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.thesouthern.com/articles/2009/06/30/ap/headlines/d9951aug0.txt%26usg%3DAFQjCNG_6EztyJTu-q5tR5nF5Np76jTcdA',0,0,'2009-06-30 14:12:42','anonymous','jackson s parents waste no time seeking control - the southern http://bit.ly/r3khb #michaeljackson',98,10000000000000000000000,'?','xxxxxxxx','Tue 30 Jun 2009 06:12:41 +0000',19,174,0.109195402299,9,'?',?,0,0,0,0,1,0,0,0,0.450923936032,0.771346787405,0.549076063968,?,?,?,?,?,100.0,8.46877166872,100.0,8.46877166872,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
457,'http://bit.ly/13JdwE','http://www.youtube.com/watch%3Fv%3DYJpLGQpngDI%26feature%3Dchannel_page',0,0,'2009-06-30 14:20:35','anonymous','http://bit.ly/13jdwe #michaeljackson can t stop listening to his music..so sad',78,10000000000000000000000,'?','xxxxxxxx','Thu 11 Jun 2009 23:54:49 +0000',20,71,0.281690140845,1,'?',?,0,0,0,0,30,21,198,188,0.361026455948,0.391579769852,0.638973544052,?,?,?,?,?,100.0,89.0223799935,84.5689884663,89.0223799935,84.5689884663,?,?,?,?,?,0,3,0.0,0.3,Relevant
458,'http://blip.fm/~8vyy5','http://blip.fm/%7E8vyy5',0,0,'2009-06-26 00:31:15','anonymous','remember the man and his music. please listen up  gone to soon  - #michaeljackson #rip - pls rt  http://blip.fm/~8vyy5',119,10000000000000000000000,'?','xxxxxxxx','?',21,23,0.913043478261,1,'?',?,1,0,0,0,?,2,2,1,0.536555591818,0.94464059793,0.463444408182,?,?,?,?,?,100.0,51.9330534282,81.3962260678,51.9330534282,81.3962260678,?,?,?,?,?,0,0,0.0,0.0,Relevant
459,'http://ow.ly/fSkg','http://cache.gawker.com/assets/images/2009/06/custom_1245967938836_michaeljackson_01.jpg',1,1,'2009-06-26 00:32:02','anonymous','rt@nrdavisfor #mj  a life  for good and ill  lived off the wall... rip #michaeljackson http://ow.ly/fskg -- what a nice photo of michael j.',139,76096,'http://web.archive.org/web/20120830214018/http://cache.gawker.com/assets/images/2009/06/custom_1245967938836_michaeljackson_01.jpg','2012-08-30 21:40:18','?',17,88,0.193181818182,5,'?',?,1,0,0,0,?,0,3,3,0.73057053806,0.218707950883,0.26942946194,0.0398642048596,0.0398642048596,1.0,0.0388009677874,0.0388009677874,100.0,77.7093506486,1.09840457107,77.7093506486,1.09840457107,?,?,?,?,?,0,0,0.0,0.0,Relevant
460,'http://blip.fm/DJ_VA','http://blip.fm/DJ_VA',47,1,'2009-06-26 00:33:19','anonymous','rt @lesliesanchez great musical tribute. listen  remember the true magic that is #michaeljackson #rip - 42 songs at http://blip.fm/dj_va',136,105,'http://web.archive.org/web/20090125003134/http://blip.fm/DJ_VA','2012-03-09 08:18:57','?',20,20,1.0,1,'?',?,208240,56269,30736,85,?,35,78,77,0.7993498073,0.216299043902,0.2006501927,0.111294191003,0.0976476675701,0.41284924671,0.10308248766,0.113146185513,20.7422780364,19.5788445257,13.6172247301,94.3910041672,65.6496104533,0.301019018999,0.206973473522,0.142280588137,0.238144836104,0.143073272278,0,6,0.0,0.3,Relevant
461,'http://twitpic.com/8et2f','http://twitpic.com/8et2f',6,1,'2009-06-26 00:41:06','anonymous','rt @martin_kent perez hilton dances on jackson s grave. http://twitpic.com/8et2f #unfollowperezhilton #michaeljackson #rip mj',125,3075,'http://web.archive.org/web/20120727013221/http://www.twitpic.com/8et2f','2012-11-13 12:09:13','?',24,24,1.0,1,'?',?,864,0,0,1,?,1132,10567,500,0.470346770761,0.622192790575,0.529653229239,0.0284901441149,?,?,?,0.0727170352284,100.0,71.3635883236,33.6360562279,71.3635883236,33.6360562279,?,?,?,?,?,0,6,0.0,0.428571428571,Relevant
462,'http://ow.ly/gaEH','http://clipblast.com/clip/2291973701',0,0,'2009-06-30 15:36:07','anonymous','(hollywood.tv video) joe jackson and jesse jackson visit michael jackson s memorial. watch http://ow.ly/gaeh #michaeljackson',124,10000000000000000000000,'?','xxxxxxxx','?',17,36,0.472222222222,2,'?',?,0,0,0,0,?,0,2,2,0.506591439316,0.830550627368,0.493408560684,?,0.0452524205979,?,0.0425072475132,?,87.4375994227,77.234995968,36.9082743956,88.3315604247,42.2109877665,?,?,?,0.0860662965824,0.0808452083454,0,2,0.0,0.133333333333,Relevant
463,'http://www.r.ieves.com/k1.aspx','http://www.r.ieves.com/k1.aspx',1,1,'2009-06-30 19:42:39','anonymous','#michaeljackson mj s rip mj #mj thriller pop mtv - how cool was mj? ... - http://www.r.ieves.com/k1.aspx',104,42808,'http://web.archive.org/web/20090703073607/http://www.r.ieves.com/k1.aspx','2009-07-03 07:36:07','?',30,30,1.0,1,'?',?,0,0,0,0,?,0,238,238,0.566258140854,0.313486135485,0.433741859146,0.049390941727,?,?,?,0.0585374124172,2.41647094726,3.11402307843,3.018794794,77.5996479922,80.0475392385,?,0.0399255417517,0.0354893704459,?,?,0,0,0.0,0.0,Relevant
464,'http://bit.ly/V29fp','http://www.youtube.com/watch%3Fv%3DDBeGAXB9W-A',0,0,'2009-06-26 01:33:12','anonymous','michael jackson is the boogeyman song - http://bit.ly/v29fp #michaeljackson #rip',80,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 17:19:40 +0000',19,46,0.413043478261,1,'?',?,1,0,0,0,9,0,4,4,0.629846963081,0.704130239747,0.370153036919,?,0.0469017647121,?,0.0581914373963,?,16.6548579681,52.2380536873,33.1291264653,31.8826158184,50.2725539279,?,?,?,0.0422200330921,0.12222646627,0,2,0.0,0.2,Relevant
465,'http://bit.ly/ZwL2G','http://www.thehotjoints.com/2009/06/30/video-joe-jackson-takes-brake-from-grief-to-plug-new-record-company/',11,1,'2009-06-30 16:33:23','anonymous','rt @thehotjoints joe jackson takes brake from grief to plug new record company http://bit.ly/zwl2g #michaeljackson',114,21508,'http://web.archive.org/web/20091209223151/http://www.thehotjoints.com/2009/06/30/video-joe-jackson-takes-brake-from-grief-to-plug-new-record-company','2010-12-02 06:14:55','Tue 30 Jun 2009 08:30:56 +0000',19,107,0.177570093458,4,'?',?,1,0,0,0,8,1,2,2,0.741519866098,0.778722769876,0.258480133902,0.092480438899,?,?,?,0.092480438899,48.9689251605,57.1874157434,74.0747546562,28.0040628166,36.2736111704,?,0.604858378909,0.604858378909,?,?,0,0,0.0,0.0,Relevant
466,'http://tr.im/qksi','http://tr.im/404',0,0,'2009-06-30 16:42:24','anonymous','#michaeljackson is not the father (in any way) of any of his kids? omfg! http://tr.im/qksi (via @trentvanegas) wtf!!',116,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.481272153764,0.939070097696,0.518727846236,?,0.0646996639221,?,0.055874979911,?,37.3971260537,60.3446220942,51.7024553766,61.9725913526,72.3314314209,?,?,?,0.111803398875,0.0370624658331,0,0,0.0,0.0,Relevant
467,'http://bit.ly/osBq7','http://leesean.net/2009/06/26/michael-jackson-rip/',4,1,'2009-06-26 06:51:21','anonymous','my tribute to michael jackson #mj #michaeljackson http://bit.ly/osbq7',69,54295,'http://web.archive.org/web/20101206215616/http://leesean.net/2009/06/26/michael-jackson-rip/','2010-12-06 21:56:16','Thu 25 Jun 2009 22:51:23 +0000',19,50,0.38,4,'?',?,4,0,0,0,26,0,7,6,0.697598747278,0.395904081574,0.302401252722,0.0920893210958,0.062112999375,0.763367376025,0.119730186087,0.134253610911,99.999999408,11.4592810108,13.84645241,11.4592810786,13.8464524919,0.940774931248,0.0759737176398,0.0861460984508,0.0714741689892,0.101305112309,0,2,0.0,0.25,Relevant
468,'http://is.gd/1dWBE','http://www.independent.co.uk/arts-entertainment/music/news/online-on-tv-on-twitter-stars-pay-tribute-to-michael-jackson-1720207.html',9,1,'2009-06-26 07:22:42','anonymous','rt @webaddict rt @zaibatsu on tv & twitter stars pay tribute to michael jackson http://is.gd/1dwbe #michaeljackson #rip',119,5023,'http://web.archive.org/web/20121127084625/http://www.independent.co.uk/arts-entertainment/music/news/online-on-tv-on-twitter-stars-pay-tribute-to-michael-jackson-1720207.html','2012-11-30 13:05:33','?',18,132,0.136363636364,4,'?',?,3,0,0,0,?,4,10,8,0.514402466794,0.801540603651,0.485597533206,0.0317820863082,0.0583807870087,0.122460571956,0.0891874921576,0.189990148914,2.41048699672,86.209798454,97.8016159436,2.79607079467,2.464669907,?,?,?,0.0622171016838,0.0964256849261,0,2,0.0,0.117647058824,Relevant
469,'http://bit.ly/2FF6ns','http://www.youtube.com/watch%3Fv%3DAtyJbIOZjS8',110,1,'2009-08-30 02:16:32','anonymous','22. michael jackson- thriller http://bit.ly/2ff6ns #michaeljackson',66,397,'http://web.archive.org/web/20110919022309/http://www.youtube.com/watch%3Fv%3DAtyJbIOZjS8','2012-11-09 22:24:32','Thu 02 Apr 2009 11:16:35 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,581,260,2824,500,0.673612224418,0.504227128226,0.326387775582,0.0144927536232,?,?,?,0.0643339654808,100.0,99.8729195877,86.0716420261,99.8729195877,86.0716420261,?,?,?,?,?,0,4,0.0,0.666666666667,Relevant
470,'http://www.arktan.com/content/269816','http://www.arktan.com/content/269816',0,0,'2009-06-26 07:47:00','anonymous','long version of michael jackson sthriller video http://www.arktan.com/content/269816 #thriller #michaeljackson',110,10000000000000000000000,'?','xxxxxxxx','?',36,36,1.0,2,'?',?,0,0,0,0,?,0,3,3,0.502581836225,0.159791199047,0.497418163775,?,?,?,?,?,100.0,74.9904616593,57.7869507635,74.9904616593,57.7869507635,?,?,?,?,?,0,2,0.0,0.2,Relevant
471,'http://tr.im/qmim','http://tr.im/404',0,0,'2009-06-30 19:41:20','anonymous','rt @time what killed michael jackson what the autopsy could reveal | http://tr.im/qmim #michaeljackson',102,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.615631252393,0.742326829622,0.384368747607,?,0.0585205735981,?,0.0553623545798,?,36.2252510304,80.7292200115,51.7024553766,44.8725393671,70.0648562366,?,?,?,0.100503781526,0.0364965934301,0,0,0.0,0.0,Relevant
472,'http://tinyurl.com/ku8cdr','http://www.examiner.com/x-704-Pop-Media-Examiner%7Ey2009m6d30-Distressed-fans-commit-suicide-over-Michael-Jacksons-death',0,0,'2009-06-30 20:38:23','anonymous','please let this be true rt @alienredrum http://tinyurl.com/ku8cdr . lol. thin out the herd. #michaeljackson',107,10000000000000000000000,'?','xxxxxxxx','?',25,120,0.208333333333,1,'?',?,0,1,0,0,?,3,25,25,0.439336479087,0.57890479835,0.560663520913,?,0.0341155883809,?,0.123460556,?,2.41940385158,62.0028958834,60.2435136875,3.90208201908,4.01604040583,?,?,?,0.045572395135,0.156435967075,0,2,0.0,0.133333333333,Relevant
473,'http://twitzap.com/u/zjs','http://www.wireclub.com/error%3Fstatus%3D404%26from%3D%252fu%252fzjs',0,0,'2009-06-27 00:11:22','anonymous','michael jacksons legacy readers react - nytimes collects thoughts on map http://twitzap.com/u/zjs #michaeljackson #nytimes',123,10000000000000000000000,'?','xxxxxxxx','?',24,68,0.352941176471,1,'?',?,0,0,0,0,?,0,0,0,0.705389065983,0.951619895626,0.294610934017,?,?,?,?,?,100.0,67.577686761,100.0,67.577686761,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
474,'http://myloc.me/5MMG','http://myloc.me/mobile.php%3Fid%3D5MMG',0,0,'2009-06-26 10:37:48','anonymous','in the car and listening to mj s have you seen my childhood? on 101 jakfm #michaeljackson #mj #jakarta http://myloc.me/5mmg',123,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.484652727756,0.650511236634,0.515347272244,?,0.0,?,?,?,100.0,96.3496467269,100.0,96.3496467269,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
475,'http://twitpic.com/8vzs5','http://twitpic.com/8vzs5',0,0,'2009-06-30 22:31:30','anonymous','rt @tjandthetux http://twitpic.com/8vzs5 - #michaeljackson #apollo coming out',77,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,1,2,2,0.590627976148,0.685277341286,0.409372023852,?,0.105081387499,?,0.105081387499,?,57.7610068019,86.7102897857,78.8474358504,66.6137859125,73.2566711636,?,?,?,0.4472135955,0.4472135955,0,0,0.0,0.0,Relevant
476,'http://tinyurl.com/bwhpop','http://www.steppingintothelight.net/the-blog/2009/6/28/the-king-of-pop-is-dead.html',0,0,'2009-06-30 23:48:28','anonymous','rt @dianelharris powerful video sermon the king of pop is dead http://tinyurl.com/bwhpop #pastors #christians #michaeljackson #twurch # ...',139,10000000000000000000000,'?','xxxxxxxx','?',25,83,0.301204819277,5,'?',?,0,0,0,0,?,0,14,14,0.65024645103,0.504396211305,0.34975354897,?,0.0811997942941,?,0.0989704154203,?,8.88458854519,62.2927761119,33.9121859469,14.2626305966,26.198808178,?,?,?,0.0996023841112,0.149514204524,0,2,0.0,0.111111111111,Relevant
477,'http://r.ieves.com/b/4.aspx','http://r.ieves.com/b/4.aspx',0,0,'2009-07-07 12:45:45','anonymous','c #michaeljackson mj s rip mj #mj thriller pop mtv - michael jackson s health and appearance - http://r.ieves.com/b/4.aspx',122,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,81,79,0.40355575422,0.826450577067,0.59644424578,?,?,?,?,?,100.0,76.8427375023,80.0535488189,76.8427375023,80.0535488189,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
478,'http://blip.fm/paisley','http://blip.fm/paisley',28,1,'2009-06-26 13:48:46','anonymous','michael jackson  history [remix] - #michaeljackson all day... tune into http://blip.fm/paisley #mj s #thrill...  http://blip.fm/~8x2oy',136,2614,'http://web.archive.org/web/20080910130512/http://blip.fm/paisley','2012-06-18 01:04:28','?',22,22,1.0,1,'?',?,208240,56269,30736,85,?,125,182,179,0.737677264376,0.785991475104,0.262322735624,0.0675454188873,0.0581811770705,0.376144889187,0.132274443739,0.130036552789,9.19333115257,36.848908382,49.8583439969,3.38764217366,4.58364267082,0.301227212574,0.128102523044,0.114496400753,0.147542222713,0.11998872159,0,5,0.0,0.294117647059,Relevant
479,'http://is.gd/1ep1R','http://www.smh.com.au/lifestyle/people/married-with-children-and-a-koala-20090626-cztg.html',3,1,'2009-06-26 14:33:24','anonymous','michael jackson in australia married  with children and a koala http://is.gd/1ep1r #michaeljackson #rip',103,57160,'http://web.archive.org/web/20090801062604/http://www.smh.com.au/lifestyle/people/married-with-children-and-a-koala-20090626-cztg.html','2009-09-25 10:44:56','?',18,91,0.197802197802,3,'?',?,2,2,0,0,?,1,5,5,0.745006117354,0.818940514657,0.254993882646,0.0601316822402,0.050266140555,0.436571688639,0.0794565873991,0.090353980587,21.215712607,15.3884550218,35.8440854365,3.26477039209,59.1888796957,0.618972483221,0.0624466625931,0.132469375746,0.0879598994267,0.186591124071,0,2,0.0,0.142857142857,Relevant
480,'http://bit.ly/12FBop','http://www.hilaryshepherd.com/rantsnraves/2009/06/26/michael-jackson-autopsy-morgue-photo/',37,1,'2009-07-01 06:21:30','anonymous','michael jackson autopsy photo. get in on the discussion now! what do you really think? http://bit.ly/12fbop @hilaryshepherd #michaeljackson',139,4726,'http://web.archive.org/web/20110514074016/http://www.hilaryshepherd.com/rantsnraves/2009/06/26/michael-jackson-autopsy-morgue-photo/','2012-10-03 19:05:02','Tue 30 Jun 2009 22:18:42 +0000',20,90,0.222222222222,5,'Michael Jackson Autopsy Under Way  Michael Jackson Morgue Photo',135063,1,0,0,0,4,0,0,0,0.692293582164,0.166712998798,0.307706417836,0.0696216863555,0.0700688862744,0.931048304569,?,?,100.0,4.77463385513,2.43468801842,4.77463385513,2.43468801842,0.991993443948,0.065745816217,?,0.074966331279,?,0,0,0.0,0.0,Relevant
481,'http://tinyurl.com/nrlfnp','http://www.wishafriend.com/twitter/polls/114/',0,0,'2009-07-01 10:57:03','anonymous','#michaeljackson poll -->vote now!!!<---- what was your favorite #michaeljackson song http://tinyurl.com/nrlfnp',110,10000000000000000000000,'?','xxxxxxxx','?',25,45,0.555555555556,3,'?',?,0,0,0,0,?,0,9,9,0.574315391591,0.388805588968,0.425684608409,?,0.0888523316639,?,0.107433760648,?,0.38442682705,2.53103137752,12.0759821073,15.1885444986,3.18340010472,?,?,?,0.188561808316,0.273594227223,0,2,0.0,0.181818181818,Relevant
482,'http://bit.ly/aa56Z','http://www.priscus.info/2009/07/01/17-faces-of-michael-jackson/',1,1,'2009-07-01 12:09:11','anonymous','cool rt @priscusformer new blog post 17 faces of michael jackson http://bit.ly/aa56z #michaeljackson',100,25911,'http://web.archive.org/web/20090706192102/http://www.priscus.info/2009/07/01/17-faces-of-michael-jackson','2009-07-06 19:21:02','Wed 01 Jul 2009 04:06:32 +0000',19,63,0.301587301587,4,'?',?,0,0,0,0,6,0,3,3,0.805140879241,0.636642778434,0.194859120759,0.0764579399899,?,?,?,0.0893998174815,56.9315886531,32.0138847153,8.46947852065,18.226013158,4.82180867244,?,0.0,0.0,?,?,0,2,0.0,0.153846153846,Relevant
483,'http://is.gd/1jYOw','http://www.ramsheadtavern.com/blog/2009/06/30/remembering-michael-jackson-in-a-totally-bad-way/',3,1,'2009-07-01 13:19:12','anonymous','shaamon. rt @ramsheadgroup ugh hee hee! @ramsheadlive to  remember #michaeljackson in a totally bad way  http://is.gd/1jyow',123,3094,'http://web.archive.org/web/20090706141046/http://www.ramsheadtavern.com/blog/2009/06/30/remembering-michael-jackson-in-a-totally-bad-way/','2009-07-06 14:10:46','?',18,95,0.189473684211,5,'?',?,0,0,0,0,?,1,4,3,0.305848117277,0.0913135503558,0.694151882723,0.0707008592367,?,?,?,0.0905803046931,2.80757410573,55.5464658834,4.17549191898,5.0544603713,67.2393614982,?,0.0620173672946,0.0953462589246,?,?,0,0,0.0,0.0,Relevant
484,'http://bit.ly/A3md5','http://www.associatedcontent.com/article/1899976/michael_jackson_may_have_been_injecting_pg2.html',1,1,'2009-07-01 14:42:59','anonymous','#michaeljackson was he injecting diprivan? http://bit.ly/a3md5',62,84659,'http://web.archive.org/web/20090708141358/http://www.associatedcontent.com/article/1899976/michael_jackson_may_have_been_injecting_pg2.html%3F','2009-07-08 14:13:58','Wed 01 Jul 2009 06:42:59 +0000',19,97,0.19587628866,3,'Content missing - Yahoo! Voices - Yahoo! Voices - voices.yahoo.com',23697,0,0,0,0,3,0,0,0,0.537672220989,0.661722015227,0.462327779011,0.0,0.042704896753,0.0486216638326,?,?,11.3737793136,55.01059284,100.0,20.6756166884,11.3737793136,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
485,'http://bit.ly/jTvUB','http://www.guardian.co.uk/music/2009/jun/26/michael-jackson-death-in-la',10,1,'2009-06-26 20:29:04','anonymous','rt cathelliott germaine greer on #mj -  like orpheus  #michaeljackson was destroyed by his fans - http://bit.ly/jtvub #media #pr',128,12656,'http://wayback.archive-it.org/1553/20090721084418/http://www.guardian.co.uk/music/2009/jun/26/michael-jackson-death-in-la','2012-03-27 19:55:07','Fri 26 Jun 2009 11:24:13 +0000',19,71,0.267605633803,5,''Like Orpheus Michael Jackson was destroyed by his fans' | Music | The Guardian',138458,618,26,72,1,399,52,237,202,0.508852856168,0.765793373807,0.491147143832,0.0558156305651,0.0599329126857,0.44251672228,0.135166892026,0.141171156412,43.9330861089,7.05288392848,9.82016514498,3.09854956946,4.31430160918,0.732494730359,0.0639555637621,0.212656737667,0.0653720450461,0.23715863534,0,3,0.0,0.142857142857,Relevant
486,'http://bit.ly/UM6CL','http://www.youtube.com/watch%3Fv%3DP06fI4n1MH8%26feature%3Dchannel',0,0,'2009-07-01 16:22:08','anonymous','very touching thx 4 sharing! rt @sandyguerriere cry...the last video > http://bit.ly/um6cl #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','Thu 14 May 2009 13:31:38 +0000',19,66,0.287878787879,1,'',?,0,0,0,0,84,26,289,266,0.578404420539,0.320090636075,0.421595579461,?,?,?,?,?,100.0,42.5572410119,59.8139069541,42.5572410119,59.8139069541,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
487,'http://bit.ly/tE7YU','http://www.youtube.com/watch%3Fv%3D15SxqqwF63U',3,1,'2009-06-26 20:48:27','anonymous','rt @kinabalu #michaeljackson performs billie jean live at motown 25th in  83. amazing  #rip - http://bit.ly/te7yu',113,8594,'http://web.archive.org/web/20120504231141/http://www.youtube.com/watch%3Fv%3D15SxqqwF63U','2012-05-04 23:11:41','Thu 25 Jun 2009 14:16:43 +0000',19,46,0.413043478261,1,'',?,3982,0,0,2,69,22,193,170,0.625854749816,0.201310564178,0.374145250184,0.0315527371434,?,?,?,0.0732454914172,100.0,56.1988182291,61.3505162218,56.1988182291,61.3505162218,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
488,'http://bit.ly/5HUyX','http://cnnwire.blogs.cnn.com/2009/07/01/jackson-will-filed-court-officials-say/',6,1,'2009-07-01 16:31:54','anonymous','rt @cnnbrk michael jackson s will filed  court official says. http://bit.ly/5huyx #michaeljackson',97,49969,'http://web.archive.org/web/20090805062443/http://cnnwire.blogs.cnn.com/2009/07/01/jackson-will-filed-court-officials-say','2009-09-06 10:47:40','Wed 01 Jul 2009 08:28:53 +0000',19,79,0.240506329114,4,'?',?,0,0,0,0,701,6,34,33,0.709086066881,0.821892243278,0.290913933119,0.129459555601,?,?,?,0.1490711985,64.8020470476,47.0104629222,77.4140519417,30.4637423001,50.1658903607,?,0.307728727448,0.213200716356,?,?,0,4,0.0,0.307692307692,Relevant
489,'http://myloc.me/5RDL','http://myloc.me/mobile.php%3Fid%3D5RDL',0,0,'2009-06-26 21:22:40','anonymous','even 30 years later  i still want to dance like they do in #thriller #michaeljackson http://myloc.me/5rdl',105,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.540425229441,0.487041122418,0.459574770559,?,0.0,?,?,?,100.0,15.0649905157,100.0,15.0649905157,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
490,'http://blip.fm/~97ly8','/profile/JohnLW/blip/15471584/Steely%2BDan-Turn%2BThat%2BHeartbeat%2BOver%2BAgain',0,0,'2009-07-01 18:58:16','anonymous','oh michael  oh jesus  ive had this tune on my brain for days #michaeljackson #mistral #steelydan  http://blip.fm/~97ly8',122,10000000000000000000000,'?','xxxxxxxx','?',21,81,0.259259259259,4,'?',?,0,0,0,0,?,0,0,0,0.47039283638,0.386675605038,0.52960716362,?,?,?,?,?,100.0,74.6044101147,100.0,74.6044101147,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
491,'http://bit.ly/tEqRs','http://www.nowpublic.com/culture/michael-jacksons-neverland-pets-and-bubbles-where-are-they-now',6,1,'2009-07-01 19:48:58','anonymous','neverland pets where are they now? (omg bubbles gotta know what happened to bubbles lol!) #michaeljackson http://bit.ly/teqrs',125,7463,'http://web.archive.org/web/20100106215321/http://www.nowpublic.com/culture/michael-jacksons-neverland-pets-and-bubbles-where-are-they-now','2010-01-06 21:53:21','Wed 01 Jul 2009 11:45:28 +0000',19,95,0.2,2,'Michael Jackson's Neverland Pets and Bubbles: Where are they now? | NowPublic News Coverage',57724,1,0,0,0,1,0,1,1,0.2248512551,0.979778289933,0.7751487449,0.0578637562358,0.0557566882997,0.934549081411,0.0557566882997,0.0578637562358,99.9452996805,18.8596191734,6.8386099199,18.8699410915,6.84235270869,0.97896366174,0.111358850797,0.111358850797,0.113053907912,0.113053907912,0,0,0.0,0.0,Relevant
492,'http://bit.ly/5fwje','http://cnnwire.blogs.cnn.com/2009/07/01/family-says-no-michael-jackson-viewing-at-neverland/',6,1,'2009-07-01 20:22:55','anonymous','rt @cnnbrk family says no michael jackson viewing at neverland http://bit.ly/5fwje #michaeljackson',98,37760,'http://web.archive.org/web/20090704065215/http://cnnwire.blogs.cnn.com/2009/07/01/family-says-no-michael-jackson-viewing-at-neverland','2009-10-01 11:09:28','Wed 01 Jul 2009 12:21:06 +0000',19,92,0.20652173913,4,'?',?,17,0,0,0,1341,35,249,245,0.579121891846,0.510303728085,0.420878108154,0.118678165819,?,?,?,0.140326584527,65.3076044935,62.6214992605,74.5697686276,40.896601065,87.5791968991,?,0.186338998125,0.1821981315,?,?,0,2,0.0,0.166666666667,Relevant
493,'http://bit.ly/KN1Uo','http://www.cnn.com/2009/SHOWBIZ/Music/06/26/jackson.presley.blog/index.html',21,1,'2009-06-27 02:29:07','anonymous','shit is pretty crazy ... presley jackson knew his fate - http://bit.ly/kn1uo #cnn #michaeljackson #ripmj',104,4274,'http://web.archive.org/web/20091124034021/http://www.cnn.com/2009/SHOWBIZ/Music/06/26/jackson.presley.blog/index.html','2012-04-14 11:02:28','Fri 26 Jun 2009 13:47:21 +0000',19,75,0.253333333333,7,'Presley: Jackson knew his fate - CNN.com',83267,209,0,0,0,86,10,123,39,0.592762372509,0.368734483821,0.407237627491,0.0616727750273,0.0601552672921,0.855943223145,0.128334288871,0.133840193554,100.0,4.79018787678,9.33555166429,4.79018787678,9.33555166429,1.0,0.149906337799,0.25608999374,0.149906337799,0.25608999374,0,5,0.0,0.333333333333,Relevant
494,'http://tinyurl.com/oqsqyd','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DSherronLaurena-Jun-27%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252Fwww-MichaelJackson-TheKingofPop-ORG-Domain-Sale_W0QQitemZ190317357349QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-27 06:33:41','anonymous','jackson s body moved from coroner s office #michaeljackson #mj omg http://tinyurl.com/oqsqyd',92,10000000000000000000000,'?','xxxxxxxx','?',25,298,0.0838926174497,4,'?',?,0,0,0,0,?,0,0,0,0.557053182586,0.891526390011,0.442946817414,?,0.0172292196902,?,?,?,15.4522824508,76.4613172425,100.0,20.2092809908,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
495,'http://blip.fm/~ewxgi','http://blip.fm/%7Eewxgi',0,0,'2009-10-16 12:56:29','anonymous','thanks rt @bluespanther d influence  rock with you >>> 4 the mj lover @oocax  http://blip.fm/~ewxgi #blipfm #ff #michaeljackson',130,10000000000000000000000,'?','xxxxxxxx','?',21,23,0.913043478261,1,'?',?,0,0,0,0,?,0,0,0,0.640006920363,0.736983249426,0.359993079637,?,?,?,?,?,100.0,74.4883331368,100.0,74.4883331368,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
496,'http://tinyurl.com/plpuwh','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DCherlynKaycee-Jun-27%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252FINMEMORYOF-MICHAELJACKSON-COM-Michael-Jackson-domain_W0QQitemZ160344850186QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-27 07:35:25','anonymous','michael jackson is so broke he can t even afford to pay charon for a ride across the styx! #michaeljackson #mj l.. http://tinyurl.com/plpuwh',140,10000000000000000000000,'?','xxxxxxxx','?',25,302,0.0827814569536,4,'?',?,0,0,0,0,?,0,0,0,0.324900436451,0.984854354079,0.675099563549,?,0.0158680191732,?,?,?,15.4522824508,77.5430387543,100.0,19.9273625318,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
497,'http://ow.ly/fYk8','http://mashable.com/2009/06/26/michael-jackson-web-impact',33,1,'2009-06-27 08:58:42','anonymous','michael jackson s massive impact (on google  facebook  and yahoo) http://ow.ly/fyk8 #kf #mj #michaeljackson',107,598,'http://web.archive.org/web/20120302090840/http://mashable.com/2009/06/26/michael-jackson-web-impact/','2012-11-12 09:18:19','?',17,57,0.298245614035,4,'?',?,94,1,1,0,?,0,0,0,0.64813614846,0.464969105351,0.35186385154,0.0713024095907,0.0754046181087,0.345564308414,?,?,18.8178381306,2.08840966492,1.62920272332,11.0980318272,8.65775713455,0.480118562432,0.0996889572558,?,0.153593905515,?,0,0,0.0,0.0,Relevant
498,'http://bit.ly/3CIOae','http://thriller-michael-jackson.com/video-behind-the-scenes-michael-jackson%25e2%2580%2599s-%25e2%2580%2598this-is-it%25e2%2580%2599/',0,0,'2009-10-22 00:18:07','anonymous','new post - #michaeljackson #kingofpop #mj #jacko video behind the scenes michael jacksons this is it http://bit.ly/3cioae',124,10000000000000000000000,'?','xxxxxxxx','Wed 21 Oct 2009 16:18:07 +0000',20,133,0.15037593985,1,'?',?,0,0,0,0,5,0,0,0,0.670472303792,0.182839625055,0.329527696208,?,?,?,?,?,100.0,55.0349360592,100.0,55.0349360592,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
499,'http://301.to/5ya','http://www.301.to',52,1,'2009-08-12 22:23:58','anonymous','ppl who signed mj4 nobel prize pls rt&signpetition change of nobel peace prize rule- michael jackson #mj #michaeljackson - http://301.to/5ya',140,5237,'http://web.archive.org/web/20090517205641/http://301.to/%3F','2012-06-22 07:43:00','?',17,17,1.0,0,'?',?,0,0,0,0,?,10,268,267,0.673740669599,0.900081453985,0.326259330401,0.0,0.0302383097983,0.0429215186653,0.0269151946327,0.0167365481751,76.3095147188,80.7435518163,72.3003462349,94.50849387,94.7461748399,?,?,?,0.0,0.00786986941083,0,13,0.0,0.65,Relevant
500,'http://bit.ly/vQncL','http://www.etsy.com/view_listing.php%3Flisting_id%3D27044772',0,0,'2009-06-27 15:40:55','anonymous','michael jackson  off the wall  pendant only $ 6.50. http://bit.ly/vqncl #michaeljackson #mj',91,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 22:24:50 +0000',19,60,0.316666666667,1,'BUY 2 GET 1 FREE    Scrabble Tile Pendant  by designsbyappletree',73068,0,0,0,0,14,0,3,2,0.543141439011,0.38491508785,0.456858560989,?,0.0191741247212,?,0.0182818106032,?,100.0,83.1917008672,56.3845264187,83.1917008672,56.3845264187,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
501,'http://bit.ly/RHPO','http://www.thrilltheworld.com/',152,1,'2009-06-27 17:36:56','anonymous','rt @whitmanwriting predicts this yrs thrill the world http://bit.ly/rhpo thriller halloween dance converts in memorial. #mj #michaeljackson',139,129,'http://web.archive.org/web/20091203173905/http://www.thrilltheworld.com/','2012-10-17 13:35:10','Tue 09 Dec 2008 10:06:23 +0000',18,30,0.6,0,'?',?,3168,1270,1711,1826,354,26,344,334,0.718772698107,0.409177573284,0.281227301893,0.0967197784338,0.0827039616974,0.389986626417,0.126879804731,0.155563707881,87.0924352163,98.6636551296,17.2411579057,85.9285799258,19.7963897356,0.0401286176953,0.113500870768,0.138580088855,0.0808452083454,0.0692820323028,0,2,0.0,0.117647058824,Relevant
502,'http://vagalu.me/BRg3dt','http://www.vagalume.com.br/michael-jackson/man-in-the-mirror-traducao.html',12,1,'2009-10-17 01:25:50','anonymous',' #escutando #michaeljackson man in the mirror (traduo) http://vagalu.me/brg3dt no @sitevagalume',98,9895,'http://web.archive.org/web/20110817041045/http://www.vagalume.com.br/michael-jackson/man-in-the-mirror-traducao.html','2012-04-13 19:05:15','?',23,74,0.310810810811,2,'?',?,827,344,195,0,?,0,10,12,0.425613811178,0.624140312612,0.574386188822,0.0655069720112,0.0564883628667,0.673937854781,0.119094001061,0.107417231106,13.9934374825,86.1515770202,14.6469866686,12.0555670705,95.5379956246,0.85430538512,0.0382779501175,0.172958173888,0.0415227399269,0.169751151349,0,2,0.0,0.181818181818,Relevant
503,'http://bit.ly/gqq7Y','http://www.1mobileman.com/Amazon/shop.php',25,1,'2009-06-27 22:08:11','anonymous','just bought #mj #michaeljackson s michael jackson 25th anniversary of thrillerfrom amazon http://bit.ly/gqq7y king michael rip!',128,1663,'http://web.archive.org/web/20100308223554/http://www.1mobileman.com/Amazon/shop.php','2010-03-08 22:35:54','Sat 27 Jun 2009 13:47:54 +0000',19,41,0.463414634146,2,'?',?,0,0,0,0,64,0,43,43,0.619558185103,0.733574008318,0.380441814897,0.0656936806657,?,?,?,0.084289331739,55.7346186523,59.9501274058,3.14641938372,92.9683072649,1.75364484472,?,0.0,0.0,?,?,0,2,0.0,0.125,Relevant
504,'http://bit.ly/psExX','http://cnnwire.blogs.cnn.com/2009/07/02/organizers-11000-free-tickets-available-for-jackson-service/',5,1,'2009-07-03 01:39:37','anonymous','rt @cnnbrk organizers 11 000 free tickets available for jackson service http://bit.ly/psexx #michaeljackson',107,1273,'http://web.archive.org/web/20090705020050/http://cnnwire.blogs.cnn.com/2009/07/02/organizers-11000-free-tickets-available-for-jackson-service/','2009-08-14 03:47:24','Thu 02 Jul 2009 17:28:28 +0000',19,100,0.19,4,'?',?,29,0,0,0,11644,34,253,250,0.746767178449,0.587540515998,0.253232821551,0.12632278816,?,?,?,0.130987731211,68.4348618361,73.0916877072,63.3261787637,93.6287886939,43.337182943,?,0.25515518154,0.176385162822,?,?,0,3,0.0,0.230769230769,Relevant
505,'http://bit.ly/vNCHI','http://www.youtube.com/watch%3Fv%3DOK25cfzdTTg%26eurl%3Dhttp%253A%252F%252Fwww%252Eshoppingblog%252Ecom%252Fcgi%252Dbin%252Fsblog%252Epl%253Fsblog%253D627097%26feature%3Dplayer_embedded',0,0,'2009-06-28 01:28:42','anonymous','rt @vesperteque notorious dancing inmates do #mj tribute this morning. http://bit.ly/vnchi #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','Sat 27 Jun 2009 14:20:02 +0000',19,185,0.102702702703,1,'Dancing Inmate's Michael Jackson  tribute',?,21878,1523,1548,83,25,267,2515,500,0.669012932513,0.733562654223,0.330987067487,?,0.0452439767442,?,0.133675028017,?,16.6548579215,62.2924059571,6.82282319101,26.7365783447,40.9659645441,?,?,?,0.0844819075554,0.121257933669,0,4,0.0,0.333333333333,Relevant
506,'http://twitpic.com/8nig2','http://twitpic.com/8nig2',0,0,'2009-06-28 05:06:52','anonymous','kampai bitches! #drunk #drunktweet #beer #michaeljackson #mj (for shits & giggles) http://twitpic.com/8nig2',107,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.41260088566,0.267678519817,0.58739911434,?,0.137468679325,?,?,?,36.0283908515,89.7338061883,100.0,40.1502982899,36.0283908515,?,?,?,0.0700140042014,?,0,0,0.0,0.0,Relevant
507,'http://r.ieves.com/b/8.aspx','http://r.ieves.com/b/8.aspx',0,0,'2009-07-03 20:20:05','anonymous','5b #michaeljackson mj s rip mj #mj thriller pop mtv - thriller was the best ablum of all time ... - http://r.ieves.com/b/8.aspx',127,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,84,81,0.637123281698,0.0536671441154,0.362876718302,?,?,?,?,?,100.0,83.8500536413,86.1998372866,83.8500536413,86.1998372866,?,?,?,?,?,0,2,0.0,0.0909090909091,Relevant
508,'http://bit.ly/11hl4c','http://showhype.com/story/first_crazy_claim_in_jackson_case/%3Futm_campaign%3Dtwitter-site-feed%26utm_medium%3Dtwitter-share%26utm_source%3Dshowhype',0,0,'2009-07-01 22:23:02','anonymous','first crazy claim in jackson case #celebrities #michaeljackson #tmz http://bit.ly/11hl4c',88,10000000000000000000000,'?','xxxxxxxx','Wed 01 Jul 2009 14:23:00 +0000',20,148,0.135135135135,3,'Thank You',1160,0,0,0,0,3,0,0,0,0.605432732496,0.527457725161,0.394567267504,?,0.035289233662,?,?,?,74.4440707835,95.8965800677,100.0,77.6295366644,74.4440707835,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
509,'http://bit.ly/xMGGl','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/14fzD2G0el0/la-et-dr-michael-jackson-july1-link%2C0%2C3426720.storylink',0,0,'2009-07-01 22:25:32','anonymous','rt @latimesmj will jackson s final tour start at neverland ranch? http://bit.ly/xmggl #michaeljackson',101,10000000000000000000000,'?','xxxxxxxx','Wed 01 Jul 2009 14:19:49 +0000',19,133,0.142857142857,7,'?',?,0,0,0,0,2,0,0,0,0.621285008085,0.439707064309,0.378714991915,?,?,?,?,?,100.0,53.2115241669,100.0,53.2115241669,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
510,'http://ad.vu/h9ga','http://adjix.com.s3.amazonaws.com/h9ga',0,0,'2009-07-01 23:57:43','anonymous','and now the real freaks start to surface...i m surprised it took this long. http://ad.vu/h9ga #michaeljackson',109,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,299,0,0,2,?,0,0,0,0.348925503355,0.328237076478,0.651074496645,?,0.109690863619,?,?,?,100.0,11.8326922331,100.0,11.8326922331,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
511,'http://bit.ly/mdJIt','http://e-shirt.com/products.php%3Fpg%3D0%26s%3D0%26sortby%3D5%26stext%3DMichael%2BJackson%26scat%3D0%26nd%3D12',0,0,'2009-07-02 01:00:22','anonymous','view over 16 michael jackson t-shirts at e-shirt.com. http://bit.ly/mdjit #tshirts #t-shirts #michaeljackson #e-shirt',117,10000000000000000000000,'?','xxxxxxxx','Tue 30 Jun 2009 04:00:20 +0000',19,110,0.172727272727,1,'?',?,0,0,0,0,20,0,0,0,0.625915363511,0.729973265023,0.374084636489,?,?,?,?,?,100.0,96.5707844571,100.0,96.5707844571,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
512,'http://ow.ly/fZzm','http://www.examiner.com/x-10201-Oprah-Examiner%7Ey2009m6d27-A-look-back-at-Michael-Jacksons-1993-interview-with-Oprah-Winfrey',0,0,'2009-06-29 03:45:56','anonymous','rt @oprahexaminer read excerpts from oprah s 1993 exclusive michael jackson interview. examiner.com http://ow.ly/fzzm #michaeljackson #mj',137,10000000000000000000000,'?','xxxxxxxx','?',17,125,0.136,1,'?',?,0,0,0,0,?,0,12,10,0.65089898655,0.85086423783,0.34910101345,?,0.0690745494042,?,0.0937176531168,?,52.398070976,89.3540566826,52.8045969231,58.6409536638,99.2301315211,?,?,?,0.0925489626765,0.127614106121,0,4,0.0,0.25,Relevant
513,'http://bit.ly/Sb6hk','http://cnnwire.blogs.cnn.com/2009/07/01/source-feds-join-michael-jackson-death-investigation/',6,1,'2009-07-02 01:14:36','anonymous','the feds?!? rt @cnnbrk source feds join michael jackson death investigation http://bit.ly/sb6hk #michaeljackson',111,33228,'http://web.archive.org/web/20090705102824/http://cnnwire.blogs.cnn.com/2009/07/01/source-feds-join-michael-jackson-death-investigation','2009-11-11 23:04:20','Wed 01 Jul 2009 17:07:11 +0000',19,93,0.204301075269,4,'?',?,0,0,0,0,3089,19,131,129,0.697136772983,0.923107613848,0.302863227017,0.141531971316,?,?,?,0.138485560005,8.61785721123,9.90797113124,14.8076998743,86.9790302886,58.1984864926,?,0.207019667803,0.151744244667,?,?,0,4,0.0,0.307692307692,Relevant
514,'http://twitpic.com/906a1','http://twitpic.com/906a1',1,1,'2009-07-02 01:58:56','anonymous','michael jackson coffin photo leaked http://twitpic.com/906a1 #michaeljackson half a minute ago from web',103,82509,'http://web.archive.org/web/20090705005405/http://twitpic.com/906a1','2009-07-05 00:54:05','?',24,24,1.0,1,'?',?,5,0,0,0,?,6,75,73,0.600704003158,0.713638053828,0.399295996842,0.100843896818,0.0936281675899,0.338759456404,0.19462473604,0.152467900709,15.6917319194,17.845119425,15.995384708,87.9329050465,98.1016224733,0.277510246388,0.204124145232,0.217365624671,0.204124145232,0.366294315753,0,2,0.0,0.153846153846,Relevant
515,'http://tinyurl.com/lxmubq','http://www.tonic.com/article/yes-theyre-gone-and-youre-a-grown-up-coping-with-celebrity-obsession-and-aging/',1,1,'2009-07-02 02:33:21','anonymous','pls rt coping w/ celebrity death yes they re gone and you re a grown up! http://tinyurl.com/lxmubq #michaeljackson #farrahfawcett',129,66767,'http://web.archive.org/web/20090705210608/http://www.tonic.com/article/yes-theyre-gone-and-youre-a-grown-up-coping-with-celebrity-obsession-and-aging','2009-07-05 21:06:08','?',25,108,0.231481481481,2,'?',?,0,0,0,0,?,2,2,2,0.743672728619,0.414637912015,0.256327271381,0.0506188007629,0.0,0.108550005119,0.0480015360737,0.0628162797819,2.39826808524,99.7990410835,6.96453564279,2.39344855168,34.4354341516,?,0.0366310196437,0.064939857014,?,?,0,0,0.0,0.0,Relevant
516,'http://tinyurl.com/mzmkza','http://www.greenvilleonline.com/apps/pbcs.dll/section%3Fcategory%3DPluckPersona%26U%3D0e802e41154145478f952bd25ef87282%26plckController%3DPersonaBlog%26plckScript%3DpersonaScript%26plckElementId%3DpersonaDest%26plckPersonaPage%3DBlogViewPost%26plckPostId%3DBlog%253a0e802e41154145478f952bd25ef87282Post%253ada67cc0e-862c-4967-8118-deb114a3f25f%26sid%3Dsitelife.greenvilleonline.com',0,0,'2009-07-02 03:01:33','anonymous','he most go http://tinyurl.com/mzmkza http://sanfordmustgo.com/ #sctweets #tcot #michaeljackson #americasgottalent #moonfruit #sanford',133,10000000000000000000000,'?','xxxxxxxx','?',25,381,0.0656167979003,3,'?',?,0,0,0,0,?,0,0,0,0.630372550929,0.651891764149,0.369627449071,?,0.0,?,?,?,100.0,54.8495844744,100.0,54.8495844744,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
517,'http://r.ieves.com/b/5.aspx','http://r.ieves.com/b/5.aspx',0,0,'2009-07-05 18:24:01','anonymous','12 #michaeljackson mj s rip mj #mj thriller pop mtv - all about joseph (joe) jackson - http://r.ieves.com/b/5.aspx',114,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,88,84,0.408117494174,0.885802335027,0.591882505826,?,?,?,?,?,100.0,96.343911371,85.1042086501,96.343911371,85.1042086501,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
518,'http://tr.im/qdTD','http://tr.im/404',0,0,'2009-06-29 22:03:36','anonymous','from time magazine  @johncmayer  s tribute to #michaeljackson http://tr.im/qdtd #mj',83,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.611487652621,0.733597570188,0.388512347379,?,0.0644008186112,?,0.0556168954832,?,36.2252510304,68.4556415479,51.7024553766,52.9178460844,70.0648562366,?,?,?,0.110096376513,0.0364965934301,0,0,0.0,0.0,Relevant
519,'http://r.ieves.com/b/7.aspx','http://r.ieves.com/b/7.aspx',0,0,'2009-07-05 20:05:27','anonymous','d1 #michaeljackson mj s rip mj #mj thriller pop mtv - wasn t beat it a great song? - http://r.ieves.com/b/7.aspx',112,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,78,78,0.537392141453,0.117761437983,0.462607858547,?,?,?,?,?,100.0,96.7494609088,29.9987348069,96.7494609088,29.9987348069,?,?,?,?,?,0,2,0.0,0.1,Relevant
520,'http://bit.ly/eE9dq','http://www.doublex.com/section/news-politics/did-michael-jackson-die-eating-disorder',34,1,'2009-07-02 08:04:39','anonymous','so michael jackson died from anorexia? the case looks strong for this theory. http://bit.ly/ee9dq #michaeljackson',113,375,'http://web.archive.org/web/20101114081054/http://www.doublex.com/section/news-politics/did-michael-jackson-die-eating-disorder','2012-04-24 17:46:35','Thu 02 Jul 2009 00:01:37 +0000',19,84,0.22619047619,3,'?',?,42,0,0,0,30,3,22,21,0.612161790075,0.55712060455,0.387838209925,0.0866719056602,0.0718186713094,0.60692718317,0.0869608990268,0.102361035019,1.62635213773,3.13082945538,1.99032373777,51.9463663196,81.7129448274,?,0.0791531931427,0.11677664709,?,?,0,2,0.0,0.133333333333,Relevant
521,'http://bit.ly/Vdwdr','http://www.cnn.com/video/%23/video/showbiz/2009/07/02/vo.aeg.jackson.rehearsal.cnn',116,1,'2009-07-02 19:55:35','anonymous','rt @cnnbrk video of michael jackson s rehearsal now posted on cnn.com http://bit.ly/vdwdr #michaeljackson',105,3974,'http://webarchive.loc.gov/lcwa0001/20010911184921/http://www2.cnn.com/video/','2012-12-21 00:00:00','Thu 02 Jul 2009 11:35:36 +0000',19,82,0.231707317073,8,'Video - Breaking News Videos from CNN.com',92055,8149,0,25,43,30859,104,725,500,0.565293026124,0.771660602855,0.434706973876,0.0494602561048,0.0344860392561,0.159652428029,0.0946048020026,0.0579847492762,42.9241851184,22.4162039195,30.6609979127,52.2227826985,71.4305882058,0.0514599821061,0.190885428893,0.0585874925148,0.0622120847825,0.0829218602868,0,3,0.0,0.214285714286,Relevant
522,'http://r.ieves.com/b/2.aspx','http://r.ieves.com/b/2.aspx',0,0,'2009-07-06 03:47:26','anonymous','3a #michaeljackson mj s rip mj #mj thriller pop mtv - how creepy was mj? ... - http://r.ieves.com/b/2.aspx',106,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,80,77,0.247745906579,0.0872953074251,0.752254093421,?,?,?,?,?,100.0,99.5910620567,80.0475882988,99.5910620567,80.0475882988,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
523,'http://bit.ly/1voPG','http://zoo.newsrag.com/article/michael_jackson.s_doctor_waited_30_minutes_before_calling_911',0,0,'2009-06-30 23:36:15','anonymous','#michaeljackson #doctor waited 30 minutes to call 911 http://bit.ly/1vopg #news #celebrity #entertainment #mj s #circus #wtf',124,10000000000000000000000,'?','xxxxxxxx','Tue 30 Jun 2009 15:35:43 +0000',19,92,0.20652173913,2,'?',?,0,0,0,0,6,0,0,0,0.484883483748,0.361227112631,0.515116516252,?,0.0747957592007,?,?,?,0.798026965524,27.7173406618,100.0,2.87916137143,0.798026965524,?,?,?,0.100790526136,?,0,0,0.0,0.0,Relevant
524,'http://tinyurl.com/yl5jlp8','http://www.ustream.tv/channel/michael-jackson-s-this-is-it-red-carpet-premiere%23utm_campaign%3Dtwitter.com%26utm_source%3D1682234%26utm_medium%3Dsocial',0,0,'2009-10-27 20:18:15','anonymous','#thisisit s trailer gives me chills and makes me sing and dance like a wannabe #michaeljackson! check it out http://tinyurl.com/yl5jlp8 (!)',139,10000000000000000000000,'?','xxxxxxxx','?',26,152,0.171052631579,2,'?',?,446,328,249,1527,?,1,19,19,0.571356184916,0.334836731166,0.428643815084,?,0.0339118383153,?,0.106735768346,?,100.0,12.7835779689,6.44123659291,12.7835779689,6.44123659291,?,?,?,?,?,0,4,0.0,0.190476190476,Relevant
525,'http://bit.ly/7hOOx','http://www.youtube.com/watch%3Fv%3Db_GB6Ux48KE',0,0,'2009-07-02 04:47:07','anonymous','rt summerfest 2009 - a tribute to the king of pop! http://bit.ly/7hoox #michaeljackson #moonfruit #mtv #mj s #music #folk #rock #pop',132,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 18:19:36 +0000',19,46,0.413043478261,1,'?',?,105,78,40,1,252,5,59,59,0.788240393711,0.441909697171,0.211759606289,?,0.0394186387233,?,0.104266573832,?,16.4839617076,12.0446837681,9.02389614809,73.0691079107,54.7434913291,?,?,?,0.0393444737682,0.120829863047,0,2,0.0,0.0952380952381,Relevant
526,'http://bit.ly/m2pFX','http://cnnwire.blogs.cnn.com/2009/07/02/lawyer-to-discuss-custody-of-michael-jacksons-children/',6,1,'2009-07-02 21:32:13','anonymous','rt @cnnbrk ex-wife s lawyer to discuss custody of michael jacksons children - http://bit.ly/m2pfx -#michaeljackson //this is getting good!',139,40179,'http://web.archive.org/web/20090906084152/http://cnnwire.blogs.cnn.com/2009/07/02/lawyer-to-discuss-custody-of-michael-jacksons-children','2009-09-06 08:41:52','Thu 02 Jul 2009 13:29:49 +0000',19,95,0.2,4,'?',?,0,0,0,0,10856,10,65,64,0.771632736374,0.564413861885,0.228367263626,0.128316225644,?,?,?,0.12072459045,58.2099662792,59.946846729,93.2521595173,34.8950392664,62.4221107378,?,0.228217732294,0.180361083613,?,?,0,2,0.0,0.105263157895,Relevant
527,'http://r.ieves.com/b/1.aspx','http://r.ieves.com/b/1.aspx',0,0,'2009-07-07 01:35:23','anonymous','ed #michaeljackson mj s rip mj #mj thriller pop mtv - how cool was mj? ... - http://r.ieves.com/b/1.aspx',104,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,2,'?',?,0,0,0,0,?,0,98,94,0.46854443947,0.283668512474,0.53145556053,?,?,?,?,?,100.0,77.6973642201,79.9986648966,77.6973642201,79.9986648966,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
528,'http://bit.ly/jUMLX','http://www.insidebayarea.com/search/ci_12726819%3FIADID%3DSearch-www.insidebayarea.com-www.insidebayarea.com',0,0,'2009-07-02 21:46:47','anonymous','rt @amcreynolds leave #michaeljackson some shred of dignity in death   writes columnist @tammerlin of #oakland tribune http://bit.ly/jumlx',138,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 13:42:36 +0000',19,108,0.175925925926,2,'Drummond: Let Michael Jackson rest in peace - Inside Bay Area',76381,0,0,0,0,15,0,6,5,0.580507177117,0.645437549025,0.419492822883,?,0.0676417225936,?,0.0605005959338,?,7.88207421201,12.2996432913,48.2134906665,64.0837626369,16.3482753541,?,?,?,0.0766424174356,0.0685510621384,0,0,0.0,0.0,Relevant
529,'http://bit.ly/F6ebd','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.sfgate.com/cgi-bin/article.cgi%3Ff%3D/n/a/2009/07/02/state/n140117D69.DTL%26usg%3DAFQjCNGVzXJYeMLM5fHSZbpAr3I_MvU2Ag',0,0,'2009-07-02 22:22:09','anonymous','rt @mjvideos #michaeljackson cfl fines player for td tribute to michael jackson - san francisco chronicle glo.. http://bit.ly/f6ebd',131,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 13:13:45 +0000',19,185,0.102702702703,11,'?',?,0,0,0,0,13,0,0,0,0.711704452452,0.830335109961,0.288295547548,?,?,?,?,?,100.0,61.6056866172,100.0,61.6056866172,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
530,'http://bit.ly/5Mtpp','http://music-mix.ew.com/2009/07/michael-jackson-final-video.html%3Fxid%3Drss-feed-todayslatest-Michael%2BJackson%2527s%2Bfinal%2Brehearsal',3,1,'2009-07-02 22:26:30','anonymous','watch a video of mj s last performance... http://bit.ly/5mtpp a real shame and he will be missed! #michaeljackson one of the greatest...',136,5358,'http://web.archive.org/web/20110319235548/http://music-mix.ew.com/2009/07/michael-jackson-final-video.html%3Fxid%3Drss-feed-todayslatest-Michael%2BJackson%2527s%2Bfinal%2Brehearsal','2011-03-19 23:55:48','Thu 02 Jul 2009 14:23:58 +0000',19,138,0.13768115942,3,'Michael Jackson's final rehearsals: Watch one of his last dances here | The Music Mix | EW.com',87859,0,0,0,0,72,5,57,33,0.61284881976,0.185088585811,0.38715118024,0.0186355175492,0.0495478739876,0.552606959922,0.0458409442782,0.0420256668699,100.0,37.3775042508,12.2031211394,37.3775042508,12.2031211394,?,?,?,?,?,0,2,0.0,0.0909090909091,Relevant
531,'http://tinyurl.com/yk3ynow','http://m.sharemobile.ro/file/405234/file.php%3Fid%3D405234',0,0,'2009-10-13 00:26:22','anonymous','rt @swagattt download michael jackson s new song  this is it  >>> http://tinyurl.com/yk3ynow #music #michaeljackson #thisisit #mp3',130,10000000000000000000000,'?','xxxxxxxx','?',26,58,0.448275862069,3,'?',?,0,0,0,0,?,0,0,0,0.744009457337,0.477072491486,0.255990542663,?,0.0434828276739,?,?,?,100.0,55.0676053753,100.0,55.0676053753,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
532,'http://r.ieves.com','http://r.ieves.com',1,1,'2009-07-07 04:56:42','anonymous','rst194  c4 #michaeljackson mj s rip mj #mj thriller pop mtv - all about the jackson family - http://r.ieves.com.. http://bit.ly/td6qn',133,71512,'http://web.archive.org/web/20090705090450/http://www.r.ieves.com/','2009-07-05 09:04:50','?',18,18,1.0,0,'?',?,0,0,0,0,?,0,50,50,0.557933713374,0.427055728457,0.442066286626,0.0,?,?,?,0.0,100.0,99.465766772,30.3949403583,99.465766772,30.3949403583,?,?,?,?,?,0,2,0.0,0.0952380952381,Relevant
533,'http://tr.im/qGCn','http://tr.im/404',0,0,'2009-07-02 23:09:09','anonymous','if you haven t already seen it  we have the footage of michael jackson s last tour rehearsal on june 23. http://tr.im/qgcn #michaeljackson',138,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.578197404216,0.32600356765,0.421802595784,?,0.057993350477,?,0.0548635844623,?,37.3971260537,68.4472816224,51.7024553766,54.6363933925,72.3314314209,?,?,?,0.102062072616,0.0370624658331,0,0,0.0,0.0,Relevant
534,'http://tr.im/qEqx','http://tr.im/404',0,0,'2009-07-02 18:58:55','anonymous','darwinism in action...rt @ihatethemedia at least 12 insane #michaeljackson fans have committed suicide already http://tr.im/qeqx #mj #tcot',138,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.319197621704,0.293228967183,0.680802378296,?,0.0878410461158,?,0.0557454896329,?,11.8111885305,2.78878977804,51.7024553766,23.6114237856,22.8445408335,?,?,?,0.088561488554,0.0359558732648,0,0,0.0,0.0,Relevant
535,'http://tr.im/qHah','http://tr.im/404',0,0,'2009-07-03 00:44:35','anonymous','michael jackson was working on two music albums - pop & classical - http://tr.im/qhah - #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.648412375805,0.82765563429,0.351587624195,?,0.074966331279,?,0.0553623545798,?,37.3971260537,80.4610795589,51.7024553766,46.4785288225,72.3314314209,?,?,?,0.0980580675691,0.0370624658331,0,0,0.0,0.0,Relevant
536,'http://tr.im/qHbB','http://tr.im/404',0,0,'2009-07-03 00:54:29','anonymous','rt @_music_news_ michael jackson funeral date set at staples center  10am on tuesday - http://tr.im/qhbb - #michaeljackson',122,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.547680315177,0.81257653171,0.452319684823,?,0.081758742521,?,0.0553623545798,?,36.2252510304,28.8432723272,51.7024553766,79.6220081484,70.0648562366,?,?,?,0.0844400661841,0.0364965934301,0,0,0.0,0.0,Relevant
537,'http://bit.ly/MJvideo','http://www.latimes.com/videobeta/watch/%3Fslug%3Dktla-tivid-livestream-a%26src%3Dlive',0,0,'2009-07-07 14:44:01','anonymous','rt @latimesmj live @ktla video stream http://bit.ly/mjvideo | broadcasting live 2 day s scheduled 10am pt #michaeljackson memorial svc. #mj',139,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 06:32:09 +0000',21,85,0.247058823529,3,'?',1761698,0,0,0,0,819,6,24,24,0.493120048117,0.479678284241,0.506879951883,?,0.0273058607397,?,0.0395617103712,?,19.6149249908,73.8028776308,58.5685026097,26.5774528318,33.4905693621,?,?,?,0.0,0.0,0,2,0.0,0.1,Relevant
538,'http://bit.ly/74VbgH','http://thriller-michael-jackson.com/the-essential-michael-jackson/',0,0,'2009-12-08 11:58:51','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko the essential michael jackson http://bit.ly/74vbgh',102,10000000000000000000000,'?','xxxxxxxx','Tue 08 Dec 2009 01:58:50 +0000',20,66,0.30303030303,1,'?',?,0,0,0,0,11,0,0,0,0.683731760994,0.398965200961,0.316268239006,?,?,?,?,?,100.0,83.0805940986,100.0,83.0805940986,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
539,'http://bit.ly/12MRKi','http://huggingharoldreynolds.blogspot.com/2009/07/king-of-pop-and-sports-figures-he.html',1,1,'2009-07-07 15:24:35','anonymous','rt @hhreynolds the king of pop and the sports figures he inspired http://bit.ly/12mrki #mj #michaeljackson #sblog',113,31125,'http://web.archive.org/web/20090710000320/http://huggingharoldreynolds.blogspot.com/2009/07/king-of-pop-and-sports-figures-he.html','2009-07-10 00:03:20','Tue 07 Jul 2009 07:14:37 +0000',20,88,0.227272727273,3,'?',?,2,0,0,0,123,3,22,22,0.707594599777,0.755435875309,0.292405400223,0.0,0.0455199044528,0.0366470047153,0.0540810686843,0.0,99.9983510725,30.7839127335,4.7612730238,30.7844203463,4.76135153504,0.958710427116,0.102657886624,0.156812512047,0.172516389836,0.193250301455,0,2,0.0,0.125,Relevant
540,'http://tinyurl.com/guestlisted','http://www.bostonherald.com/blogs/entertainment/guestlisted/',183,1,'2009-07-07 15:37:21','anonymous','rt @jedgottlieb let me be your michael jackson conduit for the day http://tinyurl.com/guestlisted #bh_edge #mj s #michaeljackson',128,15,'http://web.archive.org/web/20120106153736/http://www.bostonherald.com/blogs/entertainment/guestlisted/','2012-12-24 04:58:37','?',30,60,0.5,3,'?',?,0,0,0,0,?,6,460,460,0.472329243853,0.693097278223,0.527670756147,0.0,0.0405420212842,0.0603881084877,0.153257590229,0.032890911133,75.9325986315,3.07462222044,6.66905258406,2.33464055008,5.06398493118,0.210853356137,0.0394208263993,0.216363754571,0.0403485021779,0.178262548936,0,45,0.0,2.64705882353,Relevant
541,'http://blip.fm/~8wriw','/profile/JKoBnZ/blip/14965592/michael%2Bjackson%2Bthe%2Bgirl%2Bis%2Bmine',0,0,'2009-06-26 08:38:40','anonymous','@justinrubio  #michaeljackson - the girl is mine   http://blip.fm/~8wriw',73,10000000000000000000000,'?','xxxxxxxx','?',21,72,0.291666666667,4,'?',?,0,0,0,0,?,0,0,0,0.533232232868,0.905134273717,0.466767767132,?,?,?,?,?,100.0,62.10133167,100.0,62.10133167,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
542,'http://tinyurl.com/6fnqsh','http://www.cbc.ca/video/popup_nlp.html%3Fhttp://www.cbc.ca/livemedia/special/cbcvideo-special-b.asx',1,1,'2009-07-07 16:20:57','anonymous','live video service for michael jackson http://tinyurl.com/6fnqsh live chat http://tinyurl.com/navbul #mj #michaeljackson',120,21723,'http://webcitation.org/query%3Fid%3D1251512577109185','2009-08-28 22:23:00','?',25,99,0.252525252525,5,'?',?,0,0,0,0,?,13,45,45,0.571013053093,0.672135756376,0.428986946907,0.0,0.0410535413628,0.094809092628,0.074797932622,0.0208333333333,100.0,65.2331783061,7.37078633743,65.2331783061,7.37078633743,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
543,'http://bit.ly/14dXir','http://www.staplescenter.com/memorial.php',23,1,'2009-07-03 21:06:15','anonymous','for anyone who feels called to attend #mj s memorial apply here for the #michaeljackson memorial freeticket lottery http://bit.ly/14dxir',136,3992,'http://web.archive.org/web/20100110221247/http://www.staplescenter.com/memorial.php','2012-04-03 08:56:20','Fri 03 Jul 2009 13:01:07 +0000',20,41,0.487804878049,1,'?',?,1111,0,2,0,16,68,457,444,0.539947939258,0.637076381632,0.460052060742,0.0747957592007,?,?,?,0.0813367744036,100.0,63.5696118919,55.1474363775,63.5696118919,55.1474363775,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
544,'http://a2a.me/TAK','http://musiczeitgeist.com/special-report-the-death-of-a-king-of-pop-one-week-later/',4,1,'2009-07-03 02:43:45','anonymous','special report the death of a king  one week later http://a2a.me/tak (+ original pics from hwood mj circus) #michaeljackson',124,41077,'http://web.archive.org/web/20100312140822/http://musiczeitgeist.com/special-report-the-death-of-a-king-of-pop-one-week-later','2010-03-22 19:05:55','?',17,83,0.204819277108,1,'?',?,3,0,0,0,?,0,8,8,0.574596884284,0.697993132365,0.425403115716,0.0536248920172,0.0543670201489,0.705074215447,0.0743254334789,0.0737931746155,99.9999997313,67.1391556789,26.1214460032,67.1391554985,26.1214460733,0.983561143452,0.0640077336465,0.0769783488986,0.065004577014,0.0781771939783,0,0,0.0,0.0,Relevant
545,'http://bit.ly/13VoGb','http://www.heraldsun.com.au/nocookies',270,1,'2009-07-03 03:03:10','anonymous','#michaeljackson michael jackson funeral to be held on wednesday  family confirm - melbourne heral.. http://bit.ly/13vogb',120,399,'http://web.archive.org/web/20120714030949/http://www.heraldsun.com.au/nocookies','2012-11-20 13:48:11','Thu 02 Jul 2009 19:03:09 +0000',20,37,0.540540540541,1,'?',?,51,1,0,0,8,770,666056,500,0.582350362577,0.879287268317,0.417649637423,0.0315440148938,0.032080516201,0.920872935571,0.0986762413263,0.0989533544874,3.50624415508,1.99027511069,2.99706683423,56.7637341459,85.4779844662,0.864248939547,0.0,0.0548183620454,0.0,0.0535564874392,0,10,0.0,0.625,Relevant
546,'http://tinyurl.com/knqvh9','http://messageboards.aol.com/aol/en_us/articles.php%3FboardId%3D537818%26articleId%3D150820%26func%3D6%26channel%3DNews%26filterRead%3Dfalse%26filterHidden%3Dtrue%26filterUnhidden%3Dfalse',0,0,'2009-07-03 04:06:15','anonymous','interesting. linda stasi shed no tears for this twisted sicko http://tinyurl.com/knqvh9 #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','?',25,187,0.133689839572,3,'?',?,0,0,0,0,?,0,0,0,0.558963064927,0.0167013034347,0.441036935073,?,0.0193320198746,?,?,?,74.9479694644,71.8261185445,100.0,95.8346424297,74.9479694644,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
547,'http://www.petitiononline.com/MJ4ever/petition.html','http://www.petitiononline.com/MJ4ever/petition.html',3,1,'2009-07-07 17:56:04','anonymous','hey  sign this petition! http://www.petitiononline.com/mj4ever/petition.html #mj  #michaeljackson',97,50398,'http://web.archive.org/web/20100213075602/http://www.petitiononline.com/MJ4ever/petition.html','2011-11-06 10:07:45','?',51,51,1.0,2,'?',?,71,7,10,0,?,0,79,78,0.52146614849,0.424955962125,0.47853385151,0.1490711985,0.13701805122,0.303880601761,0.104067344204,0.12655052162,3.68881942417,5.84717723596,89.3108004819,63.0871833589,4.13031727883,0.0,0.174077655956,0.170630232296,0.0,0.0495073771488,0,2,0.0,0.222222222222,Relevant
548,'http://bit.ly/44aSzD','http://latimesblogs.latimes.com/lanow/2009/07/jackson-family-to-hold-small-private-ceremony-prior-to-memorial-at-staples-center.html',2,1,'2009-07-03 05:17:29','anonymous','jackson family to hold small  private ceremony before memorial at staples center http://bit.ly/44aszd #michaeljackson',117,13222,'http://web.archive.org/web/20090704085751/http://latimesblogs.latimes.com/lanow/2009/07/jackson-family-to-hold-small-private-ceremony-prior-to-memorial-at-staples-center.html','2009-07-07 22:17:38','Thu 02 Jul 2009 21:17:30 +0000',20,132,0.151515151515,4,'Jackson family to hold small private ceremony before memorial at Staples Center - latimes.com',113986,0,0,0,0,171,2,6,6,0.715300209501,0.785180887917,0.284699790499,0.0715052252565,0.0628719464525,0.519106578274,0.0601853553913,0.0684497241969,99.9999999195,64.5255899627,58.7617688905,64.5255900147,58.7617688431,0.653922787004,0.169660390745,0.165418209637,0.168505092748,0.168025703177,0,0,0.0,0.0,Relevant
549,'http://is.gd/1qbk8','http://www.factnet.org/Scientology/celebrities_con.html',135,1,'2009-07-07 18:34:09','anonymous','lionel ritchie sings  jesus is lord  at the #michaeljackson memorial... but wasn t #mj a scientologist?! http://is.gd/1qbk8',123,1250,'http://web.archive.org/web/20020810181319/http://www.factnet.org/Scientology/celebrities_con.html','2012-07-29 13:19:42','?',18,55,0.327272727273,2,'?',?,1,0,3,0,?,0,4,3,0.497568195538,0.456743766913,0.502431804462,0.031675613358,0.0288635049177,0.730210780417,0.0981170498707,0.114406154187,99.9999999999,4.9872335274,8.90781859687,4.98723352741,8.90781859688,0.979752832001,0.039007119449,0.0911616123181,0.0382173357484,0.121794337962,0,0,0.0,0.0,Relevant
550,'http://m.tearn.com/2009/06/bad.html','http://m.tearn.com/2009/06/bad.html',2,1,'2009-07-28 14:31:22','anonymous','rt @tearn tribute to #michaeljackson bad http://m.tearn.com/2009/06/bad.html #mjweek sing/dance/rt',98,38530,'http://web.archive.org/web/20090707034912/http://m.tearn.com/2009/06/bad.html','2009-07-07 03:49:12','?',35,35,1.0,3,'?',?,0,0,0,0,?,1,37,36,0.517983112269,0.157508833378,0.482016887731,0.064168894792,0.0687005386573,0.54767575309,0.0463178937139,0.0556234200555,19.5173457627,13.1553600435,3.79231511095,67.4034277176,19.4304858717,0.20203050891,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
551,'http://short.to/hjve','http://short.to/hjve',0,0,'2009-07-03 10:56:55','anonymous','rt http://short.to/hjve keepin the joint live  get a drink everyone. #michaeljackson smooth criminal',100,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.732877513095,0.762269939275,0.267122486905,?,0.0603022689156,?,?,?,100.0,5.06878461646,100.0,5.06878461646,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
552,'http://bit.ly/rte6S','http://www.ft.com/cms/s/2/01ce5dae-66a1-11de-a034-00144feabdc0.html',10,1,'2009-07-03 11:48:41','anonymous','sorry  one more time dear economist  should i take the refund on my #michaeljackson ticket? http://bit.ly/rte6s',111,19823,'http://web.archive.org/web/20110818171904/http://www.ft.com/cms/s/2/01ce5dae-66a1-11de-a034-00144feabdc0.html','2011-08-18 17:19:04','Fri 03 Jul 2009 03:47:54 +0000',19,67,0.283582089552,4,'Dear Economist: Michael Jackson: ticket or refund? - FT.com',45184,0,0,0,0,40,0,10,9,0.256585046528,0.0850349045943,0.743414953472,0.0639569518801,0.0642161299068,0.351580244518,0.101710739138,0.10550160967,47.4612597741,35.369969704,77.2873018606,16.7870332032,36.6815271084,0.179009752599,0.166538214496,0.256402354586,0.283980917124,0.349250349251,0,2,0.0,0.111111111111,Relevant
553,'http://ow.ly/grG5','http://www.examiner.com/examiner/x-7070-Web-Buzz-Examiner%7Ey2009m7d3-Propofol-Diprivan-found-in-Jacksons-home-overdose-update',0,0,'2009-07-03 14:57:09','anonymous','rt @web_buzz propofol (diprivan)  lidocaine found in jackson s home  overdose update http://ow.ly/grg5 #michaeljackson',118,10000000000000000000000,'?','xxxxxxxx','?',17,126,0.134920634921,2,'?',?,0,0,0,0,?,0,8,8,0.651322296699,0.892910926069,0.348677703301,?,0.0837751301118,?,0.0837751301118,?,8.68010848562,87.1657489077,52.4161631509,9.95816429548,16.5599844854,?,?,?,0.117188667782,0.100447429527,0,0,0.0,0.0,Relevant
554,'http://dwarfurl.com/01884','http://dwarfurl.com/01884',0,0,'2009-07-07 22:06:18','anonymous','#thankyoumichael who else is watching michael jacksons memorial on t.v right now - http://dwarfurl.com/01884 #michaeljackson',124,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,17,17,0.521382675349,0.629219497903,0.478617324651,?,0.0323423113677,?,0.0323423113677,?,1.9999600116,72.8755435684,6.37037347947,2.74435004348,31.39470579,?,?,?,0.0706665253338,0.0706665253338,0,2,0.0,0.133333333333,Relevant
555,'http://bit.ly/TXoa4','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://latimesblogs.latimes.com/lanow/2009/07/organizers-to-give-away-11000-tickets-to-jackson-memorial.html%26usg%3DAFQjCNFpX7EBv8JbTv_XssBCuNoUMDoWuA',0,0,'2009-07-03 18:10:49','anonymous','organizers to give away 17500 tickets to michael jackson memorial ... - los angeles times http://bit.ly/txoa4 #michaeljackson',125,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 10:06:01 +0000',19,209,0.0909090909091,6,'?',?,3,0,0,0,9,7,27,27,0.540810116982,0.890948512702,0.459189883018,?,0.00735612357921,?,0.0217095115251,?,100.0,56.0816084249,67.8165722812,56.0816084249,67.8165722812,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
556,'http://digg.com/u17Ibx','http://digg.com/u17Ibx',0,0,'2009-07-03 20:09:22','anonymous','the #michaeljackson game. http://digg.com/u17ibx',48,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.470373226318,0.585081845828,0.529626773682,?,?,?,?,?,100.0,87.0769418222,100.0,87.0769418222,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
557,'http://live365.com/stations/middleschoolradio','http://www.live365.com/stations/middleschoolradio',3,1,'2009-07-12 15:38:34','anonymous','last day 4 all mj all day...we don t wanna upset the online radio gods! #michaeljackson http://live365.com/stations/middleschoolradio',133,37909,'http://web.archive.org/web/20100507021023/http://www.live365.com/stations/middleschoolradio','2010-05-07 02:10:23','?',45,49,0.918367346939,2,'?',?,38,0,0,0,?,2,418,412,0.341213966048,0.651708123826,0.658786033952,0.0664895968542,0.0756856276908,0.484107921165,0.122831643534,0.136603348856,21.6391380261,28.4498061447,26.2990668231,6.15629281982,5.69089136943,0.498970132789,0.0533760512684,0.133403936109,0.0653720450461,0.12777982476,0,35,0.0,2.05882352941,Relevant
558,'http://bit.ly/IAX1Z','http://www.youtube.com/watch%3Fv%3D7qE22UOlQts',13,1,'2009-07-03 21:31:50','anonymous','if it s not too morbid  and damnably sad  here s a vid of #michaeljackson at his last rehearsal http://bit.ly/iax1z',115,4837,'http://web.archive.org/web/20110630225227/http://www.youtube.com/watch%3Fv%3D7qE22UOlQts','2012-03-22 07:38:05','Thu 02 Jul 2009 13:39:33 +0000',19,46,0.413043478261,1,'?',?,19495,7111,3493,37,575,48,483,462,0.365248533607,0.163317081325,0.634751466393,0.0227954049095,0.0326574249071,0.480697036373,0.121752864523,0.0876464247358,32.015348296,60.6476974817,13.0639100643,52.7890581595,40.8051474046,0.350800747953,0.0626224291085,0.110838058012,0.0772667409286,0.105854313503,0,5,0.0,0.227272727273,Relevant
559,'http://bit.ly/d3ew1','http://latimesblogs.latimes.com/lanow/2009/07/michael-jackson-5.html',3,1,'2009-07-04 01:46:08','anonymous','rt @latimesnystrom rt @latimesmj website for mj memorial tickets gets 500m hits in 1st hour http://bit.ly/d3ew1 #michaeljackson whoa!',133,25311,'http://web.archive.org/web/20090706084759/http://latimesblogs.latimes.com/lanow/2009/07/michael-jackson-5.html','2012-10-21 13:40:33','Fri 03 Jul 2009 14:02:39 +0000',19,68,0.279411764706,4,'Website for Jackson tickets gets 500 million hits in first hour - latimes.com',119784,7,0,0,0,464,8,56,55,0.585421681903,0.438992645056,0.414578318097,0.0416506008605,0.0468678490793,0.47091903681,0.0927693585241,0.0901834332996,94.6977619625,86.8321598624,90.8167143128,82.2281120534,86.0013959421,0.581826546775,0.120482899335,0.154953676419,0.0953116064579,0.162580780504,0,2,0.0,0.111111111111,Relevant
560,'http://www.ustream.tv/channel/SO-PRUP-TV','http://www.ustream.tv/channel/SO-PRUP-TV',1,1,'2009-07-07 23:04:48','anonymous','http://www.ustream.tv/channel/so-prup-tv @djjohnnyblaze live in the mix with all #michaeljackson rip mj memorial #thankyoumichael',129,69907,'http://web.archive.org/web/20120628182955/http://www.ustream.tv/channel/SO-PRUP-TV','2012-06-28 18:29:55','?',40,40,1.0,2,'?',?,0,0,0,0,?,0,15,15,0.464742414912,0.318638835844,0.535257585088,0.0618476888171,0.065532270887,0.568270289778,0.107965002282,0.101894620374,64.8135479774,7.35571152923,8.02425641744,11.3490338961,12.3805233132,0.381385035698,0.161164592805,0.114127063877,0.0,0.179546211615,0,0,0.0,0.0,Relevant
561,'http://bit.ly/13iWau','http://www.youtube.com/watch%3Fv%3Dab0qfnKkylI',0,0,'2009-07-04 09:49:14','anonymous','kelly clarkson covers janet jackson s  if  http://bit.ly/13iwau bad timing  bad cover. #michaeljackson',102,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 01:32:32 +0000',20,46,0.434782608696,1,'?',?,163,9,13,0,1609,11,75,68,0.471818730446,0.203528206949,0.528181269554,?,0.0564782494725,?,0.0721292499379,?,16.4595475956,93.3392840591,5.98751572276,17.6341052554,36.3771585335,?,?,?,0.0,0.0427699461384,0,6,0.0,0.375,Relevant
562,'http://febb.easyurl.net','http://cli.gs/LJYqbv%3Fads%3D6148287',0,0,'2009-07-07 23:35:38','anonymous','#thankyoumichael do you think there will be riots outside of michael jacksons memorial - http://febb.easyurl.net #michaeljackson',128,10000000000000000000000,'?','xxxxxxxx','?',23,36,0.638888888889,1,'?',?,0,0,0,0,?,0,0,0,0.589689905986,0.359037686226,0.410310094014,?,0.0349909254054,?,?,?,96.1744941188,54.6985289325,100.0,56.8742569781,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
563,'http://tiny.cc/lQSkA','http://cli.gs/LJYqbv%3Fads%3D2954338',0,0,'2009-07-07 23:38:50','anonymous','#thankyoumichael lionel ritchie performs at michael jacksons memorial - http://tiny.cc/lqska #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','?',20,36,0.555555555556,1,'?',?,0,0,0,0,?,0,0,0,0.540616987295,0.497534111633,0.459383012705,?,0.0321869699724,?,?,?,96.1744941188,79.1178945577,100.0,82.2649448616,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
564,'http://dwarfurl.com/a6c7a','http://dwarfurl.com/a6c7a',0,0,'2009-07-07 23:44:08','anonymous','#thankyoumichael who is paying the $4 million dollars for michael jacksons memorial ? http://dwarfurl.com/a6c7a #michaeljackson',127,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,10,10,0.478488971103,0.978360625095,0.521511028897,?,0.0205520432958,?,0.0205520432958,?,1.9999600116,54.9555989473,58.1743329962,3.63922885005,3.43787355797,?,?,?,0.0335200761577,0.0335200761577,0,2,0.0,0.133333333333,Relevant
565,'http://bit.ly/OcPK2','http://e-shirt.com/products.php%3Fpg%3D0%26s%3D0%26sortby%3D5%26stext%3DMichael%2BJackson%26scat%3D0%26nd%3D12%26engine%3Dtwitter%26utm_source%3Dtwitter%26utm_medium%3Dsocial%26utm_campaign%3DPT%26utm_term%3DMichael%2BJackson',0,0,'2009-07-04 20:00:27','anonymous','top 18 michael jackson t-shirts at e-shirt.com. http://bit.ly/ocpk2 #tshirts #t-shirts #michaeljackson #e-shirt',111,10000000000000000000000,'?','xxxxxxxx','Fri 03 Jul 2009 12:00:47 +0000',19,225,0.0844444444444,1,'?',?,0,0,0,0,154,0,0,0,0.693717167608,0.586931356044,0.306282832392,?,?,?,?,?,100.0,74.6989084859,100.0,74.6989084859,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
566,'http://bit.ly/GBm7X','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/iRa-ElnyzPg/la-et-lanow-jackson-doctors-july4-link%2C0%2C1848066.storylink',0,0,'2009-07-04 20:48:27','anonymous','michael jackson investigation focuses on doctors http://bit.ly/gbm7x #michaeljackson',84,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 12:48:27 +0000',19,136,0.139705882353,7,'?',?,0,0,0,0,9,0,0,0,0.618697625815,0.881397199251,0.381302374185,?,?,?,?,?,100.0,55.069870359,100.0,55.069870359,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
567,'http://bit.ly/13rEVM','http://www.dailypilot.com/dailyblogger/panderson/%3Fp%3D304',0,0,'2009-07-04 21:19:16','anonymous','former hollywood producer reminisces on working with michael jackson. http://bit.ly/13revm #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 22:00:00 +0000',20,59,0.338983050847,3,'?',?,4,0,0,0,20,0,6,6,0.655036756894,0.953571275296,0.344963243106,?,?,?,?,?,100.0,43.2404979115,18.7592832528,43.2404979115,18.7592832528,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
568,'http://bit.ly/jSRBS','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.latimes.com/news/local/la-me-jackson-death5-2009jul05%2C0%2C2084621.story%26usg%3DAFQjCNH1kTnRYANACGj8k8NNQJiJM9cklQ',0,0,'2009-07-05 03:12:59','anonymous','investigators focus on five jackson doctors - los angeles times http://bit.ly/jsrbs #michaeljackson',99,10000000000000000000000,'?','xxxxxxxx','Sat 04 Jul 2009 17:45:53 +0000',19,185,0.102702702703,5,'?',?,0,0,0,0,16,4,30,30,0.385328564502,0.888098555404,0.614671435498,?,0.00790174426551,?,0.0230283093236,?,100.0,55.4636857672,2.09702465213,55.4636857672,2.09702465213,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
569,'http://is.gd/1nsEA','http://www.popten.net/2009/06/top-ten-michael-jackson-memories/',10,1,'2009-07-05 04:01:37','anonymous','rt @popten your #michaeljackson top 10 is awesome collection of #videos! http://is.gd/1nsea',91,8883,'http://web.archive.org/web/20120505062940/http://popten.net/2009/06/top-ten-michael-jackson-memories/','2012-05-08 07:27:28','?',18,63,0.285714285714,3,'?',?,4,0,0,0,?,1,3,3,0.660871670177,0.177115632746,0.339128329823,0.0560968194005,0.0476298492632,0.926723041206,0.0753748621318,0.0801431525533,99.9999655873,14.4011460267,14.4117052801,14.4011410708,14.4117003206,0.886603067235,0.0652328073053,0.107533098405,0.0662993544132,0.109291249247,0,2,0.0,0.166666666667,Relevant
570,'http://tr.im/r4QQ','http://tr.im/404',0,0,'2009-07-06 23:40:38','anonymous','rt @ihatethemedia if u can take the language  watch this video bashing #michaeljackson media coverage http://tr.im/r4qq #mj #tcot',129,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.66889883897,0.734867724477,0.33110116103,?,0.0699497416783,?,0.0554891871735,?,36.2252510304,80.8040022081,51.7024553766,44.8310108911,70.0648562366,?,?,?,0.0898933149951,0.0364965934301,0,0,0.0,0.0,Relevant
571,'http://f48f.easyurl.net','http://cli.gs/LJYqbv%3Fads%3D5743890',0,0,'2009-07-08 00:20:11','anonymous','#thankyoumichael this day in the life of your pastor july 6th  2009 - http://f48f.easyurl.net #michaeljackson',109,10000000000000000000000,'?','xxxxxxxx','?',23,36,0.638888888889,1,'?',?,0,0,0,0,?,0,0,0,0.72394244954,0.957293727435,0.27605755046,?,0.0366987921709,?,?,?,96.1744941188,54.6854590074,100.0,56.8606671742,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
572,'http://bit.ly/in3jf','http://www.live365.com/stations/djlouieray%3Fsite%3Dpro',2,1,'2009-06-27 01:20:44','anonymous','rt @ramosradio#michaeljackson tribute mix w/ @djespee live right now - http://bit.ly/in3jf can t hate on an mj tribute mix',122,51048,'http://web.archive.org/web/20090527110956/http://www.live365.com/stations/djlouieray%3Fsite%3Dpro','2009-05-27 11:09:56','Thu 07 May 2009 14:41:08 +0000',19,55,0.345454545455,2,'Online  Music - Live365 Internet Radio -',11831,0,0,0,0,319,14,166,156,0.494944856692,0.314307463216,0.505055143308,0.0496291666985,0.0387556791997,0.281245586176,0.0736724256197,0.0798281257282,81.5548424925,57.1909816486,77.202086689,46.6420150034,62.9620402002,?,0.0451753951453,0.0792701117298,?,?,0,2,0.0,0.105263157895,Relevant
573,'http://4031.easyurl.net','http://cli.gs/LJYqbv%3Fads%3D6234078',0,0,'2009-07-08 00:24:18','anonymous','#thankyoumichael michael jacksons funeral  the most viewed event in the world - http://4031.easyurl.net #michaeljackson',121,10000000000000000000000,'?','xxxxxxxx','?',23,36,0.638888888889,1,'?',?,0,0,0,0,?,0,0,0,0.79306819032,0.610792335471,0.20693180968,?,0.0335012605086,?,?,?,96.1744941188,55.8345469485,100.0,58.0554620641,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
574,'http://bit.ly/ftXjl','http://mashable.com/2009/07/03/michael-jackson-memorial',10,1,'2009-07-05 14:16:23','anonymous','rt @mashable michael jacksons memorial the biggest web event in history? http://bit.ly/ftxjl #michaeljackson',109,580,'http://web.archive.org/web/20121106142603/http://mashable.com/2009/07/03/michael-jackson-memorial/','2012-11-06 14:26:03','Fri 03 Jul 2009 12:17:58 +0000',19,55,0.345454545455,4,'?',?,56,1,0,0,476,0,0,0,0.763544345182,0.874069704138,0.236455654818,0.068130069034,0.0831908099977,0.368295574254,?,?,4.22117302021,4.79722835058,2.4104780553,87.9919134911,57.1044599156,0.497151646397,0.108477991777,?,0.174574312189,?,0,0,0.0,0.0,Relevant
575,'http://tiny.cc/BTvWf','http://cli.gs/LJYqbv%3Fads%3D3111639',0,0,'2009-07-08 00:29:58','anonymous','#thankyoumichael 4 best ways to watch michael jackson memorial online - http://tiny.cc/btvwf #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','?',20,36,0.555555555556,1,'?',?,0,0,0,0,?,0,0,0,0.894973477049,0.111600087508,0.105026522951,?,0.0321869699724,?,?,?,96.1744941188,77.2075417054,100.0,80.2786044396,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
576,'http://redirx.com/?sxpx','http://redirx.com/%3Fsxpx',0,0,'2009-07-08 00:44:54','anonymous','#thankyoumichael why would anyone want to go to michael jacksons memorial considering he... - http://redirx.com/?sxpx #michaeljackson',133,10000000000000000000000,'?','xxxxxxxx','?',23,25,0.92,1,'?',?,0,0,0,0,?,0,13,13,0.312096208716,0.74023717181,0.687903791284,?,0.22360679775,?,0.202259958739,?,100.0,62.1093070265,55.7845447488,62.1093070265,55.7845447488,?,?,?,?,?,0,2,0.0,0.125,Relevant
577,'http://bit.ly/1bJ2LN','http://www.apnews.com/ap/db_6775/contentdetail.htm%3Fcontentguid%3DZbXevzYL%26src%3Dcat%26dbid%3D6775%26dbname%3DTop%2BStories%26detailindex%3D7',0,0,'2009-07-06 00:15:49','anonymous','i was wrong  it s not 17k nitwits  it s 1.6m ninnies waiting to worship michael. #michaeljackson http://bit.ly/1bj2ln',117,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 16:13:41 +0000',20,144,0.138888888889,3,'AP News:',3443,0,0,0,0,1,0,0,0,0.178340557785,0.0474767795865,0.821659442215,?,0.019160041631,?,?,?,100.0,46.186806465,100.0,46.186806465,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
578,'http://is.gd/1qnjV','http://is.gd/1qnjV',0,0,'2009-07-08 00:58:47','anonymous','#thankyoumichael britains got talent schoolboy jafargholi to sing at jacksons memorial - http://is.gd/1qnjv #michaeljackson',123,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.561075519521,0.698981323737,0.438924480479,?,0.0710868540573,?,?,?,11.8096801684,93.3587325169,100.0,12.6497863135,11.8096801684,?,?,?,0.112193638801,?,0,0,0.0,0.0,Relevant
579,'http://bit.ly/19EXzZ','http://news.google.com/news/url%3Fusg%3DAFQjCNE1DDlCnZlvxI4gis6lm7CGiZ0N0Q%26ei%3DeVZRSq6-AvX22ZAK8P2plAI%26cid%3D1272909085%26url%3Dhttp://www.msnbc.msn.com/id/31749177/ns/entertainment-music/%26fd%3DS%26sa%3DT%26client%3Dtwitter',0,0,'2009-07-06 01:53:41','anonymous','rt @googlenews [source ap] michael jackson vouchers already appearing on ebay http://bit.ly/19exzz #michaeljackson',114,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 17:42:17 +0000',20,230,0.0869565217391,7,'?',?,0,0,0,0,197,0,0,0,0.49432738258,0.540619107956,0.50567261742,?,0.0075927714779,?,?,?,100.0,67.5668022027,100.0,67.5668022027,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
580,'http://tiny.cc/EEEg6','http://cli.gs/LJYqbv%3Fads%3D2251014',0,0,'2009-07-08 01:01:00','anonymous','#thankyoumichael what is shaheen s last name the young singer  sang on michael jacksons memorial - http://tiny.cc/eeeg6 #michaeljackson',135,10000000000000000000000,'?','xxxxxxxx','?',20,36,0.555555555556,1,'?',?,0,0,0,0,?,0,0,0,0.512965296241,0.843385233098,0.487034703759,?,0.0310161403466,?,?,?,96.1744941188,86.3280658024,100.0,89.7619130659,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
581,'http://redirx.com/?sxpl','http://redirx.com/%3Fsxpl',0,0,'2009-07-08 01:02:46','anonymous','#thankyoumichael whom is paying for michael jacksons memorial - http://redirx.com/?sxpl #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','?',23,25,0.92,1,'?',?,0,0,0,0,?,0,12,12,0.556863327464,0.868874855494,0.443136672536,?,0.212132034356,?,0.212132034356,?,100.0,79.9071914061,61.3036310467,79.9071914061,61.3036310467,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
582,'http://r.ieves.com/b/5.as','http://r.ieves.com/b/5.as',0,0,'2009-07-07 05:47:06','anonymous','e3 #michaeljackson mj s rip mj #mj thriller pop mtv - all about joseph (joe) jackson - http://r.ieves.com/b/5.as.. http://cli.gs/hnawv',134,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.364336361397,0.799782095629,0.635663638603,?,?,?,?,?,100.0,95.5626494501,100.0,95.5626494501,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
583,'http://bit.ly/fjRDR','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.nytimes.com%252F2009%252F10%252F25%252Fbusiness%252Fmedia%252F25sony.html%26usg%3DAFQjCNH9l_0RNv0WpkldL8TBcux6EiIvGg',0,0,'2009-10-24 21:54:31','anonymous','sony s version of tracy and hepburn - new york times http://bit.ly/fjrdr #michaeljackson',88,10000000000000000000000,'?','xxxxxxxx','Sat 24 Oct 2009 13:43:03 +0000',19,197,0.0964467005076,2,'?',?,0,0,0,0,18,10,113,111,0.683162947889,0.40310951594,0.316837052111,?,0.0236956180191,?,0.0356786279303,?,100.0,60.6627947653,25.1618966445,60.6627947653,25.1618966445,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
584,'http://a31cc.easyurl.net','http://cli.gs/LJYqbv%3Fads%3D6150801',0,0,'2009-07-08 01:20:20','anonymous','#thankyoumichael who s the chinese/black woman singing on michael jacksons memorial right now - http://a31cc.easyurl.net #michaeljackson',136,10000000000000000000000,'?','xxxxxxxx','?',24,36,0.666666666667,1,'?',?,0,0,0,0,?,0,0,0,0.601880781113,0.760097049839,0.398119218887,?,0.0310161403466,?,?,?,96.1744941188,79.174794846,100.0,82.3241084567,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
585,'http://bit.ly/OQktg','http://feeds.latimes.com/%7Er/latimes/business/%7E3/z0eBGBSqOnY/la-me-jackson-fi?ces6-2009jul06%2C0%2C5094747.story',0,0,'2009-07-06 07:18:33','anonymous','jackson s estate could be a thriller of a profit machine http://bit.ly/oqktg #michaeljackson',92,10000000000000000000000,'?','xxxxxxxx','Sun 05 Jul 2009 23:18:32 +0000',19,117,0.162393162393,6,'Jackson's estate could be a thriller of a profit machine - Los Angeles Times',85564,1,0,0,0,8,0,0,0,0.457323650796,0.385257977674,0.542676349204,?,0.0553048245578,?,?,?,58.6909805605,30.7336006665,100.0,52.3651170469,58.6909805605,?,?,?,0.0941554471443,?,0,0,0.0,0.0,Relevant
586,'http://bit.ly/6tXM18','http://thriller-michael-jackson.com/debbie-rowe-photog-911-attacked-with-a-bat/',0,0,'2009-11-30 19:41:52','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko debbie rowe photog 911 -- attacked with a bat http://bit.ly/6txm18',118,10000000000000000000000,'?','xxxxxxxx','Mon 30 Nov 2009 09:41:52 +0000',20,79,0.253164556962,1,'?',?,0,0,0,0,12,0,0,0,0.632397737968,0.695544533283,0.367602262032,?,?,?,?,?,100.0,92.3934146553,100.0,92.3934146553,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
587,'http://bit.ly/Yq8oi','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.washingtonpost.com/wp-dyn/content/article/2009/07/06/AR2009070600534.html%26usg%3DAFQjCNEy4uwVcGSFKJnbibZDjyPy34Ntlg',0,0,'2009-07-06 09:02:22','anonymous','#michaeljackson tears turn to tweets for jackson memorial tickets - washington post abc newstear.. http://bit.ly/yq8oi',118,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 00:52:24 +0000',19,185,0.102702702703,9,'?',?,0,0,0,0,9,0,6,6,0.635570591012,0.572116728136,0.364429408988,?,?,?,?,?,100.0,92.8675837289,55.7074434818,92.8675837289,55.7074434818,?,?,?,?,?,0,0,0.0,0.0,Relevant
588,'http://short.to/im2g','http://short.to/im2g',0,0,'2009-07-06 11:38:57','anonymous','really !!! rt @heatworld omg! jacko s ghost caught on camera during cnn interview! http://short.to/im2g #cnn #michaeljackson',124,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.531738554121,0.553728079699,0.468261445879,?,0.0533760512684,?,?,?,100.0,75.8061668077,100.0,75.8061668077,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
589,'http://bit.ly/2Y0b2Z','http://www.examiner.com/x-5608-Little-Rock-Internet-Examiner%7Ey2009m6d26-Michael-Jackson-tributes-from-Twitter-to-TV',0,0,'2009-06-26 12:30:46','anonymous','rt @web_buzz  michael jackson tributes from twitter to tv #michaeljackson includes 1972 little rock video jackson five http://bit.ly/2y0b2z',139,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 02:20:20 +0000',20,117,0.17094017094,1,'?',65116,0,0,0,0,57,1,27,18,0.481229788138,0.684873987558,0.518770211862,?,0.0992309032902,?,0.0846109051781,?,2.41237019643,80.0441688144,86.8247321032,3.01379879654,2.7784366712,?,?,?,0.152277397525,0.13155034014,0,2,0.0,0.105263157895,Relevant
590,'http://bit.ly/AKcbU','http://globalgrind.com/content/801664/Unseen-Video-Of-Michael-Jackson/',6,1,'2009-07-06 13:36:20','anonymous','rt @globalgrind unseen video of michael jackson talking about being black and proud - http://bit.ly/akcbu #michaeljackson',121,30790,'http://web.archive.org/web/20090906220930/http://globalgrind.com/content/801664/Unseen-Video-Of-Michael-Jackson/','2009-09-13 04:31:31','Sun 05 Jul 2009 19:30:49 +0000',19,70,0.271428571429,3,'?',?,22,0,0,0,188,3,18,17,0.673008615287,0.154232261936,0.326991384713,0.0825722823845,?,?,?,0.109690863619,2.39825598387,8.00685203304,4.02760688872,29.9525453195,59.5454335572,?,0.102697979532,0.106109335953,?,?,0,2,0.0,0.125,Relevant
591,'http://redirx.com/?sxpk','http://redirx.com/%3Fsxpk',0,0,'2009-07-08 01:58:42','anonymous','#thankyoumichael michael jacksons memorial at the staples centre... do you know where i can watc - http://redirx.com/?sxpk #michaeljackson',138,10000000000000000000000,'?','xxxxxxxx','?',23,25,0.92,1,'?',?,0,0,0,0,?,0,12,12,0.503562302089,0.38255023217,0.496437697911,?,0.19364916731,?,0.19364916731,?,100.0,80.6701130219,88.6412000742,80.6701130219,88.6412000742,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
592,'http://bit.ly/ep5WV','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.mtv.com/news/articles/1615295/20090706/jackson_michael.jhtml%26usg%3DAFQjCNEui_rwf4fAWCzUSUkE_fUrMK5yFA',0,0,'2009-07-06 15:02:10','anonymous','#michaeljackson michael jackson s doctors served with search warrants - mtv.com mtv.commicha.. http://bit.ly/ep5wv',114,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 07:02:09 +0000',19,172,0.110465116279,7,'?',?,0,0,0,0,5,2,38,37,0.677843097559,0.891373198818,0.322156902441,?,0.0294364433505,?,0.0335895917413,?,100.0,55.23091762,61.2057045688,55.23091762,61.2057045688,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
593,'http://redirx.com/?sxp8','http://redirx.com/%3Fsxp8',0,0,'2009-07-08 02:04:16','anonymous','#thankyoumichael would this live video be appropriate for michael jacksons memorial - http://redirx.com/?sxp8 #michaeljackson',125,10000000000000000000000,'?','xxxxxxxx','?',23,25,0.92,1,'?',?,0,0,0,0,?,0,17,17,0.522007968393,0.369953015963,0.477992031607,?,0.202259958739,?,0.202259958739,?,100.0,80.7861222929,79.9986189499,80.7861222929,79.9986189499,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
594,'http://bit.ly/SSA2m','http://www.eonline.com/news/132724/al-sharpton-wants-michael-jackson-stamp-media-to-back-off/news/al_sharpton_wants_michael_jackson_stamp/132724',0,0,'2009-07-06 15:43:28','anonymous','al sharpton wants michael jackson stamp  media to back off - e! online http://bit.ly/ssa2m #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 07:32:26 +0000',19,144,0.131944444444,6,'?',?,0,0,0,0,7,0,0,0,0.60033815569,0.921280538709,0.39966184431,?,0.0621888741926,?,?,?,58.861115689,57.6206034288,100.0,97.8924757954,58.861115689,?,?,?,0.176776695297,?,0,0,0.0,0.0,Relevant
595,'http://nutshellurl.com/9uv','http://nutshellurl.com/public/nutfind.php%3Fnut%3D9uv',0,0,'2009-07-08 02:08:29','anonymous','#thankyoumichael are they gonna play michael jacksons memorial again - http://nutshellurl.com/9uv #michaeljackson',113,10000000000000000000000,'?','xxxxxxxx','?',26,53,0.490566037736,2,'?',?,0,0,0,0,?,0,0,0,0.444799003112,0.946784784051,0.555200996888,?,0.0634858433536,?,?,?,4.15436541623,80.7677714921,100.0,5.14359296967,4.15436541623,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
596,'http://doiop.com/9f8i2a','http://cli.gs/LJYqbv%3Fads%3D4187778',0,0,'2009-07-08 02:12:58','anonymous','#thankyoumichael where will michael jacksons memorial be streaming online - http://doiop.com/9f8i2a #michaeljackson',115,10000000000000000000000,'?','xxxxxxxx','?',23,36,0.638888888889,1,'?',?,0,0,0,0,?,0,0,0,0.594395196995,0.805724605662,0.405604803005,?,0.0366987921709,?,?,?,96.1744941188,85.4232757627,100.0,88.8211334464,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
597,'http://tr.im/reGD','http://tr.im/404',0,0,'2009-07-07 14:42:07','anonymous','breaking news  ccn http://tr.im/regd michael jacksons body will be at the memorial service! #mj #michaeljackson #memorial #cnn',126,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.458713811652,0.895908875214,0.541286188348,?,0.0868416842865,?,0.0552363877395,?,37.3971260537,79.9662714867,51.7024553766,46.7661244652,72.3314314209,?,?,?,0.0912870929175,0.0370624658331,0,0,0.0,0.0,Relevant
598,'http://twurl.nl/gk702o','http://www.franworst.com/2009/07/07/dead-michael-jackson-jokes',5,1,'2009-07-07 14:44:22','anonymous','q where did michael jackson shop for a date? a http://twurl.nl/gk702o michael jackson jokes. #michaeljackson #mj',112,9018,'http://web.archive.org/web/20101104171440/http://www.franworst.com/2009/07/07/dead-michael-jackson-jokes/','2010-12-31 06:00:37','?',22,62,0.354838709677,4,'?',?,0,0,0,0,?,0,29,27,0.514933126324,0.748115235267,0.485066873676,0.0838218165602,?,?,?,0.174670864808,7.90468215061,8.5477468851,12.9308014838,92.4767925029,61.1306434524,?,0.199778147464,0.361578319204,?,?,0,4,0.0,0.25,Relevant
599,'http://bit.ly/39UJG','http://latimesblogs.latimes.com/lanow/2009/07/judge-denies-michael-jacksons-mothers-request-to-remain-in-control-of-his-estate.html',2,1,'2009-07-06 17:59:40','anonymous','( rt @latimesmj judge denies michael jackson s mother s request to remain in control of his estate http://bit.ly/39ujg #michaeljackson',134,42204,'http://web.archive.org/web/20090710054304/http://latimesblogs.latimes.com/lanow/2009/07/judge-denies-michael-jacksons-mothers-request-to-remain-in-control-of-his-estate.html','2009-07-10 05:43:04','Mon 06 Jul 2009 08:48:39 +0000',19,131,0.145038167939,4,'Judge denies Michael Jackson's mother's request to remain in control of his estate [Updated] - latimes.com',126631,0,0,0,0,79,5,16,16,0.665501772586,0.980840475087,0.334498227414,0.0640604606076,0.0567303412372,0.549926672658,0.0680764094846,0.081143250103,8.00233198083,63.0017537225,95.3747248281,12.7017606781,7.63220210655,0.604710034129,0.169711058326,0.15839698777,0.154530634442,0.160253991273,0,2,0.0,0.1,Relevant
600,'http://bit.ly/4jMJxv','http://www.papble.com/imagedetail.php%3Fid%3D64',0,0,'2009-07-07 15:15:12','anonymous','time capsule tribute to michael jackson http://bit.ly/4jmjxv #michaeljackson #mj pls rt',87,10000000000000000000000,'?','xxxxxxxx','Thu 02 Jul 2009 12:08:51 +0000',20,47,0.425531914894,1,'?',1,0,0,0,0,90,2,10,10,0.742503875518,0.455659332669,0.257496124482,?,0.0148889333719,?,0.0390599836026,?,100.0,4.96531260821,96.9213741518,4.96531260821,96.9213741518,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
601,'http://bit.ly/11u5Ow','http://www.latimes.com/media/graphic/2009-07/47900468.gif',0,0,'2009-07-06 18:18:54','anonymous','rt @latimescitydesk a map of downtown la street closures for michael jackson s memorial on tuesday http://bit.ly/11u5ow #michaeljackson',135,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 09:46:29 +0000',20,57,0.350877192982,4,'?',?,2,0,0,0,156,4,23,23,0.663841944835,0.916645755046,0.336158055165,?,?,?,?,?,100.0,99.5084477788,66.2067305958,99.5084477788,66.2067305958,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
602,'http://bit.ly/Um9eO','http://inmusic.ca/news_and_features/Michael_Jackson',17,1,'2009-07-07 03:34:52','anonymous','live broadcast of #michaeljackson memorial in #silverlight - 7/7/09 @ 10am pacific http://bit.ly/um9eo - please retweet!',120,970,'http://web.archive.org/web/20090712035102/http://inmusic.ca/news_and_features/Michael_Jackson','2012-12-08 12:45:32','Mon 06 Jul 2009 19:34:07 +0000',19,51,0.372549019608,2,'?',?,440,1,0,0,1594,42,416,404,0.510442991275,0.391709706256,0.489557008725,0.0356738620616,0.0281697126082,0.162628401081,0.0738040326423,0.103514712644,89.3133550062,13.1488616944,14.0436776591,14.7221674669,15.7240511882,0.0248107642522,0.0599895027554,0.101252844563,0.0318142381488,0.0743147525446,0,4,0.0,0.25,Relevant
603,'http://www.eternalmoonwalk.com/','http://www.eternalmoonwalk.com/',51,1,'2009-07-06 18:47:11','anonymous','! rt @katystoll last tweet for awhile then i will leave you guys alone but check this out! http://www.eternalmoonwalk.com/ #michaeljackson',138,1211,'http://web.archive.org/web/20121027190722/http://www.eternalmoonwalk.com/','2012-12-01 23:29:46','?',31,31,1.0,0,'?',?,41529,3616,4124,666,?,767,16032,500,0.588092458921,0.309041022029,0.411907541079,0.0764470787156,0.0818926635649,0.933503385869,0.0550533920365,0.0579212569672,100.0,11.2261748864,61.3612687385,11.2261748864,61.3612687385,?,?,?,?,?,0,4,0.0,0.2,Relevant
604,'http://ow.ly/grOY','http://video.msn.com/%3Fmkt%3Den-ca%26vid%3D9d53baed-a997-4517-97d4-4d25af10fcd9%26playlist%3DvideoByTag%3Atag%3AENCA_AP%253AENCA_entertainment_AP%3Ans%3AVC_Source%3Amk%3Aen-ca%3Asf%3AActiveStartDate%3Avs%3A0%26tab%3Dm1209589337394%26from%3Dmsntwitter',0,0,'2009-07-03 17:03:27','anonymous','another insider comes out from the woodwork former bodyguard alleges jackson drug abuse. http://ow.ly/groy #michaeljackson',122,10000000000000000000000,'?','xxxxxxxx','?',17,251,0.0677290836653,1,'?',?,0,0,0,0,?,0,0,0,0.528384224409,0.97602873842,0.471615775591,?,?,?,?,?,100.0,52.7232380779,100.0,52.7232380779,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
605,'http://36d3.easyurl.net','http://cli.gs/LJYqbv%3Fads%3D5988411',0,0,'2009-07-08 02:29:26','anonymous','#thankyoumichael what channel on sirius radio is covering michael jacksons memorial - http://36d3.easyurl.net #michaeljackson',125,10000000000000000000000,'?','xxxxxxxx','?',23,36,0.638888888889,1,'?',?,0,0,0,0,?,0,0,0,0.571057664232,0.908743026723,0.428942335768,?,0.0321869699724,?,?,?,96.1744941188,80.706378676,100.0,83.9166136672,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
606,'http://twitpic.com/9nc8i','http://twitpic.com/9nc8i',1,1,'2009-07-08 02:39:54','anonymous','http://twitpic.com/9nc8i - who s this guy (right) from the mj memorial? #thankyoumichael #michaeljackson rip mj s #turnon #nothingpersonal',138,55463,'http://web.archive.org/web/20090713180417/http://twitpic.com/9nc8i','2009-07-13 18:04:17','?',24,24,1.0,1,'?',?,0,0,0,0,?,6,9,9,0.466066394531,0.637942751816,0.533933605469,0.168198864675,?,?,?,0.259124719657,70.9895780297,84.6318035097,85.0530553814,83.8804977393,83.4650533262,?,0.335410196625,0.547722557505,?,?,0,2,0.0,0.111111111111,Relevant
607,'http://bit.ly/GC43B','http://www.eplay.com/index/poll/id/4162',0,0,'2009-07-06 23:13:55','anonymous','tacky that #michaeljackson  s funeral is at the staples center? http://bit.ly/gc43b',83,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 15:13:56 +0000',19,39,0.487179487179,4,'?',?,1,0,0,0,9,0,0,0,0.498233056867,0.391812070553,0.501766943133,?,0.0457868546496,?,?,?,100.0,60.9400751514,100.0,60.9400751514,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
608,'http://bit.ly/J9Iwl','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://voices.washingtonpost.com/sleuth/2009/07/peter_king_defends_his_attack.html%3Fhpid%3Dnews-col-blog%26usg%3DAFQjCNH9YpgLD1FE8ZTDtyHSOf_-fYwOoQ',0,0,'2009-07-06 23:14:33','anonymous','peter king defends his attack on michael jackson and media - washington post http://bit.ly/j9iwl #michaeljackson',112,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 15:14:33 +0000',19,206,0.0922330097087,6,'?',?,0,0,0,0,9,0,0,0,0.645905020052,0.960003084036,0.354094979948,?,0.0367210541033,?,?,?,100.0,50.1765789885,100.0,50.1765789885,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
609,'http://bit.ly/v6HlV','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/6osNkX_037Q/la-dr-michael-jackson-memorial-list-pictures%2C0%2C1991793.storylink',0,0,'2009-07-07 00:08:01','anonymous','@gossipchicago rt @latimesmj who s on the michael jackson memorial s guest list? http://bit.ly/v6hlv #michaeljackson',116,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 15:48:56 +0000',19,142,0.133802816901,7,'?',?,0,0,0,0,46,0,0,0,0.62484773537,0.830169415311,0.37515226463,?,?,?,?,?,100.0,76.0684376988,100.0,76.0684376988,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
610,'http://is.gd/1qnej','http://is.gd/1qnej',0,0,'2009-07-07 22:14:21','anonymous','#thankyoumichael michael jacksons memorial service is over  whats next - http://is.gd/1qnej #michaeljackson',107,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.536344635533,0.814338543005,0.463655364467,?,0.103039410451,?,?,?,11.7608997271,80.0475595821,100.0,14.6923901098,11.7608997271,?,?,?,0.162623125636,?,0,0,0.0,0.0,Relevant
611,'http://bit.ly/9FPyq','http://mauriyambo.blogspot.com/2009/07/chorus-michael-jackson-never-danced-to.html',0,0,'2009-07-07 08:15:15','anonymous','nairobi  kenya a chorus #michaeljackson never danced to http://bit.ly/9fpyq',75,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 00:15:15 +0000',19,82,0.231707317073,3,'?',?,0,0,0,0,14,0,1,1,0.561678608783,0.492269882812,0.438321391217,?,0.0410304969931,?,0.0410304969931,?,35.4407174279,32.1028865101,29.8161877341,90.5819318569,84.1297521552,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
612,'http://tinyurl.com/mprwh6','http://twitter.com/KimvanBokhoven/statuses/2511349328',0,0,'2009-07-07 08:36:28','anonymous','rt live broadcast of #michaeljackson memorial in #flash - 7/7/09 @ 10am pdt cnn  foxnews  abcnews  cbs  ustre.. http://tinyurl.com/mprwh6',137,10000000000000000000000,'?','xxxxxxxx','?',25,53,0.471698113208,3,'?',?,0,0,0,0,?,0,0,0,0.500188210898,0.53221437279,0.499811789102,?,0.0872594590745,?,?,?,57.8627086636,3.80778386484,100.0,6.58072176845,57.8627086636,?,?,?,0.19867985356,?,0,0,0.0,0.0,Relevant
613,'http://bit.ly/JImEe','http://www.techcrunch.com/2009/06/25/the-web-collapses-under-the-weight-of-michael-jacksons-death/',94,1,'2009-07-07 09:23:56','anonymous','if michael jackson s death can crash google http://bit.ly/jimee  will his memorial crash facebook this time? #michaeljackson',124,359,'http://web.archive.org/web/20090628091757/http://www.techcrunch.com/2009/06/25/the-web-collapses-under-the-weight-of-michael-jacksons-death/','2012-10-22 21:15:41','Tue 07 Jul 2009 01:23:02 +0000',19,98,0.19387755102,4,'The Web Collapses Under The Weight Of Michael Jackson's Death  |  TechCrunch',83111,296,10,4,0,9,155,1042,500,0.629797961622,0.911257317503,0.370202038378,0.0743888788455,0.0493926266344,0.317031818703,0.137056075058,0.205444796631,27.6649971711,10.6711373048,27.4908750378,2.95216983349,7.60534980151,0.559492765514,0.121226036845,0.229561854198,0.136788225776,0.210849650817,0,2,0.0,0.111111111111,Relevant
614,'http://u.nu/43hf','http://u.nu/43hf',0,0,'2009-06-28 21:24:59','anonymous','#michaeljackson here http://u.nu/43hf and here http://u.nu/73hf',63,10000000000000000000000,'?','xxxxxxxx','?',16,16,1.0,1,'?',?,1,0,0,0,?,0,0,0,0.635443455773,0.564812894278,0.364556544227,?,?,?,?,?,100.0,62.4980806416,100.0,62.4980806416,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
615,'http://tinyurl.com/nkw8ex','http://revtwt.com/493327',0,0,'2009-07-07 10:37:38','anonymous','brad pitt has died? http://tinyurl.com/nkw8ex #nothingpersonal #michaeljackson #hillsong #masterchef #torchwood #microsoft warns',128,10000000000000000000000,'?','xxxxxxxx','?',25,24,1.04166666667,1,'?',?,0,0,0,0,?,0,4,4,0.421588474396,0.918971119661,0.578411525604,?,0.0207882687482,?,0.017195436249,?,58.9354148133,56.1036884389,53.7607012444,95.1952041342,91.2196875423,?,?,?,0.0,0.0,0,4,0.0,0.333333333333,Relevant
616,'http://bit.ly/10JeRK','http://cnnwire.blogs.cnn.com/2009/07/07/michael-jacksons-body-will-be-at-staples-center/',9,1,'2009-07-07 13:56:00','anonymous','rt @cnnbrk michael jackson s body will be at staples center. #michaeljackson http://bit.ly/10jerk',97,21391,'http://web.archive.org/web/20090711195231/http://cnnwire.blogs.cnn.com/2009/07/07/michael-jacksons-body-will-be-at-staples-center/','2009-09-18 05:22:58','Tue 07 Jul 2009 05:54:49 +0000',20,88,0.227272727273,4,'?',?,12,0,0,0,11647,43,300,290,0.650972617242,0.750034016122,0.349027382758,0.129459555601,?,?,?,0.104619119605,65.296030971,80.6931962764,65.7788471326,80.9188803816,99.2660008762,?,0.235702260396,0.0949157995752,?,?,0,4,0.0,0.307692307692,Relevant
617,'http://bit.ly/2s1lF','http://www.cnn.com/video/%23/video/showbiz/2009/10/23/sbt.jackson.bombshell.cnn',116,1,'2009-10-28 00:45:14','anonymous','i know i am retweeting but i can t help it! #michaeljackson http://bit.ly/2s1lf',79,2714,'http://wayback.archive-it.org/1030/20080306220858/http://www.cnn.com/video/','2012-12-21 00:00:00','Sat 24 Oct 2009 05:42:51 +0000',19,79,0.240506329114,8,'Video - Breaking News Videos from CNN.com',92008,2,0,0,3,11,3,7,7,0.341146359249,0.336944867062,0.658853640751,0.0327912917892,0.0187754116745,0.130828572253,0.0486771907825,0.0371818299612,14.3726907829,12.1347922236,7.92954486443,1.74409616345,55.1709139519,0.0416531099178,0.0,0.0286534127531,0.0,0.0432645109709,0,0,0.0,0.0,Relevant
618,'http://abcnews.com','http://abcnews.go.com/',9653,1,'2009-07-07 14:01:37','anonymous','rt @gma live cvrg of #michaeljackson s memorial on @abc-tv  @abc radio & online at http://abcnews.com at 1pmet/10ampt (pls rt)',126,28,'http://web.archive.org/web/20060422140109/http://www.abcnews.go.com/%3F','2013-01-18 20:53:34','?',18,22,0.818181818182,0,'?',?,16132,54411,15574,4014,?,768,50599,500,0.567636840713,0.634991663169,0.432363159287,0.0,0.0381732222876,0.0445354260022,0.152865151346,0.020570152422,59.4844861559,86.8151974157,76.1824396735,68.5185174101,78.0816240734,?,?,?,0.060858061945,0.0427577101175,0,10,0.0,0.47619047619,Relevant
619,'http://bit.ly/tmwpr','http://www.remotecontrol.merseyblogs.co.uk/2009/07/video-michael-jacksons-shadow.html',0,0,'2009-07-08 12:33:06','anonymous','video michael jackson s shadow spotted on cnn? http://bit.ly/tmwpr #mj #michaeljackson',86,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 04:32:38 +0000',19,85,0.223529411765,3,'Video: Michael Jackson's shadow on CNN? - Liverpool Daily Post - Remote Control',38348,2,0,0,0,3,2,4,4,0.587831922483,0.763551432012,0.412168077517,?,0.0701862406344,?,0.0573068255061,?,71.4597513396,90.1225289778,95.5052642282,79.291773267,74.8228403083,?,?,?,0.187911507001,0.122743282386,0,2,0.0,0.181818181818,Relevant
620,'http://bit.ly/10JeRK(Wow!','http://bit.ly/10JeRK%28Wow%21',0,0,'2009-07-07 14:06:13','anonymous','rt @ cnnbrk michael jackson s body will be at staples center. #michaeljackson http://bit.ly/10jerk(wow! i m surprised at that.)',127,10000000000000000000000,'?','xxxxxxxx','?',25,29,0.862068965517,1,'?',?,0,0,0,0,?,0,0,0,0.588560762109,0.208757865034,0.411439237891,?,?,?,?,?,100.0,78.5945674617,100.0,78.5945674617,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
621,'http://tinyurl.com/ldk82r','http://tinyurl.com/ldk82r',0,0,'2009-09-03 18:35:24','anonymous','rt @timesarchive can you tweet grief? http://tinyurl.com/ldk82r #war memorials in the 20s #michaeljackson 2009 #fuitureofnews',125,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.557502983042,0.493430735255,0.442497016958,?,0.137940146962,?,?,?,100.0,5.73453961323,100.0,5.73453961323,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
622,'http://nutshellurl.com/9uw','http://nutshellurl.com/public/nutfind.php%3Fnut%3D9uw',0,0,'2009-07-07 23:28:41','anonymous','#thankyoumichael what channel will it be on tv to find out where to get michael jacksons memo... http://nutshellurl.com/9uw #michaeljackson',139,10000000000000000000000,'?','xxxxxxxx','?',26,53,0.490566037736,2,'?',?,0,0,0,0,?,0,0,0,0.363502999695,0.957708550666,0.636497000305,?,0.0634858433536,?,?,?,4.15436541623,92.0087150338,100.0,4.5151868654,4.15436541623,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
623,'http://rubyurl.com/wX2M','http://rubyurl.com/wX2M',0,0,'2009-07-07 23:46:39','anonymous','#thankyoumichael michael jacksons memorial at the staples center - http://rubyurl.com/wx2m #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','?',23,23,1.0,1,'?',?,0,0,0,0,?,0,13,13,0.570705916611,0.817957927524,0.429294083389,?,?,?,?,?,100.0,76.7756348898,79.9495345365,76.7756348898,79.9495345365,?,?,?,?,?,0,0,0.0,0.0,Relevant
624,'http://bit.ly/1cKXuf','http://www.uibmusicworld.blogspot.com',17,1,'2009-10-12 13:13:57','anonymous','#michaeljackson - #thisisit song download now @ http://bit.ly/1ckxuf',68,1330,'http://web.archive.org/web/20120114133607/http://www.uibmusicworld.blogspot.com/','2012-01-16 22:55:56','Wed 30 Sep 2009 17:29:51 +0000',20,37,0.540540540541,0,'?',?,6,0,0,0,345,0,55,55,0.65095637572,0.623131184721,0.34904362428,0.0220634464107,?,?,?,0.0618476888171,37.0238802756,53.8533831196,49.4217614358,68.7494046444,74.9141252759,?,0.0860662965824,0.0230021853114,?,?,0,18,0.0,2.25,Relevant
625,'http://twitpic.com/9lgbk','http://twitpic.com/9lgbk',0,0,'2009-07-07 15:14:19','anonymous','hundreds  if not thousands of people are entering now. they only let a few into staples at a time. #michaeljackson http://twitpic.com/9lgbk',139,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.547918807341,0.594657310657,0.452081192659,?,0.12598815767,?,?,?,57.4645554322,4.13188702828,100.0,7.19032279499,57.4645554322,?,?,?,0.597614304667,?,0,0,0.0,0.0,Relevant
626,'http://bit.ly/4xwKtd','http://thriller-michael-jackson.com/phelps-takes-gold-in-the-4xforgottopayhistaxes/',0,0,'2009-11-22 08:33:11','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko phelps takes gold in the 4xforgottopayhistaxes http://bit.ly/4xwktd',119,10000000000000000000000,'?','xxxxxxxx','Sat 21 Nov 2009 22:33:13 +0000',20,83,0.240963855422,1,'?',?,0,0,0,0,11,0,0,0,0.587505379242,0.823110624364,0.412494620758,?,?,?,?,?,100.0,58.0810226001,100.0,58.0810226001,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
627,'http://redirx.com/?sxpu','http://redirx.com/%3Fsxpu',0,0,'2009-07-08 00:19:21','anonymous','#thankyoumichael watch michael jackson memorial service live online - http://redirx.com/?sxpu #michaeljackson',109,10000000000000000000000,'?','xxxxxxxx','?',23,25,0.92,1,'?',?,0,0,0,0,?,0,12,12,0.683263970721,0.594749839018,0.316736029279,?,0.186052101884,?,0.186052101884,?,100.0,76.9092386599,8.00192374951,76.9092386599,8.00192374951,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
628,'http://twitpic.com/9li1l','http://twitpic.com/9li1l',0,0,'2009-07-07 15:30:28','anonymous','elaborate flower arrangements begin to arrive. #michaeljackson http://twitpic.com/9li1l',87,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.564050807872,0.548000575328,0.435949192128,?,0.119239295028,?,?,?,34.2639989869,30.1177910936,100.0,87.8992294657,34.2639989869,?,?,?,0.136082763488,?,0,0,0.0,0.0,Relevant
629,'http://bit.ly/bjBWv','http://gawker.com/5308657/republicans-have-had-enough-remembering-of-michael-jackson-thank-you',4,1,'2009-07-07 15:47:26','anonymous','rt @dropsofreign republicans have had enough remembering of michael jackson  thank you #michaeljackson http://bit.ly/bjbwv',122,58639,'http://web.archive.org/web/20090910080445/http://gawker.com/5308657/republicans-have-had-enough-remembering-of-michael-jackson-thank-you','2009-09-10 08:04:45','Tue 07 Jul 2009 07:44:36 +0000',19,94,0.202127659574,2,'Republicans Have Had Enough Remembering of Michael Jackson Thank You',136884,9,0,0,0,9,3,9,9,0.646122883009,0.18151207239,0.353877116991,0.056395859568,0.0583134370141,0.362046091653,0.0745138147693,0.0871245146906,11.7856088565,8.3904328183,12.3940389673,71.1921880361,95.0909456361,0.791930000866,0.12000600045,0.179941417042,0.141156934648,0.173173014649,0,2,0.0,0.133333333333,Relevant
630,'http://bit.ly/7lLfT','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/y7jATIVVXFA/fi-ct-jackson-theaters7-link%2C0%2C1270946.storylink',0,0,'2009-07-07 15:52:54','anonymous','rt @latimesmj michael jackson memorial to play live in 88 movie theaters http://bit.ly/7llft #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 07:50:43 +0000',19,126,0.150793650794,7,'?',?,0,0,0,0,68,0,4,4,0.655313318764,0.258785592739,0.344686681236,?,?,?,?,?,100.0,92.859215148,55.2192047644,92.859215148,55.2192047644,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
631,'http://tiny.cc/xBo5I','http://cli.gs/LJYqbv%3Fads%3D2553760',0,0,'2009-07-08 00:34:48','anonymous','#thankyoumichael where can i sell my michael jackson memorial tickets - http://tiny.cc/xbo5i #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','?',20,36,0.555555555556,1,'?',?,0,0,0,0,?,0,0,0,0.58281727407,0.399837493123,0.41718272593,?,0.0335012605086,?,?,?,96.1744941188,79.9498869597,100.0,83.130031192,96.1744941188,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
632,'http://rubyurl.com/0b5u','http://rubyurl.com/0b5u',0,0,'2009-07-08 00:41:48','anonymous','#thankyoumichael i know michael jacksons memorial is on right now but is he being cremated or not - http://rubyurl.com/0b5u #michaeljackson',139,10000000000000000000000,'?','xxxxxxxx','?',23,23,1.0,1,'?',?,0,0,0,0,?,0,18,18,0.357288363716,0.718357304733,0.642711636284,?,?,?,?,?,100.0,53.4481025271,3.26485401015,53.4481025271,3.26485401015,?,?,?,?,?,0,2,0.0,0.1,Relevant
633,'http://bit.ly/Qxrsu','http://www.youtube.com/watch%3Fv%3D-y3jlzS_BZc.',0,0,'2009-07-11 02:36:07','anonymous','#michaeljackson ghost! http://bit.ly/qxrsu he should have walked with dad man  that d be hot! #mj #unacceptable',111,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 07:02:41 +0000',19,47,0.404255319149,1,'?',?,0,0,0,0,16,19,302,268,0.441502798126,0.143899738368,0.558497201874,?,?,?,?,?,100.0,68.4337047843,61.3647301221,68.4337047843,61.3647301221,?,?,?,?,?,0,4,0.0,0.235294117647,Relevant
634,'http://yfrog.com/06r9wj','http://twitter.yfrog.com/06r9wj',0,0,'2009-07-07 16:31:38','anonymous','i drive past forrest lawn to get to work daily. #michaeljackson fans close by today. http://yfrog.com/06r9wj',108,10000000000000000000000,'?','xxxxxxxx','?',23,31,0.741935483871,1,'?',?,0,0,0,0,?,0,0,0,0.413178552466,0.564000613734,0.586821447534,?,0.0506889837437,?,?,?,26.3183576956,67.4819281746,100.0,39.0006012091,26.3183576956,?,?,?,0.0980580675691,?,0,0,0.0,0.0,Relevant
635,'http://bit.ly/X2i8V','http://www.youtube.com/watch%3Fv%3DQJiQt7A4m7Q',0,0,'2009-09-04 04:20:00','anonymous','the best michael jackson song you never heard http://bit.ly/x2i8v #michaeljackson',81,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 16:49:27 +0000',19,46,0.413043478261,1,'?',?,6147,7556,2967,66,65,57,402,401,0.934773110086,0.0352784698701,0.0652268899142,?,0.0450022501688,?,0.10800397016,?,16.654851996,99.8949511434,61.0468018208,16.672366126,27.2821040566,?,?,?,0.132582521472,0.0625099673073,0,2,0.0,0.2,Relevant
636,'http://tinyurl.com/mwftee','http://creativenumerology.wordpress.com/2009/07/04/the-winds-of-change-are-howling/',26,1,'2009-07-07 16:41:54','anonymous','rt @chrisdelorey the winds of change are howling! http://tinyurl.com/mwftee (includes very interesting #michaeljackson numerology)',130,7363,'http://web.archive.org/web/20120324184437/http://creativenumerology.wordpress.com/2009/07/04/the-winds-of-change-are-howling/','2012-05-24 20:00:04','?',25,83,0.301204819277,4,'?',?,8,0,0,0,?,12,35,34,0.686969561179,0.0411756673302,0.313030438821,0.0602133829331,0.050470854287,0.901286762697,0.138377409464,0.147127735452,100.0,4.02121408585,3.22636674192,4.02121408585,3.22636674192,0.995180694841,0.0462250163521,0.193038422752,0.0464488676194,0.193973238983,0,2,0.0,0.142857142857,Relevant
637,'http://bit.ly/UfFlW','http://www.cbc.ca/arts/music/story/2009/07/07/jackson-memorial-staples.html%3Fref%3Drss',1,1,'2009-07-08 01:09:58','anonymous','mj s memorial ~ great article rip mj #michaeljackson #thankyoumichael ~ http://bit.ly/ufflw',91,30630,'http://web.archive.org/web/20090710094028/http://www.cbc.ca/arts/music/story/2009/07/07/jackson-memorial-staples.html%3Fref%3Drss','2009-07-10 09:40:28','Tue 07 Jul 2009 09:43:32 +0000',19,87,0.218390804598,7,'Jackson's weeping daughter caps memorial - Arts & Entertainment - CBC News',77393,0,0,0,0,23,2,8,8,0.650223023983,0.170184861083,0.349776976017,0.0259499648054,0.0142930084982,0.268752474589,0.0335200761577,0.0760725774313,2.41656650103,2.87762797791,2.85425449361,83.9777246946,84.6654181129,?,0.0158690181357,0.10234440254,?,?,0,2,0.0,0.166666666667,Relevant
638,'http://bit.ly/76WCO','http://www.foxnews.com/story/0%2C2933%2C531940%2C00.html',9,1,'2009-07-13 08:59:24','anonymous','joe jackson wants mj s kids to go on tour as the  jackson 3.  wtf?! http://bit.ly/76wco #mj #michaeljackson',107,91,'http://web.archive.org/web/20090819090055/http://www.foxnews.com/story/0%2C2933%2C531940%2C00.html','2012-11-04 06:33:18','Sun 12 Jul 2009 23:14:44 +0000',19,56,0.339285714286,2,'Joe Jackson Wants Michael's Kids to Tour as 'Jackson 3' | Fox News',50278,208,279,124,9283,331,15,113,110,0.609009817946,0.921825290608,0.390990182054,0.0533233279191,0.055493929851,0.446721993878,0.110592857828,0.108435820567,89.3493425739,76.3854888441,23.1797306478,85.4908235961,20.7109369442,0.813525639464,0.133185431642,0.115542040163,0.112464311423,0.131751624529,0,2,0.0,0.1,Relevant
639,'http://wearskunk.com/','http://wearskunk.com/',19,1,'2009-07-07 16:48:13','anonymous','@tyrese4real rt for all those stuck at work without a tv mj #michaeljackson memorial live coverage http://wearskunk.com/',120,1363,'http://web.archive.org/web/20100531171056/http://www.wearskunk.com/','2012-04-23 06:15:13','?',21,21,1.0,0,'?',?,76,54,64,0,?,3,69,69,0.454754022982,0.297287533162,0.545245977018,0.0382324623414,0.0397229061149,0.669980207378,0.119101061206,0.121795622197,21.2685717779,87.6183879704,87.8203192261,18.6351797361,18.6781276302,0.0912870929175,0.0653720450461,0.11856320264,0.0,0.0560478479207,0,5,0.0,0.294117647059,Relevant
640,'http://su.pr/32UHuU','http://www.mtv.com/videos/misc/407228/live-from-the-michael-jackson-memorial.jhtml%23id%3D1615325',0,0,'2009-07-07 16:53:48','anonymous','you can see the live stream of michael jackson s memorial here on mtv.com http://su.pr/32uhuu on our our homepage #michaeljackson',129,10000000000000000000000,'?','xxxxxxxx','?',19,97,0.19587628866,4,'?',?,111,0,0,0,?,7,23,23,0.674811000772,0.342111872615,0.325188999228,?,0.0500626174322,?,0.0495491411157,?,100.0,74.6092873159,74.4124736832,74.6092873159,74.4124736832,?,?,?,?,?,0,2,0.0,0.1,Relevant
641,'http://bit.ly/hBVOJ','http://www.sanfranciscograpevine.com/forums/display_topic/id_79/',0,0,'2009-07-18 13:10:06','anonymous','register and comment now on the death of michael jackson should the dr. be charged in his death? http://bit.ly/hbvoj #michaeljackson #mj',136,10000000000000000000000,'?','xxxxxxxx','Sat 18 Jul 2009 05:02:21 +0000',19,64,0.296875,3,'?',?,0,0,0,0,30,0,8,8,0.582971857171,0.986448980594,0.417028142829,?,0.0687433616929,?,0.0991594775237,?,74.2370154981,52.4153249632,75.9992853307,70.6053774004,97.6812020995,?,?,?,0.217571317288,0.38516444326,0,2,0.0,0.0952380952381,Relevant
642,'http://bit.ly/14c54t','http://mashable.com/2009/07/06/watch-michael-jackson-memorial',54,1,'2009-07-07 17:08:12','anonymous','oh  i mean @mashable michael jackson memorial where to watch it online - http://bit.ly/14c54t must i stay relevant? #michaeljackson nah.',136,763,'http://web.archive.org/web/20120819172055/http://mashable.com/2009/07/06/watch-michael-jackson-memorial/','2012-12-02 02:46:24','Mon 06 Jul 2009 14:42:09 +0000',20,61,0.327868852459,4,'Michael Jackson Memorial: Where to Watch It Online',32369,217,6,2,0,6366,0,0,0,0.515826792516,0.0974559615749,0.484173207484,0.0707633315908,0.0747109086241,0.362798931623,?,?,14.7759712255,8.80370292223,8.66046912697,59.5812132269,58.6118434774,0.448371139692,0.102045465005,?,0.163663417677,?,0,0,0.0,0.0,Relevant
643,'http://redirx.com/?sxpp','http://redirx.com/%3Fsxpp',0,0,'2009-07-08 01:25:19','anonymous','#thankyoumichael what time did north korea shoot the missel at hawaii - http://redirx.com/?sxpp #michaeljackson',111,10000000000000000000000,'?','xxxxxxxx','?',23,25,0.92,1,'?',?,0,0,0,0,?,0,15,15,0.631934889919,0.834900145831,0.368065110081,?,0.19364916731,?,0.19364916731,?,100.0,65.5271562238,65.5023606916,65.5271562238,65.5023606916,?,?,?,?,?,0,0,0.0,0.0,Relevant
644,'http://kpho.com/live','http://www.kpho.com/live',1,1,'2009-07-07 17:23:12','anonymous','rt from earlier livestreaming now coverage of mj funeral  two livestreaming options! http://kpho.com/live #michaeljackson',121,19113,'http://web.archive.org/web/20110101224145/http://www.kpho.com/live/','2011-01-01 22:41:45','?',20,24,0.833333333333,1,'?',?,226,68,236,0,?,2,5,5,0.588170572128,0.756491351746,0.411829427872,0.0402015126104,0.056528870841,0.254638434094,0.0242266589318,0.0201007563052,10.6586531704,90.4351524835,81.6807458222,11.7859625132,8.70606740421,0.151203070542,0.219381727238,0.0,0.0580258853186,0.0193419617729,0,0,0.0,0.0,Relevant
645,'http://tinyurl.com/mxc7ys','http://www.mtv.com/news/articles/1614762/20090626/jackson_michael.jhtml',19,1,'2009-07-07 17:29:20','anonymous','ca$h money and @chrisbrownweb miss me. what s rihanna think? http://tinyurl.com/mxc7ys @thisislilwayne #michaeljackson',118,552,'http://web.archive.org/web/20090629172008/http://www.mtv.com/news/articles/1614762/20090626/jackson_michael.jhtml%3F','2012-07-18 00:10:16','?',25,71,0.352112676056,5,'?',?,1,1,0,0,?,2,21,19,0.493011533339,0.428129836576,0.506988466661,0.0,0.0286612576301,0.0409067244728,0.11957189372,0.0348155311911,8.66692133554,76.578048935,19.6530599574,11.3177620168,44.0996025775,?,?,?,0.0292853706329,0.27374491534,0,6,0.0,0.461538461538,Relevant
646,'http://bit.ly/JgosI','http://www.nypress.com/michael-jacksonrsquos-this-is-it/',2,1,'2009-10-28 20:28:41','anonymous','#michaeljackson armond responds to michael jackson s this is it http://bit.ly/jgosi',83,7056,'http://web.archive.org/web/20130113222617/http://nypress.com/michael-jacksonrsquos-this-is-it/','2013-01-13 22:26:17','Wed 28 Oct 2009 12:28:41 +0000',19,56,0.339285714286,1,'Michael Jacksons This Is It | NYPress.com - New York's essential guide to culture arts politics news and more',36866,1,2,1,0,14,0,0,0,0.623550219034,0.681519908164,0.376449780966,0.0439586982264,0.0441753041282,0.956865737356,?,?,100.0,4.311962546,2.36769067841,4.311962546,2.36769067841,1.0,0.0606339062591,?,0.0606339062591,?,0,0,0.0,0.0,Relevant
647,'http://twitcaps.com/search/jackson','http://twitcaps.com/search/jackson',0,0,'2009-07-07 17:41:10','anonymous','this may be the better realtime image stream @ http://twitcaps.com/search/jackson - more pics of #michaeljackson michael jackson memorial',137,10000000000000000000000,'?','xxxxxxxx','?',34,34,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.734950763772,0.228650324397,0.265049236228,?,?,?,?,?,19.9761898714,72.2316391278,100.0,27.6557338482,19.9761898714,?,?,?,0.0962250448649,?,0,0,0.0,0.0,Relevant
648,'http://doiop.com/b1bzf4','http://cli.gs/LJYqbv%3Fads%3D3635616',0,0,'2009-07-08 01:41:37','anonymous','#thankyoumichael in england what time does michael jacksons memorial start and what channel is it - http://doiop.com/b1bzf4 #michaeljackson',139,10000000000000000000000,'?','xxxxxxxx','?',23,36,0.638888888889,1,'?',?,0,0,0,0,?,0,0,0,0.679607204652,0.8217162622,0.320392795348,?,0.0482804549585,?,?,?,96.1744941188,79.7099608211,100.0,82.8805615787,96.1744941188,?,?,?,0.0418121005004,?,0,0,0.0,0.0,Relevant
649,'http://bit.ly/427bQ3','http://www.latimes.com/news/local/la-michael-jackson-qa-video%2C0%2C2690770.htmlstory',10,1,'2009-07-24 15:10:55','anonymous','get caught up on the michael jackson saga (video) http://bit.ly/427bq3 #mj #michaeljackson',90,2297,'http://web.archive.org/web/20121102154912/http://www.latimes.com/news/local/la-michael-jackson-qa-video%2C0%2C2690770.htmlstory','2012-11-02 15:49:12','Fri 24 Jul 2009 07:10:14 +0000',20,85,0.235294117647,3,'?',?,0,0,0,0,34,0,0,0,0.638750950702,0.916396286892,0.361249049298,0.0298540717013,0.02976302522,0.868134456642,?,?,100.0,93.2417526733,56.5346642607,93.2417526733,56.5346642607,1.0,0.0930484210398,?,0.0930484210398,?,0,0,0.0,0.0,Relevant
650,'http://twurl.cc/1bj5','http://twurl.cc/%3Ff',5,1,'2009-07-25 10:24:27','anonymous','saying goodbye to neverland and michael jackson. great photos and great story! worth reading. http://twurl.cc/1bj5 #mj #michaeljackson',134,651,'http://web.archive.org/web/20120609103518/http://twurl.cc/%3Ff','2012-06-09 10:35:18','?',20,20,1.0,1,'?',?,0,0,0,0,?,1,17,17,0.62359416373,0.253293164243,0.37640583627,0.0968245836552,0.119522860933,0.77151674981,0.0561360891424,0.0454754296943,100.0,39.3293304643,37.3988843805,39.3293304643,37.3988843805,?,?,?,?,?,0,0,0.0,0.0,Relevant
651,'http://tinyurl.com/create.php','http://tinyurl.com/create.php',1913,1,'2009-07-08 01:53:30','anonymous','#blog update  rip michael!  #michaeljackson kfc ripmj mj memorial mj s #thankyoumichael http://tinyurl.com/create.php',117,3,'http://web.archive.org/web/20070306015327/http://tinyurl.com/create.php%3F','2013-01-16 04:41:50','?',29,29,1.0,1,'?',?,1487,187,361,1719,?,1226,20382,500,0.484263052509,0.675987482361,0.515736947491,0.0,0.10744306187,0.0,0.0778318798621,0.0222170799747,21.5661636585,99.8839187215,58.6724794628,21.5912270309,36.7568643016,?,?,?,0.077151674981,0.0558113375504,0,5,0.0,0.333333333333,Relevant
652,'http://bit.ly/4VIsct','http://twitter.com/thriller_fan/statuses/6265665856',0,0,'2009-12-02 10:34:50','anonymous','rt@/thriller_fanyahoorsstypedatetime=hash(0x3786170)just posted - #michaeljackson #kingofpop #mj #jacko .. http://bit.ly/4visct',127,10000000000000000000000,'?','xxxxxxxx','Wed 02 Dec 2009 00:34:49 +0000',20,51,0.392156862745,3,'Twitter / thriller_fan: Just posted - #michaeljackson ...',78759,0,0,0,0,8,0,0,0,0.515845243794,0.418807978763,0.484154756206,?,0.085546790099,?,?,?,57.8627099442,76.8166588877,100.0,75.3257311397,57.8627099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
653,'http://bit.ly/Q9w26','http://abcnews.go.com/Entertainment/MichaelJackson/',339,1,'2009-07-07 18:26:52','anonymous','queen latifah speaking at #michaeljackson s memorial in los angeles. she ll be on the show friday morning. http://bit.ly/q9w26',126,229,'http://web.archive.org/web/20050407182303/http://abcnews.go.com/Entertainment/MichaelJackson/','2013-01-17 19:50:12','Tue 07 Jul 2009 07:14:00 +0000',19,51,0.372549019608,2,'?',?,160,59,26,1,1596,45,295,265,0.548068276893,0.885508427483,0.451931723107,0.0580530395553,0.0550768816063,0.296362885469,0.125180954515,0.115563069705,58.6169488851,96.5142490804,82.2252639306,60.7339843014,71.2882465596,?,?,?,0.0629940788349,0.0838699347138,0,8,0.0,0.421052631579,Relevant
654,'http://bit.ly/rc1g3','http://www.thehotjoints.com/2009/07/07/the-obligatory-michael-jackson-memorial-service-post/',1,1,'2009-07-07 19:39:17','anonymous','the obligatory michael jackson memorial service post http://bit.ly/rc1g3 #michaeljackson #tcot',94,8029,'http://web.archive.org/web/20090709215306/http://www.thehotjoints.com/2009/07/07/the-obligatory-michael-jackson-memorial-service-post/','2009-07-09 21:53:06','Tue 07 Jul 2009 11:38:01 +0000',19,92,0.20652173913,4,'?',?,0,0,0,0,11,1,2,2,0.574857776311,0.473075650524,0.425142223689,0.0617753945916,?,?,?,0.0653633165535,45.291161461,58.9352794039,65.6429735524,76.8489806429,29.7304651394,?,0.0800640769025,0.0741249316661,?,?,0,2,0.0,0.2,Relevant
655,'http://uurl.in/6S4SK','http://uurl.in/6S4SK',0,0,'2009-07-29 05:11:14','anonymous','michael jackson properties for sale   complete list here   apply here...now....http://uurl.in/6s4sk #michaeljackson #mj',119,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.623196209821,0.607868851089,0.376803790179,?,?,?,?,?,100.0,78.1137942795,100.0,78.1137942795,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
656,'http://bit.ly/QhBOf','http://tinyurl.com/kjaz4q',2,1,'2009-07-08 22:39:40','anonymous','michael jackson memorial draws 31.1 1m viewers slightly more than 31 1m people tuned in for michael.. http://bit.ly/qhbof #michaeljackson',137,13660,'http://web.archive.org/web/20090814022720/http://tinyurl.com/kjaz4q','2009-08-14 02:27:20','Wed 08 Jul 2009 14:38:59 +0000',19,25,0.76,1,'?',?,0,0,0,0,0,0,0,0,0.79468221675,0.18382698743,0.20531778325,0.0,0.027066598098,0.0419960525566,?,?,2.80261408612,68.4352225314,100.0,4.09528015319,2.80261408612,?,?,?,0.0566138517072,?,0,0,0.0,0.0,Relevant
657,'http://cli.gs/MmRp72','http://cli.gs/MmRp72',0,0,'2009-07-07 20:36:07','anonymous','u can watch  public enemies  movie free here online http://cli.gs/mmrp72 #michaeljackson',88,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.506260022043,0.457303574954,0.493739977957,?,0.105809738923,?,?,?,23.079815798,51.5231954427,100.0,44.7950007752,23.079815798,?,?,?,0.226133508433,?,0,0,0.0,0.0,Relevant
658,'http://tinyurl.com/kum4f6','http://www.guardian.co.uk/music/2009/jul/07/michael-jackson-buried-brain',7,1,'2009-07-07 20:36:39','anonymous','i have begun writing my horror movie...  they saved michael jackson s brain  http://tinyurl.com/kum4f6 #michaeljackson',118,10358,'http://web.archive.org/web/20090709232917/http://www.guardian.co.uk/music/2009/jul/07/michael-jackson-buried-brain','2011-09-04 03:38:15','?',25,72,0.347222222222,5,'?',?,329,0,1,0,?,43,262,253,0.50834597455,0.417876354867,0.49165402545,0.0573616356007,0.0436852028331,0.391622832565,0.0974717470504,0.104049155489,44.2924080744,5.85716578635,4.46035168681,13.22385944,10.070239756,0.831238933546,0.0800640769025,0.128987911855,0.0811107105654,0.138315320697,0,4,0.0,0.235294117647,Relevant
659,'http://bit.ly/L3x','http://www.youtube.com/watch%3Fv%3D3HrSN7176XI',23,1,'2009-07-07 20:46:02','anonymous','@ryanseacrest  my tribute to #michaeljackson please follow the link and watch. feel free to leave any comments. thanks! http://bit.ly/l3x',137,2287,'http://web.archive.org/web/20120307212409/http://www.youtube.com/watch%3Fv%3D3HrSN7176XI','2012-11-16 01:16:10','Thu 12 Mar 2009 06:54:48 +0000',17,46,0.369565217391,1,'?',?,34280,22949,37669,47450,2686,300,1953,500,0.818000629144,0.0782630475296,0.181999370856,0.0342549685202,0.0272547135804,0.43619049802,0.0763427117187,0.0694463727252,63.3434996315,11.1706189621,56.3896357892,17.6349886368,89.0219771835,?,?,?,0.0,0.0242304121395,0,5,0.0,0.25,Relevant
660,'http://u.mavrev.com/xnvq','http://u.mavrev.com/xnvq',0,0,'2009-08-03 12:40:14','anonymous','rt @whitegloveday report aide gave #michaeljackson last fatal demerol shot - chattahbox http://u.mavrev.com/xnvq #mj',116,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.419849108585,0.797985059401,0.580150891415,?,0.0620546709776,?,?,?,63.0259937692,86.314211021,100.0,73.0192549102,63.0259937692,?,?,?,0.0666666666667,?,0,0,0.0,0.0,Relevant
661,'http://bit.ly/D7cAg','http://www.thenewcurrent.com/kt-tunstall-joins-the-harvest-at-jimmys-bill-for-her-only-uk-festival-appearance-this-year/2536/',0,0,'2009-08-04 00:16:42','anonymous','#musicmonday kt tunstall does a lovely cover of jackson 5 hit http://bit.ly/d7cag #michaeljackson #mj',101,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 05:40:40 +0000',19,125,0.152,2,'?',?,1,0,0,0,116,0,3,3,0.835890763365,0.116449232247,0.164109236635,?,?,?,?,?,100.0,86.6053810666,36.6179938856,86.6053810666,36.6179938856,?,?,?,?,?,0,0,0.0,0.0,Relevant
662,'http://bit.ly/asMcJ','http://www.huffingtonpost.com/2009/08/04/brett-livingstone-strongs_n_250607.html',7,1,'2009-08-04 06:23:20','anonymous','rarest of rare #michaeljackson portrait is up for sale http://bit.ly/asmcj #mj',78,7440,'http://web.archive.org/web/20090908082720/http://www.huffingtonpost.com/2009/08/04/brett-livingstone-strongs_n_250607.html%3F','2009-09-08 08:27:20','Mon 03 Aug 2009 22:22:47 +0000',19,80,0.2375,4,'?',?,29,19,11,2,43,1,51,51,0.796590549667,0.253567565159,0.203409450333,0.0,0.0497672601793,0.0457141475009,0.0676968099247,0.0,59.054711971,3.31512420123,34.4152216523,5.61364892078,58.2768427846,?,?,?,0.0690065559342,0.150187852297,0,2,0.0,0.181818181818,Relevant
663,'http://bit.ly/15Odhv','http://www.amazon.com/gp/redirect.html%3Fie%3DUTF8%26location%3Dhttp%253A%252F%252Fwww.amazon.com%252Fs%253Fie%253DUTF8%2526x%253D0%2526ref%25255F%253Dnb%25255Fss%2526y%253D0%2526field-keywords%253DMichael%252520Jackson%25253A%252520This%252520Is%252520It%2526url%253Dsearch-alias%25253Ddvd%26tag%3Dtechnofrblog-20%26linkCode%3Dur2%26camp%3D1789%26creative%3D390957',0,0,'2009-10-31 13:39:32','anonymous','pre-order #michaeljackson - #thisisit on #dvd and #blu-ray from #amazon us http://bit.ly/15odhv #jacko #jackson #mj',115,10000000000000000000000,'?','xxxxxxxx','Sat 31 Oct 2009 05:33:57 +0000',20,365,0.0547945205479,2,'?',?,0,0,0,0,13,0,0,0,0.606141466881,0.646647868735,0.393858533119,?,0.037201836328,?,?,?,50.2622338164,90.1284397052,100.0,55.7673404541,50.2622338164,?,?,?,0.109108945118,?,0,0,0.0,0.0,Relevant
664,'http://bit.ly/vlrVZ','http://cnnwire.blogs.cnn.com/2009/07/27/64855/',6,1,'2009-07-27 23:21:35','anonymous','source jackson doc gave singer drug that may have killed him http://bit.ly/vlrvz #michaeljackson',96,29055,'http://web.archive.org/web/20091003072550/http://cnnwire.blogs.cnn.com/2009/07/27/64855/','2009-10-03 07:25:50','Mon 27 Jul 2009 15:03:41 +0000',19,46,0.413043478261,4,'?',?,13,0,0,0,13109,14,146,143,0.44613248163,0.890856153791,0.55386751837,0.143777030938,?,?,?,0.172143965186,52.6115944091,76.5503430492,80.1821941596,68.7280975023,65.6150595037,?,0.169841555122,0.196338867902,?,?,0,3,0.0,0.230769230769,Relevant
665,'http://twurl.cc/1bih','http://twurl.cc/%3Ff',5,1,'2009-08-06 05:48:49','anonymous','why jordan chandler lied about michael jackson. the untold story! http://twurl.cc/1bih #mj #michaeljackson please rt!',117,17189,'http://web.archive.org/web/20120609103518/http://twurl.cc/%3Ff','2012-06-09 10:35:18','?',20,20,1.0,1,'?',?,0,0,0,0,?,1,17,17,0.529432744716,0.661769740348,0.470567255284,0.100222965717,0.123717914826,0.77151674981,0.0561360891424,0.0454754296943,100.0,51.6579790454,37.3988843805,51.6579790454,37.3988843805,?,?,?,?,?,0,0,0.0,0.0,Relevant
666,'http://tinyurl.com/n4bc4b','http://video.google.com/videosearch%3Fhl%3Den%26q%3Dmoonwalk%2520tutorial%26um%3D1%26ie%3DUTF-8%26sa%3DN%26tab%3Dwv',0,0,'2009-07-07 21:00:04','anonymous','your kids may not know #michaeljackson  but the moonwalk is still cool. some tutorials http://tinyurl.com/n4bc4b - rip michael',126,10000000000000000000000,'?','xxxxxxxx','?',25,115,0.217391304348,1,'?',?,0,0,0,0,?,0,0,0,0.713301519183,0.107575141968,0.286698480817,?,?,?,?,?,100.0,11.2239811539,100.0,11.2239811539,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
667,'http://tiny.cc/JPahs','http://www.huffingtonpost.com/jeff-schweitzer/misplaced-priorities-the_b_227287.html',3,1,'2009-07-09 01:29:53','anonymous','rt @jeffschweitzer  huff post blog on the absurd coverage of michael jackson http://tiny.cc/jpahs #michaeljackson #huffpo',121,27474,'http://web.archive.org/web/20120304090747/http://www.huffingtonpost.com/jeff-schweitzer/misplaced-priorities-the_b_227287.html','2012-03-04 09:07:47','?',20,84,0.238095238095,2,'?',?,0,0,0,0,?,2,20,19,0.670594151183,0.45802790135,0.329405848817,0.0606562104372,0.0517953979244,0.505304910135,0.0936866663437,0.0977328326182,99.9311268806,13.7566505667,15.3221390478,13.7471759324,15.3115862127,0.982404405842,0.080530021148,0.0873470717789,0.081004196126,0.0790752480788,0,2,0.0,0.125,Relevant
668,'http://bit.ly/2XnAIt','http://latimesblogs.latimes.com/lanow/2009/08/coroner-said-it-has-completed-but-wont-comment-on-jackson-death-investigation-.html',1,1,'2009-08-10 20:12:24','anonymous','la county coroner withholding results of michael jackson death probe http://bit.ly/2xnait #michaeljackson #mj',109,48538,'http://web.archive.org/web/20090813094122/http://latimesblogs.latimes.com/lanow/2009/08/coroner-said-it-has-completed-but-wont-comment-on-jackson-death-investigation-.html','2009-08-13 09:41:22','Mon 10 Aug 2009 11:54:26 +0000',20,129,0.15503875969,4,'L.A. County coroner withholding results of Jackson death probe - latimes.com',119720,3,0,0,0,159,4,10,10,0.708583580448,0.823947334517,0.291416419552,0.0770154046215,0.0659084508358,0.593166585599,0.0788992663972,0.0867721831275,99.1293736051,2.60465678968,3.03680827552,2.58197996018,3.01036902111,0.795790548867,0.173205080757,0.19379255805,0.157027176777,0.189206465952,0,2,0.0,0.153846153846,Relevant
669,'http://bit.ly/2pIhBP','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BHIStory%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-02 01:59:19','anonymous','michael jackson ~history~ on cd  dvd and vinyl lp at http://bit.ly/2pihbp #michaeljackson #mj',93,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 00:28:30 +0000',20,235,0.0851063829787,2,'?',?,0,0,0,0,197,0,0,0,0.707862605013,0.549288988436,0.292137394987,?,0.0410795127478,?,?,?,50.2622308362,89.1051655678,100.0,56.4077632492,50.2622308362,?,?,?,0.164577004669,?,0,0,0.0,0.0,Relevant
670,'http://bit.ly/11GSHl','http://theconstitutionalalamo.com/2009/07/07/beat-it-al-sharpton-interjects-himself-once-again/',4,1,'2009-07-07 23:36:25','anonymous','rt @publius772000 new post at the alamo http://bit.ly/11gshl #tcot #michaeljackson',82,4922,'http://web.archive.org/web/20090713005827/http://theconstitutionalalamo.com/2009/07/07/beat-it-al-sharpton-interjects-himself-once-again/','2011-08-29 19:14:04','Tue 07 Jul 2009 15:36:04 +0000',20,95,0.210526315789,4,'?',?,0,0,0,0,12,0,6,6,0.693164172711,0.461501257791,0.306835827289,0.0668194536778,0.0784464540553,0.142021151052,0.0506369683542,0.0886460226184,8.65874618014,13.3345107377,16.7161428473,64.9348622566,51.7987089441,?,0.0359094785703,0.0833687867846,?,?,0,0,0.0,0.0,Relevant
671,'http://tinyurl.com/mnn9cq','http://mj.ecdomain.com/michael-jackson/mj-news/ben-sherwood-michael-jackson-rip-does-anyone-survive-sudden/',0,0,'2009-08-20 08:17:31','anonymous','#mj #michaeljackson ben sherwood michael jackson rip does anyone survive sudden ... http://tinyurl.com/mnn9cq.. http://bit.ly/16odqg',132,10000000000000000000000,'?','xxxxxxxx','?',25,107,0.233644859813,3,'?',?,0,0,0,0,?,0,3,3,0.453492508303,0.449830515693,0.546507491697,?,?,?,?,?,100.0,80.7565710925,51.8059091196,80.7565710925,51.8059091196,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
672,'http://bit.ly/hinW','http://www.breatheheavy.com/index.php%3Fsubaction%3Dshowfull%26id%3D1246998514%26archive%3D%26start_from%3D%26ucat%3D%26',0,0,'2009-07-08 01:26:35','anonymous','@perezhilton she can t eva amount to a #michaeljackson  rt britney spears  #1 fansite now proclaims her the king of pop! http://bit.ly/hinw ',140,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 13:37:39 +0000',18,120,0.15,1,'BreatheHeavy.com - The biggest Britney Spears website in the world',49806,0,0,0,0,14844,0,0,0,0.415598027714,0.935564138452,0.584401972286,?,0.0599400898503,?,?,?,100.0,32.6974418188,100.0,32.6974418188,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
673,'http://cli.gs/2uh2pX','http://cli.gs/2uh2pX',0,0,'2009-07-08 01:27:27','anonymous','u can watch  ice age 3  movie free here online http://cli.gs/2uh2px #michaeljackson',83,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.662562941284,0.13743576878,0.337437058716,?,0.101305112309,?,?,?,22.6895721978,76.1516428171,100.0,29.7952497916,22.6895721978,?,?,?,0.216506350946,?,0,0,0.0,0.0,Relevant
674,'http://bit.ly/2TMtUg','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.thestreet.com%252Fstory%252F10619348%252F1%252Fmichael-jackson-saves-sony.html%253Fcm_ven%253DGOOGLEN%26usg%3DAFQjCNHLfrS2tRwBYYKR8q3YFkMBJiI5fQ',0,0,'2009-10-30 11:26:25','anonymous','@mike1909 rt @mj_news michael jackson saves sony - thestreet.com http://bit.ly/2tmtug #michaeljackson this is it',112,10000000000000000000000,'?','xxxxxxxx','Fri 30 Oct 2009 03:25:41 +0000',20,225,0.0888888888889,2,'?',?,1,0,0,0,20,0,0,0,0.645181813573,0.363113120072,0.354818186427,?,0.0294125598226,?,?,?,100.0,55.4619867732,100.0,55.4619867732,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
675,'http://bit.ly/i9NNn','http://www.youtube.com/watch%3Fv%3DnfxtY22uOlo',0,0,'2009-08-22 04:54:07','anonymous','by @vegaslovesmj does this bird sound like he s doing #mj s woo-hoo-hoo to you? http://bit.ly/i9nnn #michaeljackson #-birds #vegas',130,10000000000000000000000,'?','xxxxxxxx','Fri 21 Aug 2009 19:26:10 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,37,2,5,4,0.589209507642,0.120073120637,0.410790492358,?,?,?,?,?,100.0,71.5605786113,74.8959891046,71.5605786113,74.8959891046,?,?,?,?,?,0,0,0.0,0.0,Relevant
676,'http://tinyurl.com/nkfu7m','http://cnnwire.blogs.cnn.com/2009/07/30/debbie-rowe-agrees-not-to-fight-for-custody-of-michael-jacksons-kids-lawyer-says/',1,1,'2009-07-30 13:23:17','anonymous','rt cnnbrk debbie rowe agrees not to fight for custody of michael jackson s kids  lawyer says #michaeljackson http://tinyurl.com/nkfu7m',134,56706,'http://web.archive.org/web/20090922050823/http://cnnwire.blogs.cnn.com/2009/07/30/debbie-rowe-agrees-not-to-fight-for-custody-of-michael-jacksons-kids-lawyer-says','2009-09-22 05:08:23','?',25,121,0.206611570248,4,'?',?,1,0,0,0,?,7,88,88,0.644869171387,0.950583341603,0.355130828613,0.19245008973,?,?,?,0.133630620956,62.3802694629,69.490652066,93.7308840603,43.3484560103,66.5525243769,?,0.368932393686,0.216506350946,?,?,0,4,0.0,0.2,Relevant
677,'http://tinyurl.com/nfe3q2','http://www.shelfari.com/books/593181/On-Michael-Jackson/description',1,1,'2009-08-24 15:58:46','anonymous','http://tinyurl.com/nfe3q2 on michael jackson...another book i bought during my trip... #michaeljackson #mj (started it--deep stuff! )',133,2391,'http://web.archive.org/web/20091024163837/http://www.shelfari.com/books/593181/On-Michael-Jackson/description','2009-10-24 16:38:37','?',25,67,0.373134328358,4,'?',?,0,0,0,0,?,0,0,0,0.631491498652,0.403791586381,0.368508501348,0.053009201208,0.0337579789028,0.639740349832,?,?,100.0,98.0342326842,100.0,98.0342326842,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
678,'http://bit.ly/MJafJ','http://www.sanfranciscograpevine.com/forums/display_topic/id_102/',0,0,'2009-08-25 03:19:47','anonymous','breaking news---michael jackson s death homicide--should the dr. be arrested register & comment http://bit.ly/mjafj #michaeljackson #mj',135,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 16:08:09 +0000',19,65,0.292307692308,3,'?',?,0,0,0,0,62,0,19,18,0.467988420317,0.959981576689,0.532011579683,?,0.0430331482912,?,0.059536209026,?,53.2786641039,93.2431905694,68.0638789551,57.1394691436,78.2774430752,?,?,?,0.0778498944162,0.184637236469,0,2,0.0,0.125,Relevant
679,'http://bit.ly/bmSYL','http://tr.im/rkpm',0,0,'2009-07-08 02:54:37','anonymous',' there s nothing that can t be done if we raise our voice as one. --#michaeljackson #thankyoumichaelhttp://bit.ly/bmsyl',119,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 18:54:36 +0000',19,17,1.11764705882,1,'Make a tiny URL with the tr.im URL shortener. One of the original URL shorteners!',5877,0,0,0,0,255,0,0,0,0.292038672956,0.341079204807,0.707961327044,?,0.0238909241284,?,?,?,37.3971260537,5.9581781775,100.0,15.9321819782,37.3971260537,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
680,'http://bit.ly/3ezs2P','http://money.cnn.com/2009/10/30/news/economy/halloween_costumes/index.htm%3Fpostversion%3D2009103010',4,1,'2009-10-30 17:27:10','anonymous','top costumes 2009 dead celebs and top news #michaeljackson and #farrahfawcett or #balloonboy and kate gosselin http://bit.ly/3ezs2p scarry',138,19935,'http://web.archive.org/web/20091226225925/http://money.cnn.com/2009/10/30/news/economy/halloween_costumes/index.htm%3Fpostversion%3D2009103010','2010-03-01 09:34:39','Fri 30 Oct 2009 08:23:29 +0000',20,100,0.2,7,'Michael Jackson tops list of most popular Halloween costumes - Oct. 30 2009',56597,0,0,0,0,7,0,0,0,0.558637619956,0.511384429933,0.441362380044,0.0563017413782,0.0566441184037,0.285501937647,?,?,8.65761409353,32.1296081455,8.65761409353,2.781657483,100.0,?,0.123263126886,?,?,?,0,0,0.0,0.0,Relevant
681,'http://bit.ly/7bXAu','http://www.canada.com/news/Michael%2BJackson%2Bmemorial%2Bdominates%2BFacebook%2BTwitter/1767326/story.html',0,0,'2009-07-08 03:20:33','anonymous','michael jackson memorial dominates facebook  twitter no time to follow all the #michaeljackson tweets and faceb.. http://bit.ly/7bxau',133,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 18:50:50 +0000',19,107,0.177570093458,4,'canada.com | Article',15907,0,0,0,0,22,3,21,21,0.689591423995,0.665016365973,0.310408576005,?,0.0991935352214,?,0.0753250172492,?,100.0,1.85247728773,84.6424429619,1.85247728773,84.6424429619,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
682,'http://bit.ly/Fd3u4','http://nikapalooza.blogspot.com/2009/07/scum-of-earth.html',0,0,'2009-07-08 03:29:09','anonymous','@iamdiddy help by spread the word and take a stand as a celeb and a father #michaeljackson #unfollowperezhilton..... http://bit.ly/fd3u4',136,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 19:27:04 +0000',19,58,0.327586206897,3,'Letters to the mirror: Scum of the Earth....',84819,29,0,0,0,6,3,12,12,0.724006037712,0.740368963512,0.275993962288,?,0.0304396021144,?,0.0433379876016,?,5.53529328163,30.7353658404,50.1704916269,18.0095246315,11.0329659968,?,?,?,0.0358748001667,0.0510762801364,0,2,0.0,0.105263157895,Relevant
683,'http://bit.ly/gtzFz','http://www.tmz.com/2009/08/25/michael-jackson-alive-video/',64,1,'2009-08-26 14:25:52','anonymous','rt @anconalopes the king of pop... alive?! i wanna believe!!! http://bit.ly/gtzfz #michaeljackson #mj',101,1014,'http://web.archive.org/web/20090930144246/http://www.tmz.com/2009/08/25/michael-jackson-alive-video','2012-10-25 04:22:42','Tue 25 Aug 2009 14:25:14 +0000',19,58,0.327586206897,4,'MJ Alive? Someone Wants You To Think So | TMZ.com',140203,1496,62,41,15,1332,27,317,317,0.650807884692,0.225795978552,0.349192115308,0.0415945165404,0.0395284707521,0.327499849417,0.108393587932,0.111773291591,14.3321708038,6.75016060146,5.649620095,47.0979636921,39.4191513089,0.747577147848,0.117460246434,0.181253504018,0.1163105263,0.189320513948,0,2,0.0,0.153846153846,Relevant
684,'http://bit.ly/zIE6X','http://feeds.latimes.com/%7Er/latimes/news/local/%7E3/R-VzPw5QrC0/la-me-jackson-scene8-2009jul08%2C0%2C6405410.story',0,0,'2009-07-08 05:24:40','anonymous','rt @latimesmj michael jackson memorial a day fans will never forget http://bit.ly/zie6x #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 21:20:10 +0000',19,116,0.163793103448,7,'Michael Jackson memorial a day fans will never forget - Los Angeles Times',86454,0,0,0,0,0,0,0,0,0.668332751527,0.649997087314,0.331667248473,?,0.0628830553732,?,?,?,8.6665665257,17.4457042012,100.0,49.6773671372,8.6665665257,?,?,?,0.0897222906832,?,0,0,0.0,0.0,Relevant
685,'http://tinyurl.com/ltfa2u','http://puriwaves.nirmalya.in/puri-photo-gallery/51st-birth-anniversary-michael-jackson-birthday-sand-art-at-puri',0,0,'2009-08-29 07:31:02','anonymous','51st birth anniversary michael jackson birthday sand art at puri http://tinyurl.com/ltfa2u #michaeljackson #mj #sandart #puri',125,10000000000000000000000,'?','xxxxxxxx','?',25,112,0.223214285714,2,'?',?,0,0,0,0,?,0,5,4,0.701274010425,0.876177038074,0.298725989575,?,0.104115841259,?,0.149759174961,?,23.0632807992,90.0569212374,72.4099431884,25.6096705088,31.8509859057,?,?,?,0.31083493608,0.245906008705,0,2,0.0,0.133333333333,Relevant
686,'http://bit.ly/3e9jAZ','http://www.associatedcontent.com/article/2115709/happy_birthday_michael_jackson_we_miss.html',2,1,'2009-08-29 07:57:32','anonymous','happy birthday michael jackson we miss you michael . it s the 51st birthday of king of pop #michaeljackson #mj http://bit.ly/3e9jaz',131,38829,'http://web.archive.org/web/20090901184441/http://www.associatedcontent.com/article/2115709/happy_birthday_michael_jackson_we_miss.html%3F','2009-09-01 19:17:28','Fri 28 Aug 2009 23:56:33 +0000',20,92,0.217391304348,3,'Content missing - Yahoo! Voices - Yahoo! Voices - voices.yahoo.com',23412,0,0,0,0,8,0,0,0,0.86322940991,0.00454722958827,0.13677059009,0.0,0.0699650262281,0.0482804549585,?,?,55.1228260613,34.2431158031,100.0,62.121480791,55.1228260613,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
687,'http://r.ieves.com/b/11','http://r.ieves.com/b/11/',1,1,'2009-07-08 06:53:50','anonymous','22 mj s #michaeljackson michael jackson mj memorial lionel ritchie smokey robinson - updated the funeral of mj - http://r.ieves.com/b/11 ...',140,66609,'http://web.archive.org/web/20090710012359/http://r.ieves.com/b/11','2009-07-10 01:23:59','?',23,24,0.958333333333,2,'?',?,0,0,0,0,?,0,0,0,0.516586420366,0.581572811274,0.483413579634,0.0754254682731,?,?,?,?,100.0,85.4060685639,100.0,85.4060685639,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
688,'http://ow.ly/gKq1','http://www.usatoday.com/life/people/2009-06-30-jackson-patent_N.htm',0,0,'2009-07-08 06:58:03','anonymous','#michaeljackson fact jackson actually patented the shoes he used to  lean  in the smooth criminal video http://ow.ly/gkq1',121,10000000000000000000000,'?','xxxxxxxx','?',17,67,0.253731343284,3,'?',?,6,4,8,0,?,17,69,58,0.658778156746,0.775295439206,0.341221843254,?,0.0765244151833,?,0.12088534944,?,2.41542226715,55.7184717074,52.4164453301,4.33504759397,4.60813825115,?,?,?,0.145110837415,0.180690108557,0,2,0.0,0.105263157895,Relevant
689,'http://bit.ly/3pSyS','http://succeedasyourownboss.com/07/2009/6-things-michael-jackson-taught-us-about-business/',4,1,'2009-07-09 11:55:45','anonymous','solid business advice with sharp analogies to #michaeljackson and his brand. rt @brendahorton rt @smallbizlady http://bit.ly/3psys',130,50098,'http://web.archive.org/web/20110221015043/http://succeedasyourownboss.com/07/2009/6-things-michael-jackson-taught-us-about-business/','2012-03-23 11:41:10','Wed 08 Jul 2009 15:35:46 +0000',19,90,0.211111111111,3,'?',?,3,0,0,0,4,9,19,18,0.726271628925,0.63716226299,0.273728371075,0.0653023148448,?,?,?,0.129196775977,99.8902886777,18.4692858292,9.79947685229,18.489570982,9.81023979608,0.817392540481,0.0339422116651,0.157461415783,0.0885422004151,0.185243076538,0,2,0.0,0.125,Relevant
690,'http://bit.ly/FMAUi','http://wholovesmichaeljackson.com/michael-jackson-memorial-service',0,0,'2009-07-08 07:49:44','anonymous','wrote a blog post at http://bit.ly/fmaui be nice to hear what people think. #michaeljackson',91,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 23:49:46 +0000',19,66,0.287878787879,1,'?',?,0,0,0,0,0,0,0,0,0.668440640261,0.083738771488,0.331559359739,?,?,?,?,?,100.0,93.2018256964,100.0,93.2018256964,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
691,'http://bit.ly/18NCJ6','http://media.myfoxla.com/live/',131,1,'2009-09-04 02:32:08','anonymous','k. the procession is just heading out from encino home for #mj #michaeljackson farewell at forest lawn. live coverage http://bit.ly/18ncj6',138,1038,'http://web.archive.org/web/20070207021450/http://media.myfoxla.com/live/','2012-11-02 00:00:00','Mon 18 May 2009 03:52:30 +0000',20,30,0.666666666667,1,'FOX Los Angeles Video Feed #1. Watch FOX 11 News and Good Day LA live online on myFOXla.com.',23514,1423,1268,1182,1465,3184,639,2320,500,0.579136091004,0.741662124022,0.420863908996,0.0532623641291,?,?,?,0.117505908641,11.3824344719,12.6631859065,20.5030877582,89.8860251754,55.5157086883,?,0.0254410925657,0.103348477866,?,?,0,7,0.0,0.35,Relevant
692,'http://tinyurl.com/mxkdec','http://whitegloveday.net/june25th/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D11%3Amichael-jackson-tribute-stockholm-july-8-2009%26catid%3D5%3Atribute-videos%26Itemid%3D14',0,0,'2009-07-10 22:20:18','anonymous','http://tinyurl.com/mxkdec - i love this #flashmob #video watched it over 10 times still see new stuff ) #mj #michaeljackson',123,10000000000000000000000,'?','xxxxxxxx','?',25,184,0.135869565217,2,'?',?,0,0,0,0,?,0,0,0,0.575481319093,0.186252035055,0.424518680907,?,?,?,?,?,100.0,67.9588394257,100.0,67.9588394257,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
693,'http://tinyurl.com/nnt9u4','http://www.youtube.com/watch%3Fv%3DSL6qk9dCcxU',0,0,'2009-07-10 22:25:43','anonymous','wow  i never knew inmates could dance! http://tinyurl.com/nnt9u4 but it s really sketchy that they re inmates.. #mj #michaeljackson',131,10000000000000000000000,'?','xxxxxxxx','?',25,46,0.54347826087,1,'?',?,0,0,0,0,?,7,90,82,0.356014266246,0.00153038448533,0.643985733754,?,?,?,?,?,100.0,5.54306127502,56.7358395252,5.54306127502,56.7358395252,?,?,?,?,?,0,2,0.0,0.1,Relevant
694,'http://up.zachshouse.org/?p=111','http://up.zachshouse.org/new-michael-jackson-video-game/',0,0,'2009-07-10 22:27:31','anonymous','is a new #michaeljackson video game #unacceptable to you? http://up.zachshouse.org/?p=111 #music #mj #tcot #hhrs #facebook #fb #ff',130,10000000000000000000000,'?','xxxxxxxx','?',31,56,0.553571428571,1,'?',?,0,0,0,0,?,0,0,0,0.489783023485,0.766570690271,0.510216976515,?,0.0640914453955,?,?,?,8.26813459682,54.8892488975,100.0,15.0633043135,8.26813459682,?,?,?,0.0593913870916,?,0,0,0.0,0.0,Relevant
695,'http://quiz.ly/s/hd','http://quiz.ly/s/hd',0,0,'2009-07-11 02:03:54','anonymous','i took the  what s your michael jackson iq?  quiz and got 71%! beat that http://quiz.ly/s/hd #michaeljackson  #mj #quizly',121,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.501662133513,0.390943488217,0.498337866487,?,?,?,?,?,100.0,90.0889656687,100.0,90.0889656687,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
696,'http://bit.ly/16BNY2','http:///2009/SHOWBIZ/Music/06/25/michael.jackson/index.html',0,0,'2009-06-25 22:58:03','anonymous','entrances to ucla emergency room blocked by security guards after michael jackson arrived http://bit.ly/16bny2 #michaeljackson via @cnnbrk',138,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 13:51:43 +0000',20,59,0.338983050847,7,'?',?,0,0,0,0,5323,28,233,158,0.590587644602,0.982247581668,0.409412355398,?,?,?,?,?,100.0,92.4514150552,57.8200596282,92.4514150552,57.8200596282,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
697,'http://bit.ly/oz0P3','http://www.comingsoon.net/news/movienews.php%3Fid%3D58943',2,1,'2009-09-11 13:20:37','anonymous','very cool poster for michael jacksons  this is it  movie i must own it and frame it... #mj #michaeljackson http://bit.ly/oz0p3',126,37590,'http://web.archive.org/web/20090911234707/http://www.comingsoon.net/news/movienews.php%3Fid%3D58943','2009-09-12 05:39:30','Fri 11 Sep 2009 05:20:37 +0000',19,57,0.333333333333,2,'The Poster for Michael Jackson's This Is It - ComingSoon.net',36029,34,0,0,0,16,8,20,20,0.823084093106,0.0403511345744,0.176915906894,0.0584405727765,0.0484501583112,0.488874871473,0.0918053862699,0.129929819268,67.9911590505,25.6329715348,82.8028640163,17.4281544456,56.2986269716,?,0.138013111868,0.207731875779,?,?,0,2,0.0,0.0909090909091,Relevant
698,'http://bit.ly/y1GHa','http://www.youtube.com/watch%3Fv%3DvUEeavptg10',0,0,'2009-07-21 10:20:36','anonymous','rt @erbgut sven vth - thriller @ love family park 2009 http://bit.ly/y1gha #lovefamilypark #svenvaeth #michaeljackson #mj',122,10000000000000000000000,'?','xxxxxxxx','Tue 21 Jul 2009 02:18:48 +0000',19,46,0.413043478261,1,'?',?,679,382,245,3,54,0,9,9,0.742213306664,0.457961390071,0.257786693336,?,0.0523431092928,?,0.0799227786196,?,17.0454769494,80.0658299995,77.0933638602,21.2893277314,22.1101740746,?,?,?,0.133259320931,0.16956156136,0,2,0.0,0.125,Relevant
699,'http://bit.ly/do9Td','http://goldderby.latimes.com/awards_goldderby/2009/07/michael-jackson-news-3816947052-story-article-.html',5,1,'2009-07-22 19:24:19','anonymous','rt @latimes mj michael jackson news no emmy  but maybe oscar or grammy? http://bit.ly/do9td #michaeljackson #mj',111,7736,'http://web.archive.org/web/20111104213315/http://goldderby.latimes.com/awards_goldderby/2009/07/michael-jackson-news-3816947052-story-article-.html','2012-11-01 04:13:17','Wed 22 Jul 2009 10:53:16 +0000',19,105,0.180952380952,4,'Michael Jackson news: No Emmy but maybe Oscar or Grammy? | Gold Derby | Los Angeles Times',187265,0,0,0,0,25,4,19,19,0.61857085709,0.384317929741,0.38142914291,0.0717675624317,0.0650332477143,0.830424515806,0.0745601135079,0.0791163009981,99.9382174043,70.6704369147,20.3693351691,70.7141259372,20.3567504651,0.955075385144,0.132314031006,0.168033610083,0.135681338532,0.172309958068,0,2,0.0,0.117647058824,Relevant
700,'http://tinyurl.com/mb8nwn','http://www.mtv.com/videos/movie-trailers/435908/exclusive-michael-jacksons-this-is-it-trailer-premiere.jhtml%23id%3D1621379',5,1,'2009-09-14 11:15:10','anonymous','this is it is going to great!!! http://tinyurl.com/mb8nwn #michaeljackson #thisisit #mtv',88,45890,'http://wayback.archive-it.org/1637/20091026171857/http://www.mtv.com/videos/movie-trailers/435908/exclusive-michael-jacksons-this-is-it-trailer-premiere.jhtml','2010-03-25 00:00:00','?',25,123,0.20325203252,4,'?',?,1239,46,82,34,?,5,48,46,0.639547505093,0.158927404639,0.360452494907,0.0347991314245,0.0613139339485,0.244661015365,0.0766559270719,0.129850258379,57.0735325549,21.4326119869,91.9685435313,12.2323487797,52.4896966326,?,0.0606339062591,0.178588039095,?,?,0,2,0.0,0.181818181818,Relevant
701,'http://www.wallofthestars.com/Index.aspx','http://www.wallofthestars.com/Index.aspx',3,1,'2009-07-25 10:35:18','anonymous','rt @mike1909 michael jackson tribute http://www.wallofthestars.com/index.aspx #ripmj #michaeljackson',100,10520,'http://web.archive.org/web/20090718073958/http://www.wallofthestars.com/Index.aspx','2009-07-19 10:48:13','?',40,40,1.0,1,'?',?,4,4,1,0,?,2,8,8,0.676669298057,0.706509551693,0.323330701943,0.102378544918,?,?,?,0.0842169592358,100.0,80.8394758496,0.683333601475,80.8394758496,0.683333601475,?,?,?,?,?,0,2,0.0,0.25,Relevant
702,'http://tinyurl.com/lh3yar','http://mj.ecdomain.com/michael-jackson/mj-news/michael-jackson-this-is-it-full-trailer-hq/',0,0,'2009-09-15 23:42:25','anonymous','#mj #michaeljackson michael jackson this is it [full trailer hq] http://tinyurl.com/lh3yar',90,10000000000000000000000,'?','xxxxxxxx','?',25,90,0.277777777778,3,'?',?,0,0,0,0,?,0,0,0,0.578868673667,0.200777735032,0.421131326333,?,?,?,?,?,100.0,92.5682282384,100.0,92.5682282384,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
703,'http://bit.ly/BfZd6','http://blog.mysocalledgaylife.com/%3Fp%3D1907',0,0,'2009-07-26 15:24:34','anonymous','rt @mscgl great friend  not a lovechild - http://bit.ly/bfzd6 #omerbatti #mj #michaeljackson .. http://u.mavrev.com/uatq #ultimatemusiclist',139,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 00:31:31 +0000',19,45,0.422222222222,1,'Great friend not a lovechild - MySoCalledGayLife.com',34695,0,0,0,0,29,0,4,4,0.682747037874,0.370393510325,0.317252962126,?,0.0328266082149,?,0.0293610109757,?,100.0,26.8842401927,58.9627809484,26.8842401927,58.9627809484,?,?,?,?,?,0,0,0.0,0.0,Relevant
704,'http://www.thisisit-fans.com','http://www.sonypictures.com/homevideo/michaeljacksonthisisit/',8,1,'2009-09-16 14:29:32','anonymous','#mjfam #mjfan #mjmagic be a part of the #michaeljackson s #thisisit mosaic http://www.thisisit-fans.com',103,34068,'http://web.archive.org/web/20120124235720/http://www.sonypictures.com/homevideo/michaeljacksonthisisit/','2013-01-15 02:28:22','?',28,61,0.459016393443,2,'?',?,54,33,38,1,?,5,40,39,0.709617616701,0.448152546349,0.290382383299,0.0374634324633,0.0407400421863,0.900494473209,0.0928524056104,0.0854117905318,100.0,30.2214726452,9.54178881242,30.2214726452,9.54178881242,1.0,0.0,0.104756560176,0.0,0.104756560176,0,2,0.0,0.153846153846,Relevant
705,'http://r.ieves.com/','http://r.ieves.com/',1,1,'2009-07-08 09:44:13','anonymous','23 mj s #michaeljackson michael jackson mj memorial kobe bryant martin luther king iii - updated the funeral of mj - http://r.ieves.com/ ...',140,2363,'http://web.archive.org/web/20090705090450/http://www.r.ieves.com/','2009-07-05 09:04:50','?',19,19,1.0,0,'?',?,0,0,0,0,?,0,50,50,0.646174736487,0.905876191144,0.353825263513,?,?,?,?,?,100.0,76.030997176,30.3949403583,76.030997176,30.3949403583,?,?,?,?,?,0,2,0.0,0.0869565217391,Relevant
706,'http://tinyurl.com/lss8p8','http://tinyurl.com/lss8p8',0,0,'2009-07-05 16:49:22','anonymous','buy michael jackson cds  dvds and downloads here. http://tinyurl.com/lss8p8 #michaeljackson #music #shopping',108,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,6195,5252,6622,1306,?,0,0,0,0.69988459457,0.426968475683,0.30011540543,?,?,?,?,?,28.9712080129,80.0777412394,100.0,36.1788526555,28.9712080129,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
707,'http://www.michaeljacksonpictures.com/','http://www.michaeljacksonpictures.com/',41,1,'2009-09-18 17:34:27','anonymous','be part of preserving the memory of #michaeljackson the #kingofpop http://www.michaeljacksonpictures.com/',105,995,'http://web.archive.org/web/20041204171752/http://michaeljacksonpictures.com/','2011-12-23 05:35:47','?',38,38,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.764268429436,0.454632305091,0.235731570564,0.0912870929175,0.103020422962,0.275863424417,?,?,100.0,61.9039103813,100.0,61.9039103813,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
708,'http://bit.ly/4zIISy','http://www.youtube.com/watch%3Fv%3DQvhOud7biL8',0,0,'2009-09-21 23:27:09','anonymous','http://bit.ly/4ziisy siedah garrett sings man in the mirror - tribute for michael #ripmj #michaeljackson i m crying',115,10000000000000000000000,'?','xxxxxxxx','Mon 21 Sep 2009 14:45:23 +0000',20,46,0.434782608696,1,'Man In The Mirror Tribute   Siedah Garrett and The Agape International Choir  Michael Jackson',?,15,8,4,0,11,0,4,4,0.485286704616,0.442050801665,0.514713295384,?,0.0669624714102,?,0.0818140174084,?,16.6548519494,54.4066327154,59.1299998977,30.6118043301,28.1665008934,?,?,?,0.216930457819,0.200081682666,0,0,0.0,0.0,Relevant
709,'http://twitpic.com/ip5ry','http://twitpic.com/ip5ry',0,0,'2009-09-22 14:51:26','anonymous','@thrillerxo rt #michaeljackson http://twitpic.com/ip5ry i m feeling that #michael looking for me saying  i am here  i m crying by your eyes',140,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.518624168299,0.135980267157,0.481375831701,?,0.0732470250358,?,?,?,82.2126409937,16.3574067878,100.0,19.8964618946,82.2126409937,?,?,?,0.276685785546,?,0,0,0.0,0.0,Relevant
710,'http://bit.ly/119dXp','http://www.youtube.com/watch%3Fv%3DkOu2MYXjU74%26feature%3Drelated',7,1,'2009-09-23 15:36:38','anonymous','!!!adorable!!! #michaeljackson #mj (baby) beat it! http://bit.ly/119dxp',71,30202,'http://wayback.archive-it.org/1661/20091113011104/http://www.youtube.com/watch%3Fv%3DkOu2MYXjU74%26feature%3Drelated','2012-01-06 00:00:00','Wed 15 Jul 2009 11:24:31 +0000',20,66,0.30303030303,1,'Baby Beat it - Michael Jackson babies dancing',?,38466,17617,14210,225,40,23,427,423,0.611194654867,0.369573885857,0.388805345133,0.0267739776301,0.0417847156483,0.127127278107,0.11065742968,0.0367343046002,29.2971216645,74.2936633234,93.5482128042,21.7659049329,27.4069337202,0.0742610657233,0.0,0.034900240638,0.121267812518,0.0840299048421,0,4,0.0,0.571428571429,Relevant
711,'http://www.michaeljackson.com','http://www.michaeljackson.com/us/home',374,1,'2009-09-23 17:20:42','anonymous','rt #michaeljackson s new song called #thisisit is going to be released  as well as a new album. visit http://www.michaeljackson.com',131,371,'http://web.archive.org/web/20121203172653/http://www.michaeljackson.com/us/home','2013-01-17 04:54:52','?',29,37,0.783783783784,2,'?',?,4915,44550,4459,132,?,1381,11503,500,0.791860298505,0.731564522076,0.208139701495,0.100200602007,0.0854942901072,0.950410634247,0.107397892579,0.117435070317,100.0,35.0428466257,70.4476442671,35.0428466257,70.4476442671,1.0,0.2,0.0280883362823,0.2,0.0280883362823,0,3,0.0,0.142857142857,Relevant
712,'http://twitpic.com/c8ear','http://twitpic.com/c8ear',0,0,'2009-07-31 08:29:57','anonymous','http://twitpic.com/c8ear - beautiful pic of mj  with diana ross. ( #mj #michaeljackson michael jackson)',103,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,3,3,0.852683785909,0.521548183673,0.147316214091,?,0.145478593491,?,0.148478467729,?,79.88007431,93.3467454084,59.7567888358,85.5734969233,74.8081287504,?,?,?,0.594088525786,0.606339062591,0,4,0.0,0.266666666667,Relevant
713,'http://bit.ly/3Lfqac','http://www.gather.com/viewArticle.action%3FarticleId%3D281474977827585',0,0,'2009-09-26 21:17:33','anonymous','http://bit.ly/3lfqac via @addthis -- go to this web page and respond if you will be going to see #michaeljackson  s #thisisit !! thank you!',139,10000000000000000000000,'?','xxxxxxxx','Sat 26 Sep 2009 13:16:10 +0000',20,70,0.285714285714,1,'This is it | Gather',122523,0,0,0,0,6,0,0,0,0.766781033395,0.351624558354,0.233218966605,?,0.0417119516128,?,?,?,100.0,24.6413580548,100.0,24.6413580548,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
714,'http://u.nu/9hrp','http://u.nu/9hrp',0,0,'2009-07-31 16:09:51','anonymous','#mj #michaeljackson my friend kept saying   oh  he was a junkie.  and i d get mad and say he wasn t. he wasn t. http://u.nu/9hrp rt',131,10000000000000000000000,'?','xxxxxxxx','?',16,16,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.314297520544,0.0332286995184,0.685702479456,?,?,?,?,?,100.0,59.7266747398,100.0,59.7266747398,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
715,'http://u.nu/8irp','http://u.nu/8irp',0,0,'2009-07-31 16:18:10','anonymous','#mj #michaeljackson michael hired chef to cook only natural meals for him and the kids. he was trying to better his health. http://u.nu/8irp',140,10000000000000000000000,'?','xxxxxxxx','?',16,16,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.456669652484,0.747090452093,0.543330347516,?,?,?,?,?,100.0,64.0910684755,100.0,64.0910684755,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
716,'http://bit.ly/cMZWH','http://www.youtube.com/watch%3Fv%3DQrTY5JmWbFE',0,0,'2009-09-27 22:14:28','anonymous','check this video out -- michael jackson tribute portrait http://bit.ly/cmzwh #michaeljackson #mjfam #kingofpop',110,10000000000000000000000,'?','xxxxxxxx','Thu 24 Sep 2009 17:23:58 +0000',19,46,0.413043478261,1,'',?,6,0,0,0,181,0,0,0,0.736001951374,0.409887167384,0.263998048626,?,?,?,?,?,100.0,55.0468078122,100.0,55.0468078122,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
717,'http://documentarymichaeljackson.com','http://documentarymichaeljackson.com',18,1,'2009-09-28 14:13:12','anonymous','vip tickets and pass for this is it premier in la are available now  http://documentarymichaeljackson.com #mj #michaeljackson',125,991,'http://web.archive.org/web/20110207142943/http://documentarymichaeljackson.com/','2012-01-18 08:21:52','?',36,36,1.0,0,'?',?,1,0,1,0,?,0,84,84,0.48217749459,0.307797401829,0.51782250541,0.100630921085,?,?,?,0.155847162068,3.92891445361,7.12235840838,5.23694764235,55.1631107048,75.0229851801,?,0.0875376219065,0.159348202154,?,?,0,2,0.0,0.111111111111,Relevant
718,'http://bit.ly/J2Ey4','http://blog.mysocalledgaylife.com/%3Fp%3D1987',0,0,'2009-08-02 20:42:17','anonymous','omer bhatti with a clear message to the public http://bit.ly/j2ey4 -#mj #michaeljackson #obee #omerbhatti #glbt #music',118,10000000000000000000000,'?','xxxxxxxx','Sun 02 Aug 2009 12:42:17 +0000',19,45,0.422222222222,1,'?',?,0,0,0,0,50,0,0,0,0.711194344149,0.553943836016,0.288805655851,?,0.0218844054766,?,?,?,100.0,20.5638275841,100.0,20.5638275841,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
719,'http://bit.ly/hv5so','http://www.newswise.com/articles/view/554829/',7,1,'2009-08-03 15:34:48','anonymous','rt @newswise propofol  the drug that #michaeljackson may have od d on  was used before to murder someone http://bit.ly/hv5so #mj',128,822,'http://web.archive.org/web/20100124154830/http://www.newswise.com/articles/view/554829','2010-02-01 16:03:17','Mon 03 Aug 2009 07:31:24 +0000',19,45,0.422222222222,3,'First Murder by Propofol Reported by Leading Anesthesia Journal',47124,0,0,0,0,17,2,3,3,0.542062642979,0.933666096559,0.457937357021,0.0580610845243,0.04860098696,0.792368744127,0.106627213036,0.127382014562,100.0,13.1886889521,18.3538544902,13.1886889521,18.3538544902,0.997833150217,0.0761386987627,0.186824467462,0.0759737176398,0.186419646905,0,2,0.0,0.0909090909091,Relevant
720,'http://bit.ly/16jR1G','http://www.youtube.com/watch%3Fv%3DtNrmerBx-tU',0,0,'2009-08-03 18:37:30','anonymous','short report by usa today finding neverland http://bit.ly/16jr1g #michaeljackson #mj #neverland',95,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 10:31:55 +0000',20,46,0.434782608696,1,'',?,1,0,0,0,17,0,0,0,0.48925099478,0.688105415357,0.51074900522,?,?,?,?,?,100.0,65.3878255552,100.0,65.3878255552,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
721,'http://bit.ly/FwKd8','http://www.billboard.com/%23/news/autopsy-shows-michael-jackson-was-healthy-1004017857.story',36,1,'2009-10-01 17:15:19','anonymous','pls rt. autopsy shows that michael jackson was healthy. http://bit.ly/fwkd8 #michaeljackson #mj (via @billboarddotcom)',118,24281,'http://webarchive.nationalarchives.gov.uk/20101028124729/http://www.billboard.com/%2523/news/autopsy-shows-michael-jackson-was-healthy-1004017857.story','2012-12-06 00:00:00','Thu 01 Oct 2009 09:04:48 +0000',19,92,0.20652173913,3,'Home Page | Billboard',60349,1,0,0,0,198,8,24,24,0.799309469173,0.530354297451,0.200690530827,0.0252538136138,0.04848178168,0.153583965609,0.058763903436,0.0498892578928,8.66657209044,81.2297328066,76.7314219996,10.6692116187,11.2946845824,?,?,?,0.162050930888,0.103986291351,0,2,0.0,0.142857142857,Relevant
722,'http://bit.ly/2WBp2e','http://www.youtube.com/watch%3Fv%3DL03KDWzJcvo',0,0,'2009-10-03 20:24:42','anonymous','loves the jackson five   & their classic i ll be there (1970)! here s my take http://bit.ly/2wbp2e #michaeljackson #mj #jackson5 #standards',139,10000000000000000000000,'?','xxxxxxxx','Sat 03 Oct 2009 00:16:55 +0000',20,46,0.434782608696,1,'I'LL BE THERE ( THE JACKSON 5 COVER ) 10.03.09',?,10,8,8,0,60,0,16,15,0.685803804918,0.281335401406,0.314196195082,?,0.0581820888796,?,0.106250584512,?,5.71697272652,51.9326820058,36.0221900511,11.0084295779,15.8706972519,?,?,?,0.0421169315143,0.108635771827,0,2,0.0,0.0869565217391,Relevant
723,'http://bit.ly/4lkITl','http://www.examiner.com/examiner/x-7070-Web-Buzz-Examiner%7Ey2009m8d9-Real-father-of-Jackson-child-Godfather-controversy-religion-and-sex',0,0,'2009-08-09 16:12:07','anonymous','rt @tweetmeme  real father of jackson child? godfather controversy  religion and sex  #michaeljackson #mj ( http://bit.ly/4lkitl )',130,10000000000000000000000,'?','xxxxxxxx','Sun 09 Aug 2009 07:48:14 +0000',20,137,0.14598540146,2,'Real father of Jackson child? Godfather controversy religion and sex - National Web Buzz | Examiner.com',92990,0,0,0,0,11,0,11,10,0.739049167973,0.717844527871,0.260950832027,?,0.0741475686896,?,0.0916885140316,?,2.4074114145,27.909377884,34.9111589119,8.62581539622,6.89582210827,?,?,?,0.112359638124,0.152561939781,0,2,0.0,0.1,Relevant
724,'http://t.mazic.in/3778','http://t.mazic.in/3778',0,0,'2009-08-10 09:08:14','anonymous','r u serious?rt @siddharth_ind michael jackson reincarnation of egyptian princess? #msn #mj #michaeljackson http://t.mazic.in/3778',129,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.664999171946,0.917527179467,0.335000828054,?,?,?,?,?,100.0,80.4627990564,100.0,80.4627990564,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
725,'http://bit.ly/12G9e9','http://www.examiner.com/x-7070-Web-Buzz-Examiner%7Ey2009m7d9-Michael-Jackson-medical-records-subpoenaed-from-3-doctors',0,0,'2009-07-10 02:15:59','anonymous','rt @web_buzz  michael jackson medical records subpoenaed from doctors  #michaeljackson ( http://bit.ly/12g9e9 )',111,10000000000000000000000,'?','xxxxxxxx','Thu 09 Jul 2009 17:44:48 +0000',20,118,0.169491525424,1,'?',69945,0,0,0,0,8,0,13,10,0.673236708742,0.875226341188,0.326763291258,?,0.0831569360227,?,0.0801320286032,?,2.36316054351,34.5498951362,85.6825279236,6.83984867161,2.75804250969,?,?,?,0.191675194073,0.184702838616,0,2,0.0,0.133333333333,Relevant
726,'http://tinyurl.com/ygkhwjv','http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%7Ey2009m10d11-This-is-It-lead-guitarist-Orianthi-Panagaris-talks-Michael-Jackson-He-was-wonderful-and-sweet',2,1,'2009-10-11 19:05:04','anonymous','#michaeljackson guitarist from #thisisit says mj was  wonderful  sweet  and a perfectionist http://tinyurl.com/ygkhwjv.',119,22180,'http://web.archive.org/web/20091020011444/http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%257Ey2009m10d11-This-is-It-lead-guitarist-Orianthi-Panagaris-talks-Michael-Jackson-He-was-wonderful-and-sweet','2011-01-03 06:47:27','?',26,165,0.157575757576,2,'?',?,0,0,0,0,?,0,0,0,0.857933553832,0.194153604388,0.142066446168,0.0662765984989,0.0517454889668,0.499079301645,?,?,44.0436257111,14.0836850642,5.5417589119,6.20296553599,2.44079155297,0.511859608453,0.0584705346205,?,0.0586098498873,?,0,0,0.0,0.0,Relevant
727,'http://bit.ly/Vl15x','http://www.edgenewyork.com/index.php%3Fch%3Dentertainment%26sc%3Dmusic%26sc2%3Dreviews%26sc3%3Ddvd%26id%3D94525',0,0,'2009-08-15 03:56:36','anonymous','dvd review michael jackson - the trial and triumph of the king of pop documentary http://bit.ly/vl15x #michaeljackson #kingofpop',128,10000000000000000000000,'?','xxxxxxxx','Fri 14 Aug 2009 19:55:45 +0000',19,111,0.171171171171,1,'?',?,0,0,0,0,20,0,0,0,0.765623480944,0.83290059046,0.234376519056,?,0.034020690872,?,?,?,100.0,62.3767412681,100.0,62.3767412681,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
728,'http://bit.ly/230Qvg','http://www.feastoffools.net/gay-fun-show/2009/07/08/fof-1019-out-of-the-internet-and-into-the-streets-070809/',0,0,'2009-07-08 13:41:21','anonymous','is there anything we can learn from the death of #michaeljackson in the struggle for gay rights? http://bit.ly/230qvg',117,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 23:42:06 +0000',20,109,0.183486238532,5,'?',?,0,0,0,0,2,3,8,6,0.689468315078,0.769804003715,0.310531684922,?,?,?,?,?,8.66029630187,61.8112245037,60.8340745008,14.0108796928,14.2359300654,?,?,?,0.0851256530759,0.192279250735,0,0,0.0,0.0,Relevant
729,'http://bit.ly/C3R8R','http://www.life-styl.com/index.php/lifestyle/lifestyle-of-great-personalities/key-dates-in-michael-jacksons-life/',4,1,'2009-06-30 07:24:33','anonymous','some interesting key facts about michael jackson s life http://bit.ly/c3r8r #michaeljackson #mj #michael #celebrity',115,2164,'http://web.archive.org/web/20090703080037/http://www.life-styl.com/index.php/lifestyle/lifestyle-of-great-personalities/key-dates-in-michael-jacksons-life/','2009-09-01 20:03:07','Sat 27 Jun 2009 06:29:38 +0000',19,113,0.16814159292,4,'Key dates in Michael Jacksons life | Lifestyle of great personalities Blogs | lifestyle blogs',51329,1,0,0,0,44,0,7,7,0.785283305602,0.192034115706,0.214716694398,0.0453945592252,0.0455072289424,0.980667366148,0.0563995967443,0.0562599590041,100.0,12.2718415778,19.6854803065,12.2718415778,19.6854803065,1.0,0.0585205735981,0.0604397885215,0.0585205735981,0.0604397885215,0,2,0.0,0.142857142857,Relevant
730,'http://bit.ly/C6Jgj','http://thebuzzbymikeschaffer.wordpress.com/2009/07/07/the-meaning-of-man-in-the-mirror/',0,0,'2009-07-08 14:15:22','anonymous','looking at  man in the mirror  http://bit.ly/c6jgj #michaeljackson',66,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 13:22:56 +0000',19,87,0.218390804598,4,'?',?,2,0,0,0,15,8,8,5,0.559369272814,0.840286617219,0.440630727186,?,?,?,?,?,100.0,68.6441582607,57.6883828681,68.6441582607,57.6883828681,?,?,?,?,?,0,0,0.0,0.0,Relevant
731,'http://bit.ly/7gs3g','http://www.youtube.com/watch%3Fv%3DnZEq_mngiSs',0,0,'2009-10-12 12:41:05','anonymous','rt @stevetieck for all iphone users #michaeljackson new song  #youtube http://bit.ly/7gs3g #mj  this is it ',107,10000000000000000000000,'?','xxxxxxxx','Mon 12 Oct 2009 02:32:36 +0000',19,46,0.413043478261,1,'?',?,1,0,0,0,100,0,3,3,0.691377813773,0.220666647867,0.308622186227,?,?,?,?,?,100.0,56.101716218,77.9736883544,56.101716218,77.9736883544,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
732,'http://bit.ly/3oCwft','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BLove%2BSongs%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-22 13:34:01','anonymous','rt @mj_music **rare** michael jackson ~love songs~ on cd and mp3 download at http://bit.ly/3ocwft #michaeljackson #mj',117,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 00:46:31 +0000',20,240,0.0833333333333,2,'?',?,0,0,0,0,253,0,0,0,0.803618917448,0.472709107324,0.196381082552,?,0.0638844241096,?,?,?,50.2682270635,92.2774976337,100.0,54.4750652679,50.2682270635,?,?,?,0.191565257044,?,0,0,0.0,0.0,Relevant
733,'http://bit.ly/aTENz','http://www.rpp.com.pe/2009-10-11-lanzan-tema-inedito-de-michael-jackson-denominado-this-is-it-noticia_214923.html',2,1,'2009-10-12 13:35:02','anonymous','new michael jackson michael jackson michaeljackson #michaeljackson this is it #thisisit cancion http://bit.ly/atenz',115,19775,'http://web.archive.org/web/20091015190437/http://www.rpp.com.pe/2009-10-11-lanzan-tema-inedito-de-michael-jackson-denominado-this-is-it-noticia_214923.html','2009-10-17 22:08:00','Mon 12 Oct 2009 05:27:54 +0000',19,113,0.16814159292,1,'Lanzan tema indito de Michael Jackson denominado This Is It | RPP NOTICIAS',74787,1,0,0,0,19,0,0,0,0.702283337813,0.227602178702,0.297716662187,0.0554700196225,0.0340428614125,0.346087045289,?,?,92.9503172091,63.2282495393,56.4936904378,68.0237049617,60.7783729352,0.738393631662,0.139009609371,?,0.178174161275,?,0,0,0.0,0.0,Relevant
734,'http://tinyurl.com/ygn9s4n','http://www.youtube.com/watch%3Fv%3DnBFn2CgXySk',1,1,'2009-10-13 05:33:07','anonymous','liking the new #michaeljackson song #thisisit quite catchy and just a cute song really http://tinyurl.com/ygn9s4n',113,23733,'http://web.archive.org/web/20121127120840/http://www.youtube.com/watch%3Fv%3DnBFn2CgXySk','2012-11-27 12:08:40','?',26,46,0.565217391304,1,'?',?,0,0,0,0,?,43,362,358,0.627063718709,0.129966202468,0.372936281291,0.0273536646621,?,?,?,0.0560085677258,100.0,15.1546067011,6.48742488252,15.1546067011,6.48742488252,?,?,?,?,?,0,4,0.0,0.266666666667,Relevant
735,'http://bit.ly/gU5y0','http://www.facebook.com/event.php%3Feid%3D124253072066%26ref%3Dmf',0,0,'2009-07-08 14:39:01','anonymous','friday night is all about #michaeljackson mania at catch 22 kingsland rd http://bit.ly/gu5y0',92,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 04:36:46 +0000',19,65,0.292307692308,1,'?',?,0,0,0,0,45,0,0,0,0.461890234351,0.667794290968,0.538109765649,?,0.0414830242411,?,?,?,100.0,13.4896281028,100.0,13.4896281028,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
736,'http://bit.ly/duMA9','http://www.examiner.com/x-16713-LA-Higher-Consciousness-Examiner%7Ey2009m10d14-Michael-Jackson-This-is-It%3Fcid%3Dexrss-LA-Higher-Consciousness-Examiner',0,0,'2009-10-15 09:21:50','anonymous','#thisisit #michaeljackson #eatpraylove michael jackson this is it and glimpses of god. article http://bit.ly/duma9',114,10000000000000000000000,'?','xxxxxxxx','Wed 14 Oct 2009 07:20:56 +0000',19,152,0.125,1,'Michael Jackson: This is It and other glimpses of God - Los Angeles higher consciousness | Examiner.com',75554,0,0,0,0,27,1,3,3,0.56772777025,0.359097693024,0.43227222975,?,0.0366433139953,?,0.0327747764057,?,100.0,87.1043874371,7.11933331575,87.1043874371,7.11933331575,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
737,'http://tinyurl.com/lo4ho5','http://mj.ecdomain.com/michael-jackson/mj-news/this-is-it-a-michael-jackson-documentary-clip-celebrity-funny/',0,0,'2009-09-22 02:54:53','anonymous','#mj #michaeljackson this is it a michael jackson documentary clip | celebrity funny ... http://tinyurl.com/lo4ho5',113,10000000000000000000000,'?','xxxxxxxx','?',25,109,0.229357798165,3,'?',?,0,0,0,0,?,0,0,0,0.763195834034,0.182383593983,0.236804165966,?,?,?,?,?,100.0,54.9617267453,100.0,54.9617267453,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
738,'http://www.healtheworld.us','http://www.healtheworld.us',36,1,'2009-11-05 07:34:05','anonymous','i donate to http://www.healtheworld.us do it too! #michaeljackson and his family would be proud of you! see you...#healtheworld with l.o.v.e',140,2164,'http://web.archive.org/web/20090811065801/http://healtheworld.us/','2012-06-23 02:42:47','?',26,26,1.0,0,'?',?,48,133,50,8,?,7,58,58,0.883308329412,0.00156985940265,0.116691670588,0.0733393311061,0.140642169282,0.144404436686,0.0936788733437,0.130168229113,33.4957755337,50.341233091,39.8486536691,66.5374554357,84.0574836277,?,0.13576884666,0.165212848652,?,?,0,2,0.0,0.1,Relevant
739,'http://myloc.me/qGNo','http://myloc.me/mobile.php%3Fid%3DqGNo',0,0,'2009-08-24 23:26:34','anonymous','listen #michaeljackson #mj s will you be there i always there we miss you soooooooooooo much http://myloc.me/qgno',113,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.383191824703,0.333868854118,0.616808175297,?,0.0,?,?,?,100.0,58.8143414041,100.0,58.8143414041,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
740,'http://myloc.me/qGQH','http://myloc.me/mobile.php%3Fid%3DqGQH',0,0,'2009-08-25 00:28:35','anonymous','fight till the end #michaeljackson #mj s http://myloc.me/qgqh',61,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.387650242659,0.658990326389,0.612349757341,?,0.0,?,?,?,100.0,58.9767373567,100.0,58.9767373567,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
741,'http://tinyurl.com/mteasc','http://mj.ecdomain.com/michael-jackson/mj-news/michael-jackson-wallpapers-a-tribute-to-king-of-pop/',0,0,'2009-08-25 10:00:01','anonymous','#mj #michaeljackson michael jackson wallpapers a tribute to king of pop http://tinyurl.com/mteasc',97,10000000000000000000000,'?','xxxxxxxx','?',25,99,0.252525252525,3,'?',?,0,0,0,0,?,0,0,0,0.736539791901,0.727507887002,0.263460208099,?,?,?,?,?,100.0,30.4559683579,100.0,30.4559683579,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
742,'http://r.i','http://r.i',0,0,'2009-07-08 15:28:50','anonymous','qwe352  c4 mj s #michaeljackson michael jackson mj memorial rip mj kfc - updated the funeral of mj - http://r.i.. http://bit.ly/srrs6',133,10000000000000000000000,'?','xxxxxxxx','?',10,10,1.0,0,'?',?,1,6,7,0,?,1,5,5,0.489189255172,0.458897243849,0.510810744828,?,?,?,?,?,100.0,83.062330104,64.068540924,83.062330104,64.068540924,?,?,?,?,?,0,0,0.0,0.0,Relevant
743,'http://bit.ly/XQpDy','http://www.washingtonpost.com/wp-dyn/content/story/2009/08/25/ST2009082501437.html',0,0,'2009-08-26 04:19:11','anonymous','michael jackson s death is a lesson in the risks of sedatives and sleep aids. http://bit.ly/xqpdy #mj #michaeljackson #sleep',124,10000000000000000000000,'?','xxxxxxxx','Tue 25 Aug 2009 07:57:41 +0000',19,82,0.231707317073,7,'?',?,8,0,0,0,51,0,0,0,0.595747216602,0.932345799709,0.404252783398,?,0.0659309697839,?,?,?,52.4377380685,29.7464019076,100.0,56.7270881683,52.4377380685,?,?,?,0.0825879255185,?,0,0,0.0,0.0,Relevant
744,'http://tinyurl.com/l9lnva','http://michaeljacksonarmyfans.ning.com/profile/GinaJackson',2,1,'2009-08-30 04:24:09','anonymous','#michaeljackson visit my page on mjarmyfans atribute 4 my childhood love&idol http://tinyurl.com/l9lnva you will see all about #michael life',140,67222,'http://web.archive.org/web/20100405230431/http://michaeljacksonarmyfans.ning.com/profile/GinaJackson','2010-07-29 01:25:15','?',25,58,0.431034482759,2,'?',?,0,0,0,0,?,0,6,6,0.789487055193,0.441213394972,0.210512944807,0.0440367713775,?,?,?,0.0652568781111,7.90204174468,65.3996499396,13.0516008469,12.082697311,60.5446169968,?,0.0294819828008,0.0524262455559,?,?,0,0,0.0,0.0,Relevant
745,'http://bit.ly/2pi9Ne','http://thomastissot.blogspot.com/2009/10/michael-jackson-painting.html',0,0,'2009-10-27 16:07:47','anonymous','this is it michael jackson painting on http://bit.ly/2pi9ne #michaeljackson #thisisit',85,10000000000000000000000,'?','xxxxxxxx','Mon 26 Oct 2009 08:52:48 +0000',20,70,0.285714285714,3,'?',?,0,0,0,0,9,0,2,2,0.677470033564,0.3771536187,0.322529966436,?,?,?,?,?,100.0,67.4755281257,94.4706881642,67.4755281257,94.4706881642,?,?,?,?,?,0,2,0.0,0.2,Relevant
746,'http://eCa.sh/e32T','http://hathor008.dbankroll.hop.clickbank.net',56,1,'2009-08-30 16:05:54','anonymous','rt @popkingtribute #michaeljackson alive #youtube #hoax makes the rounds - http://eca.sh/e32t #ripmj #criticalmass saw that coming!',131,5955,'http://web.archive.org/web/20121028174509/http://hathor008.dbankroll.hop.clickbank.net/','2013-01-17 21:01:26','?',18,44,0.409090909091,0,'?',?,4,3,0,0,?,25,2746,500,0.707075106511,0.245801869578,0.292924893489,0.0325300024316,0.0336146322726,0.967733401567,0.0865665686222,0.0893702224743,100.0,8.33856458882,71.6863842735,8.33856458882,71.6863842735,1.0,0.0,0.068041381744,0.0,0.068041381744,0,18,0.0,1.125,Relevant
747,'http://tinyurl.com/mmq8pk','http://mj.ecdomain.com/michael-jackson/mj-news/michael-jackson-will-you-be-there-we-miss-mj-video-blog-the/',0,0,'2009-08-31 02:00:17','anonymous','#mj #michaeljackson michael jackson will you be there - we miss mj video blog - the ... http://tinyurl.com/mmq8pk',113,10000000000000000000000,'?','xxxxxxxx','?',25,107,0.233644859813,3,'?',?,0,0,0,0,?,0,0,0,0.486971907692,0.380284399869,0.513028092308,?,?,?,?,?,100.0,80.7306952236,100.0,80.7306952236,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
748,'http://tiny.cc/CINTR','http://www.telegraph.co.uk/culture/music/michael-jackson/6116903/Macaulay-Culkin-is-the-father-of-Michael-Jacksons-son-Blanket.html',3,1,'2009-08-31 23:22:23','anonymous','is mac the father of jackson s baby http://tiny.cc/cintr hmmmm #mj #michaeljackson #breakingnews',96,7758,'http://web.archive.org/web/20120204013141/http://www.telegraph.co.uk/culture/music/michael-jackson/6116903/Macaulay-Culkin-is-the-father-of-Michael-Jacksons-son-Blanket.html','2012-02-04 01:31:41','?',20,131,0.152671755725,5,'?',?,132,2,37,8,?,11,52,52,0.596121172909,0.860727766591,0.403878827091,0.0423424825563,0.0412898949897,0.669387242381,0.0872779464026,0.0965668689606,99.2605764566,97.4093392951,86.9773521887,98.1349723853,86.3342211691,0.97367959209,0.065795169496,0.181309431073,0.0675737378399,0.186145197762,0,4,0.0,0.307692307692,Relevant
749,'http://tinyurl.com/yzpyy7f','http://www.mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D2853%3Amichael-jacksons-this-is-it-open-worldwide%26catid%3D85%3Alatest-news%26Itemid%3D82',0,0,'2009-10-28 02:54:46','anonymous','rt @mjfanclub michael jackson s  this is it  open worldwide http://tinyurl.com/yzpyy7f - #michaeljackson #thisisit',114,10000000000000000000000,'?','xxxxxxxx','?',26,177,0.146892655367,2,'?',?,0,0,0,0,?,0,0,0,0.679331587954,0.519634619724,0.320668412046,?,0.100503781526,?,?,?,100.0,87.3930177084,100.0,87.3930177084,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
750,'http://bit.ly/featuredvideos','http://dickieman.com',25,1,'2009-09-03 16:56:53','anonymous','dmtv #music featured #video - #michaeljackson to be laid to rest this evening. #rip http://bit.ly/featuredvideos',112,3770,'http://web.archive.org/web/20101029175943/http://dickieman.com/','2012-07-08 02:06:31','Wed 19 Aug 2009 08:26:23 +0000',28,20,1.4,0,'DickieMan.com',63866,21,14,3,0,36,4,273,265,0.495284222763,0.466017073344,0.504715777237,0.0618244667735,0.0729082616576,0.269875436565,0.106155245471,0.130820720697,87.5437027498,77.1364586889,95.3197658773,88.1119443958,83.4464525014,0.0435194139889,0.0,0.110783349007,0.0805822964025,0.114500897762,0,18,0.0,1.2,Relevant
751,'http://bit.ly/44ERtX','http://www.associatedcontent.com/article/2331448/movie_review_michael_jacksons_this.html%3Fcat%3D2',5,1,'2009-10-28 17:05:00','anonymous','rt @nygexaminer my #michaeljackson this is it review got extra tv following me. ha - http://bit.ly/44ertx #thisisit #ac #acnews #extratv',136,8092,'http://web.archive.org/web/20091029191952/http://www.associatedcontent.com/article/2331448/movie_review_michael_jacksons_this.html%3Fcat%3D2','2011-12-08 01:33:16','Tue 27 Oct 2009 23:37:56 +0000',20,98,0.204081632653,3,'Movie Review: Michael Jackson's This is It - Yahoo! Voices - voices.yahoo.com',37226,0,0,0,0,43,0,0,0,0.448853179481,0.302472350506,0.551146820519,0.0454310850424,0.0614802828807,0.414876788542,?,?,20.7371645627,2.66638214589,1.63515668018,12.8579880717,7.8851507169,0.573863631232,0.0645497224368,?,0.0350070021007,?,0,0,0.0,0.0,Relevant
752,'http://tinyurl.com/lja9d5','http://www.examiner.com/x-11989-Nashville-Gospel-Music--Entertainment-Examiner%7Ey2009m8d3-The-gospel-according-to-Michael-Jackson-Will-You-Be-There-and-Heal-the-World-videos-included',0,0,'2009-09-04 04:55:58','anonymous','the gospel according to michael jackson (w/will you be there? & heal the world videos) http://tinyurl.com/lja9d5 #michaeljackson #mj',132,10000000000000000000000,'?','xxxxxxxx','?',25,183,0.136612021858,1,'?',?,2,1,0,0,?,2,58,58,0.550152065481,0.857529264712,0.449847934519,?,0.0631922572111,?,0.100760501564,?,7.88410624955,93.2380888995,58.0993905787,8.45588572503,13.5700326131,?,?,?,0.119808459575,0.127078581877,0,2,0.0,0.111111111111,Relevant
753,'http://bit.ly/4tBrFh','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BThe%2BEarly%2BYears%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-01 01:17:58','anonymous','michael jackson ~the early years~ available on cd  and paperback book at http://bit.ly/4tbrfh #michaeljackson #mj',113,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 02:03:55 +0000',20,247,0.080971659919,2,'?',?,0,0,0,0,232,0,0,0,0.765042643936,0.794434600609,0.234957356064,?,0.0616568533089,?,?,?,50.2622338165,75.0831877856,100.0,66.9420615971,50.2622338165,?,?,?,0.165748386033,?,0,0,0.0,0.0,Relevant
754,'http://bit.ly/g0SjN','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.insidebayarea.com/entertainment/ci_12787167%26usg%3DAFQjCNHbvXCtkQdWxxwaxyGMfYd-h7vWFA',0,0,'2009-07-08 22:42:51','anonymous','michael jackson cd sales through the roof - inside bay area http://bit.ly/g0sjn #michaeljackson',95,10000000000000000000000,'?','xxxxxxxx','Wed 08 Jul 2009 14:42:49 +0000',19,155,0.122580645161,4,'?',?,10,18,40,0,0,0,0,0,0.637017503847,0.889858458552,0.362982496153,?,0.00762670237463,?,?,?,100.0,53.8786804434,100.0,53.8786804434,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
755,'http://bit.ly/BgXdw','http://www.eonline.com/news/142734/michael-jackson-was-the-baby-daddy/news/michael_jackson_was_baby_daddy/142734%3Fsid%3Dtwitterfeed_topstories%26utm_source%3Deonline%26utm_medium%3Dtwitterfeed%26utm_campaign%3Dtwitterfeed_topstories',0,0,'2009-09-07 01:01:40','anonymous','michael jackson was the baby daddy! http://bit.ly/bgxdw (via @eonline) #michaeljackson #mj please retweet!!!! it s a great article!!',132,10000000000000000000000,'?','xxxxxxxx','Sun 06 Sep 2009 12:31:04 +0000',19,233,0.0815450643777,6,'Michael Jackson Was the Baby Daddy! | E! Online',101331,0,0,0,0,7975,0,0,0,0.708422135433,0.518251712994,0.291577864567,?,0.0595452233001,?,?,?,2.43163625245,58.9778560598,100.0,4.1229648124,2.43163625245,?,?,?,0.0916698497028,?,0,0,0.0,0.0,Relevant
756,'http://bit.ly/4ApOEn','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BTour%2BSouvenir%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-01 14:10:14','anonymous','all sorts of michael jackson tour souvenirs are available at http://bit.ly/4apoen #michaeljackson #mj',101,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 00:02:31 +0000',20,243,0.082304526749,2,'?',?,0,0,0,0,759,0,0,0,0.781869340279,0.540200266677,0.218130659721,?,0.0405331392551,?,?,?,3.38722417145,88.1646259901,100.0,3.8419310845,3.38722417145,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
757,'http://bit.ly/3OUVB5','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BMusic%2Band%2BMe%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-01 14:47:35','anonymous','michael jackson ~music and me~ on cd  vinyl lp and mp3 download at http://bit.ly/3ouvb5 #michaeljackson #mj',107,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 00:50:47 +0000',20,244,0.0819672131148,2,'Amazon.com: Michael Jackson Music and Me',170295,0,0,0,0,202,0,0,0,0.739010773989,0.441010863349,0.260989226011,?,0.046196821768,?,?,?,50.2682300495,92.4804396214,100.0,54.3555266988,50.2682300495,?,?,?,0.190308443909,?,0,0,0.0,0.0,Relevant
758,'http://twitpic.com/c53me','http://twitpic.com/c53me',0,0,'2009-07-30 16:41:23','anonymous','finally done wit this portrait...  this is bad  real bad  michael jackson  #michaeljackson http://twitpic.com/c53me',115,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,5,4,0.429507175995,0.116513053572,0.570492824005,?,0.0508821851315,?,0.08309026038,?,89.9874692704,80.0700268868,59.5186549524,88.9790851281,66.1410476758,?,?,?,0.115470053838,0.141421356237,0,2,0.0,0.111111111111,Relevant
759,'http://bit.ly/I7L1U','http://www.michaeljacksonthisisit.com',2,1,'2009-09-10 09:39:01','anonymous','michael jackson the movie opens october #tickets > http://bit.ly/i7l1u <#movies #movie #film #michaeljackson #cinema #dvd #filmmaker #mj',136,5269,'http://web.archive.org/web/20110201110650/http://michaeljacksonthisisit.com/','2011-02-01 11:06:50','Fri 04 Sep 2009 02:52:07 +0000',19,37,0.513513513514,0,'?',108415,1,0,0,0,195,16,75,75,0.72535434554,0.334134372292,0.27464565446,0.071283243564,0.049000685107,0.15438316613,0.0661136407852,0.0887967120455,2.3857987936,89.7762453608,56.364854439,2.65749451206,4.23277735274,?,?,?,0.111237302079,0.117663019734,0,2,0.0,0.117647058824,Relevant
760,'http://bit.ly/d39KK','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BBad%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-02 01:25:21','anonymous','michael jackson ~bad~ on cd  vinyl lp  audio casestte and mp3 download at http://bit.ly/d39kk #michaeljackson #mj',113,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 01:31:47 +0000',19,231,0.0822510822511,2,'?',?,0,0,0,0,186,0,0,0,0.571647467034,0.527078385959,0.428352532966,?,0.0678443853301,?,?,?,50.2682419647,92.4619353593,100.0,54.3664176716,50.2682419647,?,?,?,0.213796527624,?,0,0,0.0,0.0,Relevant
761,'http://budurl.com/mkcr','http://www.ideadrunk.com/archives/lessons-from-michael-jackson-to-improve-your-creativity-and-life',1,1,'2009-07-09 02:40:37','anonymous','can t help it  i like this lessons from michael jackson to improve your creativity http://budurl.com/mkcr #michaeljackson #creativity',133,51681,'http://web.archive.org/web/20090711170158/http://www.ideadrunk.com/archives/lessons-from-michael-jackson-to-improve-your-creativity-and-life','2009-07-11 17:01:58','?',22,98,0.224489795918,2,'?',?,1,1,0,0,?,1,3,3,0.516561795126,0.343176913858,0.483438204874,0.0,0.076795946264,0.0713830610248,0.0985179838673,0.0,99.8977315717,22.0052528585,12.2967772532,22.0277803232,12.3093658482,0.909822937597,0.117851130198,0.153960071784,0.10362555203,0.126914863394,0,2,0.0,0.105263157895,Relevant
762,'http://bit.ly/NvIqv','http://www.nbclosangeles.com/entertainment/celebrity/NATL-Rumors-Swirl-About-Jacksons-Secret-Son-.html',0,0,'2009-07-30 16:55:37','anonymous','rt @jurneesmollett http://bit.ly/nviqv <=== is this really #michaeljackson  s 25 yr old son? wth??? i am confused. #joejackson said it is',137,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 08:31:46 +0000',19,102,0.186274509804,3,'Rumors Swirl About Michael Jackson's "Secret Son"  | NBC Southern California',143109,0,0,0,0,713,1,5,5,0.602490062042,0.165244143089,0.397509937958,?,0.0226726866443,?,0.0382125901279,?,2.4108680125,9.51214536561,9.46280374684,25.3451552709,25.4773117673,?,?,?,0.0279072786093,0.0806313970244,0,0,0.0,0.0,Relevant
763,'http://tinyurl.com/mrh5sk','http://www.michaeljackson.com/us/news/mtv-debut-trailer-it-during-2009-mtv-video-music-awards%3Futm_medium%3Dlegacy-email%26utm_source%3Dmichaeljacksonepic%26utm_campaign%3Dlegacy-twitter%7Cmichaeljacksonepic%7C20090911',0,0,'2009-09-12 05:53:11','anonymous','rt @michaeljackson  this is it  trailer to premier during vmas on mtv http://tinyurl.com/mrh5sk #michaeljackson #thisisit',121,10000000000000000000000,'?','xxxxxxxx','?',25,219,0.114155251142,3,'?',?,0,0,0,0,?,9,56,26,0.45930544041,0.402071330986,0.54069455959,?,0.0241209075662,?,0.0377123616633,?,48.6892107164,10.5298167455,76.1214515317,21.6265915808,63.962535838,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
764,'http://bit.ly/14TdgI','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BInvincible%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-02 15:40:24','anonymous','michael jackson ~invincible~ on cd  vinyl lp and mp3 download at http://bit.ly/14tdgi #michaeljackson #mj',105,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 00:34:57 +0000',20,238,0.0840336134454,2,'Amazon.com: Michael Jackson Invincible',168693,0,0,0,0,206,0,0,0,0.706710899055,0.693840974278,0.293289100945,?,0.0472004272332,?,?,?,50.2621384374,98.7239783848,100.0,50.9117838034,50.2621384374,?,?,?,0.162050930888,?,0,0,0.0,0.0,Relevant
765,'http://bit.ly/Cn2Zb','http://feeds.latimes.com/%257Er/ShowTracker/%257E3/UXHOSHpkoE8/michael-jackson-memorial-attracted-311-million-tv-viewers-and-millions-more-online.html',0,0,'2009-07-09 09:20:21','anonymous','michael jackson memorial drew 31.1 million on tv  millions more online http://bit.ly/cn2zb #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','Thu 09 Jul 2009 01:20:20 +0000',19,150,0.126666666667,5,'Michael Jackson memorial drew 31.1 million on TV millions more online - latimes.com',124973,3,0,0,0,30,0,0,0,0.639809146992,0.573418049374,0.360190853008,?,0.0,?,?,?,100.0,67.4777395042,100.0,67.4777395042,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
766,'http://eternalmoonwalk.com/','http://eternalmoonwalk.com/',51,1,'2009-07-09 09:53:43','anonymous','rt @conormoody http://eternalmoonwalk.com/ got a moonwalk to upload ? #michaeljackson - this is pretty funny!',109,1647,'http://web.archive.org/web/20111007102110/http://eternalmoonwalk.com/','2012-12-01 23:29:46','?',27,27,1.0,0,'?',?,41529,3616,4124,666,?,319,3322,500,0.583737837854,0.0167165114472,0.416262162146,0.106904496765,0.114519666863,0.933503385869,0.075600006048,0.0807845189933,100.0,11.1907071706,57.8703778136,11.1907071706,57.8703778136,?,?,?,?,?,0,3,0.0,0.2,Relevant
767,'http://bit.ly/EwCH8','http://www.wikifortio.com/789329/Man%20in%20the%20Mirror.mp3',0,0,'2009-09-14 01:05:47','anonymous','#mj #michaeljackson man in the mirror http://bit.ly/ewch8 ] love this song so much! so inspiring..',98,10000000000000000000000,'?','xxxxxxxx','Sun 13 Sep 2009 17:03:44 +0000',19,60,0.316666666667,2,'WikiFortio - Wikifortio',6021,0,0,0,0,8,0,0,0,0.733680916651,0.0984141926812,0.266319083349,?,0.0214274782178,?,?,?,99.6063231802,68.3512222183,100.0,68.62136864,99.6063231802,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
768,'http://kl.am/34pt','http://raventools.com/blog/kl-am-closes-its-shell/%3F34pt',0,0,'2009-09-14 14:23:17','anonymous','michael jackson streaming radio - http://kl.am/34pt - makes for a great monday (yes aol radio is ok). #michaeljackson #mj',121,10000000000000000000000,'?','xxxxxxxx','?',17,57,0.298245614035,3,'?',?,3,1,0,0,?,0,0,0,0.854418273088,0.235301585295,0.145581726912,?,0.0506775916807,?,?,?,100.0,76.7846765466,100.0,76.7846765466,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
769,'http://bit.ly/4AZ7sV','http://www.examiner.com/x-13284-Austin-Concerts-Examiner%7Ey2009m10d29-Michael-Jackson-documentary-This-Is-It-leaves-makes-its-emotional-mark',0,0,'2009-11-04 04:01:42','anonymous','who saw mj film  this is it? i actually went. it was . . . .http://bit.ly/4az7sv #michaeljackson #rip #goodnight #hi_la',119,10000000000000000000000,'?','xxxxxxxx','Thu 29 Oct 2009 04:39:08 +0000',20,141,0.141843971631,1,'Film review: Michael Jackson documentary -  "This Is It" makes an emotional impact - Austin Concerts | Examiner.com',74035,0,0,0,0,145,19,36,36,0.399716237174,0.334464143316,0.600283762826,?,0.0475576780192,?,0.0936786132666,?,2.41046297587,24.8301957292,56.2672900638,9.70778886387,4.28395071656,?,?,?,0.0536742200223,0.111456427411,0,2,0.0,0.0952380952381,Relevant
770,'http://bit.ly/2BMR6L','http://www.associatedcontent.com/article/2172551/new_michael_jackson_recordings_to_be.html',5,1,'2009-09-15 02:30:22','anonymous','please rt! new early recordings of michael jackson and the jackson 5 to be released in november! http://bit.ly/2bmr6l #michaeljackson #mj',137,21480,'http://web.archive.org/web/20120328082822/http://www.associatedcontent.com/article/2172551/new_michael_jackson_recordings_to_be.html','2012-03-28 08:28:22','Mon 14 Sep 2009 14:08:45 +0000',20,90,0.222222222222,3,'New Michael Jackson Recordings to Be Released This Fall - Yahoo! Voices - voices.yahoo.com',58659,0,0,0,0,2,4,37,37,0.676660723995,0.500696396601,0.323339276005,0.0,0.0664895968542,0.0398937581125,0.149506649389,0.0226455406829,7.87921282017,64.7378584576,58.2440154786,12.1709506738,13.5279354547,?,?,?,0.0778646429044,0.174221700379,0,2,0.0,0.1,Relevant
771,'http://ff.im/b1s3L','http://ff.im/b1s3L',0,0,'2009-11-05 12:50:56','anonymous','#michaeljackson #mj #mjackson #michaelisdead #goodnightsweetprince #cockmongler #thegame #tomcruise #alangrant... http://ff.im/b1s3l',132,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.476409154927,0.595089061404,0.523590845073,?,?,?,?,?,100.0,67.3798690022,100.0,67.3798690022,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
772,'http://bit.ly/6IHJ5','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/CMWH6tt4YlU/la-et-dr-jackson-glove-july9-link%2C0%2C3334752.storylink',0,0,'2009-07-09 19:50:36','anonymous','michael jackson to be buried with one white glove http://bit.ly/6ihj5 #michaeljackson',85,10000000000000000000000,'?','xxxxxxxx','Thu 09 Jul 2009 11:50:35 +0000',19,131,0.145038167939,7,'?',?,0,0,0,0,61,0,0,0,0.688838217237,0.688187262193,0.311161782763,?,?,?,?,?,100.0,80.36002722,100.0,80.36002722,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
773,'http://bit.ly/FFzhM','http://www.cnn.com/2009/SHOWBIZ/07/09/michael.jackson.glove/index.html',16,1,'2009-07-09 20:05:35','anonymous','@johnlegend please read this about mj s skin condition. #michaeljackson http://bit.ly/ffzhm',91,15568,'http://web.archive.org/web/20100125002503/http://www.cnn.com/2009/SHOWBIZ/07/09/michael.jackson.glove/index.html','2012-06-04 07:40:23','Thu 09 Jul 2009 12:04:40 +0000',19,70,0.271428571429,6,'Actress: Michael Jackson's glove was to hide skin problem - CNN.com',81771,158,1,0,0,10,11,122,90,0.589995528656,0.363646838857,0.410004471344,0.0346323591436,0.033650297675,0.86093126734,0.127614167569,0.127234173656,100.0,21.4134127663,12.8889391008,21.4134127663,12.8889391008,1.0,0.0476731294623,0.230986831927,0.0476731294623,0.230986831927,0,4,0.0,0.363636363636,Relevant
774,'http://bit.ly/N9j7w','http://www.buzzfeed.com/normallyodd/celine-dion-as-michael-jackson-tc',5,1,'2009-07-09 20:22:59','anonymous','rofl!!!! rt @steveisaacs being  french canadian  is no excuse for being this insane http://bit.ly/n9j7w #michaeljackson #celine',127,17910,'http://web.archive.org/web/20090904012129/http://www.buzzfeed.com/normallyodd/celine-dion-as-michael-jackson-tc','2011-12-27 10:15:43','Thu 09 Jul 2009 08:52:54 +0000',19,69,0.275362318841,2,'?',?,107,1,3,0,128,7,33,29,0.328227081777,0.247152159957,0.671772918223,0.021281413269,0.0178723468981,0.571162376666,0.0752069484541,0.0759837877197,15.9006876888,44.184075876,35.2150442573,7.02557191324,5.59943420684,0.727670572267,0.0572285695287,0.131355371712,0.0572285695287,0.158622684902,0,2,0.0,0.111111111111,Relevant
775,'http://tinyurl.com/ydmbuzl','http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%7Ey2009m11d8-Michael-Jackson-This-Is-It-2-at-the-box-office-with-14-million-this-weekend',0,0,'2009-11-08 23:01:14','anonymous','#michaeljackson #thisisit #2 at the box office with $14 million this weekend http://tinyurl.com/ydmbuzl.',104,10000000000000000000000,'?','xxxxxxxx','?',26,146,0.178082191781,2,'?',?,0,0,0,0,?,0,0,0,0.599796481887,0.917249155086,0.400203518113,?,0.0412308913329,?,?,?,2.41638787256,74.5020185059,100.0,3.24338577802,2.41638787256,?,?,?,0.0478638772412,?,0,0,0.0,0.0,Relevant
776,'http://bit.ly/4jczHo','http://rss.cnn.com/%7Er/rss/cnn_topstories/%7E3/SvR0rNtvrB4/index.html',0,0,'2009-07-10 01:44:48','anonymous','what??? #michaeljackson death probe may turn criminal  lapd says http://bit.ly/4jczho (via @cnn)',96,10000000000000000000000,'?','xxxxxxxx','Thu 09 Jul 2009 17:36:45 +0000',20,70,0.285714285714,6,'?',?,0,0,0,0,1827,0,0,0,0.643206360771,0.680863787681,0.356793639229,?,0.0500017362015,?,?,?,9.24964260759,86.1711424689,100.0,10.7340373385,9.24964260759,?,?,?,0.146426853164,?,0,0,0.0,0.0,Relevant
777,'http://twitpic.com/l80jj','http://twitpic.com/l80jj',1,1,'2009-11-15 23:46:05','anonymous','@chelseadoll http://twitpic.com/l80jj - loooooooooooooool no i just luved the pic =d that was funny #thisisit #michaeljackson',125,23627,'http://web.archive.org/web/20091120061952/http://twitpic.com/l80jj','2009-11-20 06:19:52','?',24,24,1.0,1,'?',?,0,0,0,0,?,2,8,7,0.49929445548,0.00632185618779,0.50070554452,0.169613382888,0.120220445971,0.370096587082,0.121742650233,0.161657401802,99.9494815059,30.0493061196,71.3358265955,30.0341256627,71.2997888102,0.628056034782,0.413820440885,0.383453724965,0.53218115639,0.317011479154,0,0,0.0,0.0,Relevant
778,'http://bit.ly/3ICQtw','http://www.youtube.com/watch%3Fv%3DyYcDFHpFBWw',0,0,'2009-11-16 16:15:48','anonymous','#musicmonday #michaeljackson  s #thisisit http://bit.ly/3icqtw',62,10000000000000000000000,'?','xxxxxxxx','Mon 16 Nov 2009 06:15:48 +0000',20,46,0.434782608696,1,'',?,0,0,0,0,4,0,3,3,0.622704811778,0.439293598983,0.377295188222,?,?,?,?,?,100.0,83.9793222385,81.9568711747,83.9793222385,81.9568711747,?,?,?,?,?,0,2,0.0,0.333333333333,Relevant
779,'http://su.pr/5jCNBn','http://www.esarcasm.com/5163/tweet-it/',40,1,'2009-09-20 15:03:02','anonymous','rt @twitter_tips michael jacksons beat it lyrics converted to  tweet it  http://su.pr/5jcnbn #tweetit #beatit #mj #michaeljackson',132,1663,'http://web.archive.org/web/20120516153045/http://www.esarcasm.com/5163/tweet-it/','2012-12-02 16:32:36','?',19,38,0.5,2,'?',?,10,0,0,0,?,41,156,148,0.648297993397,0.464412253296,0.351702006603,0.0544981832349,0.0533866147174,0.945255616294,0.106354451603,0.111581516029,100.0,8.36252415646,9.01331541097,8.36252415646,9.01331541097,1.0,0.130158274691,0.157042734255,0.130158274691,0.157042734255,0,2,0.0,0.111111111111,Relevant
780,'http://bit.ly/7HXIk','http://latimesblogs.latimes.com/lanow/2009/07/foul-play-possible-in-michael-jacksons-death-joe-jackson-says.html',2,1,'2009-07-10 05:00:31','anonymous','rt@delwilliamsrt @latimesmj foul play possible in michael jackson s death  joe jackson says http://bit.ly/7hxik #michaeljackson ~woe is me',138,4268,'http://web.archive.org/web/20090712061139/http://latimesblogs.latimes.com/lanow/2009/07/foul-play-possible-in-michael-jacksons-death-joe-jackson-says.html','2009-07-14 18:46:57','Thu 09 Jul 2009 20:40:44 +0000',19,112,0.169642857143,4,'Foul play possible in Michael Jackson's death Joe Jackson says - latimes.com',125366,1,0,0,0,448,11,34,32,0.491070615654,0.489600688997,0.508929384346,0.052998730944,0.0464676690238,0.544423742531,0.0648915114447,0.0704876730702,3.05457271928,5.14299037135,74.5891597757,59.3929309357,4.09519657879,0.531411799192,0.118406201748,0.115896017285,0.117444043903,0.144429707471,0,2,0.0,0.105263157895,Relevant
781,'http://su.pr/','http://su.pr/',719,1,'2009-11-22 17:13:00','anonymous','rt @celebritybee #mj billie jean video and news video results of white glove auction #michaeljackson #whitelgove http://su.pr/ ...',130,303,'http://web.archive.org/web/20111002171803/http://su.pr/','2013-01-15 22:01:51','?',13,13,1.0,0,'?',?,9028,120,277,291,?,447,4333,500,0.44815200266,0.581580242456,0.55184799734,0.0762311973271,0.0771891909935,0.985667638505,0.0818420171264,0.0830773977837,8.14574122519,2.37481433685,39.2498960534,29.1540606459,20.7535357905,1.0,0.0364662478745,0.0797850688236,0.0364662478745,0.0797850688236,0,3,0.0,0.166666666667,Relevant
782,'http://www.youtube.com/watch?v=m800LMBnpH4','http://www.youtube.com/watch%3Fv%3Dm800LMBnpH4',0,0,'2009-11-22 22:57:33','anonymous','eddie murphy & #michaeljackson #mj - making of whatzupwitu http://www.youtube.com/watch?v=m800lmbnph4',101,10000000000000000000000,'?','xxxxxxxx','?',42,46,0.913043478261,1,'?',?,0,0,0,0,?,5,47,47,0.585213930181,0.774644808893,0.414786069819,?,0.0733724757612,?,0.0838108530683,?,16.6548549762,86.7179586748,86.3519761394,19.2057737875,19.2871729413,?,?,?,0.172132593165,0.131558702896,0,4,0.0,0.4,Relevant
783,'http://tinyurl.com/n9dsou','http://mj.ecdomain.com/michael-jackson/mj-news/omer-bhatti-to-play-as-michael-jackson-in-a-film-celebrity-funny/',0,0,'2009-09-22 02:54:50','anonymous','#mj #michaeljackson omer bhatti to play as michael jackson in a film | celebrity funny ... http://tinyurl.com/n9dsou',116,10000000000000000000000,'?','xxxxxxxx','?',25,112,0.223214285714,3,'?',?,0,0,0,0,?,0,0,0,0.781775543779,0.121921818333,0.218224456221,?,?,?,?,?,100.0,54.9417740909,100.0,54.9417740909,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
784,'http://twitpic.com/9v82e','http://twitpic.com/9v82e',0,0,'2009-07-10 06:04:27','anonymous','paid my final respects to jacko...with 100 of my closest friends.wasn t enough room to moonwalk. http://twitpic.com/9v82e #michaeljackson',137,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.358562841454,0.148258080989,0.641437158546,?,0.0342326598441,?,?,?,83.6768156774,62.4963104477,100.0,74.6877255566,83.6768156774,?,?,?,0.136082763488,?,0,0,0.0,0.0,Relevant
785,'http://bit.ly/wsa0u','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BDolls%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-12-11 07:20:36','anonymous','rt @mj_music a great selection of michael jackson dolls at http://bit.ly/wsa0u #michaeljackson #mj',98,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 12:29:30 +0000',19,233,0.0815450643777,2,'?',?,0,0,0,0,325,0,0,0,0.78421314377,0.166149282266,0.21578685623,?,0.0504403191905,?,?,?,50.2622218962,98.8244360433,100.0,50.8601150774,50.2622218962,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
786,'http://tinyurl.com/ya4ssay','http://mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D3153%3Aspike-lees-this-is-it-music-video%26catid%3D85%3Alatest-news%26Itemid%3D82',0,0,'2009-12-12 23:25:24','anonymous','rt @mjfanclub spike lee s  this is it  music video http://tinyurl.com/ya4ssay #michaeljackson #thisisit',103,10000000000000000000000,'?','xxxxxxxx','?',26,164,0.158536585366,2,'?',?,0,0,0,0,?,1,5,5,0.639384779549,0.349960084242,0.360615220451,?,0.051031036308,?,0.051031036308,?,100.0,49.4043416357,96.4136867028,49.4043416357,96.4136867028,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
787,'http://htxt.it/xpnH','http://htxt.it/xpnH',0,0,'2009-07-11 05:14:10','anonymous','paul oakenfold beats michael jackson #trance #michaeljackson #news #music http://htxt.it/xpnh',93,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,1,0,0,0,?,0,0,0,0.784390879545,0.863972365755,0.215609120455,?,?,?,?,?,100.0,58.855552058,100.0,58.855552058,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
788,'http://tobtr.com/s/583385','http://www.blogtalkradio.com/vinceinthebay/2009/06/26/megashow-june-25th-2009',0,0,'2009-06-26 07:20:30','anonymous','megashow playback @vtocce takes calls on #mj http://tobtr.com/s/583385 #btr #michaeljackson #ripmj',98,10000000000000000000000,'?','xxxxxxxx','?',25,77,0.324675324675,5,'?',?,0,0,0,0,?,0,0,0,0.565122613755,0.812141502114,0.434877386245,?,0.0359451865627,?,?,?,18.220067414,69.8651587672,100.0,26.0789036131,18.220067414,?,?,?,0.0778498944162,?,0,0,0.0,0.0,Relevant
789,'http://bit.ly/15SSCI','http://www.youtube.com/watch%3Fv%3DVIjanhKqVC4',22,1,'2009-07-11 11:57:25','anonymous','hate eating your vegetables?then you will really like this meet your meat http://bit.ly/15ssci #vegan @vegetarian #michaeljackson',130,17216,'http://web.archive.org/web/20071117071029/http://www.youtube.com/watch%3Fv%3DVIjanhKqVC4','2012-11-16 04:14:56','Tue 05 May 2009 16:18:07 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,3935,124,2088,500,0.515116487893,0.0128519145073,0.484883512107,0.0533807070363,?,?,?,0.110566990517,2.38303309661,40.7132819294,2.75164597308,5.85320805318,86.6039134365,?,0.151329981692,0.153236401165,?,?,0,3,0.0,0.1875,Relevant
790,'http://bit.ly/g0McQ','http://www.youtube.com/watch%3Fv%3DDI8UoO-SbUw',2,1,'2009-07-11 12:02:07','anonymous','@serichards - i think you will enjoy this...chris cardells  #michaeljackson capital radio documentary http://bit.ly/g0mcq',121,33307,'http://web.archive.org/web/20110918211714/http://www.youtube.com/watch%3Fv%3DDI8UoO-SbUw','2011-09-18 21:17:14','Sat 11 Jul 2009 03:51:44 +0000',19,46,0.413043478261,1,'Chris Cardell Documentary -- Michael Jackson King of Pop Part Two',?,31,0,1,0,12,2,32,31,0.781545123198,0.336528356142,0.218454876802,0.0746872021635,0.0565411859711,0.494204515555,0.110991612384,0.124496774944,31.4143376833,88.150818337,62.8903147787,27.691995743,19.7565758547,0.677310156696,0.16677527969,0.249292785005,0.14014255076,0.245454412791,0,2,0.0,0.133333333333,Relevant
791,'http://tinyurl.com/mo29mn','http://www.theshippingforecast.com/deaths/michael-jackson-dies/',2,1,'2009-06-26 18:45:19','anonymous','rt artmeetstony #michaeljackson #mj s #rip mj a statement about michael jackson s death. http://tinyurl.com/mo29mn worth reading',128,40564,'http://web.archive.org/web/20090629060123/http://www.theshippingforecast.com/deaths/michael-jackson-dies/','2010-02-23 10:19:44','?',25,63,0.396825396825,2,'?',?,0,0,0,0,?,0,0,0,0.562596908554,0.349298631949,0.437403091446,0.0710818653311,0.0149570600899,0.196358325898,?,?,25.8051529917,31.059805529,25.8051529917,83.0821460475,100.0,?,0.0882376794678,?,?,?,0,0,0.0,0.0,Relevant
792,'http://twitpic.com/a1m6b','http://twitpic.com/a1m6b',0,0,'2009-07-11 22:30:49','anonymous','http://twitpic.com/a1m6b @bmitch373 getting his freak on #michaeljackson pub crawl (via @ikebrooker)',100,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.616058276174,0.958486941888,0.383941723826,?,0.0447412489704,?,?,?,94.5899044056,81.5849635544,100.0,86.2512379805,94.5899044056,?,?,?,0.171498585143,?,0,0,0.0,0.0,Relevant
793,'http://tinyurl.com/ygee8sv','http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%7Ey2009m10d10-Breaking-News-Preview-Michael-Jacksons-This-is-It-43second-snippet-of-song',0,0,'2009-10-10 17:39:29','anonymous','rt @popmediaxaminer  listen to #michaeljackson in his new song #thisisit  http://tinyurl.com/ygee8sv. it s great!',113,10000000000000000000000,'?','xxxxxxxx','?',26,146,0.178082191781,2,'?',?,0,0,0,0,?,0,3,3,0.746894235202,0.605818878355,0.253105764798,?,0.0426660092991,?,0.0395010489862,?,5.541949554,2.61886326317,27.5509147415,47.2552706886,20.1153014555,?,?,?,0.0392837100659,0.0363696483727,0,0,0.0,0.0,Relevant
794,'http://twitpic.com/a34dv','http://twitpic.com/a34dv',0,0,'2009-07-12 03:33:21','anonymous','http://twitpic.com/a34dv - young #michaeljackson in an introspective pose.......',80,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,2,2,0.635983696223,0.610246691953,0.364016303777,?,0.10886621079,?,0.109544511501,?,87.3045972499,56.0283474489,96.6551113681,64.1757126358,90.3258979418,?,?,?,0.527644853011,0.471939903724,0,0,0.0,0.0,Relevant
795,'http://tinyurl.com/pfmjw5','http://iblowminds.com/2009/06/26/jackson-dies-almost-takes-internet-with-him/',0,0,'2009-06-27 03:48:02','anonymous','amazing rt @dwade828 jackson dies almost takes internetwith him http://tinyurl.com/pfmjw5 (via @iblowminds) excellent story #michaeljackson',139,10000000000000000000000,'?','xxxxxxxx','?',25,77,0.324675324675,4,'?',?,0,0,0,0,?,1,3,3,0.850859567943,0.522074032571,0.149140432057,?,?,?,?,?,100.0,88.2708861881,74.1657553776,88.2708861881,74.1657553776,?,?,?,?,?,0,0,0.0,0.0,Relevant
796,'http://www.box.net/shared/z63l72udbo','https%3A//www.box.com/shared/z63l72udbo',0,0,'2009-06-27 12:57:10','anonymous','by @firzzy tribute to m.j. http://www.box.net/shared/z63l72udbo #michaeljackson #mj #kingofpop #tribute #-song #download http://bit.ly/umpet',140,10000000000000000000000,'?','xxxxxxxx','?',36,39,0.923076923077,4,'?',?,0,0,0,0,?,0,0,0,0.737170407464,0.583192856256,0.262829592536,?,0.0833333333333,?,?,?,100.0,20.7745587714,100.0,20.7745587714,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
797,'http://tinyurl.com/luuvac','http://tinyurl.com/luuvac',0,0,'2009-06-28 15:39:39','anonymous','rt! (audio) michael jackson prank called http://tinyurl.com/luuvac #ripmj #michaeljackson #ripmj #thriller #p michael jackson #thriller #nyc',140,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.631538913405,0.912436510365,0.368461086595,?,0.0899842541332,?,?,?,100.0,89.4390089666,100.0,89.4390089666,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
798,'http://is.gd/2XwDY','http://www.tmz.com/2009/09/06/michael-jackson-glove-australia-auction/',11,1,'2009-09-07 01:56:43','anonymous','jackson s love glove nets a bundle | tmz.com http://is.gd/2xwdy #michaeljackson',79,1193,'http://web.archive.org/web/20100311021636/http://www.tmz.com/2009/09/06/michael-jackson-glove-australia-auction/','2010-05-11 05:39:07','?',18,70,0.257142857143,4,'?',?,16,0,0,0,?,3,46,46,0.64293111608,0.892304475886,0.35706888392,0.0867714269527,0.0502829968574,0.373309961071,0.0914980222796,0.117971570832,99.6633304067,68.1415440735,84.6106956497,68.3717309018,84.8965164061,0.653872669008,0.157027176777,0.17545209748,0.164991582277,0.181717427537,0,4,0.0,0.363636363636,Relevant
799,'http://ad.vu/gg5i','http://adjix.com.s3.amazonaws.com/gg5i',0,0,'2009-07-12 07:42:40','anonymous','jackson  healthy or not? depends on who s talking - the associated press http://ad.vu/gg5i #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,0,0,0,0,?,0,0,0,0.417927699662,0.291323357332,0.582072300338,?,0.141156934648,?,?,?,100.0,58.5204363306,100.0,58.5204363306,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
800,'http://bit.ly/102NCe','http://link.brightcove.com/services/player/bcpid43635036001%3Fbclid%3D43205433001%26bctid%3D44280118001',2,1,'2009-10-12 05:58:35','anonymous','rt @jjodelle  this is it the new single #michaeljackson #thisisit i love it!!! http://bit.ly/102nce - awesome..just awesome. *tear*',131,18094,'http://web.archive.org/web/20100109110009/http://link.brightcove.com/services/player/bcpid43635036001%3Fbclid%3D43205433001%26bctid%3D44280118001','2010-01-09 11:00:09','Sun 11 Oct 2009 19:52:55 +0000',20,103,0.194174757282,3,'Michael Jackson Premiere Player',1623,163,33,51,9,651,27,108,106,0.810284971879,0.154433246133,0.189715028121,0.0566138517072,0.0855920985022,0.519701150388,0.106990123128,0.106150971951,99.1338158661,55.4594939006,6.39231486917,55.9440725811,6.44816787624,?,?,?,0.0,0.0491473187183,0,3,0.0,0.157894736842,Relevant
801,'http://bit.ly/cd4Z3','http://cgi.ebay.com/ws/eBayISAPI.dll%3FViewItem%26ssPageName%3DSTRK%3AMESELX%3AIT%26item%3D250460268169',0,0,'2009-07-08 20:16:20','anonymous','mj charity auction  proceeds go to children s charity in honor of the mj http://bit.ly/cd4z3 #mj #thankyoumichael #michaeljackson #turnon',137,10000000000000000000000,'?','xxxxxxxx','Tue 07 Jul 2009 12:36:03 +0000',19,103,0.184466019417,2,'?',?,0,0,0,0,65,0,0,0,0.691558660275,0.643390337943,0.308441339725,?,?,?,?,?,100.0,59.2584869325,100.0,59.2584869325,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
802,'http://bit.ly/Qwa3t','http://www.showbiz411.com/michael-jackson-joe-joseph-father',5,1,'2009-07-12 15:29:17','anonymous','in the 18 days since #michaeljackson died  his dad joe has made at least a half million dollars off him http://bit.ly/qwa3t',123,23545,'http://web.archive.org/web/20090716220142/http://www.showbiz411.com/michael-jackson-joe-joseph-father%3F','2009-09-30 07:40:31','Sun 12 Jul 2009 07:28:03 +0000',19,59,0.322033898305,1,'?',?,49,0,0,0,39,38,167,165,0.234114827939,0.791346747623,0.765885172061,0.0,?,?,?,0.016632052576,100.0,58.5611416022,82.9177873592,58.5611416022,82.9177873592,?,?,?,?,?,0,2,0.0,0.0909090909091,Relevant
803,'http://www.tastehawaiionline.com/','http://www.tastehawaiionline.com/',15,1,'2009-06-27 00:12:22','anonymous','will be remembered #farrahfawcett and #michaeljackson http://www.tastehawaiionline.com/',87,672,'http://web.archive.org/web/20120512002334/http://tastehawaiionline.com/','2012-10-23 18:08:42','?',33,33,1.0,0,'?',?,11,6,7,0,?,237,286,283,0.608330132898,0.449366108358,0.391669867102,0.0568573532684,0.0548271103018,0.897789421186,0.167343586579,0.155153745807,41.443670341,69.9368809081,65.2415763667,28.9844103703,27.0385038347,0.742914328634,0.0,0.114583333333,0.0,0.149605198212,0,4,0.0,0.571428571429,Relevant
804,'http://bit.ly/13hmMa','http://showhype.com/story/la_toya_jackson_michael_was_murdered_i_felt_it_from/%3Futm_campaign%3Dtwitter-site-feed%26utm_medium%3Dtwitter-share%26utm_source%3Dshowhype',0,0,'2009-07-12 16:22:17','anonymous','la toya jackson michael was murdered... i felt it from the start #celebrities #michaeljackson http://bit.ly/13hmma',114,10000000000000000000000,'?','xxxxxxxx','Sun 12 Jul 2009 08:22:16 +0000',20,166,0.120481927711,3,'Thank You',1160,0,0,0,0,16,0,0,0,0.510349348831,0.622689108815,0.489650651169,?,0.0324613736581,?,?,?,74.4440707835,54.8381764568,100.0,73.6635918477,74.4440707835,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
805,'http://bit.ly/19DF2y','http://thegringotimes.com/news/rio-politics/brazil-supports-iranian-election-results/',5,1,'2009-07-12 18:08:28','anonymous','http://bit.ly/19df2y brazilian president supports ahmadinejad #ihavetoadmit #chucknorris #monty #england #bruno #michaeljackson #ufc100 #qom',140,14180,'http://web.archive.org/web/20120918220448/http://thegringotimes.com/news/rio-politics/brazil-supports-iranian-election-results/','2012-09-19 06:41:41','Thu 09 Jul 2009 16:17:34 +0000',20,85,0.235294117647,3,'?',?,21,3,1,0,3713,8,214,214,0.648775066617,0.812740091573,0.351224933383,0.0487807839171,?,?,?,0.110801483289,2.82551420814,6.23223783429,86.4999446154,45.3370728664,3.26649250552,?,0.0535287727572,0.0999789678469,?,?,0,0,0.0,0.0,Relevant
806,'http://bit.ly/DwCzZ','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.washingtonpost.com%252Fwp-dyn%252Fcontent%252Farticle%252F2009%252F09%252F06%252FAR2009090602027.html%26usg%3DAFQjCNHYgc9FNTeLPXTBNfNMK9Ltf5Agow',0,0,'2009-09-07 04:56:38','anonymous','names & faces adolf hitler  michael jackson  ??mona lisa   chris ... - washington post http://bit.ly/dwczz #michaeljackson',122,10000000000000000000000,'?','xxxxxxxx','Sun 06 Sep 2009 20:32:04 +0000',19,225,0.0844444444444,2,'?',?,0,0,0,0,23,1,31,31,0.515616818874,0.836420090452,0.484383181126,?,0.00690987491028,?,0.0178063400718,?,100.0,68.6847402146,81.3898619897,68.6847402146,81.3898619897,?,?,?,?,?,0,4,0.0,0.2,Relevant
807,'http://bit.ly/dsQvT','http://www.superrawhealthfoods.com/%3Fp%3D160',1,1,'2009-07-12 23:00:47','anonymous','#michaeljackson | go raw now. get younger and heal anything! http://bit.ly/dsqvt',80,77541,'http://web.archive.org/web/20090623012826/http://www.superrawhealthfoods.com/%3Fp%3D160','2009-06-23 01:28:26','Sun 12 Jul 2009 14:59:55 +0000',19,45,0.422222222222,1,'?',?,0,0,0,0,5,0,0,0,0.593515497544,0.723736411955,0.406484502456,0.0492963858447,?,?,?,?,2.36452699599,47.9328009961,2.36452699599,4.93300401156,100.0,?,0.0597614304667,?,?,?,0,0,0.0,0.0,Relevant
808,'http://3.ly/oXx','http://www.threely.com',170,1,'2009-07-13 01:14:54','anonymous','your sunday rad rt @yassermohamed how about that! a flashmob - tribute to #michaeljackson http://3.ly/oxx an awesome watch.',123,603,'http://web.archive.org/web/20121202012457/http://www.threely.com/','2013-01-15 23:54:47','?',15,22,0.681818181818,0,'?',?,20,50,5,0,?,984,1661,500,0.866488856284,0.0253774403724,0.133511143716,0.0292172375414,0.0283233214101,0.863152686613,0.0920583738693,0.0900100474644,4.09704104428,17.0981473812,88.0162485263,23.9619003916,3.60606182776,0.155230105141,0.0,0.0962280903261,0.0,0.0196191607966,0,1,0.0,0.0555555555556,Relevant
809,'http://bit.ly/HS9rh','http://www.wallofthestars.com/Index.aspx%3Fx%3D37%26y%3D26%26wall%3D1',0,0,'2009-07-23 20:17:39','anonymous','rt @barafunda check out my brick at wall of the stars! http://bit.ly/hs9rh #mj #ripmj #michaeljackson michael jackson tribute',125,10000000000000000000000,'?','xxxxxxxx','Thu 23 Jul 2009 12:13:41 +0000',19,69,0.275362318841,1,'?',?,0,0,0,0,10,0,0,0,0.714428502082,0.398882696357,0.285571497918,?,?,?,?,?,100.0,80.4620249379,100.0,80.4620249379,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
810,'http://bit.ly/TBy7i','http://www.deadline.com/hollywood/how-big-is-big-aeg-privately-predicting-michael-jackson-pic-will-make-250m-in-first-5-days/',22,1,'2009-10-15 00:09:06','anonymous','rt @dss828 sony predicts $250m worldwide in first 5 days for #michaeljackson concert film  this is it.  http://bit.ly/tby7i #mj #',129,11300,'http://web.archive.org/web/20120104031726/http://www.deadline.com/hollywood/how-big-is-big-aeg-privately-predicting-michael-jackson-pic-will-make-250m-in-first-5-days/','2012-06-15 05:43:04','Wed 14 Oct 2009 16:02:58 +0000',19,125,0.152,2,'HOW BIG IS BIG? AEG Predicts Michael Jackson Pic Will Make '$250M In First 5 Days'; Bigger Than 'Spider-Man' & 'Harry Potter'? - Deadline.com',186101,0,1,0,0,58,33,138,138,0.681598554707,0.434235822724,0.318401445293,0.0503745370695,0.0484571803786,0.785750182331,0.152732232902,0.162642803176,100.0,8.74758368322,85.5526932915,8.74758368322,85.5526932915,0.98521867024,0.0782460796436,0.199996800077,0.0780810033423,0.195584238641,0,4,0.0,0.181818181818,Relevant
811,'http://emilharizanov.hit.bg/emo.sw','http://emilharizanov.hit.bg/emo.sw',0,0,'2009-10-16 15:45:47','anonymous','desislava - give in to me ( mad secret concert ) - http://emilharizanov.hit.bg/emo.sw... #michaeljackson #mj [youtube] http://bit.ly/49qdce',139,10000000000000000000000,'?','xxxxxxxx','?',34,34,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.421202022906,0.298617647325,0.578797977094,?,?,?,?,?,100.0,85.1175313942,100.0,85.1175313942,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
812,'http://bit.ly/30GgGs','http://www.youtube.com/watch%3Fv%3DGRexoeM7UKs',0,0,'2009-10-16 18:25:21','anonymous','video - the jackson 5 show part 1 (half hour special that aired in 1972) http://bit.ly/30gggs #michaeljackson #ripmj',116,10000000000000000000000,'?','xxxxxxxx','Fri 16 Oct 2009 10:25:21 +0000',20,46,0.434782608696,1,'?',?,91,69,12,0,2,5,27,27,0.544087146464,0.197235822566,0.455912853536,?,0.0619779786801,?,0.0982607368881,?,16.6548519494,87.4935265001,7.96380257005,19.0355248161,47.8167118761,?,?,?,0.22360679775,0.125244858217,0,2,0.0,0.111111111111,Relevant
813,'http://twitpic.com/lrdp5','http://twitpic.com/lrdp5',0,0,'2009-10-16 23:17:56','anonymous','@priiribeiro http://twitpic.com/lrdp5 - great! #michaeljackson #thisisit',72,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,7,7,0.681339762607,0.298968283246,0.318660237393,?,0.108545070826,?,0.145881102352,?,64.15982828,80.8317079572,75.2133993691,79.3745794831,85.3037209037,?,?,?,0.232495277488,0.286998401334,0,0,0.0,0.0,Relevant
814,'http://twitpic.com/lluq3','http://twitpic.com/lluq3',1,1,'2009-10-16 23:35:05','anonymous','you&mj look gr8 #thankyoumichael 4ur perfection ilu. rt @orianthi http://twitpic.com/lluq3 - amazing memories..r.i.p.mj #michaeljackson',135,6611,'http://web.archive.org/web/20091019012516/http://twitpic.com/lluq3','2009-10-19 01:25:16','?',24,24,1.0,1,'?',?,2,0,0,0,?,5,52,52,0.835667094406,0.143397634902,0.164332905594,0.115900111393,0.0692777025816,0.325785092596,0.188367234965,0.317618843843,3.89326214352,86.8162402892,95.0190598017,3.3799838176,3.69934108438,0.434794588033,0.191785320594,0.551597348515,0.177704663328,0.372982565099,0,2,0.0,0.142857142857,Relevant
815,'http://bit.ly/cjcQz','http://www.mtv.com/news/articles/1615692/20090713/jackson_michael.jhtml',16,1,'2009-07-13 12:25:19','anonymous','exclusive debbie rowe talks fame  regrets before michael ... http://bit.ly/cjcqz #michaeljackson',96,1618,'http://web.archive.org/web/20090819125217/http://www.mtv.com/news/articles/1615692/20090713/jackson_michael.jhtml%3F','2012-08-25 23:16:14','Mon 13 Jul 2009 04:25:18 +0000',19,71,0.267605633803,5,'Exclusive: Debbie Rowe Talks Fame Regrets Before Michael Jackson's Death - Music Celebrity Artist News | MTV.com',98702,2,0,0,0,3,4,42,42,0.602801320728,0.821477624125,0.397198679272,0.0,0.0866849302159,0.0387666793175,0.0938391896153,0.0,2.40131013915,92.2838649082,59.5324949628,2.60209099559,4.0336124677,?,?,?,0.157134840264,0.161598281642,0,4,0.0,0.333333333333,Relevant
816,'http://bit.ly/WHgYx','http://www.youtube.com/watch%3Fv%3DXBd4QXrEPHA',1,1,'2009-07-13 12:45:51','anonymous','steve vai  considerado um dos maiores gutarristas homenageia #michaeljackson . beat it http://bit.ly/whgyx',106,85091,'http://web.archive.org/web/20100324122402/http://www.youtube.com/watch%3Fv%3DXBd4QXrEPHA','2010-03-24 12:24:02','Mon 29 Jun 2009 11:12:21 +0000',19,46,0.413043478261,1,'?',?,1730,419,334,16,331,13,196,176,0.57771483069,0.3617684437,0.42228516931,0.0427808166294,0.0483315314231,0.276540849803,0.0883408042285,0.080737799782,51.6149187543,8.74485028329,36.1559455465,16.9424858051,70.0494090064,0.291729982996,0.110263569284,0.13595061626,0.062561124709,0.0715796303414,0,2,0.0,0.142857142857,Relevant
817,'http://ad.vu/t8yj','http://adjix.com.s3.amazonaws.com/t8yj',0,0,'2009-07-13 16:53:11','anonymous','chicago bus tours michael jackson s home in gary - san jose mercury news http://ad.vu/t8yj #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,0,0,0,0,?,0,0,0,0.513164647633,0.969591278708,0.486835352367,?,0.116791432495,?,?,?,100.0,84.2585830954,100.0,84.2585830954,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
818,'http://bit.ly/3RpfNo','http://feedproxy.google.com/%7Er/nmecom/rss/newsxml/%7E3/1FrvL5jd-58/47898',0,0,'2009-10-17 14:16:37','anonymous','rt @nmemagazine michael jackson  this is it  clip released - video http://bit.ly/3rpfno #thisisit #michaeljackson',113,10000000000000000000000,'?','xxxxxxxx','Sat 17 Oct 2009 04:55:20 +0000',20,74,0.27027027027,7,'?',?,18,2,3,7,229,0,0,0,0.610567696949,0.35792111796,0.389432303051,?,0.0517195738493,?,?,?,57.6781916556,48.8176053752,100.0,84.637891678,57.6781916556,?,?,?,0.22454435657,?,0,0,0.0,0.0,Relevant
819,'http://bit.ly/1QEcrS','http://stitcher.com/s/player.php%3FAOuAACzQG',0,0,'2009-07-29 01:32:51','anonymous','dr. allegedly gave jackson drug http://bit.ly/1qecrs (435 #news #jackson #mj #mj s #michaeljackson #doctor)',107,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 11:31:26 +0000',20,44,0.454545454545,2,'Stitcher.com - Your information radio.',17754,0,0,0,0,34,0,0,0,0.43359142695,0.968187757611,0.56640857305,?,0.0,?,?,?,100.0,77.3232942494,100.0,77.3232942494,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
820,'http://twitpic.com/m2tqn','http://twitpic.com/m2tqn',0,0,'2009-10-19 01:46:55','anonymous','@mjurmylife @mj_a_truelegend rt http://twitpic.com/m2tqn #michaeljackson wonderful not in heaven he s alive here with you&me lve #thisisit',139,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,4,4,0.772971161866,0.121188865017,0.227028838134,?,0.0650217904665,?,0.127897177895,?,71.3495915286,4.66382919511,73.9828658217,6.53658850063,96.440697094,?,?,?,0.179968508266,0.424795395243,0,0,0.0,0.0,Relevant
821,'http://bit.ly/17fIOv','http://thebestofmichaeljackson.com/2009/07/13/what-do-you-think-michael-jacksons-nose-is-made-out-of-2/',0,0,'2009-07-13 22:51:08','anonymous','what do you think michael jacksons nose is made out of? as a follow up question  if mich.. http://bit.ly/17fiov #michaeljackson',128,10000000000000000000000,'?','xxxxxxxx','Mon 13 Jul 2009 14:46:25 +0000',20,103,0.194174757282,4,'?',?,0,0,0,0,11,0,0,0,0.640245893263,0.347648219155,0.359754106737,?,?,?,?,?,100.0,67.4096203198,100.0,67.4096203198,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
822,'http://bit.ly/1Raat','http://m.tearn.com/2009/06/pretty-young-thing.html',2,1,'2009-07-13 23:26:31','anonymous','rt @tearn tribute to #michaeljackson pretty young thing http://bit.ly/1raat',75,28690,'http://web.archive.org/web/20090629152821/http://m.tearn.com/2009/06/pretty-young-thing.html','2009-06-30 06:30:46','Fri 26 Jun 2009 20:17:44 +0000',19,50,0.38,3,'M channels: Tribute to #MichaelJackson:  Pretty Young Thing',94408,0,0,0,0,1704,2,62,60,0.702963831962,0.168454005576,0.297036168038,0.0693714055585,0.0655275600067,0.547464149983,0.0572904068466,0.0606510611346,19.5173457627,6.6479653067,43.3641941348,34.0618308838,45.007975248,0.20203050891,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
823,'http://ow.ly/iFqU','http://www.cnn.com/2009/SHOWBIZ/TV/07/31/lkl.kai.chase.michael.jackson/index.html%3Feref%3Drss_latest',0,0,'2009-07-31 09:34:46','anonymous','#michaeljackson personal chef kai chase says house went from happy to hysterical http://ow.ly/ifqu (via #cnn) #mj #rip #celebrity ##jackson',139,10000000000000000000000,'?','xxxxxxxx','?',17,101,0.168316831683,7,'?',?,0,0,0,0,?,3,26,26,0.689820535302,0.657706034107,0.310179464698,?,0.076117251673,?,0.0957201405447,?,2.40435872546,10.4283738563,12.59587305,23.0559314289,19.0884642605,?,?,?,0.119416286805,0.15194743528,0,2,0.0,0.105263157895,Relevant
824,'http://bit.ly/sHMXE','http://www.tmz.com/2009/10/21/pap-rear-ends-car-carrying-the-jackson-kids/',11,1,'2009-10-22 04:41:59','anonymous','@kennyortegablog michael jackson children involved in car accident  un-harmed. http://bit.ly/shmxe #michaeljackson #thisisit',124,1094,'http://web.archive.org/web/20100521050013/http://www.tmz.com/2009/10/21/pap-rear-ends-car-carrying-the-jackson-kids/','2010-05-21 05:00:13','Wed 21 Oct 2009 15:56:04 +0000',19,74,0.256756756757,4,'Jackson Kids Involved in Car Accident | TMZ.com',116382,132,107,317,958,83,17,142,139,0.531808075802,0.914830433368,0.468191924198,0.0476731294623,0.0485178286501,0.428231630695,0.120257756426,0.1323443442,16.960345938,99.0955447187,89.4676500591,16.8069471934,18.9569592213,0.853934740401,0.125561800583,0.230502874239,0.125561800583,0.22640101271,0,3,0.0,0.230769230769,Relevant
825,'http://bit.ly/Cko6W','http://www.jookos.com/media/7730/kanye-west-claims-hes-the-new-king-of-pop-kinda.html',4,1,'2009-08-02 01:44:48','anonymous','kanye west claims he s the new king of pop... kinda http://bit.ly/cko6w #music #ripmj #michaeljackson #jackson #news #entertainment',131,8561,'http://web.archive.org/web/20091203040729/http://www.jookos.com/media/7730/kanye-west-claims-hes-the-new-king-of-pop-kinda.html','2010-01-03 18:21:32','Sat 01 Aug 2009 16:51:27 +0000',19,85,0.223529411765,3,'?',?,0,0,0,0,25,0,0,0,0.67413390076,0.580054605949,0.32586609924,0.253144777708,?,?,?,?,100.0,60.9370981474,100.0,60.9370981474,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
826,'http://bit.ly/S2xDR','http://starwarsblog.starwars.com/index.php/2009/07/13/michael-jacksons-star-wars-collection/',13,1,'2009-07-14 01:39:37','anonymous','toys aside  this is a really cool site! rt @starwars michael jacksons star wars collection! http://bit.ly/s2xdr #starwars #michaeljackson',138,23183,'http://web.archive.org/web/20091213080600/http://starwarsblog.starwars.com/index.php/2009/07/13/michael-jacksons-star-wars-collection','2011-07-09 12:48:23','Mon 13 Jul 2009 17:04:59 +0000',19,92,0.20652173913,5,'Michael Jacksons Star Wars Collection | Star Wars Blog',56336,18,22,4,0,846,4,50,50,0.87298474292,0.0976710978241,0.12701525708,0.107195980138,0.0864998826846,0.520571875933,0.098625040511,0.123931623932,92.498525848,62.9019423701,21.3240077472,68.0031836113,23.0533487444,0.868599036215,0.22360679775,0.228802157661,0.239045721867,0.244599795235,0,2,0.0,0.105263157895,Relevant
827,'http://bit.ly/3xuB3p','http://www.blazingstreams.com/article.html%3FnewsId%3D50514',0,0,'2009-10-22 15:40:26','anonymous','michael jackson - this is it ( trailer legendado) - michael jackson s this is it most... #michaeljackson #mj [youtube] http://bit.ly/3xub3p',139,10000000000000000000000,'?','xxxxxxxx','Thu 22 Oct 2009 07:40:25 +0000',20,59,0.338983050847,1,'?',?,0,0,0,0,4,0,0,0,0.712876653209,0.193939480752,0.287123346791,?,?,?,?,?,100.0,85.0397768676,100.0,85.0397768676,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
828,'http://bit.ly/hIGJk','http://thefrequentbuyer.wordpress.com/2009/07/13/just-because-knitted-portrait-of-michael-jackson/',0,0,'2009-07-14 04:45:13','anonymous','rt @crustyadventure i ve said it before  @karlacourtney has skillz! knitted #michaeljackson face from thriller cover http://bit.ly/higjk',136,10000000000000000000000,'?','xxxxxxxx','Mon 13 Jul 2009 16:11:13 +0000',19,98,0.19387755102,4,'?',?,0,0,0,0,174,3,23,22,0.606555196095,0.339370556708,0.393444803905,?,0.0175844987113,?,0.052753496134,?,98.3272507072,17.1781722598,66.7852408228,17.4704083927,67.9213954855,?,?,?,0.0,0.0,0,2,0.0,0.111111111111,Relevant
829,'http://www.heatworld.com/Article/11235','http://www.heatworld.com/Entertainment/Music/2009/07/OMG-Jackos-GHOST-caught-on-camera-during-CNN-interview/',0,0,'2009-07-06 13:50:37','anonymous','@jasonmanford check out this link it shows the ghost so clear!!! http://www.heatworld.com/article/11235 #cnn #michaeljackson',124,10000000000000000000000,'?','xxxxxxxx','?',38,108,0.351851851852,5,'?',?,0,0,0,0,?,0,0,0,0.578690389056,0.431703376941,0.421309610944,?,0.0528900679979,?,?,?,49.8472664882,68.352879495,100.0,72.9263592938,49.8472664882,?,?,?,0.113227703414,?,0,0,0.0,0.0,Relevant
830,'http://twitpic.com/aaxpy','http://twitpic.com/aaxpy',0,0,'2009-07-14 05:37:57','anonymous','just wrong!! the  dangerous  #michaeljackson sleep mask released as part of the 02 merchandisehttp://twitpic.com/aaxpy',118,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.381127868477,0.533923417431,0.618872131523,?,0.0271412647174,?,?,?,93.8330684728,58.9778459117,100.0,62.8540096488,93.8330684728,?,?,?,0.1490711985,?,0,0,0.0,0.0,Relevant
831,'http://bit.ly/VYqCE','http://links.chango.com/links/redirector%3FsiteID%3DG0uOOBpRtpNTfG4RapD6J5kWd%26brandingFrame%3Dtrue%26linkUID%3D0d9524e7-fbbe-4866-b5fc-fcba427a9c87%26short%3Dbit.ly%26href%3Dhttp%253A%252F%252Fbit.ly%252FfS6yn',0,0,'2009-07-14 05:43:45','anonymous','#michaeljackson neverland burial? http://bit.ly/vyqce',53,10000000000000000000000,'?','xxxxxxxx','Mon 13 Jul 2009 21:41:53 +0000',19,211,0.0900473933649,2,'?',?,0,0,0,0,6,0,0,0,0.540040015303,0.593391726076,0.459959984697,?,?,?,?,?,100.0,97.5335954571,100.0,97.5335954571,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
832,'http://ustre.am/6Ige)','http://ustre.am/6Ige%29',0,0,'2009-11-23 00:03:17','anonymous','hey @officialamas #michaeljackson is the music!!!! (#amaliveonustream live  http://ustre.am/6ige)',98,10000000000000000000000,'?','xxxxxxxx','?',21,23,0.913043478261,1,'?',?,2855,12829,2098,0,?,1,6,6,0.68327705154,0.48975927269,0.31672294846,?,?,?,?,?,8.66085658263,52.608791397,28.9537501607,16.4627552784,29.9127281771,?,?,?,0.0653720450461,0.065779351448,0,0,0.0,0.0,Relevant
833,'http://tinyurl.com/n2k6rv','http://www.mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D2458%3Akathy-hilton-remembers-mj%26catid%3D85%3Alatest-news%26Itemid%3D82',0,0,'2009-08-05 08:42:28','anonymous','kathy hilton says michael jackson  s mom  katherine is the rock  http://tinyurl.com/n2k6rv #michaeljackson #mj #ripmj',117,10000000000000000000000,'?','xxxxxxxx','?',25,160,0.15625,2,'?',?,0,0,0,0,?,0,0,0,0.555514861113,0.9516388961,0.444485138887,?,0.0,?,?,?,100.0,51.8351948118,100.0,51.8351948118,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
834,'http://bit.ly/sHQ79','http://www.hindu.com/thehindu/holnus/009200906261783.htm',0,0,'2009-06-26 13:25:34','anonymous','rt @the_hindu jai ho  mj! we love you for your music a.r. rahman http://bit.ly/shq79 #michaeljackson #pop #thriller #jacko',122,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 05:21:50 +0000',19,56,0.339285714286,3,'?',16579,0,0,0,0,50,1,2,2,0.715148975492,0.367365277945,0.284851024508,?,0.124235466834,?,0.124235466834,?,2.41027224536,73.7682318804,5.84844079954,3.26735802651,41.212219256,?,?,?,0.168393828514,0.168393828514,0,0,0.0,0.0,Relevant
835,'http://www.heatworld.com/Article/11347','http://www.heatworld.com/BigBrother/2009/07/OMG-The-BB-housemates-have-just-found-out-about-Jacko/',3,1,'2009-07-14 12:19:38','anonymous','rt @heatworld omg! the bb housemates have just found out about jacko! http://www.heatworld.com/article/11347 #michaeljackson',124,26975,'http://web.archive.org/web/20120509194913/http://www.heatworld.com/BigBrother/2009/07/OMG-The-BB-housemates-have-just-found-out-about-Jacko/','2012-08-20 10:59:47','?',38,98,0.387755102041,4,'?',?,0,0,0,0,?,0,0,0,0.551996478481,0.740766431616,0.448003521519,0.0558113375504,0.0516525332363,0.336158725096,?,?,99.4483816841,26.0204496144,8.80296745808,26.1647793295,8.85179558381,0.833601608004,0.104446593573,?,0.19622098205,?,0,0,0.0,0.0,Relevant
836,'http://bit.ly/Hyw7r','http://celebritybackstage.com/michael-jackson-gets-final-resting-place',1,1,'2009-08-07 23:58:27','anonymous','michael jackson finally gets final resting place http://bit.ly/hyw7r #mj #michaeljackson #kingofpop #celebrity #gossip',118,77641,'http://web.archive.org/web/20090814213228/http://celebritybackstage.com/michael-jackson-gets-final-resting-place','2009-08-14 21:32:28','Fri 07 Aug 2009 07:59:09 +0000',19,70,0.271428571429,1,'Michael Jackson Gets Final Resting Place  Latest Celebrity Gossip',54827,0,0,0,0,35,0,2,2,0.722040626135,0.483597397182,0.277959373865,0.0867566703804,0.0647906041,0.424948891524,0.0647906041,0.0867566703804,89.1058430607,98.9866376834,22.0097452578,90.0180520786,19.6119690675,0.634336208759,0.100222965717,0.100222965717,0.106373950082,0.106373950082,0,2,0.0,0.153846153846,Relevant
837,'http://bit.ly/2z9eYT','http://bestofmichaeljackson.jclondon.com/2009/11/20/photo-find-this-is-it-right-here-this-has-to-be-the-biggest-michael-jackson-afro-ever/',1,1,'2009-11-29 01:16:21','anonymous','mj blog photo find this is it  right here - this has to be the biggest michae... http://bit.ly/2z9eyt #michaeljackson #mj #mjfam #thisisit',138,71330,'http://web.archive.org/web/20091126052731/http://bestofmichaeljackson.jclondon.com/2009/11/20/photo-find-this-is-it-right-here-this-has-to-be-the-biggest-michael-jackson-afro-ever/','2009-11-26 05:27:31','Thu 19 Nov 2009 15:53:50 +0000',20,138,0.144927536232,4,'Photo Find: This Is It Right Here  This has to be the biggest Michael Jackson Afro Ever | Michael Jackson Janet Jackson Jackson 5',86262,0,3,0,0,5,0,3,3,0.575371218141,0.187673499007,0.424628781859,0.05420273148,0.116143052453,0.384545264909,0.134110445196,0.0523432774902,5.78242746498,6.37632651487,5.37340364372,90.6858745626,92.9264340325,0.158901514759,0.115872443665,0.119357202003,0.213430458574,0.253672137075,0,0,0.0,0.0,Relevant
838,'http://bit.ly/5xD5U','http://abcnews.go.com/Business/MichaelJackson/story%3Fid%3D8092565%26page%3D1',7,1,'2009-07-16 00:42:30','anonymous','http://bit.ly/5xd5u #michaeljackson injured during a pepsi shoot. video clip',76,14187,'http://web.archive.org/web/20090806043857/http://www.abcnews.go.com/Business/MichaelJackson/story%3Fid%3D8092565%26page%3D1','2011-01-28 06:18:45','Wed 15 Jul 2009 16:42:09 +0000',19,77,0.246753246753,3,'The Accident that Sparked Jackson's Addiction - ABC News',98910,24,0,0,0,11,0,0,0,0.489306400774,0.476635949162,0.510693599226,0.0451201797303,0.0392473867016,0.486036014155,?,?,52.416471311,60.3220751834,52.416471311,86.8943436572,100.0,?,0.0727606875109,?,?,?,0,0,0.0,0.0,Relevant
839,'http://bit.ly/19GNnO','http://www.youtube.com/watch%3Fv%3DW61Q-EZ8R7M',12,1,'2009-07-16 04:56:34','anonymous','listening to  youtube - michael jackson - heal the world  ( http://bit.ly/19gnno ) #michaeljackson',98,376,'http://web.archive.org/web/20120224050250/http://www.youtube.com/watch%3Fv%3DW61Q-EZ8R7M','2012-03-31 22:40:59','Wed 15 Jul 2009 20:38:04 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,13,102,1113,500,0.769636086708,0.79435060659,0.230363913292,0.037267799625,?,?,?,0.0670104463099,100.0,81.159440269,79.7117236922,81.159440269,79.7117236922,?,?,?,?,?,0,7,0.0,0.4375,Relevant
840,'http://bit.ly/3z99NX','http://www.telegraph.co.uk/culture/music/michael-jackson/6450685/Michael-Jackson-This-Is-It-review.html',4,1,'2009-10-28 08:18:44','anonymous','rt @telegraphnews michael jackson this is it review http://bit.ly/3z99nx #michaeljackson #thisisit',98,16017,'http://web.archive.org/web/20091031124541/http://www.telegraph.co.uk/culture/music/michael-jackson/6450685/Michael-Jackson-This-Is-It-review.html','2012-04-14 14:00:13','Wed 28 Oct 2009 00:11:14 +0000',20,103,0.194174757282,5,'Michael Jackson This Is It: review  - Telegraph',72523,10,16,10,1,11,4,14,14,0.650463424189,0.35448300725,0.349536575811,0.0790955718224,0.0391606200811,0.56869252542,0.0841725622927,0.121435348144,11.6825236022,1.01766876958,1.06390887193,8.71103542554,9.10684119423,0.956173864108,0.0676080479401,0.184530781905,0.0665026647782,0.181513726608,0,2,0.0,0.181818181818,Relevant
841,'http://bit.ly/3snGy5','http://www.examiner.com/x-6157-LA-Travel-Examiner%7Ey2009m10d28-This-Is-It-Michael-Jackson-doc-debuts-simultaneously-in-London-LA-around-the-world-VIDEO',0,0,'2009-10-28 09:16:55','anonymous','rt @janelasky michael jackson s  this is it  premieres around the world http://bit.ly/3sngy5 #music #travel #michaeljackson #thisisit',133,10000000000000000000000,'?','xxxxxxxx','Wed 28 Oct 2009 00:45:40 +0000',20,152,0.131578947368,1,'This Is It Michael Jackson doc debuts in London as the film goes around the world (video) - Los Angeles Travel | Examiner.com',65141,0,0,0,0,16,0,6,6,0.774219791534,0.74803069892,0.225780208466,?,0.0758970925899,?,0.096553511822,?,2.4169714823,61.2190431348,58.80645693,3.94807131661,4.1100443871,?,?,?,0.141186241601,0.193699199392,0,2,0.0,0.105263157895,Relevant
842,'http://sn.im/mjvid0715','http://www.usmagazine.com/news/video-michael-jacksons-tragic-commercial-accident-2009157',73,1,'2009-07-16 06:19:36','anonymous',' the sixth take went horribly wrong.  us mag s vid of #michaeljackson s hair catching fire. http://sn.im/mjvid0715',114,926,'http://web.archive.org/web/20120508063502/http://www.usmagazine.com/news/video-michael-jacksons-tragic-commercial-accident-2009157','2012-11-05 02:31:28','?',22,88,0.25,2,'?',?,85,38,0,0,?,126,769,500,0.34628853053,0.0891957628873,0.65371146947,0.0302052434435,0.0167096565019,0.601458335935,0.0888299036171,0.117318168642,58.6608446596,7.43342860777,97.8337478389,4.36051200849,59.959723465,?,0.0275293085062,0.130199296184,?,?,0,3,0.0,0.157894736842,Relevant
843,'http://bit.ly/ukI5I','http://www.youtube.com/watch%3Fv%3DqDv-ZT_RKCQ',1,1,'2009-07-08 05:16:33','anonymous','rt@ katikimthis is why i could never watch the #michaeljackson memorial en entire. everybody loves a hero http://bit.ly/uki5i',126,65491,'http://web.archive.org/web/20070221110502/http://youtube.com/watch%3Fv%3DqDv-ZT_RKCQ','2007-02-21 11:05:02','Tue 07 Jul 2009 19:42:47 +0000',19,46,0.413043478261,1,'James Kim',?,2,0,0,0,24,0,2,2,0.478174521808,0.34052353546,0.521825478192,0.0433571284741,0.032025630761,0.182449287399,0.032025630761,0.0433571284741,14.0959900562,3.05776434982,7.18484223465,21.6924411668,50.9708236597,0.112187509843,0.0521818050286,0.0521818050286,0.0,0.0,0,0,0.0,0.0,Relevant
844,'http://tr.im/sAo4','http://tr.im/404',0,0,'2009-07-16 08:57:16','anonymous','frightening story about how #michaeljackson s problems began - with his hair up in flames http://tr.im/sao4',107,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.46751311249,0.605297211475,0.53248688751,?,0.0774984258292,?,0.0549870122549,?,37.3971260537,75.4424102382,51.7024553766,49.570428537,72.3314314209,?,?,?,0.102062072616,0.0370624658331,0,0,0.0,0.0,Relevant
845,'http://bit.ly/1jvC2h','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.sfgate.com/cgi-bin/article.cgi%3Ff%3D/n/a/2009/07/16/entertainment/e040039D92.DTL%26usg%3DAFQjCNGsh66BowePRPRbxe56WnzSU35Uzw',0,0,'2009-07-16 11:16:36','anonymous','jackson death revives interest in twitchell mural - san francisco chronicle http://bit.ly/1jvc2h #michaeljackson',112,10000000000000000000000,'?','xxxxxxxx','Thu 16 Jul 2009 03:16:36 +0000',20,193,0.103626943005,11,'?',?,0,0,0,0,10,0,0,0,0.686549379725,0.673671822952,0.313450620275,?,?,?,?,?,100.0,82.339143594,100.0,82.339143594,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
846,'http://tinyurl.com/kqpq84','http://www.mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D2447%3Aphotos-of-mjs-patent-a-trademark-applications%26catid%3D85%3Alatest-news%26Itemid%3D82',0,0,'2009-08-23 15:38:54','anonymous','photos of michael jackson s patent & trademark applications http://tinyurl.com/kqpq84 #michaeljackson #mj #ripmj smooth',119,10000000000000000000000,'?','xxxxxxxx','?',25,180,0.138888888889,2,'?',?,0,0,0,0,?,2,2,2,0.748784830911,0.572323027335,0.251215169089,?,0.0,?,0.0,?,100.0,59.2600858066,92.3491344062,59.2600858066,92.3491344062,?,?,?,?,?,0,0,0.0,0.0,Relevant
847,'http://bit.ly/10CeDM','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BSongs%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-01 00:13:39','anonymous','find all your favorite michael jackson songs at http://bit.ly/10cedm #michaeljackson #mj',88,10000000000000000000000,'?','xxxxxxxx','Mon 19 Oct 2009 18:58:54 +0000',20,233,0.0858369098712,2,'Amazon.com: Michael Jackson Songs',172814,0,0,0,0,241,0,0,0,0.700082754281,0.504626610808,0.299917245719,?,0.0401816747051,?,?,?,50.2621235479,89.353412952,100.0,56.2509275106,50.2621235479,?,?,?,0.10375716958,?,0,0,0.0,0.0,Relevant
848,'http://bit.ly/sWqC2','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2B%2522This%2BIs%2BIt%2522%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-01 02:42:37','anonymous','michael jackson *this is it* final tour music cds  videos  dvds and memorabilia at http://bit.ly/swqc2 #michaeljackson #mj',122,10000000000000000000000,'?','xxxxxxxx','Mon 19 Oct 2009 15:35:07 +0000',19,252,0.0753968253968,2,'Amazon.com: Michael Jackson "This Is It"',175843,0,0,0,0,238,0,0,0,0.751253524113,0.0539852074942,0.248746475887,?,0.0533676050224,?,?,?,50.2622338165,79.8747184755,100.0,62.9263361121,50.2622338165,?,?,?,0.11475506211,?,0,0,0.0,0.0,Relevant
849,'http://tinyurl.com/nuudzn','http://www.tmz.com/2009/07/16/michael-jackson-song-unrecorded-unreleased-america/',49,1,'2009-07-16 20:21:02','anonymous','#michaeljackson unreleased song http://tinyurl.com/nuudzn',57,5834,'http://web.archive.org/web/20090728215816/http://www.tmz.com/2009/07/16/michael-jackson-song-unrecorded-unreleased-america','2012-10-22 16:24:17','?',25,81,0.308641975309,4,'?',?,933,8,0,2,?,51,367,355,0.601560128439,0.636229689939,0.398439871561,0.0472587470006,0.0272772362795,0.305471607058,0.124722900776,0.108808553056,39.517624347,19.8523311253,23.4287345852,7.84516963823,9.25847932264,0.377643484015,0.0900450337781,0.15635640974,0.0752354793863,0.156657643289,0,2,0.0,0.5,Relevant
850,'http://url4.eu/6SHI','http://url4.eu/6SHI',0,0,'2009-07-16 20:57:03','anonymous','rt @martin bashir is a manipulative cock! #michaeljackson martin bashir is a manipulative cock! #michaeljackson http://url4.eu/6shi',131,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,1,1,0.572887094774,0.536640613954,0.427112905226,?,0.0430830418132,?,0.0430830418132,?,18.1986423659,9.44971884709,56.5478971991,51.9254055169,32.1827039861,?,?,?,0.108465228909,0.108465228909,0,0,0.0,0.0,Relevant
851,'http://tinyurl.com/ydtqs6t','http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%7Ey2009m11d1-Michael-Jackson-This-Is-It-earns-101-million-Halloween-weekend-film-gets-extended-run',5,1,'2009-11-01 20:29:10','anonymous','rt @popmediaxaminer #michaeljackson  s #thisisit earns $101 million #halloween weekend  film gets extended run! http://tinyurl.com/ydtqs6t',138,370,'http://web.archive.org/web/20111130203520/http://www.examiner.com/examiner/x-704-Pop-Media-Examiner%257Ey2009m11d1-Michael-Jackson-This-Is-It-earns-101-million-Halloween-weekend-film-gets-extended-run','2011-11-30 20:35:20','?',26,156,0.166666666667,2,'?',?,0,0,0,0,?,0,0,0,0.545982787889,0.690045836259,0.454017212111,0.0738133024443,0.0614739183925,0.677802910343,?,?,17.6749555858,64.6297549307,9.05754340044,11.4232804792,51.2450702153,0.678904537647,0.174455675198,?,0.129718630416,?,0,0,0.0,0.0,Relevant
852,'http://ad.vu/gfi5','http://adjix.com.s3.amazonaws.com/gfi5',0,0,'2009-07-16 22:13:22','anonymous','rt @mijacksonnews tito jackson i am sure that michael is biological father to ... - new york daily news http://ad.vu/gfi5 #michaeljackson',137,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,0,0,0,0,?,0,0,0,0.742664828496,0.779116075302,0.257335171504,?,0.199431008804,?,?,?,100.0,55.2147200774,100.0,55.2147200774,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
853,'http://bit.ly/mkW32','http://economictimes.indiatimes.com/News/News-By-Industry/New-Michael-Jackson-song-leaked-to-celebrity-website/articleshow/4787426.cms',0,0,'2009-07-16 23:40:39','anonymous','new michael jackson song leaked to celebrity website http://bit.ly/mkw32 #michaeljackson',88,10000000000000000000000,'?','xxxxxxxx','Thu 16 Jul 2009 15:40:13 +0000',19,134,0.141791044776,5,'?',?,0,0,0,0,8,0,0,0,0.705107153443,0.603260396658,0.294892846557,?,0.0872248748477,?,?,?,8.66678255901,52.6232062321,100.0,16.4695068575,8.66678255901,?,?,?,0.265334315253,?,0,0,0.0,0.0,Relevant
854,'http://bit.ly/1X2oNq','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BThriller%2B25th%2BAnniversary%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-02 03:18:57','anonymous','michael jackson ~thriller 25th anniversary~ on cd  dvd  vinyl lp and mp3 download at http://bit.ly/1x2onq #michaeljackson #mj',125,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 01:22:25 +0000',20,257,0.0778210116732,2,'Amazon.com: Michael Jackson Thriller 25th Anniversary',172428,0,0,0,0,201,0,0,0,0.690314095199,0.637175767537,0.309685904801,?,0.0743066106927,?,?,?,50.2622338164,62.5457650152,100.0,80.3607307452,50.2622338164,?,?,?,0.0984798246448,?,0,0,0.0,0.0,Relevant
855,'http://bit.ly/PPSsl','http://www.reuters.com/article/2009/07/17/us-jackson-rowe-idUSTRE56G0L820090717',1,1,'2009-07-17 02:31:55','anonymous','#michaeljackson michael jackson s wife sues over custody reports - reuters times onlinemicha.. http://bit.ly/ppssl',114,39441,'http://web.archive.org/web/20110206132916/http://www.reuters.com/article/2009/07/17/us-jackson-rowe-idUSTRE56G0L820090717','2011-02-06 13:29:16','Thu 16 Jul 2009 18:09:41 +0000',19,79,0.240506329114,5,'?',?,0,0,0,0,22,0,0,0,0.699043517567,0.903152663838,0.300956482433,0.0944487136725,0.0783210399798,0.74015047399,?,?,34.1039592673,1.00542668755,0.815754166158,2.94812306004,2.3919632315,0.746192879126,0.126914863394,?,0.131876094679,?,0,0,0.0,0.0,Relevant
856,'http://ur1.ca/7fx0','http://giaitri.vnexpress.net/tin-tuc/gioi-sao/trong-nuoc/ca-khuc-chua-tung-duoc-phat-hanh-cua-michael-1903967.html',0,0,'2009-07-17 06:56:55','anonymous','chia s ca khc cha tng c pht hnh ca #michaeljackson http://ur1.ca/7fx0 http://www.vnexpress.net/files/subject/3b/a1/15/77/hat1.jpg',139,10000000000000000000000,'?','xxxxxxxx','?',18,114,0.157894736842,4,'?',?,0,0,0,0,?,0,0,0,0.61432041581,0.470655326719,0.38567958419,?,0.114127063877,?,?,?,75.2123310451,83.8753978465,100.0,89.6715043698,75.2123310451,?,?,?,0.0453609211627,?,0,0,0.0,0.0,Relevant
857,'http://bit.ly/25qa8w','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BOff%2Bthe%2BWall%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-02 23:25:15','anonymous','michael jackson ~off the wall~ on cd  vinyl lp and mp3 download at http://bit.ly/25qa8w #michaeljackson #mj',107,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 00:59:00 +0000',20,244,0.0819672131148,2,'?',?,0,0,0,0,188,0,0,0,0.677282267738,0.794405711387,0.322717732262,?,0.0533357038617,?,?,?,50.2683373321,92.4544965135,100.0,54.3708951189,50.2683373321,?,?,?,0.195906944535,?,0,0,0.0,0.0,Relevant
858,'http://bit.ly/QyClJ','http://www.mercurynews.com/california/ci_12846726',0,0,'2009-07-17 11:40:21','anonymous','la mayor at center of jackson donation flap http://bit.ly/qyclj #michaeljackson',79,10000000000000000000000,'?','xxxxxxxx','Fri 17 Jul 2009 03:40:18 +0000',19,49,0.387755102041,2,'?',?,0,0,0,0,3,0,8,8,0.612237447125,0.560858121617,0.387762552875,?,?,?,?,?,100.0,49.1143038682,36.5624193289,49.1143038682,36.5624193289,?,?,?,?,?,0,0,0.0,0.0,Relevant
859,'http://bit.ly/F5Mym','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BAutographs%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-03 21:02:11','anonymous','get original and replica michael jackson autographs at http://bit.ly/f5mym #michaeljackson #mj',94,10000000000000000000000,'?','xxxxxxxx','Mon 19 Oct 2009 23:56:03 +0000',19,238,0.0798319327731,2,'Amazon.com: Michael Jackson Autographs',146894,0,0,0,0,252,0,0,0,0.738802483323,0.276063276454,0.261197516677,?,0.0304475377049,?,?,?,14.3123502246,77.6255851944,100.0,18.4376712765,14.3123502246,?,?,?,0.120873444604,?,0,0,0.0,0.0,Relevant
860,'http://twitpic.com/gxj6u','http://twitpic.com/gxj6u',0,0,'2009-09-08 02:55:29','anonymous','http://twitpic.com/gxj6u - finally  a worthy (yet blurred) pic of michael jackson s coffin! #michaeljackson #mj #ripmj',118,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.79169653581,0.0903757426479,0.20830346419,?,0.146759877141,?,?,?,58.004865624,83.5793587528,100.0,69.4009459866,58.004865624,?,?,?,0.576018432885,?,0,0,0.0,0.0,Relevant
861,'http://tinyurl.com/mvcxmz','http://revtwt.com/717398',0,0,'2009-07-17 20:02:09','anonymous','brad pitt is dead omg http://tinyurl.com/mvcxmz i cant belief this #followfriday #thankyoukotb #harrypotter #michaeljackson',123,10000000000000000000000,'?','xxxxxxxx','?',25,24,1.04166666667,1,'?',?,0,0,0,0,?,0,5,5,0.457776072385,0.669353420188,0.542223927615,?,0.0216371161204,?,0.017195436249,?,58.8377585633,98.6712823387,99.255595187,59.6300738865,59.2790345496,?,?,?,0.0,0.0,0,4,0.0,0.285714285714,Relevant
862,'http://twitpic.com/lz7br','http://twitpic.com/lz7br',0,0,'2009-11-20 22:19:40','anonymous','@divap98 http://twitpic.com/lz7br - i love #michaeljackson #thisisit',68,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.603350618986,0.419470939413,0.396649381014,?,0.105244938395,?,?,?,72.7897814036,67.5607649969,100.0,92.8162768099,72.7897814036,?,?,?,0.314269680527,?,0,0,0.0,0.0,Relevant
863,'http://tinyurl.com/qft7av','http://bighollywood.breitbart.com/abreitbart/2009/06/26/a-monster-of-our-own-making-is-dead-and-im-mildly-sad%25E2%2580%258F/',14,1,'2009-06-27 01:36:53','anonymous','#michaeljackson #thriller #ripmj http://tinyurl.com/qft7av',58,5331,'http://web.archive.org/web/20120225030544/http://bighollywood.breitbart.com/abreitbart/2009/06/26/a-monster-of-our-own-making-is-dead-and-im-mildly-sad%25E2%2580%258F','2012-11-13 11:04:17','?',25,125,0.2,5,'?',?,75,41,50,0,?,7,19,19,0.557567947388,0.463369584064,0.442432052612,0.0168651810315,0.0197228684383,0.21380238526,0.0463896710601,0.0906701147152,85.2309215594,7.6138096569,7.23970439387,6.48932013635,6.17046677307,0.118912911667,0.0239405099251,0.116641896956,0.0,0.0346340900259,0,2,0.0,0.5,Relevant
864,'http://bit.ly/a6RgM','http://www.eonline.com/news/134820/katherine-jackson-working-to-get-around-michael-s-no-contest-clause/news/katherine_jackson_working_get_around/134820',0,0,'2009-07-18 22:39:18','anonymous','katherine jackson working to get around michael s no-contest clause http://bit.ly/a6rgm #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','Sat 18 Jul 2009 14:39:15 +0000',19,151,0.12582781457,6,'?',?,0,0,0,0,3,0,0,0,0.470711638012,0.791186930655,0.529288361988,?,0.0545859786629,?,?,?,5.93250367601,81.1294078214,100.0,7.31239612777,5.93250367601,?,?,?,0.158910431541,?,0,0,0.0,0.0,Relevant
865,'http://bit.ly/Ww3Lm','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.nytimes.com/2009/07/19/us/19butter.html%26usg%3DAFQjCNG6H13PFADaF88XFOZxsl-0S6kQmA',0,0,'2009-07-18 23:31:33','anonymous','rt @mjvideos #michaeljackson the people speak no michael jackson sculpture in butter at the ... - new york ti.. http://bit.ly/ww3lm',131,10000000000000000000000,'?','xxxxxxxx','Sat 18 Jul 2009 15:00:43 +0000',19,151,0.12582781457,7,'?',?,48,0,0,0,23,8,70,70,0.734899946864,0.720438404692,0.265100053136,?,0.0327202989089,?,0.0437551919641,?,100.0,52.6056951358,52.5614280484,52.6056951358,52.5614280484,?,?,?,?,?,0,3,0.0,0.15,Relevant
866,'http://ad.vu/u38u','http://adjix.com.s3.amazonaws.com/u38u',0,0,'2009-07-19 07:13:19','anonymous','rt @mijacksonnews murder charges in #michaeljackson case are unlikely  sources say - los angeles times http://ad.vu/u38u',120,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,4,1,1,0,?,0,0,0,0.377829191518,0.764907469301,0.622170808482,?,0.0951542219543,?,?,?,100.0,78.8859858554,100.0,78.8859858554,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
867,'http://tinyurl.com/lxwmsz','http://www.youtube.com/watch%3Fv%3DHU3Jd36meao',0,0,'2009-07-19 07:30:50','anonymous','michael jackson - a place with no name. geweldig nummer. http://tinyurl.com/lxwmsz #michaeljackson',98,10000000000000000000000,'?','xxxxxxxx','?',25,46,0.54347826087,1,'?',?,284,1,0,0,?,0,5,5,0.576918408533,0.886816167737,0.423081591467,?,?,?,?,?,100.0,98.7880191282,60.0775080366,98.7880191282,60.0775080366,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
868,'http://www.themjplace.com/','http://www.themjplace.com/',28,1,'2009-07-19 09:08:05','anonymous','just joined the mj place - http://www.themjplace.com/ - great #michaeljackson fan community - thankx guys',105,1849,'http://web.archive.org/web/20101210093854/http://www.themjplace.com/','2012-07-13 06:13:08','?',26,26,1.0,0,'?',?,36,6,4,0,?,2,8,8,0.709566810012,0.518792547273,0.290433189988,0.0820341447038,0.108323721701,0.112312248797,0.0531494003453,0.093663133105,0.874315871459,1.50408409439,17.1376127415,58.1294539795,5.10173665752,?,0.0804373380258,0.157867407593,?,?,0,3,0.0,0.2,Relevant
869,'http://bit.ly/6zDSOa','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fdailymailnews.com%252F1209%252F27%252FShowBiz%252FShowBiz3.php%26usg%3DAFQjCNHWtPQ8UPn5LZUdPhYWea9CUL8m_g%26utm_source%3Dtwitterfeed%26utm_medium%3Dtwitter',0,0,'2009-12-26 18:59:23','anonymous','rt @mjlove123 rt @whitegloveday terrorist attack feared after jackson arrest -pakistan daily mail http://bit.ly/6zdsoa #mj #michaeljackson',138,10000000000000000000000,'?','xxxxxxxx','Sat 26 Dec 2009 08:46:13 +0000',20,232,0.0862068965517,2,'?',?,0,0,0,0,9,0,0,0,0.648203613905,0.945306756152,0.351796386095,?,?,?,?,?,100.0,95.6799789025,100.0,95.6799789025,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
870,'http://bit.ly/mfYxf','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.google.com/hostednews/ap/article/ALeqM5iQ5VnlQqe1MeTY92fluyWlhYfdiwD99HOTSO0%26usg%3DAFQjCNFvkWlTOIy9fNZDdm8gDJklsY3L_Q',0,0,'2009-07-19 22:32:23','anonymous','#michaeljackson michael jackson s boyhood home still draws curious - the associated press my.. http://bit.ly/mfyxf',114,10000000000000000000000,'?','xxxxxxxx','Sun 19 Jul 2009 13:36:15 +0000',19,188,0.101063829787,6,'?',?,0,0,0,0,33,1,35,34,0.723877517982,0.346701714633,0.276122482018,?,?,?,?,?,100.0,83.8005801807,83.6045101889,83.8005801807,83.6045101889,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
871,'http://bit.ly/10gnER','http://www.amazon.com/This-Place-Hotel-Heartbreak/dp/B001TVUFOU/ref%3Dtag_rsr_rs_edpp_url%3Fie%3DUTF8%26tag%3Dismacom-20%26creative%3D381421',0,0,'2009-07-20 04:43:53','anonymous','#michaeljackson this place hotel (a/k/a heartbreak hotel) (mp3 download) recently tagg.. http://bit.ly/10gner @tweetmeme',120,10000000000000000000000,'?','xxxxxxxx','Sun 19 Jul 2009 20:43:54 +0000',20,140,0.142857142857,4,'Amazon.com: This Place Hotel (a/k/a Heartbreak Hotel): The Jacksons: Official Music',275799,0,0,0,0,9,0,0,0,0.61617312551,0.721874748687,0.38382687449,?,0.038880789568,?,?,?,11.463139912,62.2550478567,100.0,18.4131894628,11.463139912,?,?,?,0.124034734589,?,0,0,0.0,0.0,Relevant
872,'http://tinyurl.com/m24llx','http://tinyurl.com/m24llx',0,0,'2009-07-20 05:01:07','anonymous','rt must see this michael jackson rip #michaeljackson mj s http://tinyurl.com/m24llx',83,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.64180073303,0.457317936462,0.35819926697,?,0.160128153805,?,?,?,100.0,86.2100711223,100.0,86.2100711223,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
873,'http://jspikething.com','http://jspikething.com',2,1,'2009-06-26 00:41:02','anonymous','rt @tazz602 rt @jspikething this is why i think perez hilton (@perezhilton) is a piece of shit- http://jspikething.com - #michaeljackson',136,20799,'http://web.archive.org/web/20090626062741/http://jspikething.com/','2011-02-08 08:01:47','?',22,22,1.0,0,'?',?,1,0,0,0,?,59,66,66,0.421318560874,0.335795896238,0.578681439126,0.0611394985056,0.0909090909091,0.149187484373,0.0302613766334,0.110453479264,11.7578121993,13.6310960325,53.7469263585,86.2572765333,21.8762504126,?,0.0513327002339,0.154561166934,?,?,0,9,0.0,0.45,Relevant
874,'http://migre.me/8Rq4','http://www.mediafire.com/error.php%3Ferrno%3D320',66,1,'2009-10-12 16:53:45','anonymous','olha a nova msica do michael jackson pra download! this is it! http://migre.me/8rq4 rt! #mj #michaeljackson #thisisit',118,7711,'http://webcitation.org/query%3Fid%3D1343689331997541','2012-12-28 08:27:13','?',20,48,0.416666666667,1,'?',?,216211,117112,113320,0,?,465,19172,500,0.618217673424,0.344015025792,0.381782326576,0.0,0.0105071236179,0.0953505931409,0.074217351696,0.00647008676703,100.0,54.8671228844,60.1488917873,54.8671228844,60.1488917873,?,?,?,?,?,0,0,0.0,0.0,Relevant
875,'http://tinyurl.com/m7ljos','http://www.nytimes.com/2009/07/20/business/20fund.html%3Fhp',0,0,'2009-07-20 10:14:32','anonymous','jackson assets draw the gaze of wall street - new york times http://tinyurl.com/m7ljos #michaeljackson',102,10000000000000000000000,'?','xxxxxxxx','?',25,59,0.423728813559,5,'?',?,32,6,24,0,?,17,122,121,0.669805253387,0.723742692784,0.330194746613,?,0.0722158144674,?,0.117155837226,?,100.0,69.5033944622,61.952260181,69.5033944622,61.952260181,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
876,'http://bit.ly/3VzRJX','http://latimesblogs.latimes.com/lanow/2009/07/people-using-public-transportation-should-expect-various-delays-and-detours-tuesday-due-to-the-michael-jackson-memorial-servi.html',1,1,'2009-07-06 21:18:52','anonymous','michael jackson memorial expect traffic delays and detours downtown http://bit.ly/3vzrjx #michaeljackson',104,47199,'http://web.archive.org/web/20090710102531/http://latimesblogs.latimes.com/lanow/2009/07/people-using-public-transportation-should-expect-various-delays-and-detours-tuesday-due-to-the-michael-jackson-memorial-servi.html','2009-07-10 10:25:31','Mon 06 Jul 2009 13:18:49 +0000',20,176,0.113636363636,4,'?',?,1,0,0,0,44,4,13,13,0.704855023497,0.691848030864,0.295144976503,0.0683684538691,0.0601002506965,0.490640406091,0.0676840015965,0.0769955280918,69.7965576059,95.147843105,43.278956703,73.3559010148,62.0072940379,0.571319124687,0.164671698005,0.158957827128,0.186816179439,0.165306099689,0,2,0.0,0.181818181818,Relevant
877,'http://bit.ly/HjQLg','http://www.appleinsider.com/articles/09/10/14/michael_jacksons_posthumous_album_will_be_on_apples_itunes.html',7,1,'2009-10-14 17:54:07','anonymous','rt @gadget_tweeter michael jackson  s posthumous album will be on #apple  s #itunes http://bit.ly/hjqlg #thisisit #michaeljackson #mj #sony',139,19040,'http://web.archive.org/web/20091015231127/http://www.appleinsider.com/articles/09/10/14/michael_jacksons_posthumous_album_will_be_on_apples_itunes.html','2012-01-27 07:33:04','Wed 14 Oct 2009 09:30:23 +0000',19,109,0.174311926606,5,'Michael Jackson's posthumous album will be on Apple's iTunes',45441,0,0,0,0,42,6,46,46,0.640300859474,0.795051457551,0.359699140526,0.0758124939364,0.0754944299282,0.443647954187,0.0889347167828,0.0843477721286,71.3348970153,10.9951303004,17.02547576,7.84336487651,12.1451055998,0.776800506238,0.0967822506788,0.125413653273,0.10447825845,0.102565451231,0,2,0.0,0.1,Relevant
878,'http://bit.ly/XSCHB','http://www.youtube.com/watch%3Fv%3DkEGT19U0c8I',0,0,'2009-06-27 10:28:08','anonymous','latest gift 2 humanity with his music tnx mj  http://bit.ly/xschb mj s #rip #mj s  michael jackson  #michaeljackson',115,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 06:24:46 +0000',19,46,0.413043478261,1,'',?,53,0,0,0,465,8,38,32,0.777572874461,0.364524509317,0.222427125539,?,?,?,?,?,100.0,98.717803324,94.3358803182,98.717803324,94.3358803182,?,?,?,?,?,0,2,0.0,0.0952380952381,Relevant
879,'http://bit.ly/eVXYo','http://feedproxy.google.com/%257Er/nymag/vulture/%257E3/4IplAoXnOrM/michael_jackson_rehearsal_foot.html',0,0,'2009-07-20 22:21:24','anonymous','rt @latimesmj michael jackson rehearsal footage the movie http://bit.ly/evxyo #michaeljackson',93,10000000000000000000000,'?','xxxxxxxx','Mon 20 Jul 2009 14:11:26 +0000',19,103,0.184466019417,6,'?',?,0,0,0,0,42,0,0,0,0.674644974361,0.368548367916,0.325355025639,?,0.0,?,?,?,100.0,79.9701637064,100.0,79.9701637064,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
880,'http://tinyurl.com/lgzws6','http://tinyurl.com/lgzws6',0,0,'2009-07-20 22:55:46','anonymous','michael jackson nbc $10 million offer in trouble because of family turmoil http://tinyurl.com/lgzws6 #michaeljackson',116,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.751004511932,0.958099782964,0.248995488068,?,0.0912870929175,?,?,?,100.0,79.3914741327,100.0,79.3914741327,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
881,'http://bit.ly/23XMWV','http://soundcloud.com/lyricalpreacher/the-jam-premaster',0,0,'2009-10-29 20:16:30','anonymous','new music!  the jam  by @lyricalpreacher - http://bit.ly/23xmwv #thisisit #michaeljackson #ripmj',96,10000000000000000000000,'?','xxxxxxxx','Fri 23 Oct 2009 06:09:49 +0000',20,55,0.363636363636,2,'The Jam (Premaster) by LyricalPreacher on SoundCloud - Hear the worlds sounds',64657,5,3,5,0,86,54,60,60,0.732422779542,0.538121043798,0.267577220458,?,0.0678493368175,?,0.0961021628509,?,5.69589063368,70.2864444261,58.5620885975,8.1038252542,9.72624230128,?,?,?,0.0628694613462,0.0752044462183,0,1,0.0,0.0769230769231,Relevant
882,'http://bit.ly/2ELNg8','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BSheet%2BMusic%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-03 14:10:28','anonymous','play all the great music from the ~king of pop~ with michael jackson sheet music from http://bit.ly/2elng8 #michaeljackson #mj #kingofpop',137,10000000000000000000000,'?','xxxxxxxx','Mon 19 Oct 2009 19:13:14 +0000',20,241,0.0829875518672,2,'?',?,0,0,0,0,267,0,0,0,0.846603407118,0.618693146745,0.153396592882,?,0.0417733676523,?,?,?,50.262138449,79.9739579869,100.0,62.8481317097,50.262138449,?,?,?,0.120879577043,?,0,0,0.0,0.0,Relevant
883,'http://bit.ly/25ZRe','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.nydailynews.com/entertainment/michael_jackson/2009/07/20/2009-07-20_joe_jackson_no_plans_for_the_jackson_3.html%26usg%3DAFQjCNGhQPmQTLOL3q820yMph0nzQ3u2Tg',0,0,'2009-07-21 04:52:13','anonymous','joe jackson there are no plans for michael jackson s children to ... - new york daily news http://bit.ly/25zre #michaeljackson',126,10000000000000000000000,'?','xxxxxxxx','Mon 20 Jul 2009 20:45:08 +0000',19,223,0.085201793722,8,'?',?,0,0,0,0,42,1,15,15,0.675162912176,0.915952636932,0.324837087824,?,0.0514719796895,?,0.0585371829205,?,100.0,53.0175706819,53.2071731649,53.0175706819,53.2071731649,?,?,?,?,?,0,2,0.0,0.1,Relevant
884,'http://bit.ly/2wosZC','http://www.nola.com/tv/index.ssf/2009/07/michael_jackson_rehearsal_film.html',1,1,'2009-07-21 06:10:00','anonymous','michael jackson rehearsal film gets $50 million bid from sony ... http://bit.ly/2woszc #michaeljackson',102,4912,'http://web.archive.org/web/20090724073152/http://www.nola.com/tv/index.ssf/2009/07/michael_jackson_rehearsal_film.html','2009-07-24 07:31:52','Mon 20 Jul 2009 22:09:59 +0000',20,76,0.263157894737,5,'Michael Jackson rehearsal film gets $50 million bid from Sony | 						NOLA.com',92227,0,0,0,0,5,0,17,17,0.622107036803,0.632546432866,0.377892963197,0.0750454514396,0.0653982515194,0.498952761604,0.0620422289381,0.0711943663754,73.4987175788,15.7719210385,61.3628970329,21.4587703814,45.1009423884,0.84026738612,0.143777030938,0.12503229557,0.13531781778,0.122260717768,0,2,0.0,0.153846153846,Relevant
885,'http://bit.ly/3k8ZcZ','http://www.mjfanclub.net/home/index.php%3Foption%3Dcom_content%26view%3Dcategory%26id%3D160%26Itemid%3D174',0,0,'2009-11-13 00:06:25','anonymous','rt @mjfanclub check out todays this is it fan photos & win a cd http://bit.ly/3k8zcz #thisisit #michaeljackson #mj',114,10000000000000000000000,'?','xxxxxxxx','Sun 08 Nov 2009 13:27:03 +0000',20,106,0.188679245283,2,'This Is It',49311,0,0,0,0,66,0,0,0,0.575610198987,0.368870483821,0.424389801013,?,0.0471404520791,?,?,?,100.0,61.2198925838,100.0,61.2198925838,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
886,'http://bit.ly/2gWcoh','http://bestofmichaeljackson.jclondon.com/2009/11/14/photographer-anna-lou-annie-leibovitz-has-not-only-taken-pictures-of-the-king-michael-jackson-look-at-some-of-her-other-work/',7,1,'2009-11-14 02:21:26','anonymous','mj blog photographer anna-lou  annie  leibovitz has not only taken pictures of... http://bit.ly/2gwcoh #michaeljackson #mj #mjfam #thisisit',139,5249,'http://web.archive.org/web/20110308034855/http://bestofmichaeljackson.jclondon.com/2009/11/14/photographer-anna-lou-annie-leibovitz-has-not-only-taken-pictures-of-the-king-michael-jackson-look-at-some-of-her-other-work/','2012-04-01 07:10:08','Fri 13 Nov 2009 16:21:25 +0000',20,177,0.112994350282,4,'Photographer Anna-Lou Annie Leibovitz has not only taken pictures of The King Michael JacksonLook at some of her other work! | Michael Jackson Janet Jackson Jackson 5',90549,0,5,0,0,5,0,3,3,0.474980521157,0.303255510123,0.525019478843,0.0877281132518,0.0882006199724,0.715573811225,0.0777856353095,0.0773689235511,55.4650203128,25.5809471954,92.8848955215,46.1208650986,51.5186261685,0.217962974161,0.164468456561,0.145047544859,0.132344444529,0.116716829209,0,0,0.0,0.0,Relevant
887,'http://bit.ly/1pyy5F','http://bestofmichaeljackson.jclondon.com/2009/11/18/photo-find-another-day-out-for-the-jackson-children-paris-blanket-and-prince-michael-with-omer-bhatti-and-friends/',3,1,'2009-11-18 15:20:45','anonymous','mj blog photo find another day out for the jackson children -paris  blanket a... http://bit.ly/1pyy5f #michaeljackson #mj #mjfam #thisisit',138,31082,'http://web.archive.org/web/20091120235847/http://bestofmichaeljackson.jclondon.com/2009/11/18/photo-find-another-day-out-for-the-jackson-children-paris-blanket-and-prince-michael-with-omer-bhatti-and-friends/','2010-03-31 01:18:25','Wed 18 Nov 2009 05:20:44 +0000',20,166,0.120481927711,4,'Photo Find: Another Day Out for the Jackson Children -Paris Blanket and Prince Michael with Omer Bhatti and friends. | Michael Jackson Janet Jackson Jackson 5',85193,0,1,0,0,8,0,0,0,0.743010243383,0.918983077579,0.256989756617,0.071338387598,0.0902893898143,0.387669919508,?,?,5.02771649068,2.78246077301,1.63819371109,55.3424358387,32.5832555222,0.160108931122,0.168430384213,?,0.154156603995,?,0,0,0.0,0.0,Relevant
888,'http://tinyurl.com/nc73tf','http://www.mercurynews.com/breakingnews/ci_12885360',0,0,'2009-07-22 03:20:11','anonymous','people janet jackson skipping michael jackson s london tribute - san jose mercury news http://tinyurl.com/nc73tf #michaeljackson',128,10000000000000000000000,'?','xxxxxxxx','?',25,51,0.490196078431,2,'?',?,1,0,0,0,?,2,23,23,0.70760008601,0.890591088472,0.29239991399,?,0.0820398567749,?,0.10192627023,?,2.8285538056,84.2555361021,8.29986508104,3.35711329659,34.0795154859,?,?,?,0.130961661444,0.153640923077,0,4,0.0,0.25,Relevant
889,'http://bit.ly/9PhUd','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://latimesblogs.latimes.com/thedishrag/2009/07/who-is-on-michael-jacksons-starstudded-memorial-guest-list.html%26usg%3DAFQjCNE7CHTF5eownz0iHZdlkSMi9iRoHw',0,0,'2009-07-06 23:14:30','anonymous','who s on the michael jackson memorial s star-studded guest list? - los angeles times http://bit.ly/9phud #michaeljackson',120,10000000000000000000000,'?','xxxxxxxx','Mon 06 Jul 2009 15:14:29 +0000',19,215,0.0883720930233,6,'?',?,0,0,0,0,9,0,5,5,0.553351585838,0.928426148844,0.446648414162,?,?,?,?,?,100.0,51.4490249098,6.394004911,51.4490249098,6.394004911,?,?,?,?,?,0,6,0.0,0.352941176471,Relevant
890,'http://bit.ly/53VdK1','http://bestofmichaeljackson.jclondon.com/2009/12/05/season-greetings-remember-the-magazine-ebony-jnr-all-6-of-the-jackson-5-were-on-the-front-cover-of-the-december-1973-issue/',0,0,'2009-12-05 16:21:54','anonymous','mjthebest.com season greetings remember the magazine ebony jnr? all 6 of the ... http://bit.ly/53vdk1 #michaeljackson #mj #mjfam #thisisit',138,10000000000000000000000,'?','xxxxxxxx','Sat 05 Dec 2009 06:21:53 +0000',20,175,0.114285714286,4,'?',?,0,0,0,0,5,0,0,0,0.609005356347,0.480108541072,0.390994643653,?,?,?,?,?,100.0,83.881847365,100.0,83.881847365,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
891,'http://bit.ly/4JeABn','http://bestofmichaeljackson.jclondon.com/2009/12/12/tribute-can-michael-jackson-is-the-king-of-pop/',0,0,'2009-12-12 15:26:28','anonymous','rt @thebestofwho mjthebest.com tribute can michael jackson is the king of pop http://bit.ly/4jeabn #michaeljackson #mj #mjfam #thisisit',135,10000000000000000000000,'?','xxxxxxxx','Fri 11 Dec 2009 14:18:43 +0000',20,99,0.20202020202,4,'Tribute Can: Michael Jackson is the King of Pop | Michael Jackson Janet Jackson Jackson 5',80476,0,1,0,0,6,0,0,0,0.701976274413,0.760691370316,0.298023725587,?,0.106304929365,?,?,?,32.5832555222,4.96313407891,100.0,15.2321614258,32.5832555222,?,?,?,0.110459020542,?,0,0,0.0,0.0,Relevant
892,'http://twurl.cc/1bin','http://twurl.cc/%3Ff',5,1,'2009-07-23 08:29:13','anonymous','rt @doublebeee michael jackson speaks out against racism in the musical industry. go michael http://twurl.cc/1bin #mj #michaeljackson #ripmj',140,7565,'http://web.archive.org/web/20120609103518/http://twurl.cc/%3Ff','2012-06-09 10:35:18','?',20,20,1.0,1,'?',?,0,0,0,0,?,1,17,17,0.760732463187,0.959339040862,0.239267536813,0.0968245836552,0.120971675782,0.780868809443,0.0568165514309,0.0454754296943,100.0,77.633643744,37.3988843805,77.633643744,37.3988843805,?,?,?,?,?,0,0,0.0,0.0,Relevant
893,'http://bit.ly/16JoVK','http://celebrities.gearlive.com/vip/article/q108-meet-michael-jacksons-secret-child/',3,1,'2009-07-23 02:16:00','anonymous','meet michael jacksons secret child - http://bit.ly/16jovk #michaeljackson',74,20302,'http://web.archive.org/web/20090830075422/http://celebrities.gearlive.com/vip/article/q108-meet-michael-jacksons-secret-child','2009-08-30 07:54:22','Wed 22 Jul 2009 18:15:04 +0000',20,84,0.238095238095,3,'Does Michael Jackson Have Another Son? | VIP Breakdown',71458,0,0,0,0,26,0,1,1,0.632541211485,0.646220889464,0.367458788515,0.0544224111875,0.0614153241829,0.602153271581,0.0614153241829,0.0544224111875,11.8096626472,32.6289350962,12.1727216584,36.1938341302,97.0174376663,?,0.0562321557116,0.0562321557116,?,?,0,2,0.0,0.25,Relevant
894,'http://tinyurl.com/nrtazq','http://momsword.org/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D2454%3Arupert-everett-calls-michael-jackson-a-freak-and-better-off-dead%26catid%3D1%3Alatest-reviews%26Itemid%3D50',0,0,'2009-07-23 12:14:50','anonymous','rupert everett calls michael jackson a freak and better off dead.  #michaeljackson #celebrities  http://tinyurl.com/nrtazq',122,10000000000000000000000,'?','xxxxxxxx','?',25,191,0.130890052356,1,'?',?,0,0,0,0,?,0,0,0,0.497385750286,0.674594427198,0.502614249714,?,?,?,?,?,100.0,89.605135453,100.0,89.605135453,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
895,'http://ow.ly/hVfP','http://www.mtv.com/movies/news/articles/1616723/story.jhtml',2,1,'2009-07-23 14:10:43','anonymous','#michaeljackson planned to co-direct film about orphan s life story http://ow.ly/hvfp',85,12342,'http://web.archive.org/web/20090725173625/http://www.mtv.com/movies/news/articles/1616723/story.jhtml','2009-08-25 18:08:31','?',17,59,0.28813559322,5,'?',?,0,0,0,0,?,0,5,5,0.671843728753,0.713921148954,0.328156271247,0.0827827404596,0.0746166074244,0.519154794036,0.0967540595227,0.107342942468,27.4948471062,8.42341174913,4.98912820633,30.6363287513,18.1456844879,0.980726806879,0.144379349775,0.199695142898,0.146254484825,0.185431303722,0,2,0.0,0.181818181818,Relevant
896,'http://bit.ly/TgUGG','http://www.okayplayer.com/news/Video-Dwele-Human-Nature-MJ-Tribute.html',1,1,'2009-06-29 19:01:59','anonymous','http://bit.ly/tgugg dwele is too fresh #michaeljackson #music #dwele #dope #fresh #sick',87,42102,'http://web.archive.org/web/20090703064341/http://www.okayplayer.com/news/Video-Dwele-Human-Nature-MJ-Tribute.html','2009-07-03 06:43:41','Mon 29 Jun 2009 11:01:59 +0000',19,71,0.267605633803,2,'Video: Dwele Human Nature MJ Tribute | Okayplayer',67715,31,1,0,0,21,2,7,7,0.49473692561,0.167159991846,0.50526307439,0.0358979079309,0.0,0.0502570711032,0.0,0.0828813088189,11.7335192543,20.8433611021,24.1436944057,56.2937963645,48.5986902302,?,0.0956182887468,0.206430705961,?,?,0,2,0.0,0.181818181818,Relevant
897,'http://tinyurl.com/ntuwb8','http://opieradio.posterous.com/pic-portrait-from-the-globe-of-what-they-thin',4,1,'2009-07-23 17:06:52','anonymous','is this what #michaeljackson looked like at the autopsy? the globe thinks so ... http://tinyurl.com/ntuwb8',106,38953,'http://web.archive.org/web/20090726035605/http://opieradio.posterous.com/pic-portrait-from-the-globe-of-what-they-thin','2010-11-11 06:32:36','?',25,76,0.328947368421,1,'?',?,4,0,0,0,?,0,11,11,0.43198262287,0.401685894168,0.56801737713,0.074970017988,0.0833333333333,0.601322700119,0.125216825835,0.114254421668,77.7957889344,79.1174505213,72.1430999129,61.5500448178,56.124293739,0.42761798706,0.0589255650989,0.0898026510134,0.106600358178,0.0541530361074,0,2,0.0,0.133333333333,Relevant
898,'http://bit.ly/hRJlT','http://latimesblogs.latimes.com/lanow/2009/07/jacksons-personal-physician-identified-as-target-of-police-investigation.html',4,1,'2009-07-23 22:17:02','anonymous','rt @latimescitydesk michael jackson s physician identified as target of police investigation http://bit.ly/hrjlt #michaeljackson',128,35115,'http://web.archive.org/web/20121223080217/http://latimesblogs.latimes.com/lanow/2009/07/jacksons-personal-physician-identified-as-target-of-police-investigation.html','2012-12-23 08:02:17','Thu 23 Jul 2009 14:11:48 +0000',19,123,0.154471544715,4,'Jackson's physician identified as target of police investigation [Updated] - latimes.com',114718,4,0,0,0,26,2,12,12,0.657800788351,0.860642230574,0.342199211649,0.0565378389194,0.0564288276976,0.980977840201,0.0879067803329,0.0880765081043,100.0,18.1892568055,10.8709986521,18.1892568055,10.8709986521,0.997957096947,0.136877182166,0.179964010796,0.136597555353,0.179596361769,0,2,0.0,0.142857142857,Relevant
899,'http://bit.ly/F9bcy','http://www.river973.com/pages/bobhauer.html',6,1,'2009-07-24 11:24:16','anonymous','in 1985  ebony mag predicted what #michaeljackson would look like in 2000. billy dee williams clone? look http://bit.ly/f9bcy',125,22896,'http://web.archive.org/web/20120415174552/http://www.river973.com/pages/bobhauer.html','2012-04-15 17:45:52','Fri 24 Jul 2009 03:24:15 +0000',19,43,0.441860465116,2,'Bob Hauer - The River 97.3 WRVV - Real. Rock. Variety.',65570,7,7,1,0,47,0,75,74,0.471768650086,0.495720438787,0.528231349914,0.00975900072949,0.00959058896081,0.789364664991,0.0948175804665,0.104673405119,99.2168509385,73.4052122537,87.4614631842,72.8303400228,86.7765095561,0.415973953525,0.0,0.0825436048588,0.0,0.0805335030003,0,3,0.0,0.157894736842,Relevant
900,'http://tinyurl.com/mvtcng','http://momsword.org/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D2471%3Amichael-jacksons-dr-conrad-murray-items-taken-and-guess-what-was-not-found%26catid%3D1%3Alatest-reviews%26Itemid%3D50',0,0,'2009-07-24 11:44:44','anonymous','michael jackson s dr. conrad murray item s taken and guess what was not found #celebrities #michaeljackson #hoax  http://tinyurl.com/mvtcng',139,10000000000000000000000,'?','xxxxxxxx','?',25,201,0.124378109453,1,'?',?,0,0,0,0,?,0,0,0,0.495301987704,0.966625853987,0.504698012296,?,?,?,?,?,100.0,2.34948007126,100.0,2.34948007126,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
901,'http://tinyurl.com/neg9zl','http://prod.momsword.orghttp%3A%0D100%20%20%20381%20%20100%20%20%20381%20%20%20%200%20%20%20%20%200%20%20%20%20120%20%20%20%20%20%200%20%200%3A00%3A03%20%200%3A00%3A03%20--%3A--%3A--%20%20%20120',0,0,'2009-07-24 18:08:26','anonymous','dr.murray sends to remove files from his office the morning michael jackson died #michaeljackson #celebrities http://tinyurl.com/neg9zl',135,10000000000000000000000,'?','xxxxxxxx','?',25,194,0.128865979381,0,'?',?,0,0,0,0,?,0,0,0,0.623418813742,0.999094115695,0.376581186258,?,?,?,?,?,100.0,80.7534924184,100.0,80.7534924184,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
902,'http://bit.ly/xlNQh','http://feedproxy.google.com/%257Er/nymag/vulture/%257E3/OQNHDzExerY/michael_jacksons_personal_phys_1.html',0,0,'2009-07-25 03:10:05','anonymous','michael jacksons personal physician becomes target of manslaughter investigation http://bit.ly/xlnqh #michaeljackson',117,10000000000000000000000,'?','xxxxxxxx','Fri 24 Jul 2009 19:10:03 +0000',19,105,0.180952380952,6,'?',?,0,0,0,0,17,0,0,0,0.670284924782,0.737403208179,0.329715075218,?,0.0,?,?,?,100.0,55.0411081469,100.0,55.0411081469,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
903,'http://digs.by/oan','http://digs.by/oan',0,0,'2009-11-18 19:24:12','anonymous','#michaeljackson a #barcelonasc? http://digs.by/oan',50,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.573048461111,0.630689887427,0.426951538889,?,?,?,?,?,100.0,86.9962677282,100.0,86.9962677282,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
904,'http://bit.ly/qCB9X','http://michaeljackson.com/',1438,1,'2009-08-10 21:04:39','anonymous','rt @sonylegacyrecs for more #mj visit http://bit.ly/qcb9x this is it michael jackson globally on oct 30th. #thisisit #michaeljackson',132,106,'http://web.archive.org/web/20050825210253/http://www.michaeljackson.com/','2013-01-17 04:54:39','Mon 10 Aug 2009 13:04:40 +0000',19,26,0.730769230769,0,'Michael Jackson  | The Official Michael Jackson Site',65315,4916,44548,4459,132,11,73,962,500,0.808146141231,0.231915488057,0.191853858769,0.0511979685049,0.0663097649266,0.20963329681,0.0916775813142,0.109094340864,52.8571332145,82.9621307311,76.1823540337,63.7123621931,69.3823837357,0.0174077655956,0.0294244943168,0.106800776034,0.0845154254729,0.0,0,3,0.0,0.166666666667,Relevant
905,'http://bit.ly/3mDRmk','http://www.mjjitalia.com/notizie/41-this-is-it/71-due-nuovi-spot-tv-del-film-this-is-it.html',0,0,'2009-10-20 15:28:58','anonymous','due nuovi spot tv del film this is it - mjjitalia http://bit.ly/3mdrmk #thisisit #michaeljackson #mjjitalia',107,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 07:24:54 +0000',20,92,0.217391304348,3,'?',?,1,0,0,0,2,0,0,0,0.501507478002,0.209392879613,0.498492521998,?,0.0309122333868,?,?,?,100.0,11.2755364048,100.0,11.2755364048,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
906,'http://ad.vu/iiee','http://adjix.com.s3.amazonaws.com/iiee',0,0,'2009-07-25 15:56:21','anonymous','#michaeljackson rt@tmzaol the man who secretly held m.j. s millionsfiled undermichael jackson how s this for a plot twisthttp://ad.vu/iiee',138,10000000000000000000000,'?','xxxxxxxx','?',17,38,0.447368421053,1,'?',?,21,4,1,0,?,0,0,0,0.42598358553,0.833799639298,0.57401641447,?,0.0638876565,?,?,?,100.0,53.0120032347,100.0,53.0120032347,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
907,'http://bit.ly/tIIma','http://twitter.com/BBHLabs/statuses/2844399063',0,0,'2009-07-26 00:22:13','anonymous','@townholler up there with #michaeljackson #jay-z #harrypotter and #felipemassa skills. have fun http://bit.ly/tiima (via @deadkingofpop)',136,10000000000000000000000,'?','xxxxxxxx','Sat 25 Jul 2009 16:13:34 +0000',19,46,0.413043478261,3,'?',?,0,0,0,0,3,0,1,1,0.618829845612,0.363232226044,0.381170154388,?,0.0751882060676,?,0.0751882060676,?,57.8871240067,77.4357321214,83.3679439279,74.7550548317,69.4357102735,?,?,?,0.0,0.0,0,1,0.0,0.0666666666667,Relevant
908,'http://bit.ly/3gpkyM','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.rollingstone.com%252Frockdaily%252Findex.php%252F2009%252F08%252F01%252Fjay-z-breaks-out-blizzard-of-hits-pays-tribute-to-michael-jackson-at-all-points-west%252F%26usg%3DAFQjCNHmH76_y0dY0oXDBMRCsQcqFIpW4w',0,0,'2009-08-01 17:37:46','anonymous','#michaeljackson jay-z breaks out blizzard of hits  pays tribute to michael jackson ... - rolling .. http://bit.ly/3gpkym',120,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 09:19:05 +0000',20,285,0.0701754385965,2,'?',?,0,0,0,0,24,5,64,63,0.746689768369,0.475466808084,0.253310231631,?,0.00735612357921,?,0.0341881729379,?,100.0,55.1174036616,23.1197613448,55.1174036616,23.1197613448,?,?,?,?,?,0,3,0.0,0.166666666667,Relevant
909,'http://bit.ly/Wf9FP','http://www.gopetition.com/petitions/make-august-29th-michael-jackson-day-worldwide.html',21,1,'2009-07-26 01:54:03','anonymous','rt @mjjnews definitely supporting this beautiful and crazy dream http://bit.ly/wf9fp #michaeljackson',100,2872,'http://web.archive.org/web/20120312024155/http://www.gopetition.com/petitions/make-august-29th-michael-jackson-day-worldwide.html','2012-04-10 07:34:48','Thu 23 Jul 2009 19:08:29 +0000',19,87,0.218390804598,2,'Make August 29th Michael Jackson Day Worldwide! Petition',17405,603,407,84,13,4636,74,682,500,0.855370215066,0.258978629836,0.144629784934,0.0271863623914,0.0275868629534,0.929233215877,0.104103018321,0.102598393053,99.9999999998,12.4313038486,59.7733433268,12.4313038487,59.7733433267,0.98219442187,0.0,0.0493256215471,0.0,0.0484473503388,0,5,0.0,0.454545454545,Relevant
910,'http://lo.ly/1xt','http://jimmorgan.wordpress.com/2009/07/25/quiet-weekends/',3,1,'2009-07-26 12:51:30','anonymous','good morning tweeple! are you enjoying your weekend? #god #michaeljackson http://lo.ly/1xt',90,18261,'http://web.archive.org/web/20090830175551/http://jimmorgan.wordpress.com/2009/07/25/quiet-weekends','2009-08-30 17:55:51','?',16,57,0.280701754386,4,'?',?,0,0,0,0,?,0,4,4,0.67967568346,0.152874514005,0.32032431654,0.0525860774441,0.0388239744123,0.467398920223,0.104070586365,0.13312977634,99.74930585,3.52685281727,11.493140907,3.51801120358,11.4643282751,0.860073268621,0.0499065128506,0.178370886698,0.0746047096953,0.192576743307,0,0,0.0,0.0,Relevant
911,'http://bit.ly/12ZfLF','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.google.com%252Fhostednews%252Fafp%252Farticle%252FALeqM5gJEJtthDikUS87yBH0IiETc6A9yw%26usg%3DAFQjCNGAzOTpVtIeHmRCvniux1l93zLuVw',0,0,'2009-07-26 14:49:04','anonymous','michael jackson estate  to support mother  - afp http://bit.ly/12zflf #michaeljackson',85,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 03:18:33 +0000',20,208,0.0961538461538,2,'?',?,0,0,0,0,33,0,20,20,0.635942635759,0.867331108834,0.364057364241,?,0.00822106039445,?,0.0277190226778,?,100.0,55.4546213137,59.5923260112,55.4546213137,59.5923260112,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
912,'http://bit.ly/2jZlc','http://www.chicagotribune.com/topic/',3442,1,'2009-07-26 15:03:01','anonymous','#michaeljackson farrakhan to give address on michael jackson - chicago tribune farrakhan to give.. http://bit.ly/2jzlc',118,54,'http://web.archive.org/web/20120117150355/http://www.chicagotribune.com/topic','2012-12-09 23:27:04','Sun 26 Jul 2009 01:17:19 +0000',19,36,0.527777777778,1,'?',?,276,0,73,0,21,1188,38632,500,0.596552987785,0.778668138941,0.403447012215,0.0366008281251,0.0455566288674,0.811584194347,0.126243821067,0.134170963706,100.0,32.9280419773,2.9978261346,32.9280419773,2.9978261346,1.0,0.0,0.077151674981,0.0,0.077151674981,0,21,0.0,1.4,Relevant
913,'http://bit.ly/3ndPYF','http://www.amazon.com/Moonwalker-Storybook-Original-Michael-Jackson/dp/0434370436/ref%3Dtag_rsr_rs_edpp_url%3Fie%3DUTF8%26tag%3Dismacom-20%26creative%3D381421',0,0,'2009-07-26 18:45:06','anonymous','#michaeljackson moonwalker the storybook original story by michael jackson (paperback.. http://bit.ly/3ndpyf @tweetmeme',119,10000000000000000000000,'?','xxxxxxxx','Sun 26 Jul 2009 10:45:05 +0000',20,158,0.126582278481,4,'?',?,5,1,0,0,5,0,73,73,0.64790513796,0.225218293949,0.35209486204,?,0.0408030519784,?,0.0270488575754,?,7.90039219782,55.0517080663,94.3762648115,14.3508575398,8.37116431085,?,?,?,0.117622641432,0.0419916092351,0,2,0.0,0.166666666667,Relevant
914,'http://bit.ly/j3Thm','http://www.formfiftyfive.com/2009/07/michael-jackson-tribute/',10,1,'2009-07-13 09:22:21','anonymous','formfiftyfive - design inspiration from around the world  blog ... http://bit.ly/j3thm #michaeljackson',103,10338,'http://web.archive.org/web/20090716121439/http://www.formfiftyfive.com/2009/07/michael-jackson-tribute/','2010-01-17 13:35:57','Mon 13 Jul 2009 01:22:20 +0000',19,61,0.311475409836,3,'FormFiftyFive  Design inspiration from around the world   Blog Archive    Michael Jackson Tribute',95242,8,0,0,0,3,0,19,19,0.731519739958,0.818889382266,0.268480260042,0.0728266495981,0.065263189532,0.694107386326,0.0558880565576,0.0623650168009,27.6434288472,4.53280772788,3.90667951113,16.3974149261,14.1323984544,0.846980452268,0.127869292322,0.10859946415,0.101567343224,0.129391805283,0,2,0.0,0.153846153846,Relevant
915,'http://bit.ly/144nAR','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.guardian.co.uk%252Fmusic%252F2009%252Fjul%252F27%252Fmichael-jackson-hair-diamonds%26usg%3DAFQjCNHBKD150vk5FzXKA40JX-_nCY_5ig',0,0,'2009-07-27 09:21:46','anonymous','michael jackson s hair to be turned into diamonds - guardian.co.uk http://bit.ly/144nar #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','Mon 27 Jul 2009 01:21:44 +0000',20,206,0.0970873786408,2,'?',?,104,2,15,4,49,1,104,102,0.645472434659,0.903092214417,0.354527565341,?,0.0236860149314,?,0.0269222112799,?,100.0,92.8068047574,67.2315049922,92.8068047574,67.2315049922,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
916,'http://bit.ly/1Kzh5','http://thisis50.com/profiles/blogs/watch-obama-moonwalk-on-top-of',4,1,'2009-07-27 13:40:43','anonymous','this is awesome. impersonated  but awesome. #michaeljackson #barackobama http://bit.ly/1kzh5',92,13682,'http://web.archive.org/web/20090731172845/http://www.thisis50.com/profiles/blogs/watch-obama-moonwalk-on-top-of%3F','2009-08-31 06:55:27','Sun 26 Jul 2009 12:54:22 +0000',19,65,0.292307692308,3,'Watch Obama Moonwalk On Top Of a Bus! [Video] - ThisIs50.com',115280,18,0,0,0,33,0,3,3,0.805258461177,0.0243079209278,0.194741538823,0.0,0.0233069911777,0.0397157127597,0.0737577522681,0.0,64.446452932,61.0969875005,35.8447741029,94.8027156203,55.6194677474,?,?,?,0.0351798772365,0.186154412643,0,0,0.0,0.0,Relevant
917,'http://su.pr/2AQWil','http://www.adweek.com/aw/content_display/news/agency/e3i52c27f7dd43be45947c2bce4ea933ad3',1,1,'2009-07-27 17:38:34','anonymous','rt @notifyneal michael jackson s hair will be turned into diamonds http://su.pr/2aqwil #michaeljackson',102,78006,'http://web.archive.org/web/20090731151840/http://www.adweek.com/aw/content_display/news/agency/e3i52c27f7dd43be45947c2bce4ea933ad3','2009-07-31 15:18:40','?',19,88,0.215909090909,5,'?',?,0,0,0,0,?,3,35,35,0.676779277861,0.932034369263,0.323220722139,0.0541795232873,0.0526802443105,0.363870400511,0.0844859812045,0.0868904509847,99.9761798436,63.826975214,95.985104534,63.8421825217,96.0079737835,0.66861374124,0.0810440898473,0.155969423632,0.111629114437,0.139639715084,0,3,0.0,0.230769230769,Relevant
918,'http://bit.ly/SPSe4','http://globalgrind.com/content/859512/Michael-Jackson-Was-Missing-A-Body-Part/',3,1,'2009-07-27 19:46:40','anonymous','rt @globalgrind was #michaeljackson really missing a body part??.... when will he rest in peace omg!!! http://bit.ly/spse4',122,4713,'http://web.archive.org/web/20090731210513/http://globalgrind.com/content/859512/Michael-Jackson-Was-Missing-A-Body-Part/','2009-08-30 12:00:08','Mon 27 Jul 2009 02:03:43 +0000',19,78,0.24358974359,3,'?',?,1,0,0,0,201,0,0,0,0.628889161319,0.638715276964,0.371110838681,0.072953720414,?,?,?,?,62.3805332549,78.9510922603,62.3805332549,79.0116152532,100.0,?,0.107417231106,?,?,?,0,0,0.0,0.0,Relevant
919,'http://twurl.nl/u3k3og','http://cgi.ebay.com/This-Is-It-MICHAEL-JACKSON-Mens-Shirt-GLOVE-XL-New_W0QQitemZ190340114333QQcmdZViewItemQQptZUS_CSA_MC_Shirts%3Fhash%3Ditem2c5127a79d',0,0,'2009-10-07 15:58:26','anonymous','michael jackson  this is it  t-shirt. size xl. see the ebay auction! http://twurl.nl/u3k3og #michaeljackson #mj #news #thisisit',127,10000000000000000000000,'?','xxxxxxxx','?',22,151,0.145695364238,1,'?',?,0,0,0,0,?,0,4,4,0.655770184597,0.36768710049,0.344229815403,?,0.0563105223435,?,0.0634547700595,?,15.2447852929,74.4942983974,32.4163677309,20.464365221,47.0280489764,?,?,?,0.0,0.0,0,2,0.0,0.105263157895,Relevant
920,'http://bit.ly/104','http://feeds.dag.nl/%7Er/DAGalgemeen/%7E3/515868833/deelname-wennemars-skate-twijfelachtig-198822',0,0,'2009-07-27 22:39:10','anonymous','rt @donjamokie rt @tearn rt @fpnetwork rt @barbaran61 tribute to #michaeljackson the jackson 5- never can say goodbye http://bit.ly/104 ...',139,10000000000000000000000,'?','xxxxxxxx','Sun 18 Jan 2009 08:00:16 +0000',17,97,0.175257731959,5,'?',?,0,0,0,0,158,2,3,3,0.62720064557,0.391551544492,0.37279935443,?,?,?,?,?,100.0,31.1322419161,67.5274728253,31.1322419161,67.5274728253,?,?,?,?,?,0,0,0.0,0.0,Relevant
921,'http://www.megaupload.com/?d=QO1WP8ME','http://www.megaupload.com/%3Fd%3DQO1WP8ME',0,0,'2009-10-12 18:14:33','anonymous','free download the #michaeljackson tapes fan version rabbi shmuley book http://www.megaupload.com/?d=qo1wp8me #thisisit #mj s #michaelmonday',139,10000000000000000000000,'?','xxxxxxxx','?',37,41,0.90243902439,1,'?',?,7,0,1,2,?,4,17,17,0.660334229411,0.47822349713,0.339665770589,?,0.0,?,0.0,?,100.0,58.8733229011,58.8518354232,58.8733229011,58.8518354232,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
922,'http://twitpic.com/lfli3','http://twitpic.com/lfli3',0,0,'2009-10-14 00:09:58','anonymous','great michael jackson this is it picture http://twitpic.com/lfli3 #thisisit #michaeljackson #mj #music #news #facebook #fb #youtube #myspace',140,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,7,7,0.787627720595,0.13120374758,0.212372279405,?,0.118013795741,?,0.178420088461,?,7.17757550225,51.850265859,56.2979543709,13.8428904526,12.7492651953,?,?,?,0.220970869121,0.334076552391,0,2,0.0,0.117647058824,Relevant
923,'http://twurl.nl/ljj4om','http://cgi.ebay.com/Michael-Jackson-This-Is-It-Varsity-Fleece-NWT-Official_W0QQitemZ190347447733QQcmdZViewItemQQptZLH_DefaultDomain_0%3Fhash%3Ditem2c51978db5',0,0,'2009-11-07 01:18:48','anonymous','cute #michaeljackson varsity jacket. so ideal for winter! winner picks the size. http://twurl.nl/ljj4om #mj #thisisit',117,10000000000000000000000,'?','xxxxxxxx','?',22,157,0.140127388535,1,'?',?,0,0,0,0,?,0,8,8,0.719861252329,0.0988222514795,0.280138747671,?,0.0253428640423,?,0.0517309046037,?,14.8481029679,67.5565279717,93.152728926,21.9787834184,15.9395254858,?,?,?,0.0350070021007,0.116791432495,0,2,0.0,0.133333333333,Relevant
924,'http://bit.ly/26eOkE','http://bestofmichaeljackson.jclondon.com/2009/11/14/mj-fashion-watch-michael-jackson-rocking-his-givenchy-jacket-fall-07-and-balmain-jean-fashion-ensemble/',12,1,'2009-11-14 00:05:20','anonymous','mj blog mj fashion watch michael jackson rocking his givenchy jacket (fall 07... http://bit.ly/26eoke #michaeljackson #mj #mjfam #thisisit',138,4317,'http://web.archive.org/web/20111229011717/http://bestofmichaeljackson.jclondon.com/2009/11/14/mj-fashion-watch-michael-jackson-rocking-his-givenchy-jacket-fall-07-and-balmain-jean-fashion-ensemble','2011-12-29 01:17:17','Fri 13 Nov 2009 14:05:20 +0000',20,155,0.129032258065,4,'?',?,0,2,0,0,9,0,0,0,0.677543158167,0.802602336874,0.322456841833,0.100610130646,0.0949791097033,0.739289177639,?,?,39.8556434938,91.9006344632,81.7531788874,36.6275892402,32.5832555222,0.249131762984,0.133586452844,?,0.137504774554,?,0,0,0.0,0.0,Relevant
925,'http://bit.ly/4VhDT1','http://bestofmichaeljackson.jclondon.com/2009/11/22/michael-jackson-and-naomi-campbell-stills-from-in-the-closet-music-video/',2,1,'2009-11-22 04:40:58','anonymous','mj blog michael jackson and naomi campbell - stills from in the closet music v... http://bit.ly/4vhdt1 #michaeljackson #mj #mjfam #thisisit',139,75215,'http://web.archive.org/web/20100502013433/http://bestofmichaeljackson.jclondon.com/2009/11/22/michael-jackson-and-naomi-campbell-stills-from-in-the-closet-music-video/','2010-05-03 02:42:00','Sat 21 Nov 2009 18:40:59 +0000',20,125,0.16,4,'Michael Jackson and Naomi Campbell  A picture from the In The Closet Music Video | Michael Jackson Janet Jackson Jackson 5',84294,1,7,1,0,5,0,0,0,0.747493407093,0.917448683247,0.252506592907,0.0782610544923,0.112787982517,0.509639551169,?,?,5.03715226384,3.16557298012,1.64126819317,62.8444965391,32.5832555222,0.198615101634,0.126570237541,?,0.131558702896,?,0,0,0.0,0.0,Relevant
926,'http://bit.ly/6FG2yw','http://bestofmichaeljackson.jclondon.com/2009/11/29/photo-find-michael-jackson-and-elizabeth-taylor-in-july-1985/',0,0,'2009-11-29 13:26:04','anonymous','mjthebest.com photo find michael jackson and elizabeth taylor in july 1985 http://bit.ly/6fg2yw #michaeljackson #mj #mjfam #thisisit',132,10000000000000000000000,'?','xxxxxxxx','Sun 29 Nov 2009 03:26:03 +0000',20,113,0.176991150442,4,'?',?,0,0,0,0,7,0,0,0,0.685720736325,0.897441607943,0.314279263675,?,?,?,?,?,100.0,78.0008344253,100.0,78.0008344253,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
927,'http://bit.ly/783dut','http://bestofmichaeljackson.jclondon.com/2009/12/01/jermaine-jacksons-children-attend-the-prep-landing-film-premiere-at-the-el-capitan-theatre-in-hollywood-california-nov-2009/',1,1,'2009-12-01 19:03:53','anonymous','mjthebest.com jermaine jackson s children attend the  prep & landing  film pre... http://bit.ly/783dut #michaeljackson #mj #mjfam #thisisit',139,21096,'http://web.archive.org/web/20100219005529/http://bestofmichaeljackson.jclondon.com/2009/12/01/jermaine-jacksons-children-attend-the-prep-landing-film-premiere-at-the-el-capitan-theatre-in-hollywood-california-nov-2009/','2010-02-19 00:55:29','Tue 01 Dec 2009 09:03:52 +0000',20,176,0.113636363636,4,'Jermaine Jacksons children attend the Prep & Landing film premiere at The El Capitan Theatre in Hollywood California Nov 2009 | Michael Jackson Janet Jackson Jackson 5',88287,0,2,0,0,11,0,0,0,0.609355051324,0.708380985387,0.390644948676,0.0723433757426,0.0858238247823,0.476189193387,?,?,5.03664401664,2.94392461285,1.64125629586,58.4501228025,32.58630728,0.194602491942,0.132110314133,?,0.0869656553479,?,0,0,0.0,0.0,Relevant
928,'http://bit.ly/5Q4x14','http://thriller-michael-jackson.com/critics-choice-noms-nine-inglourious-basterds-jackson-and-surprise-clooney/',0,0,'2009-12-14 17:14:27','anonymous','just posted - #michaeljackson #kingofpop #mj critics  choice noms nine  inglourious basterds  jackson and (surpri... http://bit.ly/5q4x14',137,10000000000000000000000,'?','xxxxxxxx','Mon 14 Dec 2009 07:14:26 +0000',20,111,0.18018018018,1,'?',?,0,0,0,0,6,0,0,0,0.719082507929,0.492349701093,0.280917492071,?,?,?,?,?,100.0,64.4515647018,100.0,64.4515647018,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
929,'http://bit.ly/81DOa7','http://thriller-michael-jackson.com/jon-gosselins-ex-gf-questioned-by-police/',0,0,'2009-12-28 03:18:17','anonymous','just posted - #michaeljackson #kingofpop #mj jon gosselin s ex gf questioned by police http://bit.ly/81doa7',107,10000000000000000000000,'?','xxxxxxxx','Sun 27 Dec 2009 15:51:46 +0000',20,77,0.25974025974,1,'?',?,0,0,0,0,4,0,0,0,0.583177689656,0.798689619019,0.416822310344,?,?,?,?,?,100.0,87.8645911286,100.0,87.8645911286,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
930,'http://tinyurl.com/ms68fm','http://tvoneblogs.com/thespin/%3Fp%3D4061',0,0,'2009-07-27 23:30:35','anonymous','rt@tvonetv help build the #michaeljackson memorial on tv one right now -- http://tinyurl.com/ms68fm',99,10000000000000000000000,'?','xxxxxxxx','?',25,41,0.609756097561,2,'?',?,410,699,332,0,?,2,4,4,0.557311156337,0.701222057971,0.442688843663,?,0.0662750822709,?,0.0669618890319,?,98.760504191,74.291603669,69.5909401858,75.2240020214,70.4643427611,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
931,'http://bit.ly/1AlD61','http://thriller-michael-jackson.com/michael-jackson-dancing-with-the-stars-tribute-hd-thriller-billie-jean-bad-beat-it-smooth-criminal/',0,0,'2009-10-24 16:59:23','anonymous','new post - #michaeljackson #kingofpop #mj #jacko michael jackson dancing with the stars tribute hd thriller billie... http://bit.ly/1ald61',138,10000000000000000000000,'?','xxxxxxxx','Sat 24 Oct 2009 05:52:43 +0000',20,135,0.148148148148,1,'?',?,0,0,0,0,12,0,0,0,0.735206570827,0.335585968219,0.264793429173,?,?,?,?,?,100.0,53.0822238331,100.0,53.0822238331,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
932,'http://tinyurl.com/kwqjra','http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/homage.html',1,1,'2009-06-26 15:23:12','anonymous','rt @dailydish homage what greater tribute? http://tinyurl.com/kwqjra #mj s #rip mj #michaeljackson #thriller #mtv',113,60806,'http://web.archive.org/web/20090629081638/http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/homage.html','2009-06-29 08:16:38','?',25,72,0.347222222222,4,'?',?,0,0,0,0,?,3,7,7,0.665082690212,0.241645339601,0.334917309788,0.0369185333832,0.0367488145024,0.260005662374,0.0532202687305,0.0425298193003,67.8011334606,39.4486511338,31.3854560761,58.1828785455,46.2904592802,0.0567961834247,0.175411603861,0.173205080757,0.0996270962773,0.0655825835784,0,2,0.0,0.142857142857,Relevant
933,'http://bit.ly/2quyg5','http://astore.amazon.com/michajacks06-20/detail/B002Q4U9YU',0,0,'2009-10-12 12:47:39','anonymous','pre-order michael jackson this is it cd. hear the music from the film. http://bit.ly/2quyg5 #michaeljackson #kingofpop #music #mj #thisisit',139,10000000000000000000000,'?','xxxxxxxx','Mon 12 Oct 2009 00:16:32 +0000',20,58,0.344827586207,3,'?',?,0,0,0,0,114,0,3,3,0.727064245427,0.455326403172,0.272935754573,?,0.0790955718224,?,0.0856234681563,?,74.2554280375,52.6300166238,58.6847037513,70.8769958167,79.0308605071,?,?,?,0.0,0.0,0,2,0.0,0.105263157895,Relevant
934,'http://bit.ly/LeSAE','http://www.funtonia.com/mp3ringtones/Michael_Jackson/115065/',0,0,'2009-06-26 01:18:07','anonymous','rt @teronfontaine bought a michal jackson ringtone to remember the king of pop http://bit.ly/lesae #michaeljackson',114,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 16:44:29 +0000',19,60,0.316666666667,3,'Free Michael Jackson Ringtones - Funtonia',91490,0,0,0,0,3,0,0,0,0.770507832191,0.399203848415,0.229492167809,?,0.0453784316521,?,?,?,2.75786092823,11.7076255034,100.0,23.5561081743,2.75786092823,?,?,?,0.123717914826,?,0,0,0.0,0.0,Relevant
935,'http://bit.ly/4rzhbc','http://thriller-michael-jackson.com/michael-jacksons-this-is-it-red-carpet/',0,0,'2009-10-31 11:39:46','anonymous','new post - #michaeljackson #kingofpop #mj #jacko michael jackson s this is it! - red carpet http://bit.ly/4rzhbc',112,10000000000000000000000,'?','xxxxxxxx','Sat 31 Oct 2009 03:39:46 +0000',20,75,0.266666666667,1,'?',?,0,0,0,0,11,0,0,0,0.728807590455,0.578442108666,0.271192409545,?,?,?,?,?,100.0,86.7003640578,100.0,86.7003640578,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
936,'http://bit.ly/3ie0mS','http://thriller-michael-jackson.com/video-t-g-i-f-did-michael-jackson%25e2%2580%2599s-%25e2%2580%2598this-is-it%25e2%2580%2599-make-history/',0,0,'2009-11-03 03:03:52','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko video t.g.i.f. - did michael jacksons this is it mak... http://bit.ly/3ie0ms',131,10000000000000000000000,'?','xxxxxxxx','Mon 02 Nov 2009 17:03:52 +0000',20,140,0.142857142857,1,'?',?,0,0,0,0,4,0,0,0,0.483190855993,0.335323963086,0.516809144007,?,?,?,?,?,100.0,55.0410474897,100.0,55.0410474897,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
937,'http://tinyurl.com/lszzsk','http://tvoneblogs.com/thespin/%3Fp%3D4103',0,0,'2009-07-28 01:22:17','anonymous','rt@tvone tv #michaeljackson tribute from 12-year-old is precious! http://tinyurl.com/lszzsk http://tinyurl.com/ms68fm',117,10000000000000000000000,'?','xxxxxxxx','?',25,41,0.609756097561,2,'?',?,410,699,332,0,?,1,2,2,0.698982190584,0.542706330649,0.301017809416,?,0.0441833881806,?,0.04614804388,?,98.760504191,73.4367838595,22.7406399548,74.3584537777,23.0260468404,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
938,'http://bit.ly/5MXKOl','http://thriller-michael-jackson.com/how-much-is-my-michael-jackson-album-worth/',0,0,'2009-11-26 13:31:41','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko how much is my michael jackson album worth? http://bit.ly/5mxkol',116,10000000000000000000000,'?','xxxxxxxx','Thu 26 Nov 2009 03:31:41 +0000',20,79,0.253164556962,1,'?',?,0,0,0,0,10,0,0,0,0.71354117786,0.151650884919,0.28645882214,?,?,?,?,?,100.0,83.1889370772,100.0,83.1889370772,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
939,'http://bit.ly/4qG3jX','http://thriller-michael-jackson.com/michael-jackson-this-is-it-concert-offical-advertising-on-itv-08032009/',0,0,'2009-12-03 03:22:17','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko michael jackson this is it concert offical advertising on itv ... http://bit.ly/4qg3jx',138,10000000000000000000000,'?','xxxxxxxx','Wed 02 Dec 2009 17:22:17 +0000',20,107,0.18691588785,1,'?',?,0,0,0,0,7,0,0,0,0.653534394107,0.50499908907,0.346465605893,?,?,?,?,?,100.0,92.4782773897,100.0,92.4782773897,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
940,'http://bit.ly/pQCHA','http://www.tmz.com/2009/07/28/michael-jackson-dr-conrad-murray-propofol-died-lapd-/',27,1,'2009-07-28 06:22:31','anonymous','#michaeljackson rt @deadkingofpop it s official...#michaeljackson dies at the hands of his doctor! http://bit.ly/pqcha http://bit.ly/kzpm3',138,725,'http://web.archive.org/web/20110723063436/http://www.tmz.com/2009/07/28/michael-jackson-dr-conrad-murray-propofol-died-lapd-/','2012-06-09 07:04:01','Mon 27 Jul 2009 21:01:25 +0000',19,83,0.228915662651,4,'Dr. Murray to Cops: I Gave Jackson Propofol | TMZ.com',118998,1,1,0,0,103,4,55,53,0.612457922789,0.743851356668,0.387542077211,0.0218426014165,0.0324784901231,0.475701679007,0.118844284878,0.133192347186,94.7593586649,54.0446711993,15.7292925312,57.033597484,14.9049767251,0.812329573726,0.0582551728035,0.198375024484,0.0597614304667,0.203456464974,0,2,0.0,0.133333333333,Relevant
941,'http://bit.ly/Q6Srp','http://showhype.com/story/dr_murray_to_cops_i_gave_jackson_propofol/%3Futm_campaign%3Dtwitter-site-feed%26utm_medium%3Dtwitter-share%26utm_source%3Dshowhype',0,0,'2009-07-28 14:05:14','anonymous','dr. murray to cops i gave jackson propofol #celebrities #michaeljackson #laurenconrad http://bit.ly/q6srp',105,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 06:05:13 +0000',19,156,0.121794871795,3,'Thank You',1160,0,0,0,0,14,0,0,0,0.531766020611,0.791194402717,0.468233979389,?,0.0324613736581,?,?,?,74.4440707835,93.6291537446,100.0,79.5094987044,74.4440707835,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
942,'http://bit.ly/1202n5','http://www.metronews.ca/toronto/entertainment/article/269450--agents-search-las-vegas-home-of-michael-jackson-s-doctor-in-manslaughter-probe',0,0,'2009-07-28 20:07:51','anonymous','agents search las vegas home of michael jackson s doctor in manslaughter probe http://bit.ly/1202n5 #michaeljackson',115,10000000000000000000000,'?','xxxxxxxx','Tue 28 Jul 2009 12:07:05 +0000',20,140,0.142857142857,4,'?',?,0,0,0,0,25,6,6,6,0.725895591354,0.975281530014,0.274104408646,?,?,?,?,?,100.0,54.7829008382,61.0335765898,54.7829008382,61.0335765898,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
943,'http://tinyurl.com/n89tnp','http://tvoneblogs.com/thespin/%3Fp%3D4159',0,0,'2009-07-29 23:01:46','anonymous','whaaatttt!!???? (lmao @ joe jackson  he dances like a jackson! ) rt @tvonetv omer is #michaeljackson s son?!? http://tinyurl.com/n89tnp',135,10000000000000000000000,'?','xxxxxxxx','?',25,41,0.609756097561,2,'?',?,410,699,332,0,?,2,3,3,0.621983902201,0.929558647338,0.378016097799,?,0.031837519702,?,0.054674153447,?,98.760504191,34.1561829928,45.3508346331,34.5848608941,45.920011248,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
944,'http://ow.ly/15JaRi','http://www.chicagotribune.com/chi-talk-michael-jackson-hairjul29%2C0%2C568214.story',0,0,'2009-07-30 03:54:56','anonymous','diamonds made of michael jackson s hair chicago-area firm is making them -- http://ow.ly/15jari #michaeljackson',111,10000000000000000000000,'?','xxxxxxxx','?',19,83,0.228915662651,1,'?',?,0,0,0,0,?,0,0,0,0.613930336986,0.81436629589,0.386069663014,?,0.0939640487154,?,?,?,4.53734892127,19.0270489264,100.0,23.8468347815,4.53734892127,?,?,?,0.170940864689,?,0,0,0.0,0.0,Relevant
945,'http://bit.ly/AqwX8','http://www.mjjcommunity.com/forum/showthread.php%3Ft%3D65320',0,0,'2009-06-25 16:27:03','anonymous','mj update rehearsals moved to l.a s staples center. http://bit.ly/aqwx8 #michaeljackson',87,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 06:21:19 +0000',19,60,0.316666666667,2,'The Michael Jackson Community - Official Fan Club Forum',28401,0,0,0,0,3,1,3,3,0.644320301872,0.812694217886,0.355679698128,?,0.0381215644157,?,0.0399822340653,?,11.9805134126,7.58055806116,18.1586270153,63.2740668126,65.976978339,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
946,'http://tinyurl.com/kshk3e','http://fox40.com/',614,1,'2009-06-25 21:05:07','anonymous','#michaeljackson tmz reports michael jackson had a heart attack today. http://tinyurl.com/kshk3e #tmz',100,282,'http://web.archive.org/web/20120714210949/http://www.fox40.com/','2013-01-18 18:09:01','?',25,17,1.47058823529,0,'?',?,747,755,883,43,?,161,459,459,0.527267098357,0.873332414433,0.472732901643,0.0298175529455,0.0195338209579,0.253532265227,0.124718063629,0.205331268979,57.8854717161,95.130970199,83.192878553,55.0670108478,69.5798399128,?,0.0,0.0370553404911,?,?,0,3,0.0,0.25,Relevant
947,'http://bit.ly/1arMGO','http://latimesblogs.latimes.com/lanow/2009/07/michael-jacksons-mother-will-retain-custody-of-his-children.html',2,1,'2009-07-30 13:06:06','anonymous','michael jackson s mother will retain custody of his children http://bit.ly/1armgo #michaeljackson',97,754,'http://web.archive.org/web/20090731131840/http://latimesblogs.latimes.com/lanow/2009/07/michael-jacksons-mother-will-retain-custody-of-his-children.html','2009-08-02 20:10:06','Wed 29 Jul 2009 21:32:37 +0000',20,110,0.181818181818,4,'Michael Jackson's mother will retain custody of his children - latimes.com',128973,1,0,0,0,182,7,51,49,0.725371628768,0.926499885726,0.274628371232,0.0538350057389,0.0472886624643,0.544151638693,0.0839158274375,0.0955326037206,10.4842234339,67.6704222945,97.1131052278,7.094718272,10.1815549357,0.738274823089,0.123937490564,0.164949427557,0.100195013418,0.16205774018,0,4,0.0,0.333333333333,Relevant
948,'http://bit.ly/UhxCx','http://feedproxy.google.com/%257Er/variety/headlines/%257E3/VOPCCM7SBiM/VR1118006658',0,0,'2009-07-30 13:06:33','anonymous','radio rocks taylor swift s  me  http://bit.ly/uhxcx #michaeljackson',67,10000000000000000000000,'?','xxxxxxxx','Wed 29 Jul 2009 23:05:40 +0000',19,84,0.22619047619,6,'?',?,0,0,0,0,16,0,0,0,0.578988641513,0.393566090896,0.421011358487,?,0.0,?,?,?,100.0,57.0308132715,100.0,57.0308132715,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
949,'http://twitter.com/#search?q=michael','http://twitter.com/%23search%3Fq%3Dmichael',2743,1,'2009-06-25 21:44:30','anonymous','#michaeljackson still not in twitter trending topics. do they need to approve it manually? http://twitter.com/#search?q=michael',127,1026,'http://www.webarchive.org.uk/wayback/memento/20090220212724/http://twitter.com/%2523search%253Fq%253Dmichael','2013-01-09 00:00:00','?',36,42,0.857142857143,1,'?',?,502890,460301,207476,132,?,0,0,0,0.390205523852,0.861994479218,0.609794476148,0.0,0.0673435029701,0.0761431129841,?,?,100.0,16.8539315359,100.0,16.8539315359,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
950,'http://bit.ly/CQ5nm','http://dmz.up-south.com/la.html',3,1,'2009-06-25 21:47:32','anonymous','michael jackson has died. rt @alonis 6 live streaming feeds for so cal news stations http://bit.ly/cq5nm #michaeljackson',120,5984,'http://web.archive.org/web/20090420200748/http://dmz.up-south.com/la.html','2009-05-12 19:09:37','Wed 06 May 2009 15:42:49 +0000',19,31,0.612903225806,1,'?',?,26,0,0,0,94,0,0,0,0.67546708326,0.428544744187,0.32453291674,0.0805659494511,?,?,?,?,100.0,65.0765730102,100.0,65.0765730102,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
951,'http://bit.ly/G4TNA','http://pinoyjobless.com/2009/09/2009-mtv-video-music-awards-live-stream-online-vma-2009-streaming/',29,1,'2009-09-14 00:05:13','anonymous','~live stream of mtv vmas http://bit.ly/g4tna please rt!!! #michaeljackson pre-show is on!!!',91,3309,'http://web.archive.org/web/20100909010022/http://pinoyjobless.com/2009/09/2009-mtv-video-music-awards-live-stream-online-vma-2009-streaming','2012-04-18 18:18:06','Sun 13 Sep 2009 00:53:16 +0000',19,98,0.19387755102,3,'2009 MTV Video Music Awards Live Stream Online | VMA 2009 Streaming | Pinoy TV',40921,75,0,0,0,644,9,52,52,0.514617099464,0.726816019203,0.485382900536,0.0584166364361,0.0553068921438,0.770491345818,0.11133912835,0.11423941802,9.80623533405,51.5660115524,5.74245219856,19.0168582732,58.5591922175,0.898717034273,0.131590338992,0.121628193142,0.118262479198,0.134534558799,0,0,0.0,0.0,Relevant
952,'http://www.cnn.com/','http://www.cnn.com/',21172,1,'2009-06-25 23:27:17','anonymous','i ll believe it now  michael is dead  according to cnn. http://www.cnn.com/ #michaeljackson',91,2,'http://web.archive.org/web/20011009232715/http://cnn.com/','2013-01-27 14:25:04','?',19,19,1.0,0,'?',?,97271,51019,40265,0,?,1132,5312882,500,0.553673319905,0.491801436076,0.446326680095,0.0628005481814,0.0362440188146,0.220594381498,0.197098282775,0.0823304734053,39.1931322355,54.8121931173,59.9728110489,71.5044044153,65.3515010386,?,?,?,0.0,0.0172003638775,0,25,0.0,1.66666666667,Relevant
953,'http://tinyurl.com/nkfu7m....WTF!','http://tinyurl.com/nkfu7m....WTF%21',0,0,'2009-07-30 13:59:29','anonymous','rt debbie rowe agrees not to fight for custody of michael jackson s kids  lawyer says #michaeljackson http://tinyurl.com/nkfu7m....wtf!',135,10000000000000000000000,'?','xxxxxxxx','?',33,35,0.942857142857,1,'?',?,0,0,0,0,?,0,0,0,0.60711010526,0.950583341603,0.39288989474,?,?,?,?,?,100.0,18.3530367211,100.0,18.3530367211,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
954,'http://tinyurl.com/m7gxpx','http://www.msnbc.msn.com/id/31552029/ns/entertainment-music/',55,1,'2009-06-25 23:43:56','anonymous','breaking news michael jackson pronounced dead. rip mj http://tinyurl.com/m7gxpx #michaeljackson',95,642,'http://web.archive.org/web/20121017235438/http://www.msnbc.msn.com/id/31552029/ns/entertainment-music/','2012-11-26 13:44:24','?',25,60,0.416666666667,4,'?',?,8,4,0,0,?,157,1234,500,0.405788453488,0.73065266805,0.594211546512,0.0467790714863,0.0402911482013,0.936251134053,0.155305136091,0.150062186809,100.0,67.3635815152,13.3864073755,67.3635815152,13.3864073755,0.999455189281,0.038131571187,0.167789938695,0.0381107966983,0.168978766607,0,8,0.0,0.8,Relevant
955,'http://bit.ly/LIoP1','http://www.mercurynews.com/ci_12689557',0,0,'2009-06-25 23:48:05','anonymous','#michaeljackson is dead? wow...... that was unexpected today http://bit.ly/liop1',80,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 14:55:36 +0000',19,38,0.5,1,'?',?,100,0,0,0,17,2,29,25,0.611161623741,0.487878284306,0.388838376259,?,0.0331987363142,?,0.107862462844,?,2.44136207982,5.64072623481,57.9046548089,43.2809886207,4.21617586336,?,?,?,0.0530371522784,0.194469558354,0,2,0.0,0.222222222222,Relevant
956,'http://is.gd/1dwHk','http://news.health.com/2009/06/25/why-cardiac-arrest-is-deadlier/',16,1,'2009-06-25 23:52:02','anonymous','rt @goodhealth why cardiac arrest is deadlier than heart attack http://is.gd/1dwhk #michaeljackson ... sense of impending doom  *shiver*',136,251,'http://web.archive.org/web/20100509235613/http://news.health.com/2009/06/25/why-cardiac-arrest-is-deadlier/','2011-12-15 00:00:00','?',18,65,0.276923076923,4,'?',?,166,0,2,0,?,28,144,134,0.461574109686,0.691223638129,0.538425890314,0.0458206660473,0.0431293945925,0.78765399361,0.122018962422,0.132667554535,98.8641480147,2.85169255986,2.90522884829,2.88445570728,2.93860707509,0.972414593284,0.044905020937,0.136712749056,0.0442674607176,0.138517771587,0,2,0.0,0.105263157895,Relevant
957,'http://bit.ly/178QTx','http://newpittsburghcourieronline.com/articlelive/articles/45514/1/Michael-Jacksons-secret-friendship-with-Farrakhan/Page1.html',0,0,'2009-07-30 16:05:27','anonymous','george e. curry and what he thought of min. farrakhan & michael jackson via @jasirix http://bit.ly/178qtx #islam #news #fb #michaeljackson',138,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 08:04:27 +0000',20,127,0.157480314961,6,'?',?,12,0,0,0,8,0,0,0,0.76032012878,0.952814051765,0.23967987122,?,?,?,?,?,100.0,85.8329717171,100.0,85.8329717171,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
958,'http://bit.ly/188sj0','http://www.fisheaters.com/dying.html',38,1,'2009-06-26 00:02:35','anonymous',' go forth  o christian soul  out of this world  in the name of god the father almighty...  http://bit.ly/188sj0 #michaeljackson',127,495,'http://web.archive.org/web/20070409235420/http://fisheaters.com/dying.html','2013-01-16 04:03:01','Thu 25 Jun 2009 14:54:22 +0000',20,36,0.555555555556,1,'The Catholic Way of Dying',31947,19,14,14,0,13,0,5,5,0.469147103958,0.870155544401,0.530852896042,0.0786020847795,0.0771188933033,0.957996931309,0.119602622611,0.113776024798,100.0,14.3169452969,17.2768243339,14.3169452969,17.2768243339,1.0,0.0761755074179,0.10107493851,0.0761755074179,0.10107493851,0,0,0.0,0.0,Relevant
959,'http://bit.ly/1xJsDo','http://amygrindhouse.com/omer-bhatti-michael-jacksons-love-child-photos.html',2,1,'2009-07-30 17:13:14','anonymous','#michaeljackson #omerbhatti omer bhatti is michael jackson s son (photos) | amy grindhouse http://bit.ly/1xjsdo',111,20698,'http://web.archive.org/web/20100202225812/http://amygrindhouse.com/omer-bhatti-michael-jacksons-love-child-photos.html','2010-11-07 08:12:47','Thu 30 Jul 2009 09:12:35 +0000',20,76,0.263157894737,1,'Omer Bhatti is Michael Jackson's Son (Photos)',52884,2,2,0,0,36,2,2,2,0.703146987599,0.916356878183,0.296853012401,0.0762146751672,0.0676825661384,0.577415889214,0.065387571004,0.0736303714291,26.5339746957,2.79213194566,3.23955120494,10.52285599,12.2090687207,0.902893898143,0.154303349962,0.12422599875,0.167183463773,0.134595475515,0,2,0.0,0.142857142857,Relevant
960,'http://migre.me/2Q3n','http://cagueiumbalde.blogspot.com/',0,0,'2009-06-26 00:03:24','anonymous','curiosity about the news of the death of michael http://migre.me/2q3n #michaeljackson #death #morte',99,10000000000000000000000,'?','xxxxxxxx','?',20,34,0.588235294118,0,'?',?,0,0,0,0,?,0,17,17,0.508056720325,0.749102245194,0.491943279675,?,0.0378099532679,?,0.163598289868,?,55.1539457973,62.0752549209,50.0824980244,88.8501317757,90.8049230212,?,?,?,0.0185567404756,0.271473790913,0,0,0.0,0.0,Relevant
961,'http://bit.ly/loHBm','http://airamerica.com/blog/2009/jul/30/omer-bhatti-joe-jackson-confirms-michaels-love-child',0,0,'2009-07-30 19:55:31','anonymous','believe it! joe jackson confirms omer bhatti is michael s love child http://bit.ly/lohbm #michaeljackson',104,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 11:54:05 +0000',19,91,0.208791208791,5,'?',?,0,0,0,0,64,1,4,3,0.730321177898,0.83882271975,0.269678822102,?,?,?,?,?,100.0,86.5993014531,9.07164762453,86.5993014531,9.07164762453,?,?,?,?,?,0,0,0.0,0.0,Relevant
962,'http://bit.ly/2m3ejH','http://feeds.latimes.com/%7Er/latimes/entertainment/news/%7E3/ZmA_gJgZ2BY/la-et-dr-jackson-rowe-july30-link%2C0%2C7673877.storylink',0,0,'2009-07-30 22:42:00','anonymous','debbie rowe wants jackson s kids to see a shrink http://bit.ly/2m3ejh #michaeljackson',85,10000000000000000000000,'?','xxxxxxxx','Thu 30 Jul 2009 14:39:03 +0000',20,131,0.152671755725,7,'?',?,0,0,0,0,44,0,0,0,0.646031698812,0.507636392051,0.353968301188,?,?,?,?,?,100.0,43.6486355432,100.0,43.6486355432,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
963,'http://tinyurl.com/maqg6m','http://www.yooouuutuuube.com%3Fwidth%3D80%26height%3D80%26yt%3DEn-cHBv7UpA%26flux%3D0%26direction%3Dbottom_left',0,0,'2009-06-26 00:12:44','anonymous','please retweet rip #michaeljackson this video done in a unique way just for this time! billy jean http://tinyurl.com/maqg6m please retweet',138,10000000000000000000000,'?','xxxxxxxx','?',25,111,0.225225225225,0,'?',?,0,0,0,0,?,0,0,0,0.566501973749,0.10844145077,0.433498026251,?,?,?,?,?,100.0,12.0603769471,100.0,12.0603769471,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
964,'http://bit.ly/15D3xM','http://www.time.com/time/arts/article/0%2C8599%2C1907269%2C00.html',53,1,'2009-06-26 00:14:04','anonymous','rt @time #michaeljackson time.com time magazine s tribute to michael jackson http://bit.ly/15d3xm',97,212,'http://web.archive.org/web/20110120001736/http://www.time.com/time/arts/article/0%2C8599%2C1907269%2C00.html','2013-01-16 17:51:51','Thu 25 Jun 2009 15:22:07 +0000',20,66,0.30303030303,4,'?',?,6,8,4,501,1018,33,219,201,0.720383276615,0.702598942985,0.279616723385,0.0587178899442,0.0514571433262,0.577894096517,0.146583107657,0.152122000404,99.999998073,7.75782584732,21.8225451198,7.75782599681,21.8225455403,0.948138848665,0.0621970413571,0.179062229105,0.0653110189188,0.166497165521,0,4,0.0,0.333333333333,Relevant
965,'http://bit.ly/l3xgZ','http://jeff.goldblum.mediafetcher.com/news/top_stories/actor_new_zealand.php',12,1,'2009-06-26 00:14:24','anonymous','rt @holychic after farrah fawcett & #michaeljackson jeff goldblum has died on the set http://bit.ly/l3xgz (via @daveythegravey) #harriso',136,9460,'http://web.archive.org/web/20090629025204/http://jeff.goldblum.mediafetcher.com/news/top_stories/actor_new_zealand.php','2012-07-10 17:13:21','Thu 25 Jun 2009 14:02:18 +0000',19,76,0.25,3,'Actor - Jeff Goldblum Falls To His Death In New Zealand',11649,1434,100,771,0,9379,258,1819,500,0.521947973049,0.958031931387,0.478052026951,0.0437217223856,0.055684604639,0.467486136085,0.133825794228,0.124337568204,4.91450141855,4.97618303819,12.5800204064,98.7604632071,0.618245281324,0.898960160758,0.0,0.0944677727008,0.107417231106,0.117962678855,0,14,0.0,0.777777777778,Relevant
966,'http://url4.eu/9fkR','http://url4.eu/9fkR',0,0,'2009-07-31 04:36:33','anonymous','from cnnbrk cnnbrk debbie rowe agrees not to fight for custody of michael jackson s kids  lawyer says #michaeljackson http://url4.eu/9fkr',137,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.647137186474,0.968572823318,0.352862813526,?,0.0353622464227,?,?,?,18.1986423659,43.7436744796,100.0,41.6029119237,18.1986423659,?,?,?,0.088561488554,?,0,0,0.0,0.0,Relevant
967,'http://bit.ly/g5RE6','http://www.keepingupwithmom.com/2009/06/is-michael-jackson-dead/',1,1,'2009-06-26 00:16:13','anonymous','look how cute michael jackson used to be !!! http://bit.ly/g5re6 #michaeljackson',80,10101,'http://web.archive.org/web/20100906030434/http://www.keepingupwithmom.com/2009/06/is-michael-jackson-dead/','2010-09-06 03:04:34','Thu 25 Jun 2009 16:01:57 +0000',19,64,0.296875,3,'?',?,2,0,0,0,96,0,2,2,0.681282357877,0.122550164904,0.318717642123,0.0,0.0585833033552,0.0700350262719,0.0585833033552,0.0,99.9999548759,79.5583952924,6.50925048231,79.5583593924,6.50925341955,0.845111276048,0.182006302077,0.182006302077,0.150187852297,0.150187852297,0,2,0.0,0.181818181818,Relevant
968,'http://bit.ly/174u3a','http://www.jiba-jaba.com/%3Faspxerrorpath%3D/twitiki/MichaelJackson.aspx',0,0,'2009-06-26 00:16:18','anonymous','we need your help defining #michaeljackson http://bit.ly/174u3a',63,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 15:38:04 +0000',20,72,0.277777777778,3,'Index',39901,0,0,0,0,3,0,0,0,0.628742961195,0.368144889459,0.371257038805,?,0.0,?,?,?,100.0,4.27393431062,100.0,4.27393431062,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
969,'http://wristband4festivals.com','http://wristband4festivals.com',7,1,'2009-06-26 00:18:27','anonymous','#michaeljackson tribute http://wristband4festivals.com',54,5360,'http://web.archive.org/web/20090620224907/http://wristband4festivals.com/','2012-05-18 21:47:34','?',30,30,1.0,0,'?',?,0,0,0,0,?,1,47,46,0.562472234178,0.548946120277,0.437527765822,0.0616114176536,?,?,?,0.20012511731,2.39197364849,3.84000458905,4.05369932053,62.2909059877,59.0071798461,?,0.0617213399848,0.221376593563,?,?,0,4,0.0,1.33333333333,Relevant
970,'http://blip.fm/~8w0t4','/profile/webaddict/blip/14930968/Michael%2BJackson%E2%80%93Bad',0,0,'2009-06-26 00:22:25','anonymous','#michaeljackson one of mj s #1 hits -  bad  ... i m bad you know it! who s bad?  http://blip.fm/~8w0t4',103,10000000000000000000000,'?','xxxxxxxx','?',21,62,0.338709677419,4,'?',?,0,0,0,0,?,0,0,0,0.415249258355,0.0368142160222,0.584750741645,?,?,?,?,?,100.0,37.0940944311,100.0,37.0940944311,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
971,'http://bit.ly/13z7iz','http://www.blick.ch/people/international/michael-jackson-tot-122286',2,1,'2009-06-26 00:27:38','anonymous','traurig der king of pop ist tot. http://bit.ly/13z7iz #michaeljackson',69,8475,'http://web.archive.org/web/20090627024853/http://www.blick.ch/people/international/michael-jackson-tot-122286','2009-06-28 00:18:05','Thu 25 Jun 2009 15:48:06 +0000',20,67,0.298507462687,3,'Kondolenzbuch: Schreiben Sie Ihre Gedanken zu Jackos Tod  News  Blick',49594,1,0,0,0,46,0,0,0,0.651836265699,0.476885949049,0.348163734301,0.0707300210037,0.095760938615,0.297706264377,?,?,82.7336810223,7.55622847429,82.7075890931,6.25154596323,99.9684627484,0.038836781869,0.0811273914315,?,0.0,?,0,0,0.0,0.0,Relevant
972,'http://amajorlove.com/','http://amajorlove.com/',29,1,'2009-07-31 15:31:00','anonymous','new posts at http://amajorlove.com/ mj pics from around the world #michaeljackson',81,469,'http://web.archive.org/web/20120629153849/http://amajorlove.com/','2012-06-29 15:38:49','?',22,22,1.0,0,'?',?,17,6,10,7,?,2,195,193,0.588791281442,0.765685294876,0.411208718558,0.0611132331352,0.112253313767,0.379892013907,0.150444892413,0.0779332901491,60.8091476664,64.3244182943,52.3828765769,94.5350914613,86.14308634,?,?,?,0.227921152919,0.152154938802,0,2,0.0,0.181818181818,Relevant
973,'http://bit.ly/E0WFO','http://www.latimes.com/news/la-me-michaeljackson-map-bw%2C0%2C1972000.htmlstory',8,1,'2009-06-26 00:31:23','anonymous','rt @lanow interactive map location of michael jackson s home + ucla medical center http://bit.ly/e0wfo #michaeljackson',118,11499,'http://web.archive.org/web/20100213034302/http://www.latimes.com/news/la-me-michaeljackson-map-bw%2C0%2C1972000.htmlstory','2012-11-11 18:31:59','Thu 25 Jun 2009 16:20:04 +0000',19,79,0.240506329114,2,'Map: Significant locations in the life and death of Michael Jackson - latimes.com',195118,0,0,0,0,25,0,5,5,0.692992446496,0.858362957686,0.307007553504,0.0799003465126,0.0612494946938,0.58148468032,0.0724776065648,0.0840245282393,89.6586396798,85.4585014505,69.6566119325,95.3154116053,62.4531707057,0.750417014211,0.15875015875,0.227835580867,0.19695964929,0.23543217636,0,2,0.0,0.125,Relevant
974,'http://is.gd/1dC8k','http://www.pbs.org/kcet/tavissmiley/voices/705.html',12,1,'2009-06-26 00:32:18','anonymous','rt @tavissmiley share your mj thoughts  memories and favorite songs. http://is.gd/1dc8k #michaeljackson',103,23789,'http://web.archive.org/web/20090629070847/http://www.pbs.org/kcet/tavissmiley/voices/705.html','2009-11-07 13:52:40','?',18,51,0.352941176471,4,'?',?,93,0,0,0,?,6,28,27,0.733223707097,0.640898379026,0.266776292903,0.0706061537775,?,?,?,0.102424614547,3.97489442681,8.70418210218,11.372887523,45.666489742,34.9506175875,?,0.273861278753,0.286038776774,?,?,0,2,0.0,0.153846153846,Relevant
975,'http://twitpic.com/8f60l','http://twitpic.com/8f60l',0,0,'2009-06-26 00:35:56','anonymous','http://twitpic.com/8f60l - the mood is sad in our residence. #michaeljackson',76,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.518803019962,0.123860560764,0.481196980038,?,0.105493013203,?,?,?,31.6268093689,58.9659816887,100.0,53.6356869896,31.6268093689,?,?,?,0.414039335605,?,0,0,0.0,0.0,Relevant
976,'http://twitpic.com/8f5ke','http://twitpic.com/8f5ke',9,1,'2009-06-26 00:36:41','anonymous','our marquee in observance of #michaeljackson http://twitpic.com/8f5ke (photo by @intr0vert)',91,28537,'http://web.archive.org/web/20090629083218/http://twitpic.com/8f5ke','2009-11-16 00:00:00','?',24,24,1.0,1,'?',?,0,0,0,0,?,10,38,36,0.60152048844,0.673889103475,0.39847951156,0.112508790093,0.0723574605292,0.362267840055,0.119991273679,0.169613382888,83.1759688366,97.9166605882,88.2649870036,84.9456755745,94.2343863181,0.7155417528,0.198761598,0.337099931232,0.266666666667,0.361813613493,0,0,0.0,0.0,Relevant
977,'http://tinyurl.com/lsh8ee','http://www.edy.com.mx/2009/06/michael-jackson-we-are-the-world/',3,1,'2009-06-26 00:38:24','anonymous','#michaeljackson michael jackson we are the world http://tinyurl.com/lsh8ee',74,40870,'http://web.archive.org/web/20110813115934/http://www.edy.com.mx/2009/06/michael-jackson-we-are-the-world/','2011-08-13 11:59:34','?',25,63,0.396825396825,3,'?',?,0,0,0,0,?,2,3,3,0.740300458675,0.876787243056,0.259699541325,0.0485642931179,0.0465242105199,0.596134274044,0.0694329650751,0.0724775945742,99.9999916225,73.0073328007,85.9198969714,73.007338917,85.9199041694,0.739600261634,0.0589255650989,0.050251890763,0.0490290337845,0.167248402001,0,2,0.0,0.25,Relevant
978,'http://bit.ly/MVKtX','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.cnn.com%252F2009%252FSHOWBIZ%252F07%252F31%252Fjackson.coroners.report%252F%26usg%3DAFQjCNFocGlErs-r4SyNn-gJ4ca1c8tVGg',0,0,'2009-08-01 05:17:02','anonymous','issue of jackson doctor-shopping for drugs raised again - cnn http://bit.ly/mvktx #michaeljackson',97,10000000000000000000000,'?','xxxxxxxx','Fri 31 Jul 2009 18:53:59 +0000',19,199,0.0954773869347,2,'?',?,2,0,0,0,11,3,93,88,0.572797727039,0.564662441567,0.427202272961,?,0.0164421207889,?,0.0567232658143,?,100.0,56.2469243293,4.39040234766,56.2469243293,4.39040234766,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
979,'http://digg.com/d1utB4','http://digg.com/d1utB4',1,1,'2009-06-26 00:41:02','anonymous','rt @jboitnott all major networks plan specials on #michaeljackson tonight http://digg.com/d1utb4 #digg',102,14917,'http://web.archive.org/web/20090629044939/http://digg.com/d1utB4','2009-06-29 04:49:39','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.535725362205,0.688103600599,0.464274637795,0.0,?,?,?,?,100.0,91.7947589316,100.0,91.7947589316,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
980,'http://bit.ly/2iJH4q','http://thriller-michael-jackson.com/thia-megia-performs-at-david-foster-and-friends-feat-charice-whos-loving-you-by-michael-jackson/',0,0,'2009-11-19 15:08:24','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko thia megia performs at david foster and friends feat. charice ... http://bit.ly/2ijh4q',138,10000000000000000000000,'?','xxxxxxxx','Thu 19 Nov 2009 05:08:24 +0000',20,132,0.151515151515,1,'?',?,0,0,0,0,16,0,0,0,0.664765367113,0.798116973543,0.335234632887,?,?,?,?,?,100.0,52.3494021541,100.0,52.3494021541,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
981,'http://bit.ly/Fjsht','http://dvice.com/archives/2009/07/michael-jackson-2.php',8,1,'2009-08-01 11:35:04','anonymous','rt @http://bit.ly/fjsht even greedy/absurd in death #michaeljackson to get gold coffin #wtf why not donate the $ to... http://bit.ly/dfijk',138,16403,'http://web.archive.org/web/20090706070141/http://dvice.com/archives/2009/07/michael-jackson-2.php','2013-01-15 16:20:07','Fri 03 Jul 2009 10:22:22 +0000',19,55,0.345454545455,4,'Michael Jackson to be buried in 14-karat gold coffin | DVICE',37925,51,0,1,0,22,3,22,21,0.334285907607,0.664963297193,0.665714092393,0.0298599863268,0.0287268831628,0.358686434819,0.0827428803784,0.0989075790836,1.64084153006,1.3854097903,1.62783148621,84.4328818427,99.2071114969,0.656867317807,0.0445435403187,0.16358257627,0.0648203723552,0.168033610083,0,3,0.0,0.157894736842,Relevant
982,'http://bit.ly/89eqbn','http://thriller-michael-jackson.com/photog-mj-obsessed-attackers-waited-for-me/',0,0,'2009-11-24 21:22:50','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko photog mj-obsessed attackers waited for me http://bit.ly/89eqbn',115,10000000000000000000000,'?','xxxxxxxx','Tue 24 Nov 2009 11:22:48 +0000',20,79,0.253164556962,1,'?',?,0,0,0,0,3,0,0,0,0.636988078832,0.404393580126,0.363011921168,?,?,?,?,?,100.0,64.3298296166,100.0,64.3298296166,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
983,'http://bit.ly/XJgh2','http://www.reuters.com/article/2009/06/26/us-jackson-idUSTRE55O6AK20090626',7,1,'2009-06-26 00:43:43','anonymous','king of pop michael jackson is dead http://bit.ly/xjgh2 #michaeljackson',71,2294,'http://web.archive.org/web/20110902012157/http://www.reuters.com/article/2009/06/26/us-jackson-idUSTRE55O6AK20090626','2012-11-14 03:14:49','Thu 25 Jun 2009 16:16:48 +0000',19,74,0.256756756757,5,'Michael Jackson death still unsolved after autopsy| Reuters',105600,4,2,0,0,60,0,0,0,0.655541365423,0.670652767941,0.344458634577,0.0686443142934,0.0668964731622,0.854102005107,?,?,99.9999999997,8.14822701204,2.43792843092,8.14822701207,2.43792843093,0.969228379642,0.0716114874039,?,0.0696310623823,?,0,0,0.0,0.0,Relevant
984,'http://tinyurl.com/kpyvwp','http://img2.timeinc.net/ew/dynamic/imgs/021120/91538__mike_l.jpg',0,0,'2009-06-26 00:43:49','anonymous','#michaeljackson so is this photo recognizable enough to do a cartoon of jesus dangling michael? http://tinyurl.com/kpyvwp',121,10000000000000000000000,'?','xxxxxxxx','?',25,64,0.390625,5,'?',?,5,0,0,1,?,1,2,2,0.486320648588,0.265444546867,0.513679351412,?,0.0,?,0.0,?,100.0,61.7152742498,87.4011094839,61.7152742498,87.4011094839,?,?,?,?,?,0,0,0.0,0.0,Relevant
985,'http://tinyurl.com/mroone','http://www.ravelry.comhttps%3A//www.ravelry.com/account/login',0,0,'2009-06-26 00:44:31','anonymous','michael jackson  i ll think of you when i knit this yarn. http://tinyurl.com/mroone #ravelry #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','?',25,61,0.409836065574,4,'?',?,0,0,0,0,?,0,1,1,0.629662551701,0.344834533615,0.370337448299,?,?,?,?,?,100.0,64.1864268256,69.1380349963,64.1864268256,69.1380349963,?,?,?,?,?,0,0,0.0,0.0,Relevant
986,'http://bit.ly/8Cr0IR','http://thriller-michael-jackson.com/did-beyonce-honoring-soul-train-make-a-single-lady-of-braxton/',0,0,'2009-11-29 02:11:53','anonymous','just posted - #michaeljackson #kingofpop #mj #jacko did beyonc-honoring soul train make a single lady of braxton? http://bit.ly/8cr0ir',135,10000000000000000000000,'?','xxxxxxxx','Sat 28 Nov 2009 16:11:53 +0000',20,98,0.204081632653,1,'?',?,0,0,0,0,3,0,0,0,0.564992951645,0.512465702895,0.435007048355,?,?,?,?,?,100.0,83.9715525459,100.0,83.9715525459,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
987,'http://bit.ly/tbqAP','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.accesshollywood.com%252Fla-toya-jackson-michael-will-always-be-in-my-dreams_article_21274%26usg%3DAFQjCNFHL6csOJ7uEwk8ZKfYEzVrB-UQ5g',0,0,'2009-08-01 17:28:19','anonymous','rt @mj_news la toya jackson michael  will always be in my dreams!  - access hollywood http://bit.ly/tbqap #michaeljackson',121,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 08:53:44 +0000',19,213,0.0892018779343,2,'?',?,0,0,0,0,21,0,21,21,0.688942904236,0.532542785202,0.311057095764,?,0.0276507238039,?,0.024088344615,?,100.0,81.1074877225,68.8100302764,81.1074877225,68.8100302764,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
988,'http://tinyurl.com/nmpm82','http://www.yooouuutuuube.com%3Fwidth%3D80%26height%3D80%26yt%3D4_hz2am90Hk%26flux%3D0%26direction%3Dbottom_left',0,0,'2009-06-26 00:49:13','anonymous','please retweet rip #michaeljackson this video done in a unique way for this time! don t stop  til you get enough http://tinyurl.com/nmpm82',138,10000000000000000000000,'?','xxxxxxxx','?',25,111,0.225225225225,0,'?',?,0,0,0,0,?,0,0,0,0.523123887941,0.10690360233,0.476876112059,?,?,?,?,?,100.0,62.0754716837,100.0,62.0754716837,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
989,'http://bit.ly/zbbvb','http://www.youtube.com/watch%3Fv%3De3wShd_bX8A%26feature%3Dchannel',0,0,'2009-06-26 00:49:26','anonymous','#michaeljackson u rock my world- http://bit.ly/zbbvb',52,10000000000000000000000,'?','xxxxxxxx','Sat 16 May 2009 17:01:52 +0000',19,66,0.287878787879,1,'',?,3323,285,109,34,346,61,744,500,0.6533243228,0.45292593454,0.3466756772,?,?,?,?,?,100.0,55.8236457407,61.4500159175,55.8236457407,61.4500159175,?,?,?,?,?,0,6,0.0,1.0,Relevant
990,'http://bit.ly/cT2Pw','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fnews.bbc.co.uk%252F2%252Fhi%252Fentertainment%252F8180068.stm%26usg%3DAFQjCNGC2zK6-s6w4PadQq_ON7CYyuSR6A',0,0,'2009-08-02 01:16:47','anonymous','#michaeljackson michael jackson&#39 s other funeral - bbc news bbc newsmichael jackson&#39 s oth.. http://bit.ly/ct2pw',118,10000000000000000000000,'?','xxxxxxxx','Sat 01 Aug 2009 15:16:06 +0000',19,181,0.104972375691,2,'?',?,144,0,0,1,54,6,82,79,0.650309995572,0.610474537984,0.349690004428,?,0.0380406918283,?,0.0373076618189,?,100.0,78.5715365795,59.448098405,78.5715365795,59.448098405,?,?,?,?,?,0,3,0.0,0.2,Relevant
991,'http://is.gd/1dDDd','http://www.etonline.com/news/2009/06/75724/index.html',47,1,'2009-06-26 00:56:55','anonymous','rt @zaibatsu breaking michael jackson exclusive last photo http://is.gd/1dddd #michaeljackson please retweet',108,1074,'http://web.archive.org/web/20090806011449/http://www.etonline.com/news/2009/06/75724/index.html','2012-04-23 17:58:23','?',18,53,0.339622641509,5,'?',?,1873,2,0,3,?,111,823,500,0.652310823277,0.750939916296,0.347689176723,0.0617802063215,?,?,?,0.096011473449,59.2708278214,67.7488535249,69.8434731347,87.4860971626,84.8623717595,?,0.176336403965,0.100299955332,?,?,0,2,0.0,0.166666666667,Relevant
992,'http://bit.ly/uELx','http://latimesblogs.latimes.com/lanow/2009/06/michael-jackson-5.html',1,1,'2009-06-26 01:00:10','anonymous',' everyone is just crying   says brian oxman  a jackson family attorney  at ucla http://bit.ly/uelx #michaeljackson',114,83125,'http://web.archive.org/web/20090701000535/http://latimesblogs.latimes.com/lanow/2009/06/michael-jackson-5.html','2009-07-01 00:05:35','Thu 25 Jun 2009 16:58:09 +0000',18,68,0.264705882353,4,'Michael Jackson's death: 'Everyone is just crying' - latimes.com',127950,3,0,0,0,8,3,7,5,0.496795245195,0.621498094594,0.503204754805,0.0566649549387,0.0526635003689,0.535198119781,0.0744774364637,0.0751278260489,30.7833136674,5.16281203253,25.8879383079,16.7714629046,84.0973086512,0.658919422227,0.126364804721,0.122860939192,0.129897183329,0.144337567297,0,2,0.0,0.1,Relevant
993,'http://tinyurl.com/ncw6r2','http://moment-ant.origo.no/-/bulletin/show/353377_the-king-of-pop-r-i-p',1,1,'2009-06-26 01:04:44','anonymous','minnes the king of pop med tekst  musikk og video http://tinyurl.com/ncw6r2 #michaeljackson',91,7243,'http://web.archive.org/web/20090627030527/http://moment-ant.origo.no/-/bulletin/show/353377_the-king-of-pop-r-i-p','2009-06-27 03:05:27','?',25,71,0.352112676056,4,'?',?,0,0,0,0,?,0,0,0,0.506540307126,0.711239966594,0.493459692874,0.068430415113,0.0656647700096,0.772509591179,?,?,99.9842207425,40.9334694914,2.39827366822,40.9399295083,2.39865215772,0.978813559322,0.0563734521002,?,0.0563734521002,?,0,0,0.0,0.0,Relevant
994,'http://twt.fm/176418','http://twt.fm/',171,1,'2009-06-26 01:15:32','anonymous','reminds me of pretty rain. cheers  michael. michael jackson  stranger in moscow   http://twt.fm/176418 #twtfm #michaeljackson',126,20,'http://web.archive.org/web/20090901011552/http://twt.fm/','2012-12-22 22:20:17','?',20,14,1.42857142857,0,'?',?,142,14,5,0,?,850,8791,500,0.720180848469,0.0564129288294,0.279819151531,0.0758370495715,0.110940039245,0.369136400593,0.031600839189,0.0448835927512,1.82932531888,3.36933108913,2.45398773029,54.2934271074,74.5450067377,?,0.106752102537,0.0406002457084,?,?,0,22,0.0,1.15789473684,Relevant
995,'http://bit.ly/rEGrJ','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.mlive.com%252Fentertainment%252Fgrand-rapids%252Findex.ssf%252F2009%252F08%252Fmichael_jackson_is_latest_star.html%26usg%3DAFQjCNFFcKqdCIj3NgM8MsIa6sNM3gUiTg',0,0,'2009-08-02 11:02:56','anonymous','#michaeljackson michael jackson is latest star generating fan-fuled death ... - the grand rapids .. http://bit.ly/regrj',119,10000000000000000000000,'?','xxxxxxxx','Sun 02 Aug 2009 02:31:22 +0000',19,238,0.0798319327731,2,'?',?,1,0,0,0,24,0,44,44,0.72160302294,0.215533817245,0.27839697706,?,0.0293531044155,?,0.0468471299017,?,100.0,86.9792050168,35.1787649469,86.9792050168,35.1787649469,?,?,?,?,?,0,2,0.0,0.125,Relevant
996,'http://tinyurl.com/nsqx7w','http://love.myrandf.com/Error/ResourceNotFoundhttps%3A//love.myrandf.com/RFContent.aspx%3FPageId%3D186',0,0,'2009-06-26 01:24:51','anonymous','looking 4 great skin care? not sure what you need? here is a great tool made by doctors to help! http://tinyurl.com/nsqx7w #michaeljackson',138,10000000000000000000000,'?','xxxxxxxx','?',25,102,0.245098039216,5,'?',?,0,0,0,0,?,0,0,0,0.672408559954,0.0971680235313,0.327591440046,?,?,?,?,?,100.0,15.2260655864,100.0,15.2260655864,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
997,'http://bit.ly/17Mvfn','http://www.caglepost.com/cartoon/Cardow/66073/Michael%2BjJackson.html',1,1,'2009-06-26 01:25:13','anonymous','@jrrilynn1 here s a respectful #michaeljackson obit cartoon http://bit.ly/17mvfn',80,16641,'http://web.archive.org/web/20090629060234/http://www.caglepost.com/cartoon/Cardow/66073/Michael%2BjJackson.html','2009-06-29 06:02:34','Thu 25 Jun 2009 17:17:40 +0000',20,69,0.289855072464,4,'?',?,0,0,0,0,242,5,28,26,0.620044030088,0.112478153966,0.379955969912,0.0391987354692,?,?,?,0.0605027490511,57.702248143,68.5605779146,54.7598894338,84.1624296325,31.5976872839,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
998,'http://bit.ly/9QtNQ','http://blog.freedomist.info/2009/06/25/6-25-9-michael-jackson-news-death-of-jackson-could-mean-death-for-aeg/',5,1,'2009-06-26 01:35:23','anonymous','rt @sharonkone breaking news mj s death could mean death to aeg live over insurance http://bit.ly/9qtnq #michaeljackson (via @freedomist)',137,15222,'http://web.archive.org/web/20090630054905/http://blog.freedomist.info/2009/06/25/6-25-9-michael-jackson-news-death-of-jackson-could-mean-death-for-aeg/','2009-09-28 00:44:29','Thu 25 Jun 2009 15:58:37 +0000',19,109,0.174311926606,4,'Freedom News- An American Blog   Blog Archive    6-25-9 Michael Jackson News- Death of Jackson could mean death for AEG Live',39239,0,0,0,0,27,15,35,35,0.415666879245,0.694344939788,0.584333120755,0.0862581949178,0.0867926073205,0.869191199567,0.155259335931,0.149452713999,100.0,8.50486354701,90.970429318,8.50486354701,90.970429318,0.997054485502,0.0987248129598,0.167774098562,0.0990147542977,0.168266828253,0,2,0.0,0.105263157895,Relevant
999,'http://tinyurl.com/pmahamj','http://americanheart.mediaroom.com/index.php%3Fs%3D43%26item%3D765',0,0,'2009-06-26 01:38:15','anonymous','rt mhuckmanamerican heart assn. sends cond. to family of #michaeljackson & tries to turn death 2 teachable event. http://tinyurl.com/pmahamj',140,10000000000000000000000,'?','xxxxxxxx','?',26,66,0.393939393939,1,'?',?,9,0,0,0,?,0,0,0,0.592065543318,0.909871638678,0.407934456682,?,?,?,?,?,100.0,37.0885458905,100.0,37.0885458905,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1000,'http://bit.ly/1ao0CK','http://www.examiner.com/x-13622-DC-Indie-Movie-Examiner%7Ey2009m8d21-Sony-bumps-up-release-date-for-Jackson-film-THIS-IS-IT-Tickets-to-go-on-sale-Sept-27',0,0,'2009-08-29 16:19:46','anonymous','tickets for #michael jackson #film go on sale 9/27. http://bit.ly/1ao0ck #michaeljackson #mj #movie #documentary #thisisit #kingofpop',133,10000000000000000000000,'?','xxxxxxxx','Fri 21 Aug 2009 12:25:51 +0000',20,153,0.130718954248,1,'Sony bumps up release date for Jackson film 'THIS IS IT'; Tickets to go on sale Sept. 27 - Washington DC Indie Movie | Examiner.com',67339,0,0,0,0,42,0,1,1,0.689962800065,0.664328314046,0.310037199935,?,0.0754061683522,?,0.0754061683522,?,2.41659015664,93.2615220281,80.8545022966,2.59119742429,2.98881334743,?,?,?,0.105021006302,0.105021006302,0,0,0.0,0.0,Relevant
1001,'http://bit.ly/11ci5e','http://www.scottallentaylor.com/2009/06/what-michael-jackson-will-always-signify-for-me/',1,1,'2009-06-26 01:47:04','anonymous','rt @scottataylormichael jackson will forever be a musical icon- here is my blog post in remembrance http://bit.ly/11ci5e rip #michaeljackson',140,14131,'http://web.archive.org/web/20090629054235/http://www.scottallentaylor.com/2009/06/what-michael-jackson-will-always-signify-for-me/','2009-06-29 05:42:35','Thu 25 Jun 2009 15:00:38 +0000',20,88,0.227272727273,3,'?',?,0,0,0,0,35,6,14,14,0.689832220127,0.354658566417,0.310167779873,0.0618195442474,0.0886146946198,0.268187134222,0.107417231106,0.129006572336,20.4870711477,48.4785215868,24.5037275856,42.2600988585,83.6079779132,0.0571545225216,0.0616236022513,0.0857317837824,0.0,0.0,0,2,0.0,0.105263157895,Relevant
1002,'http://tr.im/michaeljacksonjapan','http://tr.im/404',0,0,'2009-06-26 01:56:47','anonymous','from the monitor archives  typhoon #michaeljackson storms #japan in first tour since 1984  #csm http://tr.im/michaeljacksonjapan',128,10000000000000000000000,'?','xxxxxxxx','?',32,16,2.0,1,'?',?,0,0,0,0,?,2,12,12,0.564866149846,0.794802822165,0.435133850154,?,0.0586546415254,?,0.0554891871735,?,37.3971260537,56.1058794139,51.7024553766,66.654558211,72.3314314209,?,?,?,0.102062072616,0.0370624658331,0,0,0.0,0.0,Relevant
1003,'http://is.gd/1qnjF','http://is.gd/1qnjF',0,0,'2009-07-07 23:30:27','anonymous','#thankyoumichael live stream michael jackson funeral service online full coverage - http://is.gd/1qnjf #michaeljackson',118,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.668215657753,0.741008591569,0.331784342247,?,0.0882376794678,?,?,?,11.7608997271,83.1538440898,100.0,14.1435430387,11.7608997271,?,?,?,0.139262124765,?,0,0,0.0,0.0,Relevant
1004,'http://twitpic.com/8fcyi','http://twitpic.com/8fcyi',1,1,'2009-06-26 02:04:25','anonymous','rt @lalawag here is the first photo of michael on the stretcher http://twitpic.com/8fcyi #michaeljackson',104,59169,'http://web.archive.org/web/20090629183034/http://twitpic.com/8fcyi','2009-06-29 18:30:34','?',24,24,1.0,1,'?',?,2,0,0,0,?,3,25,24,0.648930926013,0.34462037602,0.351069073987,0.0815986748483,0.0625488854201,0.360590970452,0.175271703584,0.0848677517814,33.0495948682,87.7995473821,80.3804929622,37.6421016436,41.1164371482,0.357439563502,0.261488180184,0.163178487966,0.178685422473,0.427071348965,0,2,0.0,0.142857142857,Relevant
1005,'http://www.youtube.com/mich','http://www.youtube.com/mich',58,1,'2009-06-26 02:08:55','anonymous','rt @youtube remembering the king of pop http://www.youtube.com/mich... #michaeljackson',86,1013,'http://web.archive.org/web/20120114022548/http://youtube.com/mich','2012-07-13 14:15:10','?',27,27,1.0,1,'?',?,1,0,0,0,?,6,23,23,0.64289186981,0.64587644486,0.35710813019,0.0,0.0,0.143838990446,0.0203827113785,0.0,100.0,61.6130029977,61.6453449166,61.6130029977,61.6453449166,?,?,?,?,?,0,1,0.0,0.111111111111,Relevant
1006,'http://www.youtube.com/michaeljackson','http://www.youtube.com/michaeljackson',108,1,'2009-06-26 02:10:34','anonymous','rip mj - rt @youtube remembering the king of pop http://www.youtube.com/michaeljackson #michaeljackson',102,752,'http://web.archive.org/web/20091031022306/http://www.youtube.com//michaeljackson','2013-01-30 00:00:00','?',37,37,1.0,1,'?',?,15,5,1,0,?,4,47,47,0.575860625302,0.590632483402,0.424139374698,0.075729249873,0.0642140611881,0.279870651668,0.0941220764372,0.0793395352827,74.9213366311,18.8978065367,40.7195728182,14.1584892513,54.3497682359,0.107654094086,0.0736099357218,0.115678778718,0.341881729379,0.230258866936,0,2,0.0,0.166666666667,Relevant
1007,'http://bit.ly/28Xfsn','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.examiner.com%252Fx-704-Pop-Media-Examiner%7Ey2009m8d2-Quincy-Jones-on-Michael-Jacksons-Bad-album-He-was-inventive-and-experimental%26usg%3DAFQjCNHnpEeUb8HcFhiCvv-5zHfAk4cvvA',0,0,'2009-08-03 01:33:09','anonymous','#michaeljackson quincy jones on michael jackson s bad album  he was inventive and ... - .. http://bit.ly/28xfsn',111,10000000000000000000000,'?','xxxxxxxx','Sun 02 Aug 2009 17:08:50 +0000',20,254,0.0787401574803,2,'?',?,0,0,0,0,19,0,48,48,0.658986143156,0.437053242784,0.341013856844,?,0.00790174426551,?,0.0418787121413,?,100.0,79.7523519415,64.1340046115,79.7523519415,64.1340046115,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
1008,'http://tinyurl.com/nhocj7','http://www.yooouuutuuube.com%3Fwidth%3D80%26height%3D80%26yt%3DnWAr1FFenp0%26flux%3D0%26direction%3Dbottom_left',0,0,'2009-06-26 02:12:00','anonymous','please retweet rip #michaeljackson this video done in a unique way just for this time! ghost http://tinyurl.com/nhocj7 please retweet',133,10000000000000000000000,'?','xxxxxxxx','?',25,111,0.225225225225,0,'?',?,0,0,0,0,?,0,0,0,0.584045677551,0.102506462678,0.415954322449,?,?,?,?,?,100.0,11.8589609315,100.0,11.8589609315,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1009,'http://bit.ly/vhIQA','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fnews.bostonherald.com%252Fnews%252Fnational%252Fgeneral%252Fview%252F20090803michael_jackson_drama_heads_to_courts%252Fsrvc%253Dhome%2526position%253Drecent%26usg%3DAFQjCNHoCKYmF_GOb8w1m2bfGqmudXIdGA',0,0,'2009-08-03 04:18:45','anonymous','michael jackson drama heads to courts - boston herald http://bit.ly/vhiqa #michaeljackson',89,10000000000000000000000,'?','xxxxxxxx','Sun 02 Aug 2009 20:18:42 +0000',19,276,0.0688405797101,2,'?',?,0,0,0,0,10,1,18,18,0.693474204081,0.759733064788,0.306525795919,?,?,?,?,?,100.0,80.3052670678,51.9718456219,80.3052670678,51.9718456219,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
1010,'http://bit.ly/THM31','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Ftimesofindia.indiatimes.com%252FNEWS%252FWorld%252FUK%252FJacksons-mother-sparks-health-fears%252Farticleshow%252F4850734.cms%26usg%3DAFQjCNHMY9V_en5TxABKOH674KsN2uk7nQ',0,0,'2009-08-03 05:02:06','anonymous','#michaeljackson jackson s mother sparks health fears - times of india contactmusic.comjackso.. http://bit.ly/thm31',114,10000000000000000000000,'?','xxxxxxxx','Sun 02 Aug 2009 20:45:27 +0000',19,245,0.0775510204082,2,'?',?,0,0,0,0,29,0,0,0,0.516544953752,0.873029734545,0.483455046248,?,0.00734718358371,?,?,?,100.0,56.045198738,100.0,56.045198738,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1011,'http://twt.fm/176567','http://twt.fm/',171,1,'2009-06-26 02:27:07','anonymous','i lied this my fav fav fav #michaeljackson song --->>>  one more chance   http://twt.fm/176567',95,1528,'http://web.archive.org/web/20100619025235/http://twt.fm/','2012-12-22 22:20:17','?',20,14,1.42857142857,0,'?',?,142,14,5,0,?,850,8791,500,0.58376625426,0.172731941041,0.41623374574,0.0894874740285,0.133333333333,0.37584739092,0.031600839189,0.0511225373419,1.82891218419,10.2234884286,2.45343352188,17.8893163225,74.5450067377,?,0.12830005982,0.0406002457084,?,?,0,22,0.0,1.29411764706,Relevant
1012,'http://www.heatworld.com/Article/11595/','/Celeb-News/2009/08/The-9-0Clock-News--Mon-3-Aug/',0,0,'2009-08-03 11:05:45','anonymous','rt drug overdose did kill jacko http://www.heatworld.com/article/11595/ #michaeljackson',87,10000000000000000000000,'?','xxxxxxxx','?',39,49,0.795918367347,3,'?',?,0,0,0,0,?,0,0,0,0.573648561777,0.950417635167,0.426351438223,?,?,?,?,?,100.0,96.4732675245,100.0,96.4732675245,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1013,'http://tinyurl.com/kvjpep','http://status.twitter.com/post/130350715/post/130350715%3Ffd31e8b0',0,0,'2009-06-26 02:44:34','anonymous','rt @twitter search results temporarily disabled from logged-in homepage http://tinyurl.com/kvjpep #michaeljacksoneffect #michaeljackson',135,10000000000000000000000,'?','xxxxxxxx','?',25,66,0.378787878788,4,'?',?,0,0,0,0,?,0,0,0,0.604790736696,0.72690415516,0.395209263304,?,0.0326294233074,?,?,?,100.0,54.2865036724,100.0,54.2865036724,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1014,'http://snipr.com/kwaqa','http://www.youtube.com/watch%3Fv%3DWmxT21uFRwM%26feature%3DPlayList%26p%3DCC124D1DC9AD88A0%26index%3D0%23MichaelJackson',0,0,'2009-06-26 02:48:13','anonymous','we are the world  we are the children  we are the ones to make a better world... http://snipr.com/kwaqa #michaeljackson',119,10000000000000000000000,'?','xxxxxxxx','?',22,119,0.18487394958,1,'?',?,0,0,0,0,?,223,1924,500,0.759645452374,0.363558451846,0.240354547626,?,?,?,?,?,100.0,58.8402911146,58.1598445349,58.8402911146,58.1598445349,?,?,?,?,?,0,12,0.0,0.571428571429,Relevant
1015,'http://tinyurl.com/lkk2gu','http://tinyurl.com/lkk2gu',2,1,'2009-08-03 17:28:59','anonymous','rt @etnow katherine jackson named permanent guardian of son s kids http://tinyurl.com/lkk2gu #michaeljackson',108,33805,'http://web.archive.org/web/20090907025224/http://tinyurl.com/lkk2gu','2009-09-07 02:52:24','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.734260756608,0.883591648555,0.265739243392,0.0943144441465,0.125217580669,0.154315066505,?,?,75.8487242541,46.3204467251,75.8487242541,35.1334679098,100.0,?,0.239341387684,?,?,?,0,0,0.0,0.0,Relevant
1016,'http://tr.im/vkAx','http://tr.im/404',0,0,'2009-08-03 22:36:33','anonymous','should katharine jackson gain control of #michaeljackson s estate? please rt! http://tr.im/vkax #poll',101,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.580486080912,0.738621985856,0.419513919088,?,0.0583874208121,?,0.0552363877395,?,37.3971260537,18.5494977198,51.7024553766,49.6013990304,72.3314314209,?,?,?,0.102062072616,0.0370624658331,0,0,0.0,0.0,Relevant
1017,'http://bit.ly/ZNwYI','http://image.tin247.com/dantri/090221150821-606-831.jpg',0,0,'2009-06-26 03:24:52','anonymous','ni @meokitty #michaeljackson thi hong kim http://bit.ly/znwyi',64,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 19:24:52 +0000',19,55,0.345454545455,2,'?',101822,0,0,0,0,2,0,0,0,0.587356738494,0.433152705891,0.412643261506,?,0.0252780069583,?,?,?,100.0,62.1013092069,100.0,62.1013092069,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1018,'http://is.gd/1dKrl','http://rogerebert.suntimes.com/apps/pbcs.dll/article%3FAID%3D/20090625/PEOPLE/906259982',14,1,'2009-06-26 03:31:23','anonymous','rt @addictedtovinyl @chicago_reader ebert has a remarkable short essay on #michaeljackson http://is.gd/1dkrl',108,11605,'http://web.archive.org/web/20090629064448/http://rogerebert.suntimes.com/apps/pbcs.dll/article%3FAID%3D/20090625/PEOPLE/906259982','2012-02-29 21:03:19','?',18,87,0.206896551724,6,'?',?,13,6,3,0,?,52,250,73,0.689731475849,0.26463707314,0.310268524151,0.047298376984,0.0674324980746,0.39142761251,0.0831260628321,0.111311698709,2.39825597737,3.33807724689,2.94720943006,71.8454307671,81.3737888085,?,0.0201129496677,0.126223166562,?,?,0,2,0.0,0.166666666667,Relevant
1019,'http://www.tmz.com/2','http://www.tmz.com/2',16,1,'2009-06-26 03:52:01','anonymous','be the first twitter #michaeljackson tmz says michael jackson is dead http://www.tmz.com/2.. http://tinyurl.com/lfgjvx',118,2628,'http://web.archive.org/web/20070302030813/http://www.tmz.com/2','2012-06-19 14:46:38','?',20,20,1.0,1,'?',?,6,0,7,0,?,3,3,3,0.635409763182,0.734747925994,0.364590236818,0.0424052095644,?,?,?,0.02382465538,2.40741143707,2.60409279849,6.5496361406,92.4472214837,36.7564149425,?,0.0413670151996,0.0,?,?,0,0,0.0,0.0,Relevant
1020,'http://bit.ly/DrVtX','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.huffingtonpost.com%252F2009%252F08%252F04%252Fbrett-livingstone-strongs_n_250607.html%26usg%3DAFQjCNEarRmemZBGdgflvGmkHuiQiVudYw',0,0,'2009-08-04 06:21:42','anonymous','brett-livingstone strong s rare portrait of michael jackson may be ... - huffington post http://bit.ly/drvtx #michaeljackson',124,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 22:19:44 +0000',19,209,0.0909090909091,2,'?',?,29,19,11,2,22,1,51,51,0.825634590395,0.0767987169899,0.174365409605,?,0.00762980960734,?,0.029280255731,?,100.0,92.3797315378,34.4152216523,92.3797315378,34.4152216523,?,?,?,?,?,0,2,0.0,0.125,Relevant
1021,'http://bit.ly/LGuIq','http://www.amazon.com/s/%3Ftag%3Dmj_music-20%26creative%3D392013%26campaign%3D212361%26link_code%3Dwsw%26_encoding%3DUTF-8%26search-alias%3Daps%26field-keywords%3DMichael%2BJackson%2BGot%2Bto%2BBe%2BThere%26Submit.x%3D13%26Submit.y%3D7%26Submit%3DGo',0,0,'2009-11-02 01:56:03','anonymous','michael jackson ~got to be there~ on cd  vinyl lp and mp3 download at http://bit.ly/lguiq #michaeljackson #mj',109,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 00:20:07 +0000',19,249,0.0763052208835,2,'Amazon.com: Michael Jackson Got to Be There',164304,0,0,0,0,231,0,0,0,0.65799759358,0.815783926381,0.34200240642,?,0.0482804549585,?,?,?,50.2683253995,92.2620660726,100.0,54.4842832372,50.2683253995,?,?,?,0.15408338784,?,0,0,0.0,0.0,Relevant
1022,'http://bit.ly/3qCayx','http://www.tvguide.com/listings/setup/localizeInt.aspx%3FRedirectUrl%3Dhttp://www.tvguide.com/tvshows/oprah-winfrey/100340',0,0,'2009-09-15 19:31:09','anonymous','for international people  go here http://bit.ly/3qcayx and don t forget to tune in! #michaeljackson on #oprah',109,10000000000000000000000,'?','xxxxxxxx','Tue 15 Sep 2009 11:29:57 +0000',20,122,0.16393442623,6,'TV Listings - Find Local TV Shows and Movie Schedules - Listings Grid | TVGuide.com',31515,0,0,0,0,10,0,0,0,0.425266380077,0.362043427943,0.574733619923,?,0.0111901355436,?,?,?,100.0,68.0618098805,100.0,68.0618098805,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1023,'http://tinyurl.com/cwtxhg','http://www.bild.de/news/bild-english/news/dr-death-gunther-von-hagens-to-immortalise-the-king-of-pop-7700932.bild.html',0,0,'2009-06-26 04:32:32','anonymous','just remembered mj was rumoured to donate his body to body worlds exhibit. will it be true? #michaeljackson http://tinyurl.com/cwtxhg',133,10000000000000000000000,'?','xxxxxxxx','?',25,118,0.21186440678,4,'?',?,0,0,0,0,?,0,0,0,0.583561788793,0.727321086072,0.416438211207,?,0.0424742172741,?,?,?,52.9581077048,55.545979495,100.0,95.3410277148,52.9581077048,?,?,?,0.0666173387526,?,0,0,0.0,0.0,Relevant
1024,'http://bit.ly/Edw9X','http://www.comparedownload.com/search_products.php%3FsearchWithin%3D%26searchText%3Dmichael%2Bjackson',0,0,'2009-08-04 11:27:06','anonymous','2025 results for #michaeljackson http://bit.ly/edw9x',52,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 03:26:02 +0000',19,101,0.188118811881,1,'?',?,0,0,0,0,16,0,0,0,0.592452703497,0.46161198957,0.407547296503,?,?,?,?,?,100.0,55.7580875992,100.0,55.7580875992,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1025,'http://bit.ly/2m5LJw','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.washingtonpost.com%252Fwp-dyn%252Fcontent%252Farticle%252F2009%252F08%252F03%252FAR2009080302661.html%26usg%3DAFQjCNGdrYrDN6dUCVEFK6CPPc6JXxMgMw',0,0,'2009-08-04 12:35:21','anonymous','#michaeljackson the magic  the madness  the whole story  1958-2009 - washington post sindh today.. http://bit.ly/2m5ljw',119,10000000000000000000000,'?','xxxxxxxx','Mon 03 Aug 2009 20:47:29 +0000',20,225,0.0888888888889,2,'?',?,2,1,0,0,24,1,49,49,0.703619635965,0.255051664989,0.296380364035,?,0.00790174426551,?,0.0394817743734,?,100.0,71.8683750731,58.6604030301,71.8683750731,58.6604030301,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
1026,'http://bit.ly/2bFzYt','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.mirror.co.uk%252Fcelebs%252F3am%252F2009%252F08%252F04%252Frobbie-williams-adds-michael-jackson-tribute-song-to-new-album-115875-21569805%252F%26usg%3DAFQjCNEcromVG5PzPv9Zxmt1rmDVIc0j9Q',0,0,'2009-08-04 12:35:25','anonymous','#michaeljackson robbie williams adds michael jackson tribute song to new album - mirror.co.uk th.. http://bit.ly/2bfzyt',119,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 02:15:19 +0000',20,266,0.0751879699248,2,'?',?,0,0,0,0,19,0,0,0,0.791933464447,0.597525221178,0.208066535553,?,0.0276394996411,?,?,?,100.0,53.0140763308,100.0,53.0140763308,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1027,'http://bit.ly/18eptv','http://www.latimes.com/media/thumbnails/photogallery/2009-08/47713516-04091604.jpg',98,1,'2009-08-04 16:42:43','anonymous','rt @latimesmj [photo] michael jackson | 1958-2009  thumbnail http://bit.ly/18eptv #michaeljackson',97,2861,'http://webcitation.org/query%3Fid%3D1255728624770919','2012-12-15 07:29:33','Tue 04 Aug 2009 08:42:02 +0000',20,82,0.243902439024,5,'?',4305,0,0,0,0,40,2,3,3,0.702102931194,0.572438329481,0.297897068806,0.0,0.0242250791556,0.0,0.0232747032058,0.0,100.0,80.0670041192,83.0030823548,80.0670041192,83.0030823548,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
1028,'http://tinyurl.com/mwb9hb','http://www.expressmilwaukee.com/blog-3921-rip-michael-jackson-the-most-tragic-pop-star-ever.html',0,0,'2009-06-26 05:04:52','anonymous','rt @shepherdexpress r.i.p. michael jackson  the most tragic pop star of all time http://tinyurl.com/mwb9hb #michaeljackson',122,10000000000000000000000,'?','xxxxxxxx','?',25,96,0.260416666667,1,'?',?,3,0,0,0,?,1,2,2,0.652234206195,0.355507298752,0.347765793805,?,0.065542952645,?,0.065542952645,?,100.0,86.5944973323,35.1310842807,86.5944973323,35.1310842807,?,?,?,?,?,0,2,0.0,0.125,Relevant
1029,'http://bit.ly/17hNRY','http://www.amazon.com/gp/redirect.html%3Fie%3DUTF8%26location%3Dhttp%253A%252F%252Fwww.amazon.com%252Fgp%252Fbestsellers%252Fmusic%253Fie%253DUTF8%26tag%3Dnicestore-20%26linkCode%3Dur2%26camp%3D1789%26creative%3D390957',0,0,'2009-06-26 05:25:45','anonymous','rt @jeetum @kevinseattle wow. fast. top 14 best selling albums on amazon are all michael jackson http://bit.ly/17hnry #michaeljackson',133,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 21:20:21 +0000',20,218,0.0917431192661,2,'Amazon Best Sellers: Best Music',146839,0,0,0,0,52,0,0,0,0.803906679644,0.563184159564,0.196093320356,?,0.0385249122703,?,?,?,39.8964982086,55.8396569239,100.0,71.4483225836,39.8964982086,?,?,?,0.1,?,0,0,0.0,0.0,Relevant
1030,'http://bit.ly/2JSBJ','http://www.scottallentaylor.com/2009/05/come-together-michael-jackson-great-video/',0,0,'2009-06-26 05:34:01','anonymous','rt @scottataylor  come together  #michaeljackson little known music video from  moonwalker  http://bit.ly/2jsbj - just awesome',126,10000000000000000000000,'?','xxxxxxxx','Tue 05 May 2009 19:54:54 +0000',19,82,0.231707317073,3,'?',?,0,0,0,0,126,9,16,14,0.823218343906,0.654606024113,0.176781656094,?,0.102719272405,?,0.0996234394722,?,11.7657772395,78.2885621676,86.5435990203,15.0287307797,13.5952021555,?,?,?,0.0,0.0270765180537,0,2,0.0,0.105263157895,Relevant
1031,'http://twitsnaps.com/~1yi','http://www.twitsnaps.com/%7E1yi',0,0,'2009-06-26 05:41:24','anonymous','rt @sitagita rt @k? http://twitsnaps.com/~1yi rip mj. all things said and done  he was a creative genius. #michaeljackson',123,10000000000000000000000,'?','xxxxxxxx','?',25,31,0.806451612903,1,'?',?,0,0,0,0,?,0,0,0,0.55745721198,0.544270823642,0.44254278802,?,0.0419960525566,?,?,?,55.4838244286,33.9385605692,100.0,61.1683872169,55.4838244286,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1032,'http://tinyurl.com/ou9yj3','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DChinIrene-Jun-27%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252FMICHAEL-JACKSON-DOMAIN-michaeljackson-merchandise-com_W0QQitemZ250453079289QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-27 10:05:35','anonymous','#michaeljackson i love his songs. lol http://tinyurl.com/ou9yj3',63,10000000000000000000000,'?','xxxxxxxx','?',25,299,0.0836120401338,4,'?',?,0,0,0,0,?,0,0,0,0.563391708485,0.781793939338,0.436608291515,?,0.0101430103242,?,?,?,15.4522824508,53.4938207261,100.0,28.8861072943,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1033,'http://bit.ly/1azmEP','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.sfgate.com%252Fcgi-bin%252Farticle.cgi%253Ff%253D%252Fn%252Fa%252F2009%252F08%252F05%252Fentertainment%252Fe002447D22.DTL%26usg%3DAFQjCNEXf-qclkKYMfx8oxNAeIPhX9UD0Q',0,0,'2009-08-05 07:32:21','anonymous','#michaeljackson deals could bring more jackson products - san francisco chronicle deals could br.. http://bit.ly/1azmep',119,10000000000000000000000,'?','xxxxxxxx','Tue 04 Aug 2009 23:32:19 +0000',20,245,0.0816326530612,2,'?',?,0,0,0,0,7,0,0,0,0.750164760068,0.588046195003,0.249835239932,?,?,?,?,?,100.0,43.4319925672,100.0,43.4319925672,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1034,'http://tinyurl.com/nlpyck','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DTamraMaybell-Jun-26%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252Fcassette-MICHAELJACKSON-Dangerous-U-K-91_W0QQitemZ280363411565QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-26 05:48:59','anonymous','haha i m going to go watch some more tv about #michaeljackson and then go to bed. i still can t believe it. rip .. http://tinyurl.com/nlpyck',140,10000000000000000000000,'?','xxxxxxxx','?',25,289,0.0865051903114,4,'?',?,0,0,0,0,?,0,0,0,0.371651114128,0.170773572806,0.628348885872,?,0.0380349130564,?,?,?,15.4522824508,55.7739101348,100.0,27.7052163161,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1035,'http://tinyurl.com/nuohdr','http://gifts.freebiejeebies.co.uk/78754',0,0,'2009-06-26 05:51:58','anonymous','#michaeljackson what a shame http://tinyurl.com/nuohdr',54,10000000000000000000000,'?','xxxxxxxx','?',25,39,0.641025641026,1,'?',?,0,0,0,0,?,0,6,6,0.447058706946,0.41715239853,0.552941293054,?,0.0235702260396,?,0.0298807152334,?,86.2423452039,75.8042908422,10.1886294479,87.8968338152,11.8139522109,?,?,?,0.0,0.0597614304667,0,0,0.0,0.0,Relevant
1036,'http://bit.ly/wstry','http://forum.mjdreams.net/viewthread.php%3Ftid%3D2552',0,0,'2009-08-05 14:22:28','anonymous','rt@ mjjnews michael jackson wanted to help laura ling and euna lee http://bit.ly/wstry #michaeljackson',102,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 06:09:44 +0000',19,53,0.358490566038,1,'MJDreams | Michael Jackson Forum - U.S. reporters freed from North Korea return home - Michael Jackson wanted to help Laura Ling and Euna Lee - Powered by XMB 1.9.5 Nexus (Final)',18239,1,0,0,0,747,8,22,22,0.620813657842,0.858398536058,0.379186342158,?,0.0,?,0.026938622922,?,100.0,93.2567375227,33.6324947245,93.2567375227,33.6324947245,?,?,?,?,?,0,4,0.0,0.285714285714,Relevant
1037,'http://','http://',0,0,'2009-06-26 06:05:15','anonymous','typisch spammer  mtv pop thriller rip michael jackson in iran! http://... farrah fawcett is very sad about #michaeljackson ',123,10000000000000000000000,'?','xxxxxxxx','?',7,7,1.0,0,'?',?,0,0,0,0,?,1100,26202,453,0.387244639545,0.0797531225191,0.612755360455,?,?,?,?,?,100.0,77.3234560005,50.8238322492,77.3234560005,50.8238322492,?,?,?,?,?,0,24,0.0,1.2,Relevant
1038,'http://su.pr/A5O7Ow','http://blogs.ocweekly.com/navelgazing/dishney/disneyland-captain-eo-return/',21,1,'2009-08-05 15:07:34','anonymous','rt @emfk will disneyland bring back captain eo http://su.pr/a5o7ow #michaeljackson (via @bukowksy)',98,940,'http://web.archive.org/web/20091005152314/http://blogs.ocweekly.com/navelgazing/dishney/disneyland-captain-eo-return','2010-08-19 00:25:01','?',19,75,0.253333333333,3,'?',?,0,0,0,0,?,12,70,62,0.67814993417,0.844933715778,0.32185006583,0.0609087251907,0.0352348656033,0.339319723997,0.0834185173899,0.119667803822,44.9911173681,17.9351096836,7.58940303768,39.8636680588,16.8686698212,0.650658491091,0.111386479839,0.13170620304,0.0936129719121,0.115316401004,0,2,0.0,0.166666666667,Relevant
1039,'http://tinyurl.com/ldd4ay','http://www.huffingtonpost.com/wires/2009/07/06/michael-jackson-to-be-bur_ws_226080.html',2,1,'2009-07-07 15:19:30','anonymous','rt @mikerosenwald headline of the day michael jackson to be buried without brain http://tinyurl.com/ldd4ay #michaeljackson',122,40988,'http://web.archive.org/web/20090710024238/http://www.huffingtonpost.com/wires/2009/07/06/michael-jackson-to-be-bur_ws_226080.html','2009-07-15 02:50:29','?',25,87,0.287356321839,5,'?',?,3,0,0,0,?,3,17,17,0.61438865529,0.890872061656,0.38561134471,0.0483619410164,0.0347442440914,0.397621766062,0.0537099927499,0.0638606712162,46.2352490735,8.34971027481,5.71887918112,3.86050934247,2.6441380336,0.770244248945,0.122512778366,0.0757554019079,0.128965176044,0.0797452222829,0,2,0.0,0.133333333333,Relevant
1040,'http://bit.ly/10wd8G','http://www.exberliner.com/blogs/nitelife/we-can-assume-paul-mccartney-has-spent-last-several-hours-phone-with-his-lawyer_2009',0,0,'2009-06-26 06:10:04','anonymous','we can assume paul mccartney has spent the last several hours on the phone with his lawyer http://bit.ly/10wd8g #michaeljackson',127,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 22:09:44 +0000',20,125,0.16,3,'?',?,0,0,0,0,26,0,1,1,0.557932179846,0.889874646316,0.442067820154,?,?,?,?,?,100.0,77.6045814358,61.1983552662,77.6045814358,61.1983552662,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
1041,'http://cli.gs/BpTy4r','http://cli.gs/BpTy4r',1,1,'2009-06-26 06:16:25','anonymous','multimedia we ve updated our photo tribute to michael jackson s colourful  controversial life http://cli.gs/bpty4r #michaeljackson',130,39351,'http://web.archive.org/web/20090629171216/http://cli.gs/BpTy4r','2009-06-29 17:12:16','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.836473964969,0.434379318243,0.163526035031,0.023281009859,0.0709326902132,0.315827316259,?,?,24.2516907979,81.248419282,100.0,29.8488155366,24.2516907979,?,?,?,0.173205080757,?,0,0,0.0,0.0,Relevant
1042,'http://bit.ly/QxRI9','http://www.latimes.com/news/local/la-me-michael-jackson-dead26-2009jun26%2C0%2C2152435.story',21,1,'2009-06-26 06:17:36','anonymous','michael jackson is dead at 50. our news story  fully updated  for tomorrow s paper http://bit.ly/qxri9 #michaeljackson',118,5759,'http://web.archive.org/web/20121104075335/http://www.latimes.com/news/local/la-me-michael-jackson-dead26-2009jun26%2C0%2C2152435.story','2013-01-17 08:37:15','Thu 25 Jun 2009 15:18:23 +0000',19,92,0.20652173913,3,'Michael Jackson King of Pop is dead at 50 - latimes.com',211058,0,0,0,0,149,47,215,201,0.672577689197,0.774428586153,0.327422310803,0.0483068535908,0.048592953075,0.895009185734,0.136202563353,0.135401057364,100.0,5.60039651395,3.45017013005,5.60039651395,3.45017013005,0.995881931716,0.0701378863464,0.181266400473,0.0698498445284,0.186541476344,0,4,0.0,0.210526315789,Relevant
1043,'http://myloc.me/5LBe','http://myloc.me/mobile.php%3Fid%3D5LBe',0,0,'2009-06-26 06:20:29','anonymous','if your baby s sneeze sounds like  yiihiiiiiiii  today  he could be mj s reincarnation #michaeljackson http://myloc.me/5lbe',123,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.35136468851,0.352979032385,0.64863531149,?,0.0,?,?,?,100.0,54.3484745588,100.0,54.3484745588,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1044,'http://bit.ly/sfNwz','http://www.youtube.com/results%3Fsearch_query%3D%252540nichopoulouzo%26search%3Dtag',0,0,'2009-08-06 04:27:12','anonymous','rt mrjyn all his #michaeljackson #video #live here http://bit.ly/sfnwz - #tag @nichopoulouzo follow or @mrjyn*',110,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 20:20:19 +0000',19,83,0.228915662651,1,'?',?,0,0,0,0,12,0,0,0,0.612120774571,0.577707117282,0.387879225429,?,0.0624086479414,?,?,?,53.9687142077,98.8197429585,100.0,54.6132914253,53.9687142077,?,?,?,0.0836242010007,?,0,0,0.0,0.0,Relevant
1045,'http://bit.ly/E8ie7','http://www.diseaseaday.com/heart/in-the-news-michael-jackson-what-is-a-sudden-cardiac-arrest',5,1,'2009-06-26 06:26:56','anonymous','rt @diseaseaday what is a cardiac arrest  what causes it and how to avoid it http://bit.ly/e8ie7 #michaeljackson #health',120,25565,'http://web.archive.org/web/20090628133301/http://www.diseaseaday.com/heart/in-the-news-michael-jackson-what-is-a-sudden-cardiac-arrest','2011-10-03 04:02:19','Thu 25 Jun 2009 21:07:02 +0000',19,92,0.20652173913,2,'?',?,0,0,0,0,929,2,19,19,0.663049052531,0.66731505066,0.336950947469,0.0895210843486,?,?,?,0.125466465335,99.9980278936,5.83396912038,23.2546651089,5.83408417473,23.2551237247,0.981887246125,0.0863667034175,0.145254607841,0.0879598994267,0.147934101816,0,2,0.0,0.105263157895,Relevant
1046,'http://bit.ly/11Lxi3','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.latimes.com%252Fbusiness%252Fla-fi-ct-jackson6-2009aug06%252C0%252C3142281.story%26usg%3DAFQjCNH_JwGydIEFWH1YAGHG9yFoXiDqeg',0,0,'2009-08-06 04:54:27','anonymous','deals detail michael jackson  the brand - los angeles times http://bit.ly/11lxi3 #michaeljackson',96,10000000000000000000000,'?','xxxxxxxx','Wed 05 Aug 2009 20:46:00 +0000',20,204,0.0980392156863,2,'?',?,0,0,0,0,41,0,0,0,0.653468158075,0.913085325504,0.346531841925,?,0.00761122295463,?,?,?,100.0,87.4644162591,100.0,87.4644162591,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1047,'http://bit.ly/XWYTA','http://iadoxography.blogspot.com/2009/06/tribute-to-king-of-pop.html',0,0,'2009-06-26 06:51:28','anonymous','nice tribute to mj done in the best possible way  through his songs. #michaeljackson ~ http://bit.ly/xwyta',106,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 22:05:12 +0000',19,68,0.279411764706,3,'?',?,0,0,0,0,27,0,5,5,0.855358937101,0.135514457312,0.144641062899,?,?,?,?,?,100.0,3.02113815113,29.5644260838,3.02113815113,29.5644260838,?,?,?,?,?,0,0,0.0,0.0,Relevant
1048,'http://u.mavrev.com/z357','http://u.mavrev.com/z357',0,0,'2009-08-06 11:55:36','anonymous','rt @momsword michael jackson will be buried---finally #michaeljackson #celebrities #music  h.. http://u.mavrev.com/z357 #ultimatemusiclist',138,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.679862193778,0.904857471602,0.320137806222,?,0.0362321218772,?,?,?,63.0259937692,77.3011884077,100.0,81.5330204715,63.0259937692,?,?,?,0.0778498944162,?,0,0,0.0,0.0,Relevant
1049,'http://twt.fm/176435','http://twt.fm/',171,1,'2009-06-26 06:53:34','anonymous','forgot how much i loved that song! rt @maurice rip michael jackson  p.y.t. (pretty young thing)   http://twt.fm/176435 mj #michaeljackson',138,251,'http://web.archive.org/web/20090907065745/http://twt.fm/','2012-12-22 22:20:17','?',20,14,1.42857142857,0,'?',?,142,14,5,0,?,850,8791,500,0.709252510826,0.115351726178,0.290747489174,0.0516321293116,0.075,0.371751331044,0.031600839189,0.0470080517224,1.82932531888,10.4206679188,2.45398773029,17.5547799157,74.5450067377,?,0.0962250448649,0.0406002457084,?,?,0,22,0.0,1.0,Relevant
1050,'http://bit.ly/4esBsV','http://www.nytimes.com/2009/08/07/us/07propofol.html%3F_r%3D1%26hp',1,1,'2009-08-07 07:58:12','anonymous','very profound article in the nyt addiction experts say propofol abuse is growing http://bit.ly/4esbsv #michaeljackson #propofol',127,3042,'http://web.archive.org/web/20090810084854/http://www.nytimes.com/2009/08/07/us/07propofol.html%3F_r%3D1%26hp','2009-08-10 08:48:54','Thu 06 Aug 2009 23:55:46 +0000',20,66,0.30303030303,5,'?',?,77,0,3,0,21,14,51,49,0.675504570391,0.521487397034,0.324495429609,0.0,0.0541618608506,0.0840365806816,0.0909624317754,0.0212238179989,100.0,79.2839684377,51.2052117326,79.2839684377,51.2052117326,?,?,?,?,?,0,2,0.0,0.125,Relevant
1051,'http://i8hwe.tk','http://i8hwe.tk',0,0,'2009-06-26 07:18:32','anonymous','catching up with extensive coverage on bbc about #michaeljackson - check out link to  fans in shock  too http://i8hwe.tk',120,10000000000000000000000,'?','xxxxxxxx','?',15,15,1.0,0,'?',?,0,0,0,0,?,1,1,1,0.563458261693,0.354229002293,0.436541738307,?,?,?,?,?,100.0,51.9667885802,67.6177292608,51.9667885802,67.6177292608,?,?,?,?,?,0,0,0.0,0.0,Relevant
1052,'http://bit.ly/AGs88','http://www.youtube.com/watch%3Fv%3D0VmZcfEdycE',5,1,'2009-08-07 20:38:45','anonymous','http://bit.ly/ags88 michael jackson says he feels good - june 09 #michaeljackson',80,9231,'http://web.archive.org/web/20100802231236/http://www.youtube.com//watch%3Fv%3D0VmZcfEdycE','2010-08-02 23:15:47','Tue 30 Jun 2009 05:02:55 +0000',19,46,0.413043478261,1,'?',?,147,38,16,0,43,5,32,32,0.744063278383,0.506361601498,0.255936721617,0.0556379731351,0.0462663945749,0.346521066002,0.0939627524433,0.0870841489015,32.1209576028,65.829131632,75.0327569081,21.1449474618,24.1012400347,0.188982236505,0.161164592805,0.144942758913,0.0852802865422,0.138053697993,0,2,0.0,0.181818181818,Relevant
1053,'http://bit.ly/riDuO','http://www.theo2.co.uk/event/michael-jackson-20090304.html',33,1,'2009-06-26 07:46:41','anonymous','noticing that o2 is still advertising #michaeljackson gigs this morning http://bit.ly/riduo has anyone told them?',113,1988,'http://web.archive.org/web/20100326081949/http://www.theo2.co.uk/event/michael-jackson-20090304.html%3F','2012-10-22 19:26:22','Thu 25 Jun 2009 23:45:21 +0000',19,58,0.327586206897,2,'The O2 - Michael Jackson - THIS IS IT!',53298,99,0,0,0,14,3,17,17,0.630570461885,0.655855633789,0.369429538115,0.0,?,?,?,0.0,100.0,61.7324195635,53.1673720521,61.7324195635,53.1673720521,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
1054,'http://bit.ly/cc724','http://www.huffingtonpost.com/shawn-amos/john-hughes-the-soundtrac_b_253547.html',2,1,'2009-08-08 04:09:43','anonymous','shawn amos john hughes & the soundtrack of our lives http://bit.ly/cc724 #michaeljackson',88,36616,'http://web.archive.org/web/20090811141959/http://www.huffingtonpost.com/shawn-amos/john-hughes-the-soundtrac_b_253547.html','2009-09-18 22:39:19','Fri 07 Aug 2009 20:09:41 +0000',19,80,0.2375,2,'?',?,38,0,0,0,11,2,6,6,0.622198412882,0.528460732342,0.377801587118,0.0586399329511,0.0593830091276,0.456874417048,0.0748414408754,0.0826568285155,99.9294580263,79.3428765617,14.2142183811,79.3988861031,14.2242524495,0.492197988685,0.0916057224829,0.131656117721,0.142450720575,0.170084012854,0,2,0.0,0.166666666667,Relevant
1055,'http://tinyurl.com/lfng6l','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Fcampid%3D5336330642%26customid%3DDawneJaney-Jun-26%26toolid%3D10005%26mpre%3Dhttp%253A%252F%252Fcgi.ebay.com%252Fcassette-MICHAELJACKSON-Dangerous-U-K-91_W0QQitemZ280363411565QQcmdZViewItemQQssPageNameZRSS%253AB%253ASRCH%253AUS%253A101',0,0,'2009-06-26 07:56:15','anonymous','#michaeljackson videos on rage tonight - tune in to abc1 at 12.25pm tonight and 9am tomorrow  or abc2 from 4pm s.. http://tinyurl.com/lfng6l',140,10000000000000000000000,'?','xxxxxxxx','?',25,287,0.0871080139373,4,'?',?,0,0,0,0,?,0,0,0,0.630529811216,0.949208582613,0.369470188784,?,0.0248554304277,?,?,?,15.4522824508,54.2949250184,100.0,28.4599019992,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1056,'http://www.tunewiki.com/r/8cwv','https%3A//api.tunewiki.com/smp/v2/oauth/services.xrds',0,0,'2009-06-26 08:18:32','anonymous','listening to remember the time by #michaeljackson  we remember! rip see the video & lyrics http://www.tunewiki.com/r/8cwv',121,10000000000000000000000,'?','xxxxxxxx','?',30,53,0.566037735849,6,'?',?,0,0,0,0,?,0,0,0,0.513575086166,0.442880329591,0.486424913834,?,?,?,?,?,100.0,15.2084221554,100.0,15.2084221554,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1057,'http://www.chinesezodiacexpo.com','http://www.chinesezodiacexpo.com',9,1,'2009-06-26 08:31:47','anonymous','#michaeljackson chinese zodiac http://www.chinesezodiacexpo.com',63,1073,'http://web.archive.org/web/20110203084940/http://www.chinesezodiacexpo.com/','2012-01-04 04:47:24','?',32,32,1.0,0,'?',?,1,0,0,0,?,0,4,4,0.633942579769,0.645852853533,0.366057420231,0.070767314634,?,?,?,0.0924500327042,8.6663876892,23.1131974528,84.3685778608,37.4954080105,10.2720561481,?,0.0821994936527,0.111859342536,?,?,0,0,0.0,0.0,Relevant
1058,'http://bit.ly/Iwvpy','http://www.facebook.com/group.php%3Fgid%3D219335585163',0,0,'2009-06-26 08:33:40','anonymous','facebook group | #michaeljackson - rip - you will be missed! http://bit.ly/iwvpy pay tributes to the king of pop',112,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 15:48:22 +0000',19,54,0.351851851852,1,'?',?,0,0,0,0,12,0,3,3,0.538804491284,0.456521974036,0.461195508716,?,0.0466569474816,?,0.0450748935855,?,100.0,10.3587664084,85.8489758727,10.3587664084,85.8489758727,?,?,?,?,?,0,2,0.0,0.105263157895,Relevant
1059,'http://bit.ly/4g0aN9','http://wemissmj.blogspot.com/2009/08/mj-push-me-away.html',0,0,'2009-08-08 20:28:31','anonymous','video mj-push me away http://bit.ly/4g0an9 pls retweet! tribute to mj! (via @wemissmjblog) #michaeljackson',106,10000000000000000000000,'?','xxxxxxxx','Sat 08 Aug 2009 12:25:03 +0000',20,57,0.350877192982,3,'?',?,0,0,0,0,34,3,5,5,0.59649205243,0.397485818246,0.40350794757,?,?,?,?,?,100.0,3.05055888993,51.3902951534,3.05055888993,51.3902951534,?,?,?,?,?,0,0,0.0,0.0,Relevant
1060,'http://bit.ly/11Qwwe','http://www.youtube.com/watch%3Fv%3DgCqQ2JcQWGs',7,1,'2009-08-08 23:14:27','anonymous','watching http://bit.ly/11qwwe #michaeljackson',45,17082,'http://web.archive.org/web/20110430035909/http://www.youtube.com/watch%3Fv%3DgCqQ2JcQWGs','2011-10-17 14:43:52','Thu 07 May 2009 19:08:25 +0000',20,46,0.434782608696,1,'?',?,6929,354,1116,169,2739,82,1043,500,0.589430255714,0.391538019485,0.410569744286,0.0354329335635,?,?,?,0.0452682853026,100.0,63.5416373496,56.65193402,63.5416373496,56.65193402,?,?,?,?,?,0,7,0.0,2.33333333333,Relevant
1061,'http://bit.ly/zN30M','http://www.youtube.com/watch%3Fv%3DvjW1iq4IO2k',19,1,'2009-06-26 08:42:34','anonymous','http://bit.ly/zn30m #michaeljackson guess this means no jackson 5 reunion...',76,2537,'http://web.archive.org/web/20100714092451/http://www.youtube.com/watch%3Fv%3DvjW1iq4IO2k','2012-12-21 21:18:56','Thu 07 May 2009 08:27:52 +0000',19,46,0.413043478261,1,'?',?,81320,78031,54762,3582,2415,469,4128,500,0.451540115096,0.531138941702,0.548459884904,0.0253184841771,0.0283880775239,0.2859265419,0.0873648401872,0.0676586058902,32.0724502212,12.6981167564,89.0068723235,39.5919758822,28.5466848194,0.142915487619,0.0330049180992,0.0876667257937,0.0481125224325,0.0341313347058,0,2,0.0,0.222222222222,Relevant
1062,'http://bit.ly/u1wme','http://www.cnn.com/2009/SHOWBIZ/Music/06/25/michael.jackson/index.html',227,1,'2009-06-26 08:51:41','anonymous','michael jackson died ( http://bit.ly/u1wme but he will surely live forever in our hearts. #michaeljackson',105,98,'http://web.archive.org/web/20120217085319/http://www.cnn.com/2009/SHOWBIZ/Music/06/25/michael.jackson/index.html','2012-11-06 05:22:46','Fri 26 Jun 2009 00:49:26 +0000',19,70,0.271428571429,7,'Michael Jackson dead at 50 after cardiac arrest - CNN.com',84736,7980,13,17,2,24,440,4568,500,0.700343570303,0.80163557829,0.299656429697,0.048822910429,0.0457229956859,0.379822183475,0.117627421701,0.11382452699,99.9843304395,4.41152663691,4.16206741703,4.41221801208,4.16271969692,0.902147266838,0.0820609939862,0.139973127739,0.088561488554,0.136830962458,0,6,0.0,0.4,Relevant
1063,'http://tinyurl.com/kn2ej4','http://www.thebigblogger.wordpress.com',2,1,'2009-06-26 08:59:21','anonymous','what happened at ucla hospital. michael has passed away http://tinyurl.com/kn2ej4 #michaeljackson rip mj',104,3224,'http://web.archive.org/web/20090614080537/http://thebigblogger.wordpress.com/','2009-08-31 12:19:13','?',25,38,0.657894736842,0,'?',?,0,0,0,0,?,0,0,0,0.263094710672,0.957740770519,0.736905289328,0.0258976989622,0.0111691762902,0.385000879131,?,?,1.37046114261,16.6006245707,15.4687810143,0.227505109171,0.211993633035,0.0526498126493,0.0474578997876,?,0.0462250163521,?,0,0,0.0,0.0,Relevant
1064,'http://is.gd/1e49D','http://www.technologyreview.com/blog/experimentalman/23718/',1,1,'2009-06-26 09:02:41','anonymous','rt @richard_dawkins  the most genetically annotated human on earth.  ~http://is.gd/1e49d [surprisingly not #michaeljackson related]',131,53839,'http://wayback.archive-it.org/2215/20110417211826/http://www.technologyreview.com/blog/experimentalman/23718/','2011-04-17 00:00:00','?',18,59,0.305084745763,3,'?',?,0,0,0,0,?,1,27,18,0.71167480723,0.520864886979,0.28832519277,0.0502214627306,0.04140866625,0.463326935512,0.088338488,0.0870505353998,99.9999657097,14.487984915,15.3387985155,14.487979947,15.3387932558,0.877799578195,0.0707992325405,0.129798592991,0.0754851356096,0.10064684748,0,2,0.0,0.125,Relevant
1065,'http://uurl.in/hi','http://uurl.in/hi',0,0,'2009-06-26 09:03:12','anonymous','participate in online poll was michael jackson greatest music legend ever? http://uurl.in/hi please rt #michaeljackson rip mj',125,10000000000000000000000,'?','xxxxxxxx','?',17,17,1.0,1,'?',?,0,0,0,0,?,0,2,2,0.875314212217,0.644805841884,0.124685787783,?,?,?,?,?,100.0,86.3131530037,90.8133360084,86.3131530037,90.8133360084,?,?,?,?,?,0,0,0.0,0.0,Relevant
1066,'http://dmreg.com/ulQB6V','http://blogs.desmoinesregister.com/dmr/index.php/2009/06/26/michael-jackson-tribute/',0,0,'2009-06-26 17:42:10','anonymous','rt @sophiaahmad tribute to the king of pop http://dmreg.com/ulqb6v rip mj #michaeljackson',89,10000000000000000000000,'?','xxxxxxxx','?',23,84,0.27380952381,6,'?',?,0,0,0,0,?,0,0,0,0.589112882793,0.679015919309,0.410887117207,?,0.0495818355713,?,?,?,3.97122387066,37.0910501252,100.0,10.7066903128,3.97122387066,?,?,?,0.0802644162822,?,0,0,0.0,0.0,Relevant
1067,'http://www.lewishamilton.com/news/2009/06/lewistributemichaeljackson','http://www.lewishamilton.com/news/2009/06/lewistributemichaeljackson',1,1,'2009-06-26 09:17:52','anonymous','rt @thefifthdriver #lewishamilton pays tribute to #michaeljackson http://www.lewishamilton.com/news/2009/06/lewistributemichaeljackson',134,64806,'http://web.archive.org/web/20090629031758/http://www.lewishamilton.com/news/2009/06/lewistributemichaeljackson','2009-06-29 03:17:58','?',68,68,1.0,4,'?',?,1,0,0,0,?,1,3,3,0.671296625479,0.570993049741,0.328703374521,0.111097116387,?,?,?,0.125278221663,2.40893375434,4.8581803157,5.06173618119,49.5851038415,47.5910570625,?,0.0,0.0377425678048,?,?,0,0,0.0,0.0,Relevant
1068,'http://bit.ly/7hcJn','http://www.facebook.com/group.php%3Fgid%3D100704011805%26ref%3Dnf',0,0,'2009-08-09 23:33:25','anonymous','join the official michael jackson facebook rip group at http://bit.ly/7hcjn #michaeljackson rip mj',98,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 15:19:39 +0000',19,65,0.292307692308,1,'?',?,0,0,0,0,647,3,155,155,0.595276152352,0.940878164307,0.404723847648,?,0.0361079072337,?,0.0178828222322,?,100.0,93.2413193818,7.48446902204,93.2413193818,7.48446902204,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
1069,'http://tinyurl.com/l5hhuc','http://ascension101.blogspot.com/2008/09/near-death-experience.html',1,1,'2009-06-26 09:28:09','anonymous','rip mj - he will live forever - mj s journey through the light and back http://tinyurl.com/l5hhuc #michaeljackson king of pop thriller mtv .',140,72536,'http://web.archive.org/web/20090629053705/http://ascension101.blogspot.com/2008/09/near-death-experience.html','2009-06-29 05:37:05','?',25,67,0.373134328358,3,'?',?,0,0,0,0,?,0,13,13,0.734566705897,0.825113975477,0.265433294103,0.0518078090615,0.0512713893395,0.80592916194,0.0714016261906,0.0721170600464,99.9999998522,24.1109335053,65.3789863731,24.1109334697,65.3789864697,0.990678968133,0.0513746835329,0.071545475879,0.0515930214633,0.07184953792,0,2,0.0,0.0833333333333,Relevant
1070,'http://www.sickipedia.org/','http://www.sickipedia.org/',466,1,'2009-06-26 09:28:31','anonymous','#michaeljackson dies. http://www.sickipedia.org/ dies. coincidence? i think not.',80,73,'http://web.archive.org/web/20101227092944/http://www.sickipedia.org/','2013-01-18 10:00:34','?',26,26,1.0,0,'?',?,8753,6811,6026,426,?,113,1165,500,0.444929119981,0.366193443547,0.555070880019,0.0617378055954,0.0664211164155,0.443143585137,0.167145481889,0.179684297289,61.3292405217,84.4514171018,10.1309634174,72.6207358341,16.5189774588,0.270144651239,0.023174488733,0.138116304577,0.0385758374905,0.175508631548,0,16,0.0,2.0,Relevant
1071,'http://tr.im/pPUO','http://tr.im/404',0,0,'2009-06-26 09:38:26','anonymous','the first interesting post i read about mech-o-jackson today http://tr.im/ppuo #michaeljackson',94,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.59454307725,0.1125373088,0.40545692275,?,0.0850871259623,?,0.0629843163976,?,37.3971260537,64.2475046128,51.7024553766,58.2079043833,72.3314314209,?,?,?,0.111803398875,0.0370624658331,0,0,0.0,0.0,Relevant
1072,'http://bit.ly/M8n6U','http://feedproxy.google.com/%7Er/WeMissMJ/%7E3/knyqn2CSMnY/michael-jackson-statement.html',0,0,'2009-08-10 11:30:49','anonymous','rt @wemissmjblog video #michaeljackson statement http://bit.ly/m8n6u #michaelmonday tribute to mj!',98,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 03:25:03 +0000',19,89,0.213483146067,5,'?',?,0,0,0,0,32,0,0,0,0.588231964185,0.379092127661,0.411768035815,?,?,?,?,?,100.0,37.4977096143,100.0,37.4977096143,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1073,'http://migre.me/4W39','http://www.boingboing.net/2009/08/07/3000-year-old-michae.html',5,1,'2009-08-10 11:57:19','anonymous','rt @twittess wtf??? 1.500ac o.o http://migre.me/4w39 #michaeljackson #cool',74,5164,'http://web.archive.org/web/20120808132323/http://boingboing.net/2009/08/07/3000-year-old-michae.html','2012-08-25 16:46:18','?',20,62,0.322580645161,4,'?',?,685,7,65,2,?,55,397,395,0.636379624744,0.105887720396,0.363620375256,0.0338298056115,0.0334076552391,0.724316268451,0.119520928579,0.115813715472,35.3377343418,38.9578784681,60.4288680137,90.7075429447,58.4782331746,0.171184197004,0.0,0.14991803598,0.0,0.0227214053533,0,2,0.0,0.25,Relevant
1074,'http://bit.ly/m3qCB','http://www.youtube.com/watch%3Fv%3DnvWMLAWrEjU',11,1,'2009-06-26 09:52:31','anonymous','@cnnbrk thank you for the music  michael - they don t care about us http://bit.ly/m3qcb #michaeljackson',103,10733,'http://web.archive.org/web/20070426065338/http://www.youtube.com/watch%3Fv%3DnvWMLAWrEjU','2012-02-17 16:36:41','Sat 16 May 2009 19:51:34 +0000',19,46,0.413043478261,1,'',?,0,0,0,0,5588,80,532,467,0.572519197334,0.357376363591,0.427480802666,0.0629813288036,?,?,?,0.100663611539,57.2923691237,97.1918549241,13.1991739422,55.6835162812,7.56211945624,?,0.142450720575,0.14416546824,?,?,0,7,0.0,0.411764705882,Relevant
1075,'http://www.heatworld.com/Article/11125/','/Entertainment/Music/2009/06/Jackos-lawyer-Those-around-him-enabled-drug-abuse/',0,0,'2009-06-26 09:58:13','anonymous','jacko s lawyer  those around him enabled drug abuse  http://www.heatworld.com/article/11125/ #michaeljackson',108,10000000000000000000000,'?','xxxxxxxx','?',39,79,0.493670886076,4,'?',?,0,0,0,0,?,0,0,0,0.617131076774,0.952327480948,0.382868923226,?,?,?,?,?,100.0,74.7694989895,100.0,74.7694989895,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1076,'http://tinyurl.com/nj5tvr','http://www.bild.de/news/bild-english/quincy-jones-feels-like-a-piece-of-him-died-with-michael-jackson-8821382.bild.html',0,0,'2009-06-26 10:08:19','anonymous','quincy jones devastated by mj s death  i ve lost my little brother  http://tinyurl.com/nj5tvr #michaeljackson rip mj',116,10000000000000000000000,'?','xxxxxxxx','?',25,119,0.210084033613,3,'?',?,0,0,0,0,?,0,0,0,0.286635952336,0.507198855731,0.713364047664,?,0.0672841956024,?,?,?,0.0973259414255,21.4521753503,100.0,0.453687981923,0.0973259414255,?,?,?,0.239045721867,?,0,0,0.0,0.0,Relevant
1077,'http://tinyurl.com/nwr9t5','http://www.tmz.com/2009/08/10/michael-jackson-tribute-concert-announced/',12,1,'2009-08-10 15:44:55','anonymous','rt @mijacksonnews michael jackson tribute concert announced - tmz.com http://tinyurl.com/nwr9t5 #michaeljackson',111,6501,'http://web.archive.org/web/20100212173316/http://www.tmz.com/2009/08/10/michael-jackson-tribute-concert-announced/','2011-08-10 22:03:16','?',25,72,0.347222222222,4,'?',?,25,0,0,0,?,3,37,35,0.66976085314,0.775994157582,0.33023914686,0.0808582584195,0.0560826589006,0.401129530149,0.0696692431448,0.0964290999298,24.2711957925,42.2605189932,48.9723022977,57.4323183215,49.5610674886,0.685263866989,0.13271483675,0.152619118249,0.14473860405,0.153731544872,0,2,0.0,0.181818181818,Relevant
1078,'http://bit.ly/FfzTo','http://www.nextleft.org/2009/06/why-michael-jackson-will-test-iranian.html',4,1,'2009-06-26 10:12:35','anonymous','rt @nextleft tom hampson on why #michaeljackson will test the iranian twitter revolution. are we too fickle? http://bit.ly/ffzto',128,14970,'http://web.archive.org/web/20120605142205/http://www.nextleft.org/2009/06/why-michael-jackson-will-test-iranian.html','2012-06-05 14:22:05','Thu 25 Jun 2009 22:02:34 +0000',19,74,0.256756756757,3,'Next Left: Why Michael Jackson will test the Iranian Twitter revolution',109029,3,0,0,0,17,2,7,7,0.641240809735,0.374034913872,0.358759190265,0.0577465773896,0.0607568847147,0.940143688219,0.0914991421996,0.0901866055459,99.9998625699,14.950869448,10.4512309941,14.950848901,10.4512166309,1.0,0.0930484210398,0.188219900858,0.0930484210398,0.188219900858,0,4,0.0,0.222222222222,Relevant
1079,'http://tinyurl.com/nrjsbh','http://tinyurl.com/nrjsbh',0,0,'2009-08-10 20:03:15','anonymous','michael jackson coroner s report to remain under seal for now --#michaeljackson http://tinyurl.com/nrjsbh',105,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.567887974414,0.886884811868,0.432112025586,?,0.125436301501,?,?,?,100.0,65.5104896202,100.0,65.5104896202,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1080,'http://bit.ly/19srvt','http://www.youtube.com/watch%3Fv%3DHkrY2XPF35Q',9,1,'2009-06-26 10:20:01','anonymous','rt @yesbabyyes14-year old michael jackson on the dating game show! http://bit.ly/19srvt via @prollypro #michaeljackson',118,10401,'http://web.archive.org/web/20100329131322/http://www.youtube.com/watch%3Fv%3DHkrY2XPF35Q','2011-12-10 14:13:39','Fri 29 May 2009 05:43:55 +0000',20,46,0.434782608696,1,'Michael Jackson On The dating Game Show (1972) !!!RARE!!!',?,3867,1516,1376,17,300,45,310,293,0.729788654345,0.81855922683,0.270211345655,0.0420543693906,0.0402445095143,0.266532063056,0.105101789671,0.0969350782941,14.1161554683,3.84144687454,2.83835808834,27.2131238791,20.1071608677,0.540222433612,0.157485197087,0.131027683977,0.149403576167,0.124553131239,0,6,0.0,0.428571428571,Relevant
1081,'http://bit.ly/2XRPba','http://cb21db9e.linkbucks.co/notfound/',0,0,'2009-06-26 10:29:00','anonymous','#michaeljackson is the latest trend now...again! http://bit.ly/2xrpba',69,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 12:25:17 +0000',20,38,0.526315789474,1,'LinkBucks.com - Get your share!',1292,1,0,0,0,1620,0,0,0,0.474191681754,0.164814967235,0.525808318246,?,0.0363696483727,?,?,?,100.0,62.0004803185,100.0,62.0004803185,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1082,'http://twitpic.com/71c41','http://twitpic.com/71c41',0,0,'2009-06-26 10:29:02','anonymous','http://twitpic.com/71c41 my home sweet home... and #michaeljackson',66,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,6,6,0.699006893107,0.283096434749,0.300993106893,?,0.0756604787858,?,0.109660577502,?,94.1276569463,76.9449088183,32.7376351259,81.7452715966,34.7800382884,?,?,?,0.4472135955,0.235702260396,0,2,0.0,0.285714285714,Relevant
1083,'http://tinyurl.com/lqbk5a','http://nltlive.wordpress.com/2009/08/10/jackson-autopsy-results-sealed/',0,0,'2009-08-10 21:05:57','anonymous','[nlt] -- jackson autopsy results sealed http://tinyurl.com/lqbk5a #michaeljackson',81,10000000000000000000000,'?','xxxxxxxx','?',25,71,0.352112676056,4,'?',?,1,0,0,0,?,0,0,0,0.518745831598,0.49101135416,0.481254168402,?,0.0748759462221,?,?,?,50.8646643377,96.380606172,100.0,52.7747918984,50.8646643377,?,?,?,0.202444082545,?,0,0,0.0,0.0,Relevant
1084,'http://bit.ly/Aa72Z','http://www.webuser.co.uk/news/285118.html',0,0,'2009-06-26 10:46:43','anonymous','#michaeljackson lots of online tributes to the star - celebrities have been twittering all night http://bit.ly/aa72z',116,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 02:46:09 +0000',19,41,0.463414634146,2,'?',?,0,0,0,0,30,1,1,1,0.551615934492,0.415197412445,0.448384065508,?,?,?,?,?,100.0,32.714836989,7.80728062473,32.714836989,7.80728062473,?,?,?,?,?,0,0,0.0,0.0,Relevant
1085,'http://webcams.eonlinetask.com','http://webcams.eonlinetask.com',1,1,'2009-06-26 10:47:11','anonymous','#michaeljackson michal jackson was a member of http://webcams.eonlinetask.com  see his profile in this site. thanks rip mj mj s po thirller',139,46761,'http://web.archive.org/web/20090515214750/http://webcams.eonlinetask.com/','2009-05-15 21:47:50','?',30,30,1.0,0,'?',?,0,0,0,0,?,0,85,82,0.666562526651,0.923580756306,0.333437473349,0.0744208407535,?,?,?,0.0693968327664,100.0,14.3121993871,14.8615906865,14.3121993871,14.8615906865,?,?,?,?,?,0,11,0.0,0.5,Relevant
1086,'http://bit.ly/lyg8w','http://bbcnewsupload.streamuk.com/',110,1,'2009-06-26 10:52:20','anonymous','rt @bbc_haveyoursayyou can upload your #michaeljackson reaction on your webcam and upload it here http://bit.ly/lyg8w.',118,625,'http://web.archive.org/web/20100605110245/http://bbcnewsupload.streamuk.com/','2012-10-23 17:03:20','Wed 22 Apr 2009 04:42:08 +0000',19,34,0.558823529412,0,'BBC News UGC Upload',4860,206,161,93,0,1086,76,568,500,0.637064115583,0.340634892613,0.362935884417,0.0724206824378,0.070417879022,0.710559712406,0.110662428452,0.113809854827,99.0355880318,33.6045250863,9.26151395147,33.2804390245,9.17219480248,0.949967907032,0.0470881609348,0.102938212674,0.0495681597097,0.0833535953505,0,0,0.0,0.0,Relevant
1087,'http://www.dansbait.com/?p=104','http://www.dansbait.com/%3Fp%3D104',1,1,'2009-06-26 10:52:42','anonymous','@richamah we re talking about #michaeljackson leave us your thoughts @ http://www.dansbait.com/?p=104',101,46404,'http://web.archive.org/web/20100409234606/http://www.dansbait.com/%3Fp%3D104','2010-04-09 23:46:06','?',30,34,0.882352941176,1,'?',?,1,0,0,0,?,0,42,42,0.537275339068,0.373243346243,0.462724660932,0.0850571965686,0.0693375245282,0.180861433903,0.0266880256342,0.076389903855,8.6511484728,64.8141836046,19.3702382592,5.60717125507,1.67574807134,?,0.15875015875,0.122205929184,?,?,0,1,0.0,0.0833333333333,Relevant
1088,'http://bit.ly/NdLpI','http://www.michaeljackson.comhttps%3A//www.michaeljackson.com/us/user/login%3Fdestination%3Dnode%252F139717/us/user/login%3Fdestination%3Dnode%252F139717',0,0,'2009-08-11 14:26:34','anonymous','rt @ michaeljackson michael jackson s  this is it   to be presented in theaters around the world http://bit.ly/ndlpi #michaeljackson',132,10000000000000000000000,'?','xxxxxxxx','Mon 10 Aug 2009 11:37:46 +0000',19,153,0.124183006536,8,'Michael Jackson's "This Is It" to be Presented In Theaters Around The World | The Official Michael Jackson Site',86587,0,0,0,0,3338,0,0,0,0.668236882654,0.377365105385,0.331763117346,?,?,?,?,?,100.0,5.74027359971,100.0,5.74027359971,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1089,'http://tinyurl.com/mhlrye','http://apps.facebook.com/peoplewalls/index/index/list/rip_michael_jackson%3Fr%3Dtw',0,0,'2009-06-26 10:56:44','anonymous','pls rt! we need 1 million faces-say rip to michael jackson! add your face to the wall-> http://tinyurl.com/mhlrye #michaeljackson rip mj pop',140,10000000000000000000000,'?','xxxxxxxx','?',25,82,0.30487804878,5,'?',?,0,0,0,0,?,0,33,33,0.483791918539,0.460133559135,0.516208081461,?,0.0108490759151,?,0.0167032450667,?,100.0,43.2447762471,54.1830409492,43.2447762471,54.1830409492,?,?,?,?,?,0,2,0.0,0.0909090909091,Relevant
1090,'http://bit.ly/2bXnz','http://scoopdejour.wordpress.com/2009/08/11/im-the-father-of-michael-jacksons-children/',0,0,'2009-08-11 15:14:49','anonymous','friend of #michaeljackson claims to be the father.http://bit.ly/2bxnz',69,10000000000000000000000,'?','xxxxxxxx','Tue 11 Aug 2009 07:14:49 +0000',19,87,0.218390804598,4,'Im The Father Of Michael Jacksons Children.  Scoop de Jour',41267,0,0,0,0,0,0,0,0,0.530359297312,0.844101306662,0.469640702688,?,0.058665406808,?,?,?,3.15812737814,74.5071343327,100.0,4.23869124268,3.15812737814,?,?,?,0.110581467116,?,0,0,0.0,0.0,Relevant
1091,'http://bit.ly/xgYtE','http://www.amazon.co.uk/gp/product/B0002ADWEE%3Fie%3DUTF8%26tag%3Dmykidstv-21%26linkCode%3Das2%26camp%3D1634%26creative%3D19450%26creativeASIN%3DB0002ADWEE',0,0,'2009-06-26 11:13:20','anonymous','rt @mykidstv rip michael jackson - do you remember the wiz with mj playing the scarecrow? http://bit.ly/xgyte #michaeljackson',125,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 03:11:54 +0000',19,155,0.122580645161,3,'The Wiz [DVD] [1979]: Amazon.co.uk: Diana Ross Michael Jackson Nipsey Russell Ted Ross Mabel King Theresa Merritt Thelma Carpenter Lena Horne Richard Pryor Stanley Greene Clyde J. Barrett Derrick Bell Sidney Lumet Berry Gordy Burtt Harris Kenneth Harper Rob Cohen Joel Schumacher L. Frank Baum William F. Brown: Film & TV',254456,1,0,0,0,15,0,0,0,0.59610823201,0.374443425075,0.40389176799,?,0.0492250095989,?,?,?,10.9756216006,86.1952699211,100.0,12.7334384017,10.9756216006,?,?,?,0.0752828419843,?,0,0,0.0,0.0,Relevant
1092,'http://bit.ly/HQp3O.........I','https%3A//bitly.com/HQp3O.........I',0,0,'2009-08-11 17:04:00','anonymous','rt cnnbrk police search pharmacy in michael jackson probe #michaeljackson http://bit.ly/hqp3o.........i don t get....wats th use of this??',138,10000000000000000000000,'?','xxxxxxxx','?',29,35,0.828571428571,3,'?',?,0,0,0,0,?,0,0,0,0.538983971537,0.355004608849,0.461016028463,?,?,?,?,?,100.0,80.3415013781,100.0,80.3415013781,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1093,'http://tinyurl.com/mbvf3k','http://www.poynter.org/redirect.php%3Ftype%3Dpost%26id%3D165800',0,0,'2009-06-26 11:21:52','anonymous','rt @atompkins #michaeljackson see screengrabs of major news orgs websites when story of his death was breaking http://tinyurl.com/mbvf3k',136,10000000000000000000000,'?','xxxxxxxx','?',25,63,0.396825396825,1,'?',?,0,0,0,0,?,0,0,0,0.60322977761,0.812974615205,0.39677022239,?,0.0683585927025,?,?,?,23.6667565223,36.5007221352,100.0,64.8391460165,23.6667565223,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1094,'http://bit.ly/cVqDl','http://www.amazon.com/Stripped-Mixes-Michael-Jackson/dp/B002GJWTXO/ref%3Dtag_rsr_rs_edpp_url%3Fie%3DUTF8%26tag%3Dismacom-20%26creative%3D381421',0,0,'2009-08-12 03:42:57','anonymous','#michaeljackson the stripped mixes (audio cd) recently tagged  michael jackson  the s.. http://bit.ly/cvqdl @tweetmeme',118,10000000000000000000000,'?','xxxxxxxx','Tue 11 Aug 2009 19:42:56 +0000',19,143,0.132867132867,4,'?',?,6,2,2,0,5,0,83,83,0.705478573777,0.684326456914,0.294521426223,?,0.0417203539286,?,0.0597139291968,?,10.9752274772,65.5206354778,6.72309866275,16.7507952223,61.2570325007,?,?,?,0.0977897823397,0.0758178739523,0,2,0.0,0.125,Relevant
1095,'http://bit.ly/NzlRU','http://cid-7bde7ee9f7039764.skydrive.live.comhttps%3A//skydrive.live.com/%3Fcid%3D7bde7ee9f7039764%26id%3D7BDE7EE9F7039764%25216714%26ct%3Dphotoshttps%3A//skydrive.live.com/browse.aspx/Web%2520and%2520print%2520coverage%2520of%2520Michael%2520Jackson%257C4s%2520death2%3Fcid%3D7bde7ee9f7039764%26ct%3Dphotos',0,0,'2009-06-26 11:27:16','anonymous','rt #michaeljackson http://bit.ly/nzlru msn uks gallery of homepages from sites around the world covering michael jacksons death.',130,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 03:15:21 +0000',19,307,0.0618892508143,7,'?',182462,0,0,0,0,29,0,0,0,0.703748918198,0.945392959661,0.296251081802,?,?,?,?,?,100.0,55.8114681453,100.0,55.8114681453,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1096,'http://tinyurl.com/49befb','http://tinyurl.com/49befb',4,1,'2009-06-26 11:27:23','anonymous','went a bit crazy at the end... but forever a legend nonetheless. tribute. http://tinyurl.com/49befb #michaeljackson',115,25456,'http://web.archive.org/web/20091125183139/http://tinyurl.com/49befb','2010-01-09 18:56:21','?',25,25,1.0,1,'?',?,14499,0,1414,104,?,0,0,0,0.693431331572,0.282915492,0.306568668428,0.0,0.0557494673338,0.0,?,?,100.0,45.383540486,100.0,45.383540486,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1097,'http://bit.ly/V8M29','http://www.youtube.com/watch%3Fv%3D_f2-MsS8YIE',4,1,'2009-08-12 05:03:39','anonymous','rt @pubspringfield  #vitrolaspringfield by @vinnysacramento   smooth criminal  - #michaeljackson http://bit.ly/v8m29 ',118,41143,'http://web.archive.org/web/20110815162922/http://www.youtube.com/watch%3Fv%3D_f2-MsS8YIE','2011-08-15 16:29:22','Thu 25 Jun 2009 15:12:12 +0000',19,46,0.413043478261,1,'?',?,39246,23873,12092,7,274,83,859,500,0.720833052201,0.537119790055,0.279166947799,0.0263180677984,?,?,?,0.0424614945629,100.0,60.1546621352,32.8237536897,60.1546621352,32.8237536897,?,?,?,?,?,0,7,0.0,0.466666666667,Relevant
1098,'http://bit.ly/SLMDX','http://www.youtube.com/watch%3Fv%3Dt31pf1KDrAU',0,0,'2009-08-12 06:49:50','anonymous','tribute to #michaeljackson at explosion 2009 - http://bit.ly/slmdx',66,10000000000000000000000,'?','xxxxxxxx','Tue 11 Aug 2009 22:16:23 +0000',19,46,0.413043478261,1,'?',?,14,0,0,0,86,2,4,4,0.680965038633,0.398212922061,0.319034961367,?,0.0333518672983,?,0.0667037345965,?,16.6548579215,68.7498918893,80.0348825298,24.2252859806,20.8094988024,?,?,?,0.0,0.208514414057,0,0,0.0,0.0,Relevant
1099,'http://tr.im/pQq7','http://tr.im/404',0,0,'2009-06-26 11:35:57','anonymous','everyone. behold the ultimate failness http://tr.im/pqq7 (via @jeremyangel) #michaeljackson #fail',97,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.581762298403,0.423957940912,0.418237701597,?,0.0671156055214,?,0.0549870122549,?,37.3971260537,58.9659128273,51.7024553766,63.42160116,72.3314314209,?,?,?,0.117851130198,0.0370624658331,0,0,0.0,0.0,Relevant
1100,'http://www.fineprintchicago.blogspot.com/','http://www.fineprintchicago.blogspot.com/',0,0,'2009-06-26 18:20:11','anonymous','rt @thefineprintchi rip mj. we have a tribute to the legend on our blog http://www.fineprintchicago.blogspot.com/ #michaeljackson',129,10000000000000000000000,'?','xxxxxxxx','?',41,41,1.0,0,'?',?,6,0,0,0,?,0,0,0,0.711949860225,0.543480588424,0.288050139775,?,0.0529009211894,?,?,?,99.9739526174,37.0986736771,100.0,37.1083394282,99.9739526174,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1101,'http://ow.ly/fU2M','http://www.amazon.com/gp/redirect.html%3Fie%3DUTF8%26location%3Dhttp%253A%252F%252Fwww.amazon.com%252Fgp%252Foffer-listing%252FB000WS4QJG%253Fie%253DUTF8%2526ref%25255F%253Dsr%25255F1%25255Folp%25255F1%2526s%253Dmusic%2526qid%253D1246015295%2526sr%253D1-1%26tag%3Dseo101infonet-20%26linkCode%3Dur2%26camp%3D1789%26creative%3D390957',0,0,'2009-06-26 11:42:51','anonymous','rt @princenyc buy the michael jackson thriller album before it sells out http://ow.ly/fu2m rip mj #michaeljackson pop thriller',126,10000000000000000000000,'?','xxxxxxxx','?',17,331,0.0513595166163,2,'?',?,0,0,0,0,?,0,0,0,0.557760403107,0.672932086731,0.442239596893,?,?,?,?,?,100.0,87.3927330969,100.0,87.3927330969,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1102,'http://bit.ly/tkvdX','http://www.youtube.com/watch%3Fv%3Dunzjah4gm-8%26feature%3Dchannel_page',0,0,'2009-08-12 22:53:20','anonymous','i never realized  #michaeljackson did a nice lil actin job in this http://bit.ly/tkvdx',86,10000000000000000000000,'?','xxxxxxxx','Sun 19 Jul 2009 09:31:33 +0000',19,71,0.267605633803,1,'?',?,42,2,2,1,389,11,119,119,0.672082604596,0.049765428803,0.327917395404,?,?,?,?,?,100.0,0.915049610441,32.9340043756,0.915049610441,32.9340043756,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
1103,'http://tiny.cc/MJtributes','http://news.q4music.com/2009/06/michael_jackson_tributes_from.html',9,1,'2009-06-26 11:49:47','anonymous','#madonna  quincy jones  britney spears & more pay tribute to michael jackson  the king of #pop http://tiny.cc/mjtributes #michaeljackson',136,283,'http://web.archive.org/web/20100407115430/http://news.q4music.com/2009/06/michael_jackson_tributes_from.html','2010-04-07 11:54:30','?',25,66,0.378787878788,3,'?',?,1,0,0,0,?,0,0,0,0.654011629388,0.595944856308,0.345988370612,0.0,0.0883427278529,0.0331781734529,?,?,52.4103916636,58.9588022053,100.0,88.8932435925,52.4103916636,?,?,?,0.113753938798,?,0,0,0.0,0.0,Relevant
1104,'http://bit.ly/MwKBB','http://www.mlive.com/entertainment/',411,1,'2009-06-26 11:53:11','anonymous','favorite #michaeljackson quote so far  michael jackson was great to mow the lawn to  back in the day.  http://bit.ly/mwkbb',122,90,'http://web.archive.org/web/20121014115441/http://www.mlive.com/entertainment/','2013-01-17 18:21:49','Fri 26 Jun 2009 03:51:54 +0000',19,35,0.542857142857,1,'Michigan Entertainment News - MLive.com',91459,10,3,0,1,11,2,46,44,0.595741987546,0.691909237501,0.404258012454,0.0451753951453,0.0305566165676,0.666527821165,0.0982065522339,0.0982946374366,99.9999987644,11.5600536662,8.03216012771,11.5600535233,8.03216002846,1.0,0.0,0.0348790053208,0.0,0.0348790053208,0,5,0.0,0.227272727273,Relevant
1105,'http://bit.ly/TODCQ','http://www.amazon.com/Michael-Jackson-World-Says-Goodbye/dp/0794829287/ref%3Dtag_rsr_rs_edpp_url%3Fie%3DUTF8%26tag%3Dismacom-20%26creative%3D381421',0,0,'2009-08-13 03:45:11','anonymous','#michaeljackson michael jackson the world says goodbye to the king of pop (paperback).. http://bit.ly/todcq @tweetmeme',118,10000000000000000000000,'?','xxxxxxxx','Wed 12 Aug 2009 19:45:07 +0000',19,147,0.12925170068,4,'?',?,0,0,0,0,1,0,63,63,0.749266839916,0.828572488045,0.250733160084,?,0.0408999879249,?,0.0299460113237,?,11.8096861209,5.72754500374,60.6328831236,48.4987064441,19.4773619734,?,?,?,0.117669681083,0.0649519052838,0,2,0.0,0.133333333333,Relevant
1106,'http://bit.ly/PnlJI','http://feeds.latimes.com/%7Er/latimes/business/%7E3/3Ui82dM7UJo/la-fi-ct-jackson-branca13-2009aug13%2C0%2C1916762.story',0,0,'2009-08-13 06:11:49','anonymous','rt @latimesmj new projects could restore fortunes of jackson estate http://bit.ly/pnlji #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','Wed 12 Aug 2009 22:09:29 +0000',19,119,0.159663865546,6,'New projects could restore fortunes of Jackson estate - Los Angeles Times',87421,0,0,0,0,24,0,0,0,0.698345222713,0.567191370452,0.301654777287,?,0.0654288656088,?,?,?,9.05413974387,17.0810497726,100.0,53.0069279373,9.05413974387,?,?,?,0.0953809492146,?,0,0,0.0,0.0,Relevant
1107,'http://bit.ly/LIZug','http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/thinking-about-michael.html',17,1,'2009-06-26 11:54:11','anonymous','@davidstephenson politicians understand #michaeljackson was an american icon. we can all be saddened by how that went. http://bit.ly/lizug',138,14723,'http://web.archive.org/web/20110428155934/http://andrewsullivan.theatlantic.com/the_daily_dish/2009/06/thinking-about-michael.html','2013-01-14 21:14:40','Fri 26 Jun 2009 03:51:17 +0000',19,88,0.215909090909,4,'Thinking About Michael - The Daily Dish - The Atlantic',104168,7,6,5,0,9,78,479,425,0.601068048814,0.435040504641,0.398931951186,0.0507579648668,0.0371934868898,0.589088966401,0.15153898329,0.143173204731,99.9709965615,50.4083514617,23.7216669579,50.4229758585,23.7147868588,0.831620839289,0.0265747001726,0.204455829175,0.0,0.210258860497,0,2,0.0,0.111111111111,Relevant
1108,'http://tinyurl.com/now9zs','http://tinyurl.com/now9zs',0,0,'2009-06-26 11:55:59','anonymous','rt @dcagle here s a respectful michael jackson cartoon from the philippines http://tinyurl.com/now9zs #michaeljackson',117,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.67119501352,0.22082109682,0.32880498648,?,0.174077655956,?,?,?,100.0,83.5643639948,100.0,83.5643639948,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1109,'http://tinyurl.com/m8rale','http://www.4psmarketing.com/michael-jackson-dies-social-networking-effects.html',3,1,'2009-06-26 11:56:54','anonymous','how did you find out about #michaeljackson death? word of mouth increases http://tinyurl.com/m8rale',99,5308,'http://web.archive.org/web/20090628132522/http://www.4psmarketing.com/michael-jackson-dies-social-networking-effects.html','2010-01-03 08:13:27','?',25,79,0.316455696203,1,'?',?,0,0,0,0,?,0,42,35,0.49267271247,0.713137073831,0.50732728753,0.0676479132057,0.0410889034241,0.360233383002,0.0980115394205,0.133015501366,80.2240733036,14.8721066064,13.3694528838,11.9310097057,10.7255196818,0.527146384526,0.0,0.158375878023,0.0449466574975,0.173233716796,0,2,0.0,0.153846153846,Relevant
1110,'http://tinyurl.com/mg6wd4','http://www.nytimes.com/2009/08/13/business/media/13jackson.html%3F_r%3D1',4,1,'2009-08-13 14:25:43','anonymous','it s been 49 days since #michaeljackson died. during that time  his estate has earned an additional $100m. http://tinyurl.com/mg6wd4 #fb',136,22116,'http://web.archive.org/web/20090822203419/http://www.nytimes.com/2009/08/13/business/media/13jackson.html%3F_r%3D1','2010-06-23 21:05:05','?',25,72,0.347222222222,6,'?',?,62,4,2,0,?,22,117,113,0.454071260784,0.880681832642,0.545928739216,0.0,0.0751646028003,0.0840365806816,0.0976700470607,0.0169151716782,100.0,11.4146529869,52.7799627334,11.4146529869,52.7799627334,?,?,?,?,?,0,4,0.0,0.190476190476,Relevant
1111,'http://www.chron.com/disp/story.mpl/ent/celebrities/6570995.html','http://www.chron.com/disp/story.mpl/ent/celebrities/6570995.html',3,1,'2009-08-13 18:36:24','anonymous','#michaeljackson s glove goes on sale http://www.chron.com/disp/story.mpl/ent/celebrities/6570995.html',101,72821,'http://web.archive.org/web/20090816145005/http://www.chron.com/disp/story.mpl/ent/celebrities/6570995.html','2009-09-18 15:33:04','?',64,64,1.0,5,'?',?,1,0,0,0,?,0,0,0,0.529718358685,0.87288483816,0.470281641315,0.100466047798,?,?,?,?,8.86188072167,14.2692859088,8.86188072167,62.1045844784,100.0,?,0.111803398875,?,?,?,0,0,0.0,0.0,Relevant
1112,'http://url4.eu/EBKO','http://url4.eu/EBKO',0,0,'2009-08-13 23:34:43','anonymous','rt @guitar  studio wizard les paul dies at 94 - biggest death of the summer after #michaeljackson  my guitar gently weep http://url4.eu/ebko',140,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.482065742135,0.815550894333,0.517934257865,?,0.0401869018475,?,?,?,18.1986423659,87.4934229424,100.0,20.8000118797,18.1986423659,?,?,?,0.121267812518,?,0,0,0.0,0.0,Relevant
1113,'http://bit.ly/3whjXF','http://www.youtube.com/watch%3Fv%3DwXraFCYc4PA',0,0,'2009-08-14 01:50:29','anonymous','throw back song of the day  who s lovin you  #michaeljackson http://bit.ly/3whjxf',81,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 14:38:00 +0000',20,46,0.434782608696,1,'?',?,0,0,0,0,54,2,22,22,0.728875644737,0.811905976181,0.271124355263,?,?,?,?,?,100.0,58.84704315,80.2207293694,58.84704315,80.2207293694,?,?,?,?,?,0,2,0.0,0.142857142857,Relevant
1114,'http://bit.ly/1VqTIp','http://www.supportjacksonportrait.com/%3Fsubject%3DMissingMJhttp://www.supportjacksonportrait.com/%3Fsubject%3DMissingMJhttp://www.supportjacksonportrait.com/%3Fsubject%3DMissingMJhttp://www.supportjacksonportrait.com/%3Fsubject%3DMissingMJhttp://www.supportjacksonportrait.com/%3Fsubject%3DMissingMJ',0,0,'2009-08-14 06:13:20','anonymous','mj fans!!! we need 250 000 fans to vote for the #michaeljackson tribute portrait before david ilan can start drawing http://bit.ly/1vqtip',137,10000000000000000000000,'?','xxxxxxxx','Thu 13 Aug 2009 22:11:22 +0000',20,300,0.0666666666667,5,'Untitled Document',651,0,0,0,0,32,0,0,0,0.697439788287,0.383184578181,0.302560211713,?,0.0260820265479,?,?,?,100.0,5.76926666607,100.0,5.76926666607,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1115,'http://bit.ly/UIazU','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.sfgate.com%252Fcgi-bin%252Farticle.cgi%253Ff%253D%252Fn%252Fa%252F2009%252F08%252F14%252Fentertainment%252Fe043310D74.DTL%26usg%3DAFQjCNES7H351jZ1oCGwoUlQ_wULeMfhXQ',0,0,'2009-08-14 12:33:11','anonymous','#michaeljackson jackson had long history with estate executor - san francisco chronicle telegrap.. http://bit.ly/uiazu',118,10000000000000000000000,'?','xxxxxxxx','Fri 14 Aug 2009 03:48:56 +0000',19,245,0.0775510204082,2,'?',?,0,0,0,0,32,0,0,0,0.690192822252,0.572382183866,0.309807177748,?,?,?,?,?,100.0,74.8774049963,100.0,74.8774049963,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1116,'http://tinyurl.com/m5jqp5)','http://tinyurl.com/m5jqp5%29',0,0,'2009-06-26 12:28:19','anonymous','mass-moonwalks today in london (http://tinyurl.com/m5jqp5) and vienna (http://tinyurl.com/knxmcp) #michaeljackson',113,10000000000000000000000,'?','xxxxxxxx','?',26,28,0.928571428571,1,'?',?,0,0,0,0,?,0,0,0,0.577715110047,0.868015499729,0.422284889953,?,?,?,?,?,100.0,26.6337639574,100.0,26.6337639574,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1117,'http://digg.com/u1AexR','http://digg.com/u1AexR',0,0,'2009-08-14 17:54:30','anonymous','michael jackson s glittery glove up for auction http://digg.com/u1aexr #michaeljackson',86,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.679276673742,0.846782110435,0.320723326258,?,?,?,?,?,100.0,83.0961189214,100.0,83.0961189214,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1118,'http://news.bbc.co.uk/1/hi/entertainment/8119993.stm','http://news.bbc.co.uk/2/hi/entertainment/8119993.stm',411,1,'2009-06-26 12:29:55','anonymous','rt #michaeljackson rip mj glastonbury revellers find out about jacko death on mobiles http://news.bbc.co.uk/1/hi/entertainment/8119993.stm',138,5,'http://web.archive.org/web/20090826123000/http://news.bbc.co.uk/2/hi/entertainment/8119993.stm','2012-12-19 22:54:02','?',52,52,1.0,4,'?',?,2840,0,12,3,?,40,485,424,0.525547937815,0.817725270756,0.474452062185,0.0851103633311,0.0718724013548,0.70199678287,0.18960333307,0.205980297713,99.9999998808,10.2474333645,38.9106659506,10.2474333523,38.9106659042,0.991561030553,0.0926198217044,0.239514345962,0.0934080897196,0.237401213237,0,12,0.0,0.857142857143,Relevant
1119,'http://bit.ly/Kq5LH','http://betajam.com/mytracklist/OO92JOY2ACA49A6N',0,0,'2009-08-15 03:29:32','anonymous','i just made a custom playlist of tracks similar to #michaeljackson through #betajam - http://bit.ly/kq5lh',105,10000000000000000000000,'?','xxxxxxxx','Wed 12 Aug 2009 05:06:52 +0000',19,47,0.404255319149,2,'?',?,0,0,0,0,4,0,3,3,0.554571710196,0.223372304996,0.445428289804,?,0.0369526508781,?,0.0323141557853,?,11.8067714636,1.10605332326,8.1540377959,9.36795741898,69.0623835742,?,?,?,0.035805743702,0.0313112145543,0,2,0.0,0.133333333333,Relevant
1120,'http://is.gd/1ehC1','http://picturesforsadchildren.com/blog/famous.png',20,1,'2009-06-26 12:47:28','anonymous','rt @gauravps still terribly sad about the whole thing  but that doesn t mean that this isn t true http://is.gd/1ehc1 #michaeljackson',132,1580,'http://web.archive.org/web/20100829131348/http://picturesforsadchildren.com/blog/famous.png','2012-06-28 17:09:17','?',18,49,0.367346938776,2,'?',?,0,0,0,0,?,258,2118,500,0.185040774122,0.151689012814,0.814959225878,0.0192986911107,0.0192986911107,1.0,0.0721798925203,0.0721798925203,100.0,58.8769227238,70.3519213929,58.8769227238,70.3519213929,?,?,?,?,?,0,3,0.0,0.136363636364,Relevant
1121,'http://hotfile.com/dl/10219649/8e3772d/mjmc.zip.html','http://hotfile.com/dl/10219649/8e3772d/mjmc.zip.html',0,0,'2009-08-15 15:45:08','anonymous','i found this  mj memorial songs http://hotfile.com/dl/10219649/8e3772d/mjmc.zip.html for download #michaeljackson',113,10000000000000000000000,'?','xxxxxxxx','?',52,52,1.0,4,'?',?,0,0,0,0,?,0,0,0,0.588284869085,0.374168429364,0.411715130915,?,?,?,?,?,100.0,67.547606577,100.0,67.547606577,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1122,'http://tinyurl.com/qa44nw','http://tinyurl.com/qa44nw',0,0,'2009-08-15 16:50:38','anonymous','elvis week part 3 - comparing the 2  kings  elvis presley & michael jackson http://tinyurl.com/qa44nw #elvisweek #elvis #michaeljackson',135,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.542361649187,0.866031543992,0.457638350813,?,0.0516397779494,?,?,?,12.3864389067,80.4473069326,100.0,15.3969590519,12.3864389067,?,?,?,0.169030850946,?,0,0,0.0,0.0,Relevant
1123,'http://tinyurl.com/nfoj7e)','http://tinyurl.com/nfoj7e%29',0,0,'2009-06-26 12:49:18','anonymous','from the desk of @tmcker? - timmy s tidbits leaving for #lasvegas  #michaeljackson stories  and other stuff (http://tinyurl.com/nfoj7e)',137,10000000000000000000000,'?','xxxxxxxx','?',26,28,0.928571428571,1,'?',?,0,0,0,0,?,0,0,0,0.494040244872,0.647142938234,0.505959755128,?,?,?,?,?,31.4134344319,61.0103163343,100.0,51.4887257096,31.4134344319,?,?,?,0.0338837073786,?,0,0,0.0,0.0,Relevant
1124,'http://bit.ly/oaQRo','http://insidemusicmedia.blogspot.com/2009/06/radio-day-michael-jackson-died.html',4,1,'2009-06-26 13:02:52','anonymous','great article. rt @alancross how american radio failed the #michaeljackson story http://bit.ly/oaqro',100,13587,'http://web.archive.org/web/20101204164919/http://insidemusicmedia.blogspot.com/2009/06/radio-day-michael-jackson-died.html','2011-09-25 01:28:48','Fri 26 Jun 2009 02:51:00 +0000',19,80,0.2375,3,'Inside Music Media: Radio -- The Day Michael Jackson Died',50725,3,0,0,0,781,6,24,24,0.718124324402,0.652170783548,0.281875675598,0.0428983099686,0.0417741412547,0.942111300456,0.118953854855,0.122148943878,100.0,14.1004001354,15.3069244941,14.1004001354,15.3069244941,1.0,0.0435515028855,0.15777001106,0.0435515028855,0.15777001106,0,2,0.0,0.166666666667,Relevant
1125,'http://bit.ly/WQrkA','http://www.youtube.com/watch%3Fv%3DfXrkAxeJJ8w%23user1246031630642',0,0,'2009-06-26 13:07:23','anonymous','already really tired of seeing #michaeljackson plastered all over the news... http://bit.ly/wqrka',97,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 05:07:23 +0000',19,66,0.287878787879,1,'?',?,4,0,0,0,4,38,7043,500,0.116456693446,0.0366726898438,0.883543306554,?,0.0246332319541,?,0.118920355317,?,16.654851996,84.1486565469,1.6534350404,19.7921781279,9.92764775574,?,?,?,0.0,0.0526425168947,0,29,0.0,2.41666666667,Relevant
1126,'http://bit.ly/MTAzw','http://www.last.fm/music/Michael%2BJackson/_/Man%2Bin%2Bthe%2BMirror',25,1,'2009-06-26 13:07:47','anonymous','maybe now the person who committed the cruel crime is escaping. http://bit.ly/mtazw man in the mirror from #michaeljackson',124,314,'http://web.archive.org/web/20071121130233/http://www.last.fm/music/Michael%2BJackson/_/Man%2Bin%2Bthe%2BMirror','2012-11-25 02:44:51','Thu 25 Jun 2009 14:54:18 +0000',19,68,0.279411764706,4,'Michael Jackson  Man in the Mirror  Video listening & stats at Last.fm',104652,7,0,0,0,45,24,139,137,0.395548238466,0.617206565158,0.604451761534,0.0386839235457,0.0493664162607,0.340168506139,0.0867442794919,0.0935700587785,4.6932516449,96.1325599604,98.3192057358,4.51174295163,4.77348409172,0.277350098113,0.258198889747,0.111154002875,0.0716114874039,0.107079463325,0,2,0.0,0.111111111111,Relevant
1127,'http://tr.im/pQXh)','http://tr.im/pQXh%29',0,0,'2009-06-26 13:10:31','anonymous','i know this is in poor taste but... the michael jackson soundboard (http://tr.im/pqxh). #michaeljackson',103,10000000000000000000000,'?','xxxxxxxx','?',18,20,0.9,1,'?',?,0,0,0,0,?,0,0,0,0.222861605645,0.145597973449,0.777138394355,?,?,?,?,?,36.2252510304,56.1827129181,100.0,64.4775753055,36.2252510304,?,?,?,0.110096376513,?,0,0,0.0,0.0,Relevant
1128,'http://bit.ly/3K0w5S','http://movies-music-games.com/music/michael-jackson-authorities-facing-tough-challenges-in-michael-jackson-case/',2,1,'2009-08-16 13:05:44','anonymous','authorities facing tough challenges in michael jackson case | http://bit.ly/3k0w5s #michaeljackson',98,21113,'http://web.archive.org/web/20091109185737/http://movies-music-games.com/music/michael-jackson-authorities-facing-tough-challenges-in-michael-jackson-case/','2009-11-09 18:57:37','Sun 16 Aug 2009 00:34:59 +0000',20,112,0.178571428571,2,'?',?,0,0,0,0,67,1,12,12,0.674323516874,0.615445577393,0.325676483126,0.127411797859,?,?,?,0.135140619404,93.4566255514,93.2083260112,64.9126830249,87.109356223,60.6652031099,?,0.0,0.0,?,?,0,2,0.0,0.181818181818,Relevant
1129,'http://tinyurl.com/m9cpl4','http://www.youtube.com/watch%3Fv%3DcSG7ShO9Yn4',0,0,'2009-08-16 18:08:43','anonymous','rt @amadeusrecords patrick kuhn feat. suspect in our hearts... (michael jackson tribute) - http://tinyurl.com/m9cpl4 #michaeljackson',132,10000000000000000000000,'?','xxxxxxxx','?',25,46,0.54347826087,1,'?',?,0,0,0,0,?,4,6,6,0.7423250354,0.743863230906,0.2576749646,?,?,?,?,?,100.0,80.3656416199,28.7565964108,80.3656416199,28.7565964108,?,?,?,?,?,0,2,0.0,0.133333333333,Relevant
1130,'http://bit.ly/1TBto','http://www.v3.co.uk/v3/news/2244907/web-falls-michael-jackson',3,1,'2009-06-26 13:47:04','anonymous','rt @jc1000000 rt @henrymack  today was a seminal moment in internet history  - aol http://bit.ly/1tbto #michaeljackson',118,9619,'http://web.archive.org/web/20090729162723/http://www.v3.co.uk/v3/news/2244907/web-falls-michael-jackson','2010-01-13 13:02:43','Fri 26 Jun 2009 05:39:05 +0000',19,61,0.311475409836,4,'V3.co.uk',82163,0,0,0,0,67,6,15,12,0.560675301089,0.809736480034,0.439324698911,0.0607124931619,0.0323222429829,0.346874174224,0.0639264834945,0.092179805974,5.05994592154,68.3840173879,99.2781715257,3.46019429881,5.0234217911,0.168659435751,0.158423606876,0.199390552164,0.0,0.0226862962846,0,2,0.0,0.111111111111,Relevant
1131,'http://tinyurl.com/ncv2yy','http://www.youtube.com/watch%3Fv%3DorxxFaQGhxc',0,0,'2009-06-26 13:47:41','anonymous','oh darling  i was blind to let you go - http://tinyurl.com/ncv2yy - i m so gonna get that purple hat for saturday night! #michaeljackson',136,10000000000000000000000,'?','xxxxxxxx','?',25,46,0.54347826087,1,'?',?,0,0,0,0,?,0,0,0,0.404033048729,0.144640659991,0.595966951271,?,?,?,?,?,100.0,72.9795244692,100.0,72.9795244692,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1132,'http://twitpic.com/8f4cd','http://twitpic.com/8f4cd',0,0,'2009-06-26 13:48:50','anonymous','rt via @thewarholmuseum http://twitpic.com/8f4cd #michaeljackson',64,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,2,0,0,0,?,2,19,18,0.608703143923,0.789027313873,0.391296856077,?,0.0633724250524,?,0.074685119158,?,43.0463365436,37.0858221441,97.7995651697,86.1532597704,44.0148547378,?,?,?,0.25,0.157134840264,0,4,0.0,0.8,Relevant
1133,'http://twitpic.com/8xl1z','http://twitpic.com/8xl1z',0,0,'2009-07-01 09:30:45','anonymous','http://twitpic.com/8xl1z - something simple i felt the need to create #michaeljackson',85,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,1,0,0,0,?,0,2,2,0.475790849824,0.221093732127,0.524209150176,?,0.118678165819,?,0.139162484827,?,83.1886447394,74.5939663967,99.5968575601,89.6684476954,83.5253709578,?,?,?,0.553398590529,0.471939903724,0,0,0.0,0.0,Relevant
1134,'http://tr.im/pOwF','http://tr.im/404',0,0,'2009-06-26 14:03:27','anonymous','the curious case of #michaeljackson http://tr.im/powf',53,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.456170142898,0.32219146277,0.543829857102,?,0.0755928946018,?,0.0546192020249,?,11.8111885305,62.4993612934,51.7024553766,18.8980947741,22.8445408335,?,?,?,0.12964074471,0.0359558732648,0,0,0.0,0.0,Relevant
1135,'http://bit.ly/11YtZ8','http://on.aol.com/404%3Fpath%3D/video/how-michael-jackson-learned-the-moonwalk-4619137',0,0,'2009-06-26 14:03:39','anonymous','rt @mediasosial watching video how #michaeljackson learnt to moonwalk http://bit.ly/11ytz8 - awesome! dancing inside the music....',130,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 05:42:57 +0000',20,86,0.232558139535,3,'?',?,0,0,0,0,117,0,0,0,0.87038454809,0.221430645976,0.12961545191,?,?,?,?,?,100.0,81.2376253223,100.0,81.2376253223,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1136,'http://www.zshare.net/audio/6188671915f14981','http://www.zshare.net/audio/6188671915f14981',0,0,'2009-06-26 14:08:34','anonymous','#michaeljackson tribute beat http://www.zshare.net/audio/6188671915f14981',73,10000000000000000000000,'?','xxxxxxxx','?',44,44,1.0,2,'?',?,0,0,0,0,?,0,0,0,0.637612163595,0.446963058488,0.362387836405,?,?,?,?,?,100.0,87.4995222722,100.0,87.4995222722,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1137,'http://bit.ly/14eVrg','http://feeds.latimes.com/%7Er/latimes/news/local/%7E3/LoooVVuHbRc/la-me-jackson17-2009aug17-link%2C0%2C4924504.storylink',0,0,'2009-08-17 17:12:11','anonymous','michael jackson will be buried aug. 29 at forest lawn  his father says http://bit.ly/14evrg #michaeljackson',107,10000000000000000000000,'?','xxxxxxxx','Mon 17 Aug 2009 09:12:07 +0000',20,120,0.166666666667,7,'Michael Jackson will be buried Aug. 29 at Forest Lawn his father says - latimes.com',129828,32,0,0,0,44,0,0,0,0.665535732098,0.957630696693,0.334464267902,?,0.0597456268355,?,?,?,55.4915908476,65.6794923689,100.0,84.4884587962,55.4915908476,?,?,?,0.153190838336,?,0,0,0.0,0.0,Relevant
1138,'http://bit.ly/Ej7jZ','http://www.youtube.com/watch%3Fv%3DsoXm_uLPSsg',0,0,'2009-08-17 21:26:21','anonymous','watching  donald trump on larry king live #michaeljackson is not a child molester! i am certain of that!  ( http://bit.ly/ej7jz )',129,10000000000000000000000,'?','xxxxxxxx','Mon 17 Aug 2009 13:26:17 +0000',19,46,0.413043478261,1,'',?,34,48,15,0,4,2,14,14,0.590210604427,0.166895648548,0.409789395573,?,?,?,?,?,100.0,0.142989355891,62.0420564574,0.142989355891,62.0420564574,?,?,?,?,?,0,6,0.0,0.260869565217,Relevant
1139,'http://is.gd/1emCN','http://gizmodo.com/5302756/the-secret-of-michael-jacksons-smooth-criminal-forward-leaning-move',28,1,'2009-06-26 14:15:50','anonymous','rt (client) energitogo @gizmodo gives us a technical explanation of michael jackson s signature lean move http://is.gd/1emcn #michaeljackson',140,6731,'http://web.archive.org/web/20091225160801/http://gizmodo.com/5302756/the-secret-of-michael-jacksons-smooth-criminal-forward-leaning-move','2012-07-08 07:30:26','?',18,94,0.191489361702,2,'?',?,385,52,64,2,?,27,212,166,0.749442891833,0.335602545015,0.250557108167,0.0614295116834,0.0604858378909,0.353427124214,0.119102492687,0.108151534397,99.9570964966,3.35957293934,7.09207982814,3.36101493249,7.09512388486,0.761007253992,0.128247294011,0.174574312189,0.136797113611,0.205317774367,0,2,0.0,0.111111111111,Relevant
1140,'http://bit.ly/AoLvp','http://www.usmagazine.com/news/joe-jackson-michael-to-be-buried-on-51st-birthday-2009178',3,1,'2009-08-18 05:05:43','anonymous','another wow - #michaeljackson still hasn t been buried yet? wtf? http://bit.ly/aolvp c mon  doesn t take 2 over months to dig a grave!',134,6755,'http://web.archive.org/web/20090906065818/http://www.usmagazine.com/news/joe-jackson-michael-to-be-buried-on-51st-birthday-2009178','2009-09-06 06:58:18','Mon 17 Aug 2009 21:03:26 +0000',19,88,0.215909090909,2,'?',?,86,0,0,0,3,0,0,0,0.235435507592,0.371527271458,0.764564492408,0.0590409923693,?,?,?,?,10.221742952,13.2208085493,10.221742952,77.3155659421,100.0,?,0.0351364184463,?,?,?,0,0,0.0,0.0,Relevant
1141,'http://tinyurl.com/n6e48f','http://www.npr.org/blogs/thetwo-way/2009/06/jackson_attorney_says_he_warne.html%3Fft%3D1%26f%3D103943429',0,0,'2009-06-26 14:27:27','anonymous','for updates about #michaeljackson follow @nprnews http://tinyurl.com/n6e48f',75,10000000000000000000000,'?','xxxxxxxx','?',25,104,0.240384615385,5,'?',?,0,0,0,0,?,0,0,0,0.572123010603,0.553954674427,0.427876989397,?,0.017920111019,?,?,?,100.0,54.823030071,100.0,54.823030071,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1142,'http://tinyurl.com/mnyv9g','http://pitchfork.com/features/articles/7676-michael-jackson-rip/',30,1,'2009-06-26 14:28:00','anonymous','#michaeljackson pitchfork nail it http://tinyurl.com/mnyv9g',59,2014,'http://web.archive.org/web/20110911150134/http://pitchfork.com/features/articles/7676-michael-jackson-rip/','2012-11-10 08:09:53','?',25,64,0.390625,3,'?',?,62,7,0,1,?,3,52,45,0.612617379437,0.411432025847,0.387382620563,0.0271713048646,0.0205152484966,0.550156664134,0.134862265619,0.152636828358,100.0,18.9051852807,25.7531586595,18.9051852807,25.7531586595,0.978707689787,0.0,0.174865998795,0.0,0.166830703952,0,2,0.0,0.4,Relevant
1143,'http://tinyurl.com/mbr9na','http://www.postcrescent.com/apps/pbcs.dll/gallery%3FAvis%3DU0%26Dato%3D20090626%26Kategori%3DAPCNEWS%26Lopenr%3D906260805%26Ref%3DPH',1,1,'2009-06-26 14:32:11','anonymous','rtpostcrescent photo gallery michael jackson s death - reaction from the world. http://tinyurl.com/mbr9na #michaeljackson',121,20770,'http://web.archive.org/web/20090627201821/http://www.postcrescent.com/apps/pbcs.dll/gallery%3FAvis%3DU0%26Dato%3D20090626%26Kategori%3DAPCNEWS%26Lopenr%3D906260805%26Ref%3DPH','2009-06-27 20:18:21','?',25,132,0.189393939394,3,'?',?,0,0,0,0,?,1,3,3,0.693673991877,0.981392993511,0.306326008123,0.0799565785871,?,?,?,0.0858282150846,3.74663396901,4.36097995785,6.91274731337,85.9126619525,54.1989139652,?,0.27914526312,0.314626602483,?,?,0,2,0.0,0.142857142857,Relevant
1144,'http://www.bradelterman.com/2008/25.html','http://bradelterman.com/2008/25.html',9,1,'2009-06-26 14:32:59','anonymous','rt @photoeditornyc brad s got the best mj shot  hands down... http://www.bradelterman.com/2008/25.html #michaeljackson',118,14486,'http://web.archive.org/web/20081222103133/http://www.bradelterman.com/2008/25.html','2010-03-29 08:49:39','?',40,36,1.11111111111,2,'?',?,0,0,0,0,?,0,0,0,0.686101257536,0.650968064446,0.313898742464,0.0742719888778,?,?,?,?,51.6357011321,61.5877000247,51.6357011321,83.840931081,100.0,?,0.0,?,?,?,0,0,0.0,0.0,Relevant
1145,'http://imgur.com/ToKkJ.gif','http://i.imgur.com/ToKkJ.gif',0,0,'2009-06-26 14:33:58','anonymous','best #michaeljackson gif you will see today http://imgur.com/tokkj.gif',70,10000000000000000000000,'?','xxxxxxxx','?',26,28,0.928571428571,1,'?',?,0,0,0,0,?,0,0,0,0.884545116818,0.0195855146303,0.115454883182,?,0.0893237001263,?,?,?,65.0719496884,62.4739876424,100.0,96.0075546246,65.0719496884,?,?,?,0.0816496580928,?,0,0,0.0,0.0,Relevant
1146,'http://bit.ly/uouEp','http://www.kcrw.com/music/programs/cc/chocolate_city',87,1,'2009-06-26 14:35:39','anonymous','listening to a kcrw mj tribute http://bit.ly/uouep #michaeljackson',66,153,'http://web.archive.org/web/20120522143812/http://www.kcrw.com/music/programs/cc/chocolate_city/','2012-11-25 04:58:34','Thu 28 May 2009 13:54:13 +0000',19,52,0.365384615385,4,'Latest Show -  Garth Trinidad on KCRW',47769,353,107,108,14,15,14,70,69,0.65931034827,0.594421208307,0.34068965173,0.0478330668889,0.0480812297316,0.941797861582,0.154154060018,0.155914394528,100.0,48.4160472296,25.8056496151,48.4160472296,25.8056496151,1.0,0.102868899975,0.144390976205,0.102868899975,0.144390976205,0,0,0.0,0.0,Relevant
1147,'http://bit.ly/6WeoN','http://www.collegehumor.com/videos/playlist/5073239/MJRIP',0,0,'2009-06-26 14:36:17','anonymous','rt @collegehumor #michaeljackson a tribute to the king of pop our 11 favorite michael jackson inspired internet videos http://bit.ly/6weon',138,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 05:58:25 +0000',19,57,0.333333333333,4,'A Tribute to the King of Pop - CollegeHumor Video Playlist',46556,0,0,0,0,2109,0,0,0,0.827727400722,0.575775685712,0.172272599278,?,0.081325006079,?,?,?,6.51438664992,12.4568677688,100.0,52.2955430757,6.51438664992,?,?,?,0.0790569415042,?,0,0,0.0,0.0,Relevant
1148,'http://ow.ly/fTIL','http://www.mjrestinpeace.com',4,1,'2009-06-26 14:37:01','anonymous','rt@sohotweet #michaeljackson post your tributes to mj here http://ow.ly/ftil',76,16428,'http://web.archive.org/web/20100517191049/http://mjrestinpeace.com/','2010-05-17 19:10:49','?',17,28,0.607142857143,0,'?',?,0,0,0,0,?,0,36,36,0.566516996657,0.384838073153,0.433483003343,0.0,0.0359656390176,0.0150884321727,0.0366547656989,0.0,55.1308459528,15.5162251029,7.24500326056,28.1443624431,13.1414694176,?,?,?,0.0,0.0190346746907,0,2,0.0,0.222222222222,Relevant
1149,'http://bit.ly/vfAU','http://www.youtube.com/watch%3Fv%3Dex30DYwQlHU',46,1,'2009-06-26 14:38:45','anonymous','#michaeljackson [ http://bit.ly/vfau ] watch smooth criminal with @manottistreet',80,6056,'http://web.archive.org/web/20091215161941/http://www.youtube.com/watch%3Fv%3Dex30DYwQlHU','2012-03-15 21:06:36','Tue 05 May 2009 19:26:46 +0000',18,46,0.391304347826,1,'?',?,0,0,0,0,4562,159,1466,500,0.714459181387,0.432530469211,0.285540818613,0.0449013255067,?,?,?,0.0983628047684,2.35226224638,4.25401837393,7.14498911898,55.2950655031,32.921845047,?,0.0,0.0988810442684,?,?,0,6,0.0,0.666666666667,Relevant
1150,'http://bit.ly/nAD57','http://www.cbsnews.com/stories/2009/06/26/entertainment/main5116520.shtml%3Ftag%3DcbsContent%3BcbsCarousel',3,1,'2009-06-26 14:47:04','anonymous','rt @rushhourdaily pair of kings linked by untimely death. read morehttp://bit.ly/nad57 #michaeljackson',102,32868,'http://web.archive.org/web/20090627235452/http://www.cbsnews.com/stories/2009/06/26/entertainment/main5116520.shtml%3Ftag%3DcbsConten','2009-08-04 06:40:10','Fri 26 Jun 2009 06:26:48 +0000',19,106,0.179245283019,6,'Pair Of Kings Linked By Untimely Deaths - CBS News',94386,0,0,0,0,534,0,0,0,0.585190386012,0.707095336172,0.414809613988,0.0,0.0403186475662,0.0525484654665,?,?,8.68478167458,49.9855017535,100.0,17.3746013742,8.68478167458,?,?,?,0.0970919546726,?,0,0,0.0,0.0,Relevant
1151,'http://bit.ly/V2c4j','http://www.simplymalayalees.com/forum_posts.asp%3FTID%3D818',3,1,'2009-07-20 07:40:51','anonymous','#michaeljackson michael jackson dies at 50 | tribute to michael jackson | http://bit.ly/v2c4j',93,25578,'http://web.archive.org/web/20100116144709/http://simplymalayalees.com/forum_posts.asp%3FTID%3D818','2011-11-16 20:07:31','Sun 19 Jul 2009 23:40:52 +0000',19,59,0.322033898305,1,'?',31487,0,0,0,0,7,0,0,0,0.621308909544,0.722664181925,0.378691090456,0.0724105557954,0.0533001790889,0.172905402514,?,?,31.0042411275,63.1296454126,50.4881638318,19.5728674867,15.6534720553,0.0333333333333,0.163299316186,?,0.0,?,0,0,0.0,0.0,Relevant
1152,'http://bit.ly/f33hL','http://www.metronews.ca/Toronto/comment/article/252068--michael-jackson-deserves-to-be-remembered-as-a-true-pioneer',0,0,'2009-06-26 15:01:15','anonymous','must-read rt @myalow @christinaritza @a2davids good perspective from @alancross on #michaeljackson http://bit.ly/f33hl',118,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 02:45:05 +0000',19,115,0.165217391304,4,'Michael Jackson deserves to be remembered as a true pioneer | Metro',66438,0,0,0,0,170,2,8,8,0.810897020629,0.212691294552,0.189102979371,?,0.00778263142568,?,0.0503984630719,?,8.66046263317,74.5282178925,85.173933477,11.6203806801,10.1679730871,?,?,?,0.0,0.0720023041106,0,0,0.0,0.0,Relevant
1153,'http://tr.im/rROQ','http://tr.im/404',0,0,'2009-07-11 11:06:28','anonymous','yes let him rest plz rt @gma has #michaeljackson coverage gone too far? join the debate with @chriscuomo http://tr.im/rroq #mj  #jackson ',137,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.498107981234,0.509340660277,0.501892018766,?,0.051987524491,?,0.0549870122549,?,37.3971260537,89.3433635296,51.7024553766,41.8577548195,72.3314314209,?,?,?,0.0912870929175,0.0370624658331,0,0,0.0,0.0,Relevant
1154,'http://www.mediafire.com/file/zntl52odotz/ben.mp3','/error.php%3Ferrno%3D320',0,0,'2009-06-26 15:04:13','anonymous','http://www.mediafire.com/file/zntl52odotz/ben.mp3 my cover of ben #michaeljackson',81,10000000000000000000000,'?','xxxxxxxx','?',49,24,2.04166666667,0,'?',?,0,0,0,0,?,0,0,0,0.567197601509,0.465220057989,0.432802398491,?,?,?,?,?,100.0,12.4903059986,100.0,12.4903059986,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1155,'http://tinyurl.com/n6uar6','http://www.news24.com/Content/Entertainment/970/95872c7d7181492687da036738e6a962/90s_icons_grateful_to_survive',2,1,'2009-06-26 15:06:37','anonymous','90s icons grateful to survive - http://tinyurl.com/n6uar6 #michaeljackson',73,53192,'http://web.archive.org/web/20090629055309/http://www.news24.com/Content/Entertainment/970/95872c7d7181492687da036738e6a962/90s_icons_grateful_to_survive','2009-08-06 08:42:05','?',25,110,0.227272727273,5,'?',?,0,0,0,0,?,0,0,0,0.517701519774,0.829738098381,0.482298480226,0.0525588331228,0.0393810676132,0.222925910577,?,?,19.7576296138,14.0935184187,12.3227737216,2.78454516873,2.43468799007,0.0350931203172,0.0,?,0.0696357518164,?,0,0,0.0,0.0,Relevant
1156,'http://bit.ly/17lhOo','http://twitter-poetry.blogspot.com/2009/06/how-healthy-is-twitter.html',0,0,'2009-06-26 15:11:59','anonymous','how healthy is twitter http://bit.ly/17lhoo #michaeljackson rip mj thriller pop',79,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 04:29:12 +0000',20,70,0.285714285714,3,'www.new-year-wishes.lear?denjoy.com/: How healthy is Twitter?',40833,0,0,0,0,7,0,3,3,0.504767804486,0.227873795902,0.495232195514,?,0.0310801572163,?,0.0354872753799,?,84.6800330338,88.5527706082,32.6917863305,95.6266330825,38.6062512723,?,?,?,0.131590338992,0.169030850946,0,0,0.0,0.0,Relevant
1157,'http://bit.ly/kkPba','http://www.click2houston.com/michael-jackson/19863825/detail.html',0,0,'2009-06-26 15:32:06','anonymous','#followfriday share your memories of #michaeljackson http://bit.ly/kkpba',72,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 06:58:04 +0000',19,65,0.292307692308,3,'?',?,0,0,0,0,7,0,0,0,0.654338394487,0.749678110594,0.345661605513,?,?,?,?,?,100.0,53.8905595083,100.0,53.8905595083,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1158,'http://tiny.cc/7hQoV','http://www.funtonia.com/mp3ringtones/Michael_Jackson/113975/',0,0,'2009-06-26 15:33:47','anonymous','#michaeljackson http://tiny.cc/7hqov rip michael jackson u will be missed!!! xoxo',81,10000000000000000000000,'?','xxxxxxxx','?',20,60,0.333333333333,3,'?',?,0,0,0,0,?,0,0,0,0.438964463219,0.666108440145,0.561035536781,?,0.0530744892434,?,?,?,1.8057155166,80.7384452997,100.0,2.2365002322,1.8057155166,?,?,?,0.1,?,0,0,0.0,0.0,Relevant
1159,'http://bit.ly/gdXdA','http://www.cnn.com/2009/SHOWBIZ/Music/08/18/jackson.estate.memorabilia/index.html%3Feref%3Drss_topstories',2,1,'2009-08-18 16:22:53','anonymous','anyone else find it kinda creepy that michael jackson hasn t even been buried yet? #michaeljackson http://bit.ly/gdxda',118,50906,'http://web.archive.org/web/20090927063119/http://www.cnn.com/2009/SHOWBIZ/Music/08/18/jackson.estate.memorabilia/index.html%3Feref%3Drss_topstories','2009-09-27 06:31:19','Tue 18 Aug 2009 08:22:17 +0000',19,105,0.180952380952,7,'Michael Jackson will be buried on his 51st birthday - CNN.com',77745,6,0,0,0,5,11,113,112,0.272296614558,0.00373401810132,0.727703385442,0.0320133203125,0.0310497621888,0.848384106129,0.121042042697,0.124795463143,100.0,13.8565647265,47.8051489117,13.8565647265,47.8051489117,1.0,0.0625,0.20256345582,0.0625,0.20256345582,0,2,0.0,0.117647058824,Relevant
1160,'http://tinyurl.com/n2rpoy','http://healthmadeeasy.com/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D1698%26catid%3D252%3Alatest-health-news%26Itemid%3D450',0,0,'2009-06-26 15:40:26','anonymous','rt @healthmadeeasy gasping increases survival from cardiac arrest - http://tinyurl.com/n2rpoy #michaeljackson #followfriday',123,10000000000000000000000,'?','xxxxxxxx','?',25,137,0.182481751825,1,'?',?,1,1,1,0,?,0,0,0,0.599236367877,0.898725233304,0.400763632123,?,0.0364178520365,?,?,?,100.0,53.7680005668,100.0,53.7680005668,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1161,'http://bit.ly/BqYbB','http://www.google.com/hostednews/ap/article/ALeqM5iURO8fOyWVOA0ytFlaAGuC9F7R9wD9912KIO0',1,1,'2009-06-26 15:48:32','anonymous','way more important than #michaeljackson  s death rt @ilucasi #north korea is what yall need to be trending http://bit.ly/bqybb',126,31912,'http://web.archive.org/web/20090628004024/http://www.google.com/hostednews/ap/article/ALeqM5iURO8fOyWVOA0ytFlaAGuC9F7R9wD9912KIO0','2009-06-28 00:40:24','Wed 24 Jun 2009 11:27:07 +0000',19,87,0.218390804598,4,'?',?,171,0,0,0,53,3,45,45,0.7739449623,0.520230390144,0.2260550377,0.035838943286,?,?,?,0.148723609721,1.46136630342,34.4882748406,6.91705528093,4.23728443991,21.1270004947,?,0.0379185247857,0.109379808315,?,?,0,0,0.0,0.0,Relevant
1162,'http://ow.ly/kuGi','http://www.sawfnews.com/Fashion/59409.aspx',4,1,'2009-08-18 20:55:55','anonymous','designer christian audigier unveils a clothing line he worked on with michael jackson http://ow.ly/kugi #fashion #edhardy #michaeljackson',137,22050,'http://web.archive.org/web/20091022030325/http://www.sawfnews.com/Fashion/59409.aspx','2009-10-22 03:03:25','?',17,42,0.404761904762,2,'?',?,8,2,0,0,?,0,6,6,0.577339635442,0.978040755925,0.422660364558,0.0992967448927,0.113119884596,0.690655588788,0.128890763034,0.113140437349,99.9911912965,28.4428011434,24.0265829299,28.4453068061,24.0286995468,0.969112356167,0.276078815187,0.249907595635,0.281271975232,0.254608463899,0,4,0.0,0.235294117647,Relevant
1163,'http://tinyurl.com/lzn5kf','http://www.facebook.com/ext/share.php%3Fsid%3D95790274822%26h%3DmHDbR%26u%3Drd74x%26ref%3Dnf',0,0,'2009-06-26 15:54:51','anonymous','no #hr2454.take a moment away from mj to get on the phone and stop it. call now http://tinyurl.com/lzn5kf #michaeljackson #capandtax',132,10000000000000000000000,'?','xxxxxxxx','?',25,92,0.271739130435,2,'?',?,0,0,0,0,?,0,0,0,0.47620531678,0.967220353625,0.52379468322,?,0.0251021856169,?,?,?,100.0,52.6121070083,100.0,52.6121070083,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1164,'http://bev.bz/DE5','http://bev.bz/DE5',0,0,'2009-06-26 16:03:33','anonymous','rt @checkbox_survey checkbox poll paying tribute to the king of pop -what is your favorite #michaeljackson song? http://bev.bz/de5',130,10000000000000000000000,'?','xxxxxxxx','?',17,17,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.82854090628,0.298602057484,0.17145909372,?,?,?,?,?,100.0,11.6130147317,100.0,11.6130147317,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1165,'http://is.gd/1eqUl','http://www.thenation.com/blogs/notion/446177/michael_jackson_freak_like_me',3,1,'2009-06-26 16:09:24','anonymous','interestibg...rt @thenation richard kim on the monstrous side of jackson--and of us. http://is.gd/1equl #michaeljackson',119,8230,'http://web.archive.org/web/20111222182634/http://www.thenation.com/blogs/notion/446177/michael_jackson_freak_like_me','2011-12-22 18:26:34','?',18,74,0.243243243243,4,'?',?,56,0,0,0,?,12,23,20,0.654040988798,0.508285842634,0.345959011202,0.0368479748679,0.0333890281647,0.741881796619,0.0756875632609,0.0696006977923,70.1191055034,70.232661847,10.471383011,99.8383140542,14.9337087742,0.497245158099,0.0,0.0405331392551,0.0,0.0677729728802,0,2,0.0,0.142857142857,Relevant
1166,'http://bit.ly/NnIYi','http://feeds.latimes.com/%7Er/latimes/news/local/%7E3/417h-RP6q-0/la-me-jackson-glendale19-2009aug19%2C0%2C7850682.story',0,0,'2009-08-19 05:09:30','anonymous','jackson to be buried aug. 29 at forest lawn in glendale http://bit.ly/nniyi #michaeljackson',91,10000000000000000000000,'?','xxxxxxxx','Tue 18 Aug 2009 21:09:29 +0000',19,120,0.158333333333,7,'Jackson to be buried Aug. 29 at Forest Lawn in Glendale - Los Angeles Times',86987,0,0,0,0,20,0,0,0,0.516852861198,0.700774885621,0.483147138802,?,0.0593646840109,?,?,?,8.6665666879,66.4805791552,100.0,13.0362382489,8.6665666879,?,?,?,0.0985462170373,?,0,0,0.0,0.0,Relevant
1167,'http://tinyurl.com/rddxew','http://search.twitter.com/search%3Fmax_id%3D3399545686%26page%3D4%26q%3D%2523MICHAELJACKSON',0,0,'2009-08-19 05:13:24','anonymous','searched twitter for #michaeljackson http://tinyurl.com/rddxew',62,10000000000000000000000,'?','xxxxxxxx','?',25,91,0.274725274725,1,'?',?,376391,403083,180060,0,?,0,0,0,0.514388441507,0.618059877779,0.485611558493,?,0.0618589574132,?,?,?,100.0,68.2511573782,100.0,68.2511573782,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1168,'http://bit.ly/n8Kbe','http://naacp.org/news/press/2009-06-26/index.htm',99,1,'2009-06-26 16:23:42','anonymous','rt @londonj08 rt @the_naacp naacp mourns the loss of music icon michael jackson http://bit.ly/n8kbe #michaeljackson #naacp',122,2383,'http://web.archive.org/web/20100704170325/http://www.naacp.org//news/press/2009-06-26/index.htm','2010-07-04 17:03:25','Fri 26 Jun 2009 08:19:16 +0000',19,48,0.395833333333,4,'?',?,3,1,1,0,11,0,0,0,0.776735254281,0.549325122702,0.223264745719,0.109394197749,0.0464363460213,0.321833079194,?,?,18.0575731203,3.94146103683,2.4167570466,21.8271913428,13.3836204372,0.0,0.126836572358,?,0.0,?,0,0,0.0,0.0,Relevant
1169,'http://is.gd/1ewtH','http://www.intent.com/gothamchopra/blog/my-friend-mike',8,1,'2009-06-26 16:36:21','anonymous','rt @intentdotcom gotham chopra s touching tribute to #michaeljackson  my friend  mike  http://is.gd/1ewth',105,2817,'http://web.archive.org/web/20110425172318/http://www.intent.com/gothamchopra/blog/my-friend-mike','2011-04-25 17:23:18','?',18,54,0.333333333333,3,'?',?,96,2,14,4,?,23,145,134,0.733417263416,0.405271333689,0.266582736584,0.0571776362955,?,?,?,0.200800351631,1.65975140762,13.94942167,1.70779840654,11.898352827,97.1866117963,?,0.077151674981,0.223578140315,?,?,0,2,0.0,0.125,Relevant
1170,'http://digg.com/u1B0l5','http://digg.com/u1B0l5',0,0,'2009-08-19 16:20:29','anonymous','rt @tbtjuice michael jackson s doctor will be charged with manslaughter http://digg.com/u1b0l5 #michaeljackson #conradmurray',124,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.669543638912,0.874101454377,0.330456361088,?,?,?,?,?,100.0,92.661234563,100.0,92.661234563,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1171,'http://tinyurl.com/lg4l5w','http://www.foxnews.com/story/0%2C2933%2C540540%2C00.html',13,1,'2009-08-19 16:31:28','anonymous','michael jacksons doctor will be charged with manslaughter. http://tinyurl.com/lg4l5w #michaeljackson',101,503,'http://web.archive.org/web/20090907163951/http://www.foxnews.com/story/0%2C2933%2C540540%2C00.html','2012-01-03 21:54:46','?',25,56,0.446428571429,2,'?',?,208,279,124,9283,?,0,0,0,0.661489030713,0.850080698566,0.338510969287,0.0568650134036,0.0707992325405,0.487344896829,?,?,99.0702992585,3.22776046119,2.61176145125,3.25805058161,2.63627088119,0.985073789302,0.102967010536,?,0.101430103242,?,0,0,0.0,0.0,Relevant
1172,'http://bit.ly/OX6uX','http://www.flix.co.il/tapuz/showVideo.asp%3Fm%3D2841743',0,0,'2009-06-26 16:41:16','anonymous','rt @artseeblog #michaeljackson even came to #israel for his  dangerous  tour  video http://bit.ly/ox6ux',103,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 16:36:35 +0000',19,55,0.345454545455,2,'?',?,3,12,4,0,69,1,1,1,0.627674078243,0.589918213712,0.372325921757,?,0.0304290309725,?,0.0304290309725,?,82.5223157335,41.6924520966,78.3416079989,50.522639514,94.9338458362,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
1173,'http://bit.ly/VO4PZ','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Flatimesblogs.latimes.com%252Flanow%252F2009%252F08%252Fglendale-will-bill-michael-jacksons-family-for-public-costs-of-burial.html%26usg%3DAFQjCNENVUe1tfMm9m7FFsnpY8KU2vBl5Q',0,0,'2009-08-19 17:16:22','anonymous','glendale will bill michael jackson s family for public costs of burial - los angeles times http://bit.ly/vo4pz #michaeljackson',126,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 08:51:19 +0000',19,249,0.0763052208835,2,'?',?,6,0,0,0,29,10,36,35,0.6188121368,0.925017381293,0.3811878632,?,0.00671791834826,?,0.0230376609217,?,100.0,55.941656926,74.3152886751,55.941656926,74.3152886751,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
1174,'http://tinyurl.com/nnhspf','http://latimesblogs.latimes.com/laplaza/2009/08/mexico-citys-michael-jackson-fans-came-out-to-practice-the-recently-deceased-singers-famous-thirller-dance-yesterday-mornin.html',2,1,'2009-08-19 18:24:18','anonymous','rt @mjackson_alerts  mexico city fans practice michael jackson s  thriller  moves  http://tinyurl.com/nnhspf #michaeljackson',124,4433,'http://web.archive.org/web/20090821193811/http://latimesblogs.latimes.com/laplaza/2009/08/mexico-citys-michael-jackson-fans-came-out-to-practice-the-recently-deceased-singers-famous-thirller-dance-yesterday-mornin.html','2009-08-25 03:36:54','?',25,176,0.142045454545,4,'?',?,21,0,0,0,?,4,27,26,0.685844088597,0.828205588431,0.314155911403,0.0751646028003,0.0590433745434,0.59547077879,0.10561999928,0.121012676182,51.9979638649,11.4115683524,16.2775161447,5.93378318831,8.46397696301,0.793575393244,0.169030850946,0.177571201301,0.163299316186,0.159296501454,0,2,0.0,0.117647058824,Relevant
1175,'http://digg.com/d1usdl?t','http://digg.com/d1usdl%3Ft',0,0,'2009-06-26 16:50:46','anonymous','michael jackson highs and lows (gallery) | #michaeljackson #digg | http://digg.com/d1usdl?t',91,10000000000000000000000,'?','xxxxxxxx','?',24,26,0.923076923077,1,'?',?,0,0,0,0,?,0,0,0,0.609397753686,0.817735556124,0.390602246314,?,?,?,?,?,100.0,80.0731553175,100.0,80.0731553175,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1176,'http://tinyurl.com/n9l58k','http://michaeljacksoninfo.blogspot.com/2009/06/ebay-confirms-refunds-for-michael.html',0,0,'2009-06-27 14:59:41','anonymous','ebay confirms refunds for michael jackson tickets rip mj http://tinyurl.com/n9l58k #michaeljackson',98,10000000000000000000000,'?','xxxxxxxx','?',25,85,0.294117647059,3,'?',?,0,0,0,0,?,0,0,0,0.488387308646,0.522920103216,0.511612691354,?,0.0528140216775,?,?,?,11.8132447095,98.7192488104,100.0,11.9665058759,11.8132447095,?,?,?,0.253320198552,?,0,0,0.0,0.0,Relevant
1177,'http://bit.ly/7ahlA','http://beta.meedan.net/index.php%3Fpage%3Devents%26post_id%3D277837',4,1,'2009-06-26 16:55:44','anonymous','michael jackson mourned did the king of pop die a muslim? http://bit.ly/7ahla mjs #michaeljackson rip mj',105,48326,'http://web.archive.org/web/20090630062110/http://beta.meedan.net/index.php%3Fpage%3Devents%26post_id%3D277837','2009-09-17 14:25:56','Fri 26 Jun 2009 08:54:21 +0000',19,67,0.283582089552,1,'?',?,0,0,0,0,43,1,1,1,0.547983166491,0.796429359162,0.452016833509,0.0829739813645,?,?,?,0.0829739813645,99.3248370749,54.391071662,62.7869726712,54.7607962558,62.3630583099,0.135007110029,0.111912742079,0.111912742079,0.0177387516544,0.0177387516544,0,2,0.0,0.125,Relevant
1178,'http://is.gd/2p5yt','http://shortformblog.com/culture/district-attorney-conrad-murray-charges-totally-false',0,0,'2009-08-20 01:03:01','anonymous','district attorney conrad murray charges totally false http://is.gd/2p5yt #news #michaeljackson #conradmurray #foxnews',119,10000000000000000000000,'?','xxxxxxxx','?',18,86,0.209302325581,2,'?',?,0,0,0,0,?,0,1,1,0.572051637346,0.869984145669,0.427948362654,?,?,?,?,?,100.0,74.2126328093,73.4268050769,74.2126328093,73.4268050769,?,?,?,?,?,0,0,0.0,0.0,Relevant
1179,'http://bit.ly/ksbZT','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.radaronline.com%252Fexclusives%252F2009%252F08%252Fexclusive-michael-jackson-signed-aeg-contract-stating-he-had-no-known-health%26usg%3DAFQjCNH-yLIUCd9iEkG_zRNOcc2YKNC26g',0,0,'2009-08-20 01:36:47','anonymous','exclusive michael jackson signed aeg contract stating he had  no ... - radar online http://bit.ly/ksbzt #michaeljackson',119,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 17:21:11 +0000',19,251,0.0756972111554,2,'?',?,0,0,0,0,30,12,56,47,0.48126464376,0.866971071287,0.51873535624,?,0.00735911083764,?,0.0274496249619,?,100.0,80.6383809346,75.0635431053,80.6383809346,75.0635431053,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
1180,'http://bit.ly/xYG74','http://news.bbc.co.uk/1/hi/entertainment/8253817.stm%3FaffiliateID%3D601%26pcid%3DOTTWI6EA1543C96',0,0,'2009-09-14 16:33:22','anonymous','bbc the incredible trailer for the #michaeljackson  this is it  documentary  including before seen audition footage http://bit.ly/xyg74',135,10000000000000000000000,'?','xxxxxxxx','Mon 14 Sep 2009 07:47:48 +0000',19,97,0.19587628866,4,'BBC NEWS | Entertainment | Exclusive Michael Jackson trailer',58874,0,0,0,0,7,0,0,0,0.767487759231,0.236570215478,0.232512240769,?,0.0353167324846,?,?,?,77.3919484585,12.1973918098,100.0,15.7605436389,77.3919484585,?,?,?,0.0924500327042,?,0,0,0.0,0.0,Relevant
1181,'http://ow.ly/fVOM','http://www.msnbc.msn.com/id/31568341/ns/entertainment-music/',5,1,'2009-06-26 17:03:27','anonymous','rt @manontheradiort @msnbc_breaking police r looking 4 michael jackson s doctor & have impounded his car http://ow.ly/fvom #michaeljackson',138,31220,'http://web.archive.org/web/20121106014347/http://www.msnbc.msn.com/id/31568341/ns/entertainment-music','2012-11-06 01:43:47','?',17,60,0.283333333333,4,'?',?,0,0,0,0,?,14,104,97,0.545998351939,0.995294818745,0.454001648061,0.0430830418132,0.0436782570976,0.88095593092,0.145308536874,0.14118914907,97.8016914059,11.2375112161,17.0805813923,11.490099051,17.464505109,0.998532647779,0.0560112033611,0.205022715145,0.0699112689968,0.20889987205,0,2,0.0,0.111111111111,Relevant
1182,'http://bit.ly/4vJ772','http://www.amazon.com/Michael-Jackson-Anniversary-Thriller-Casebook/dp/B001041JLE/ref%3Dtag_rso_rs_edpp_url%3Fie%3DUTF8%26tag%3Dtwitter0ce-20%26creative%3D381421',0,0,'2009-08-20 06:47:45','anonymous','#michaeljackson michael jackson 25th anniversary of thriller(deluxe casebook ed.. http://bit.ly/4vj772 #celebrity #music',120,10000000000000000000000,'?','xxxxxxxx','Wed 19 Aug 2009 22:47:46 +0000',20,161,0.124223602484,4,'?',?,15,4,2,0,1,1,115,115,0.684428764285,0.518461228972,0.315571235715,?,0.0488893717493,?,0.0673653936819,?,11.785481045,55.8498366179,34.5185595301,21.1020868792,34.1424474411,?,?,?,0.0991950106899,0.0836614267671,0,2,0.0,0.166666666667,Relevant
1183,'http://bit.ly/b1Hdb','http://news.google.com/news/url%3Fusg%3DAFQjCNFY5SCOalzb8ttOMyHB167A-bnrmA%26ei%3DefxESu_-K_X22ZAK8P2plAI%26cid%3D1380692716%26url%3Dhttp://www.msnbc.msn.com/id/31568341/ns/entertainment-music/%26fd%3DS%26sa%3DT%26client%3Dtwitter',0,0,'2009-06-26 17:16:11','anonymous','doesn t look good.... rt @googlenewspolice searching for michael jackson s doctor - msnbc.com http://bit.ly/b1hdb #michaeljackson',129,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 08:51:05 +0000',19,230,0.0826086956522,7,'?',?,0,0,0,0,228,0,7,4,0.706611609144,0.346956930415,0.293388390856,?,0.0220148283116,?,0.0364080451554,?,100.0,92.6351337388,18.6926692898,92.6351337388,18.6926692898,?,?,?,?,?,0,0,0.0,0.0,Relevant
1184,'http://bit.ly/I9TPZ','http://www.editorandpublisher.com/eandp/news/article_display.jsp%3Fvnu_content_id%3D1003988240',1,1,'2009-06-26 19:43:21','anonymous','linda deutsch  veteran ap court reporter  recalls 2005 trial of #michaeljackson and the swarm of press. in e&p http://bit.ly/i9tpz',130,24426,'http://web.archive.org/web/20090627023027/http://www.editorandpublisher.com/eandp/news/article_display.jsp%3Fvnu_content_id%3D1003988240','2009-06-27 02:30:27','Fri 26 Jun 2009 11:35:48 +0000',19,94,0.202127659574,3,'?',?,0,0,0,0,16,0,4,4,0.601046008498,0.932717142799,0.398953991502,0.0899101347754,?,?,?,0.121407377316,58.6573009429,17.6043659694,18.0154215047,10.3262459258,10.5673600081,?,0.222738418556,0.296068454106,?,?,0,2,0.0,0.0952380952381,Relevant
1185,'http://tinyurl.com/l58xoc','http://www.worldhum.com/photos/slideshow/michael-jackson-a-global-force-in-life-and-death-20090626/',0,0,'2009-06-26 17:24:36','anonymous','rt @worldhum michael jackson from beijing to cape town  a slideshow on the global phenomenon http://tinyurl.com/l58xoc #michaeljackson',134,10000000000000000000000,'?','xxxxxxxx','?',25,99,0.252525252525,3,'?',?,1,0,0,0,?,3,6,6,0.661031152888,0.99026693224,0.338968847112,?,0.102565451231,?,0.133990944402,?,1.75780499467,77.6362782708,52.7343158974,2.26415412205,3.33332283687,?,?,?,0.116642368704,0.214285714286,0,2,0.0,0.111111111111,Relevant
1186,'http://tr.im/pSBz','http://tr.im/404',0,0,'2009-06-26 17:31:11','anonymous','rt @richmonddotcom the various stages of  mourning michael  from our very own karri peifer >> http://tr.im/psbz #michaeljackson',127,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.71611536486,0.671159798502,0.28388463514,?,0.0582551728035,?,0.0551112768479,?,37.3971260537,55.8518625292,51.7024553766,66.9577062611,72.3314314209,?,?,?,0.102062072616,0.0370624658331,0,0,0.0,0.0,Relevant
1187,'http://www.net4now.com/?p=8335','http://www.net4now.com/jacksons-death-crashes-twitter-and-google/',0,0,'2009-06-26 17:35:13','anonymous','rt #michaeljackson broke the internets! http://www.net4now.com/?p=8335',70,10000000000000000000000,'?','xxxxxxxx','?',30,65,0.461538461538,1,'?',?,0,0,0,0,?,0,0,0,0.531711581523,0.856912384603,0.468288418477,?,0.0578496345135,?,?,?,1.65058134573,8.97516668181,100.0,18.3905369588,1.65058134573,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
1188,'http://bit.ly/194Ro1','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.associatedcontent.com%252Farticle%252F2077617%252Fmichael_jacksons_burial_on_his_51st.html%26usg%3DAFQjCNF429UG2dsPY5YUKRbXVgciEwRVsQ',0,0,'2009-08-20 20:11:08','anonymous','michael jackson s burial on his 51st ... - associated content http://bit.ly/194ro1 #michaeljackson',98,10000000000000000000000,'?','xxxxxxxx','Thu 20 Aug 2009 12:11:05 +0000',20,214,0.0934579439252,2,'?',?,0,0,0,0,5,0,5,5,0.677039518673,0.93729855959,0.322960481327,?,0.0515197052257,?,0.0392006178066,?,100.0,78.1471512178,69.5781950809,78.1471512178,69.5781950809,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
1189,'http://bit.ly/Vm85V','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Ffeeds.latimes.com%252F%7Er%252Fnewsandbuzz%252F%7E3%252FOED7a6lMbCQ%252Fmichael-jackson-movie-opening-moved-up-two-days.html%26usg%3DAFQjCNH92MIySFlNXg0cUqhhkg6hKYJIxQ',0,0,'2009-08-21 00:46:10','anonymous','michael jackson movie opening moved u... - los angeles times http://bit.ly/vm85v #michaeljackson',96,10000000000000000000000,'?','xxxxxxxx','Thu 20 Aug 2009 16:46:02 +0000',19,244,0.077868852459,2,'?',?,13,0,0,0,17,0,0,0,0.609648025315,0.84622894036,0.390351974685,?,0.00761122295463,?,?,?,100.0,75.7167583516,100.0,75.7167583516,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1190,'http://is.gd/1dzER','http://www.chicagoreader.com/michael_jackson_bad/',0,0,'2009-06-26 00:04:33','anonymous','rt @chicago_reader when  bad  was released in 1987  achy obejas hung out at a record store for story http://is.gd/1dzer #michaeljackson',135,10000000000000000000000,'?','xxxxxxxx','?',18,49,0.367346938776,1,'?',?,0,0,0,0,?,2,6,4,0.312091650188,0.666285981548,0.687908349812,?,0.0550173229955,?,0.0591892154763,?,58.6602843518,80.8379686127,26.2985041902,72.5652627824,44.831873014,?,?,?,0.0639922190192,0.0495681597097,0,0,0.0,0.0,Relevant
1191,'http://bit.ly/2S19r','http://www.accesshollywood.com/ticket-site-swamped-for-jackson-tribute-in-vienna_article_21947%3F__source%3Drss%7Clatest_news',0,0,'2009-08-21 09:37:42','anonymous','ticket site swamped for jackson tribute in vienna http://bit.ly/2s19r #michaeljackson',85,10000000000000000000000,'?','xxxxxxxx','Thu 20 Aug 2009 19:33:57 +0000',19,125,0.152,1,'Ticket Site Swamped For Jackson Tribute In Vienna',40604,0,0,0,0,24,0,0,0,0.679971202355,0.746568480721,0.320028797645,?,0.0197257460788,?,?,?,14.0805875357,68.7438933639,100.0,20.4826739463,14.0805875357,?,?,?,0.0431331092814,?,0,0,0.0,0.0,Relevant
1192,'http://bit.ly/yH6i1','http://www.thelmagazine.com/newyork/michael-jackson-the-good-the-bad-and-the-weird/Content%3Foid%3D1195636',4,1,'2009-06-26 18:13:49','anonymous','michael jackson s life on camera the good  the bad and the weird http://bit.ly/yh6i1 #michaeljackson',100,50537,'http://web.archive.org/web/20090829081606/http://www.thelmagazine.com/newyork/michael-jackson-the-good-the-bad-and-the-weird/Content%3Foid%3D1195636','2012-11-24 10:57:31','Fri 26 Jun 2009 10:05:10 +0000',19,106,0.179245283019,3,'Michael Jackson: The Good The Bad & The Weird | Features | The L Magazine - New York City's Local Event and Arts & Culture Guide',101472,3,0,0,0,52,1,3,3,0.488710899753,0.144901954471,0.511289100247,0.076430874576,0.0421974736285,0.416912384575,0.0511617177929,0.0851028158781,54.7558309874,69.4244624507,65.0579112479,38.0139413234,35.6229999268,0.0514344499874,0.0833333333333,0.0721687836487,0.0257172249937,0.0222717701594,0,2,0.0,0.125,Relevant
1193,'http://bit.ly/mJAKo','http://www.youtube.com/watch%3Fv%3Dpp0UjTnS6LM',0,0,'2009-06-26 18:20:10','anonymous','harlem loves #michaeljackson outside the apollo theatre http://bit.ly/mjako',75,10000000000000000000000,'?','xxxxxxxx','Thu 25 Jun 2009 21:46:45 +0000',19,46,0.413043478261,1,'Rock with You singalong in Harlem!',?,172,11,7,0,124,1,12,11,0.649004769758,0.688305008438,0.350995230242,?,0.0465494064116,?,0.0639232155255,?,16.654851996,27.8712441445,50.2914514493,59.7563994978,33.1166659861,?,?,?,0.154996851658,0.142749285429,0,2,0.0,0.25,Relevant
1194,'http://bit.ly/jnEyC','http://blog.ez-tracks.com/public/item/happy-birthday-michael-jackson-burial-delayed-until-september',5,1,'2009-08-21 20:05:20','anonymous','happier birthday? michael jackson burial delayed  again.http://bit.ly/jneyc #birthday #michaeljackson #california #music',120,21767,'http://web.archive.org/web/20090823020807/http://blog.ez-tracks.com/public/item/happy-birthday-michael-jackson-burial-delayed-until-september','2011-01-20 02:28:28','Fri 21 Aug 2009 10:05:13 +0000',19,99,0.191919191919,3,'?',?,0,0,0,0,20,0,0,0,0.74726218104,0.792733679465,0.25273781896,0.107317908633,?,?,?,?,9.21720166069,9.97025086072,9.21720166069,92.4470385896,100.0,?,0.132598708826,?,?,?,0,0,0.0,0.0,Relevant
1195,'http://tr.im/pS4e','http://tr.im/404',0,0,'2009-06-26 18:24:31','anonymous','rt @americares honors michael jackson  the king of pop. mj remembered for generous support of americares. http://tr.im/ps4e #michaeljackson',139,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.6390179898,0.813182370778,0.3609820102,?,0.0507964096109,?,0.0554891871735,?,37.3971260537,62.0935177877,51.7024553766,60.227101614,72.3314314209,?,?,?,0.0883883476483,0.0370624658331,0,0,0.0,0.0,Relevant
1196,'http://bit.ly/RCdGe','http://www.huffingtonpost.com/charles-karel-bouley/the-man-goes-through-the_b_221456.html',5,1,'2009-08-21 23:23:49','anonymous','rt @huffingtonpost charles karel bouley on #michaeljackson the man goes through the mirror http://bit.ly/rcdge -- soulful and beautiful!',136,8975,'http://web.archive.org/web/20090904015324/http://www.huffingtonpost.com/charles-karel-bouley/the-man-goes-through-the_b_221456.html','2012-11-10 05:59:17','Fri 26 Jun 2009 13:06:48 +0000',19,89,0.213483146067,2,'?',?,6,0,0,0,8,4,25,22,0.826168418135,0.435787569634,0.173831581865,0.0625464586461,0.0568152777885,0.575092764379,0.0957531390054,0.111598376559,99.999999517,3.37225275458,7.28746132381,3.37225277087,7.28746135901,0.906707751754,0.0785787894134,0.171559747576,0.0642161299068,0.162339152056,0,2,0.0,0.111111111111,Relevant
1197,'http://bit.ly/BxVOW','http://www.eonline.com/news/135295/both-jackson-autopsies-turned-up-needle-marks/news/both_jackson_autopsies_turned_up_needle/135295',0,0,'2009-07-22 06:32:52','anonymous','#michaeljackson both jackson autopsies turned up needle marks and propofol - e! online e! online.. http://bit.ly/bxvow',118,10000000000000000000000,'?','xxxxxxxx','Tue 21 Jul 2009 20:20:34 +0000',19,132,0.143939393939,6,'?',?,0,0,0,0,17,0,0,0,0.68300291893,0.586404969412,0.31699708107,?,0.0564487161536,?,?,?,59.038686464,30.0090525552,100.0,50.829471915,59.038686464,?,?,?,0.166410058868,?,0,0,0.0,0.0,Relevant
1198,'http://bit.ly/ha3yq','http://www.eonline.com/news/live_feed_coroner_announce_jackson/131366',0,0,'2009-06-26 18:31:15','anonymous','rt @eonline live feed coroner to announce michael jackson autopsy results http://bit.ly/ha3yq #michaeljackson',109,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 10:28:34 +0000',19,69,0.275362318841,3,'?',?,0,0,0,0,5928,0,0,0,0.655769383186,0.640736228164,0.344230616814,?,?,?,?,?,100.0,93.6485285127,100.0,93.6485285127,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1199,'http://tinyurl.com/m77cdm','http://www.aolradioblog.com/2009/08/21/michael-jackson-the-remix-suites-new-music/',1,1,'2009-08-22 12:37:29','anonymous','rt @mjackson_alerts michael jackson the remix suites - new music - aol radio blog http://tinyurl.com/m77cdm #michaeljackson',123,73181,'http://web.archive.org/web/20090825085710/http://www.aolradioblog.com/2009/08/21/michael-jackson-the-remix-suites-new-music/','2009-08-25 08:57:10','?',25,82,0.30487804878,4,'?',?,0,0,0,0,?,2,29,29,0.746166120024,0.755963176574,0.253833879976,0.0999133359307,0.104482709542,0.517370666337,0.140673440665,0.130271051982,1.65888355735,2.06492953486,1.99742492869,80.3360855346,83.0511091319,0.0476731294623,0.219381727238,0.143019388387,0.0790569415042,0.0506369683542,0,2,0.0,0.125,Relevant
1200,'http://bit.ly/7V3n6J','http://bestofmichaeljackson.jclondon.com/2009/11/23/real-or-rubbish-nos-14-a-madonna-and-michael-jackson-collaboration-was-on-the-cards/',2,1,'2009-11-23 21:26:31','anonymous','mj blog real or rubbish? nos 14 - a madonna and michael jackson collaboration ... http://bit.ly/7v3n6j #michaeljackson #mj #mjfam #thisisit',139,14508,'http://web.archive.org/web/20100502012819/http://bestofmichaeljackson.jclondon.com/2009/11/23/real-or-rubbish-nos-14-a-madonna-and-michael-jackson-collaboration-was-on-the-cards/','2010-05-03 03:07:56','Mon 23 Nov 2009 11:26:30 +0000',20,136,0.147058823529,4,'Real or Rubbish? Nos 14  A Madonna and Michael Jackson Collaboration was on the cards? | Michael Jackson Janet Jackson Jackson 5',92075,1,0,0,0,7,0,0,0,0.560772792818,0.567064863728,0.439227207182,0.0802070230562,0.104072680854,0.516100623656,?,?,5.03711548426,2.04028773213,1.64125628424,40.5050814995,32.5832570123,0.222698393959,0.125244858217,?,0.10729938441,?,0,0,0.0,0.0,Relevant
1201,'http://bit.ly/D9nxb','http://www.youtube.com/watch%3Fv%3DOsj1SmKyOn0',0,0,'2009-08-23 02:23:27','anonymous','rt @thestrippodcast awesome new video of cast of phantom rehearsing for the show is up!!! http://bit.ly/d9nxb #michaeljackson #vegas',132,10000000000000000000000,'?','xxxxxxxx','Sat 22 Aug 2009 15:33:28 +0000',19,46,0.413043478261,1,'CAST OF PHANTOM REHEARSE WILL YOU BE THERE FOR MICHAEL JACKSON BENEFIT',?,5,0,0,0,92,2,5,5,0.696133799067,0.418223406871,0.303866200933,?,0.0541295245309,?,0.0794595268426,?,16.6548519611,74.7491813209,75.1691265161,22.2809824359,22.1565059127,?,?,?,0.152286225968,0.198945892521,0,0,0.0,0.0,Relevant
1202,'http://bit.ly/MVZ1b','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp%253A%252F%252Fwww.examiner.com%252Fx-3958-Atlanta-Northside-Family--Parenting-Examiner%7Ey2009m8d23-Will-there-ever-be-peace-for-Michael-Jacksons-kids%26usg%3DAFQjCNH-vF6IZcGJGu1w__oafIj8sjgxbQ',0,0,'2009-08-23 07:52:33','anonymous','will there ever be peace for michael ... - examiner.com http://bit.ly/mvz1b #michaeljackson',91,10000000000000000000000,'?','xxxxxxxx','Sat 22 Aug 2009 23:14:27 +0000',19,256,0.07421875,2,'?',?,0,0,0,0,24,2,52,52,0.620657737992,0.59137145428,0.379342262008,?,0.0189934294099,?,0.0394836284566,?,100.0,80.9232421028,68.8687746446,80.9232421028,68.8687746446,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
1203,'http://twitpic.com/8hkny','http://twitpic.com/8hkny',0,0,'2009-06-26 19:07:13','anonymous','only bob! rt @brutalpanda http://twitpic.com/8hkny - brutal panda owner got this #michaeljackson tattoo the night before his death...wild',137,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,3,3,0.352911545694,0.664143216483,0.647088454306,?,0.154173081176,?,0.154173081176,?,87.0055697303,84.7594789373,86.3219262477,97.4184517152,99.214253197,?,?,?,0.557006651896,0.557006651896,0,0,0.0,0.0,Relevant
1204,'http://twitpic.com/8hi7h','http://twitpic.com/8hi7h',0,0,'2009-06-26 19:14:17','anonymous','@y2corbin rt http://twitpic.com/8hi7h - even michael jackson wore a fake stache! rip #michaeljackson #fakestachefriday',118,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,2,2,0.412294343799,0.186087140219,0.587705656201,?,0.133341564548,?,0.133341564548,?,83.1654883363,83.1643439145,33.552298267,99.9986239222,40.3440164162,?,?,?,0.554700196225,0.554700196225,0,2,0.0,0.142857142857,Relevant
1205,'http://bit.ly/VHVXo','http://colocation.tmcnet.com/topics/colocation-products/articles/58832-michael-jacksons-death-an-eye-opener-internet-service.htm',2,1,'2009-06-26 19:29:17','anonymous','rt death of #michaeljackson is an eye opener for isps. tmcnet coverage on coming to the rescue http://bit.ly/vhvxo (expand) (via @dyninc)',137,1911,'http://web.archive.org/web/20090628200108/http://colocation.tmcnet.com/topics/colocation-products/articles/58832-michael-jacksons-death-an-eye-opener-internet-service.htm','2009-06-29 05:59:32','Fri 26 Jun 2009 09:41:34 +0000',19,128,0.1484375,4,'Michael Jackson's Death: An Eye-Opener for Internet Service Providers',60262,0,0,0,0,64,3,13,13,0.705317582557,0.912636080017,0.294682417443,0.0294244943168,0.0235877048896,0.576919762942,0.0834990270903,0.0781206774752,43.7247987936,38.1958959065,15.9595192728,87.355223947,36.499926159,0.751095690869,0.0286769667338,0.125400513683,0.0337099931232,0.125217580669,0,2,0.0,0.0952380952381,Relevant
1206,'http://bit.ly/fkMMc','http://www.sfgate.com/cgi-bin/article.cgi%3Ff%3D/n/a/2009/06/26/entertainment/e063733D82.DTL%26tsp%3D1',2,1,'2009-06-26 19:48:55','anonymous','rt @micah ...and the conspiracy theories begin around michael jackson s death http://bit.ly/fkmmc #michaeljackson',113,55,'http://web.archive.org/web/20090724194950/http://www.sfgate.com/cgi-bin/article.cgi%3Ff%3D/n/a/2009/06/26/entertainment/e063733D82.DTL%26tsp%3D1','2009-07-24 19:49:50','Fri 26 Jun 2009 09:52:42 +0000',19,102,0.186274509804,9,'?',?,0,0,0,0,106,0,0,0,0.589439435443,0.938287421685,0.410560564557,0.0411986868045,?,?,?,?,17.5336481511,20.1553290332,17.5336481511,86.9926168022,100.0,?,0.101651122136,?,?,?,0,0,0.0,0.0,Relevant
1207,'http://blip.fm/~8xsmq','/profile/5ProspectStreet/blip/15013682/Michael%2BJackson%E2%80%93Ben',0,0,'2009-06-26 19:52:56','anonymous','#25 - ben. mj s 1st #1 hit as a solo artist. he belted this out in 1972 as a teenager. #michaeljackson  http://blip.fm/~8xsmq',126,10000000000000000000000,'?','xxxxxxxx','?',21,68,0.308823529412,4,'?',?,0,0,0,0,?,0,0,0,0.600215464002,0.99126143867,0.399784535998,?,?,?,?,?,100.0,12.1638811437,100.0,12.1638811437,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1208,'http://twitpic.com/bf588','http://twitpic.com/bf588',0,0,'2009-07-24 05:54:57','anonymous','rt @mjj_luv http://twitpic.com/bf588 - cute  -) and then some #mj #ripmj #michaeljackson',88,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.566039202562,0.177454368938,0.433960797438,?,0.0957209018567,?,?,?,84.360913056,76.9149015017,100.0,91.1736237973,84.360913056,?,?,?,0.433224288859,?,0,0,0.0,0.0,Relevant
1209,'http://bit.ly/5tInV','http://www.youtube.com/watch%3Fv%3DW12oywnLYIY',2,1,'2009-08-24 15:50:30','anonymous','@myriah007 you re welcome. the video is so touching. http://bit.ly/5tinv #michaeljackson',88,29370,'http://wayback.archive-it.org/1661/20091113100146/http://www.youtube.com/watch%3Fv%3DW12oywnLYIY','2009-11-13 10:01:46','Sat 25 Jul 2009 09:54:14 +0000',19,46,0.413043478261,1,'?',?,905,772,336,19,298,13,111,111,0.718274584898,0.0344274378619,0.281725415102,0.0283980917124,0.0307002779923,0.125543420643,0.101459931239,0.043085541047,60.8315373726,44.1843119323,44.6037558922,26.8779962259,27.1331504352,0.230143654475,0.0460287308949,0.113150476371,0.0416666666667,0.13507386681,0,3,0.0,0.272727272727,Relevant
1210,'http://tinyurl.com/?5k5','http://www.eyeblasterwiz.com/preview/preview.asp%3FCalledFromEmail%3Dtrue%26eyeblasterID%3D1631940%26BannerWidth%3D728%26BannerHeight%3D90%26Host%3Dwww.eyeblasterwiz.com%26TextURL%3Dhttp%253A//www.eyeblasterwiz.com/Preview/blank.asp%26Target%3D%26PreviewType%3DI',0,0,'2009-06-26 20:03:33','anonymous','rt @dotjohn pepsi honors the king of pop in their online campaign http://tinyurl.com/?5k5 http://tinyurl.com/mhl523 #michaeljackson',133,10000000000000000000000,'?','xxxxxxxx','?',25,262,0.0954198473282,6,'?',?,0,0,0,0,?,0,0,0,0.7731033957,0.851064175061,0.2268966043,?,0.0292352673102,?,?,?,100.0,8.65359997468,100.0,8.65359997468,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
1211,'http://bit.ly/fPQJ9','http://news.google.com/news/url%3Ffd%3DR%26sa%3DT%26url%3Dhttp://www.mtv.com/news/articles/1614801/20090626/jackson_michael.jhtml%26usg%3DAFQjCNFu4FnFyHEX2OIqGO7yPhtCxtDDpw',0,0,'2009-06-26 20:05:06','anonymous','#michaeljackson michael jackson&#39 s autopsy results could take weeks - mtv.com http://bit.ly/fpqj9',100,10000000000000000000000,'?','xxxxxxxx','Fri 26 Jun 2009 09:15:37 +0000',19,172,0.110465116279,7,'?',?,0,1,0,0,8,5,58,48,0.589056440852,0.436777400174,0.410943559148,?,0.032897584748,?,0.0350382444113,?,100.0,35.1191668145,62.6669701252,35.1191668145,62.6669701252,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
1212,'http://bit.ly/npEma','http://feedproxy.google.com/%7Er/Talking-Points-Memo/%7E3/ivUEaMNaIRI/lotsa_trouble_for_someone.php',0,0,'2009-08-24 21:35:54','anonymous','this is gonna be a big old headache for someone http://bit.ly/npema #michaeljackson',83,10000000000000000000000,'?','xxxxxxxx','Mon 24 Aug 2009 13:35:25 +0000',19,99,0.191919191919,5,'?',?,0,0,0,0,3,0,0,0,0.382445736055,0.304846884122,0.617554263945,?,0.0286064783845,?,?,?,87.4999519346,55.5098928463,100.0,63.4399123874,87.4999519346,?,?,?,0.0,?,0,0,0.0,0.0,Relevant


==> anc/Testing.obama.arff <==
@RELATION Relevance


@ATTRIBUTE ID		NUMERIC
@ATTRIBUTE ShortURL	string
@ATTRIBUTE LongURL  	string
@ATTRIBUTE MementoCount   NUMERIC
@ATTRIBUTE NumberOFArchives   NUMERIC
@ATTRIBUTE TweetDate   string
@ATTRIBUTE TweetAuthor   string
@ATTRIBUTE TweetText   string
@ATTRIBUTE TweetLength   NUMERIC
@ATTRIBUTE ClosestMementoTime   NUMERIC
@ATTRIBUTE ClosestMemento   string
@ATTRIBUTE ClosestMementoTimeStamp   string
@ATTRIBUTE CreationDate   string
@ATTRIBUTE ShortURLLength   NUMERIC
@ATTRIBUTE OriginalURLLength   NUMERIC
@ATTRIBUTE ReductionRate   NUMERIC
@ATTRIBUTE OriginalURLDepth   NUMERIC
@ATTRIBUTE InitialPageTitle   string
@ATTRIBUTE InitialContentLength   NUMERIC
@ATTRIBUTE FacebookShares   NUMERIC
@ATTRIBUTE FacebookLikes   NUMERIC
@ATTRIBUTE FacebookComments   NUMERIC
@ATTRIBUTE FacebookClicks   NUMERIC
@ATTRIBUTE BitlyClicks   NUMERIC
@ATTRIBUTE InfluentialTweetsCount   NUMERIC
@ATTRIBUTE TotalTweetCount   NUMERIC
@ATTRIBUTE RetrievedTweets   NUMERIC
@ATTRIBUTE PositiveSentiment   NUMERIC
@ATTRIBUTE NeutralSentiment   NUMERIC
@ATTRIBUTE NegativeSentiment   NUMERIC
@ATTRIBUTE TweetSimilarityWithPast   NUMERIC
@ATTRIBUTE TweetSimilarityWithCurrent   NUMERIC
@ATTRIBUTE PastCurrentSimilarity   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithCurrent   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithPast   NUMERIC
@ATTRIBUTE simhash_current_past   NUMERIC
@ATTRIBUTE simhash_tweet_past   NUMERIC
@ATTRIBUTE simhash_tweetpage_past   NUMERIC
@ATTRIBUTE simhash_current_tweet   NUMERIC
@ATTRIBUTE simhash_current_tweetpage   NUMERIC
@ATTRIBUTE cosine_current_past   NUMERIC
@ATTRIBUTE cosine_tweet_past   NUMERIC
@ATTRIBUTE cosine_tweetpage_past   NUMERIC
@ATTRIBUTE cosine_current_tweet   NUMERIC
@ATTRIBUTE cosine_current_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_tweet   NUMERIC
@ATTRIBUTE celeb_count_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweet   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweetpage   NUMERIC
@ATTRIBUTE Relevancy   {Relevant,NonRelevant}

@Data
0,'http://bit.ly/TZyhZ','http://polijamblog.polijam.com/%3Fp%3D9105',2,1,'2009-10-09 09:22:23','anonymous','#obama wins #nobel #peace prize the same week he snubbed the #dalailama http://bit.ly/tzyhz #tcot #news #politics',113,25212,'http://web.archive.org/web/20091021162235/http://polijamblog.polijam.com/%3Fp%3D9105','2010-02-23 02:52:44','Fri 09 Oct 2009 01:13:02 +0000',19,42,0.452380952381,1,'?',?,0,0,0,0,120,5,17,17,0.537063556728,0.846728284129,0.462936443272,0.100580007386,?,?,?,0.100209545694,55.7351625705,93.5199945234,14.6651370776,52.1235209836,8.17363799139,?,0.203030475658,0.194790712416,?,?,0,0,0.0,0.0,Relevant
1,'http://twitpic.com/ktbql','http://twitpic.com/ktbql',0,0,'2009-10-09 09:33:43','anonymous','http://twitpic.com/ktbql - congratulations president #obama for winning the #nobel #peace #prize',96,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.71586677337,0.549923813216,0.28413322663,?,0.133198856917,?,?,?,82.4197314417,60.9913469379,100.0,74.0009047239,82.4197314417,?,?,?,0.553911709407,?,0,0,0.0,0.0,Relevant
2,'http://ow.ly/twqp','http://nobelprize.org/nobel_prizes/peace/laureates/2009/',70,1,'2009-10-09 09:46:06','anonymous','rt @usembassylondon president #obama wins 2009 #nobel #peace prize http://ow.ly/twqp (nobelprize.org)',101,353,'http://web.archive.org/web/20101206095159/http://nobelprize.org/nobel_prizes/peace/laureates/2009/','2013-01-17 15:01:52','?',17,56,0.303571428571,4,'?',?,3093,1558,2703,46,?,156,867,500,0.600867603664,0.757318588557,0.399132396336,0.0793408093529,0.0766321291723,0.938065651863,0.106386881847,0.108703728309,99.9999982651,55.2557475116,46.9417794923,55.2557484703,46.9417786779,0.941357448663,0.374165738677,0.135302018298,0.366899692853,0.139308271752,0,2,0.0,0.181818181818,Relevant
3,'http://bit.ly/1uu0Wn','http://www.voanews.com/english/2009-10-09-voa6.cfm',32,1,'2009-10-09 11:01:27','anonymous','rt @voaafrica barack #obama wins #nobel #peace prize for  efforts to strengthen international diplomacy  http://bit.ly/1uu0wn',125,4465,'http://web.archive.org/web/20100621121552/http://www1.voanews.com/english/2009-10-09-voa6.cfm','2010-08-22 06:42:29','Fri 09 Oct 2009 02:57:30 +0000',20,50,0.4,2,'?',?,0,0,0,0,17,1,18,18,0.528021104209,0.466559259374,0.471978895791,0.0281941937217,?,?,?,0.125398627284,100.0,42.2124422577,4.81301208042,42.2124422577,4.81301208042,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
4,'http://bit.ly/NQzF1','http://www.20minutes.fr/france/353589-France-Nobel-de-la-paix-pour-Obama-des-reactions-entre-enthousiasme-et-condamnation.php',0,0,'2009-10-09 13:29:20','anonymous','ah ah. #obama is the best ! but it is too much early for a #nobel #peace prize... => http://bit.ly/nqzf1',104,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 05:29:10 +0000',19,125,0.152,2,'Nobel de la paix pour Obama: des ractions entre enthousiasme et condamnation - 20minutes.fr',67707,0,0,0,0,13,0,0,0,0.651685597326,0.120393520914,0.348314402674,?,0.0256307297315,?,?,?,31.6035471779,36.0254022843,100.0,87.725730107,31.6035471779,?,?,?,0.0498616871486,?,0,0,0.0,0.0,Relevant
5,'http://tiny.cc/sB9Yu','http://news.yahoo.com/s/ap/eu_nobel_peace/',12,1,'2009-10-09 13:30:34','anonymous','no big deal but he s gsd - http://tiny.cc/sb9yu #obama #nobel #peace',68,3419,'http://web.archive.org/web/20120103142733/http://news.yahoo.com/s/ap/eu_nobel_peace','2012-11-04 16:38:53','?',20,42,0.47619047619,3,'?',?,0,0,0,0,?,0,0,0,0.531589490063,0.664359127191,0.468410509937,0.0,?,?,?,?,100.0,80.4312362728,100.0,80.4312362728,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
6,'http://wp.me/poG6K-aN','http://bw4454.wordpress.com/2009/10/09/president-barack-obama-wins-nobel-peace-prize/',0,0,'2009-10-09 14:54:28','anonymous','rt @saltpeppe posted to wp.com president barack #obama wins #nobel #peace prize http://wp.me/pog6k-an',101,10000000000000000000000,'?','xxxxxxxx','?',21,85,0.247058823529,4,'?',?,0,0,0,0,?,1,4,4,0.552564255463,0.610662912275,0.447435744537,?,0.0928903238991,?,0.102601168634,?,50.0849282868,49.6586908775,42.819645602,99.1489707106,85.4940738995,?,?,?,0.255550626,0.203858876575,0,2,0.0,0.153846153846,Relevant
7,'http://myloc.me/XDP0','http://myloc.me/mobile.php%3Fid%3DXDP0',0,0,'2009-10-09 15:09:23','anonymous','deserves the nobel peace prize for not kicking your ass. #obama #nobel #peace http://myloc.me/xdp0',98,10000000000000000000000,'?','xxxxxxxx','?',20,38,0.526315789474,1,'?',?,0,0,0,0,?,0,0,0,0.505117051483,0.35533055282,0.494882948517,?,0.0,?,?,?,100.0,30.5328104404,100.0,30.5328104404,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
8,'http://bit.ly/3oOR9d','http://rodonline.typepad.com/rodonline/2009/10/africa-reacts-to-obamas-nobel.html',5,1,'2009-10-09 15:51:20','anonymous','#africa reacts to #obama #nobel  http://bit.ly/3oor9d #obamanobel #potus #tutu #southafrica',91,10108,'http://web.archive.org/web/20100113183948/http://rodonline.typepad.com/rodonline/2009/10/africa-reacts-to-obamas-nobel.html','2013-01-18 10:32:16','Fri 09 Oct 2009 07:51:09 +0000',20,81,0.246913580247,4,'?',?,1,0,0,0,10,0,0,0,0.609753854222,0.609115791837,0.390246145778,0.0245366452406,0.023236970617,0.935724302161,?,?,99.8595754996,17.4201643746,8.69081086477,17.3957021958,8.67860683704,0.969624123138,0.137620470641,?,0.133440128171,?,0,0,0.0,0.0,Relevant
9,'http://om.ly/KcLu','/track/404.html',0,0,'2009-10-09 17:49:06','anonymous','rt @guykawasaki 9 #best #reactions to barack #obama and his #nobel #peace #prize http://om.ly/kclu',98,10000000000000000000000,'?','xxxxxxxx','?',17,15,1.13333333333,1,'?',?,0,0,0,0,?,0,0,0,0.799332476401,0.501601707195,0.200667523599,?,?,?,?,?,100.0,30.7364343796,100.0,30.7364343796,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
10,'http://bit.ly/16vjdx','http://www.borowitzreport.com/article.aspx%3FID%3D7061',1,1,'2009-10-09 18:11:37','anonymous','#nobel committee awards #obama the #peace prize in attempt to put #theonion and borowitz report out of business http://bit.ly/16vjdx #humor',139,59968,'http://web.archive.org/web/20091017105105/http://borowitzreport.com/article.aspx%3FID%3D7061','2009-10-17 10:51:05','Fri 09 Oct 2009 07:02:55 +0000',20,54,0.37037037037,1,'?',?,1500,3028,793,0,104,4,18,18,0.510450512209,0.555995958386,0.489549487791,0.0919328914191,?,?,?,0.111382719577,9.03716432352,65.4681250963,49.7705936969,5.91646204448,18.15763818,?,0.185814031278,0.214559561956,?,?,0,1,0.0,0.05,Relevant
11,'http://bit.ly/e01CM','http://iowahawk.typepad.com/iowahawk/2009/10/membership-has-its-privileges.html',13,1,'2009-10-09 18:56:38','anonymous','#iowahawk on the #nobelol - http://bit.ly/e01cm #tcot #tlot #obama #nobelprize #nobelpeaceprize',95,8297,'http://web.archive.org/web/20100102211455/http://iowahawk.typepad.com/iowahawk/2009/10/membership-has-its-privileges.html','2013-01-16 12:18:23','Fri 09 Oct 2009 10:56:18 +0000',19,79,0.240506329114,4,'iowahawk: Membership Has Its Privileges',148550,56,4,4,9,8,8,23,23,0.612396723863,0.587788329793,0.387603276137,0.0259531108277,0.0235859552545,0.886912050958,0.0653633165535,0.0683508568922,98.9972422143,4.16166858697,30.3799185149,4.20382274686,30.6876412265,0.94607200134,0.06415002991,0.150011720123,0.064051261522,0.149780755059,0,2,0.0,0.181818181818,Relevant
12,'http://j.mp/mebOH','http://www.edmontonsun.com/news/world/2009/10/09/11355356.html',0,0,'2009-10-09 21:31:27','anonymous','stunner #obama wins nobel prize for #peace http://j.mp/meboh to donate #nobel prize money to charity http://j.mp/10p4iz',119,10000000000000000000000,'?','xxxxxxxx','?',17,62,0.274193548387,6,'?',?,4,0,1,0,?,0,0,0,0.476720320889,0.89169133698,0.523279679111,?,?,?,?,?,100.0,43.439779862,100.0,43.439779862,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
13,'http://ow.ly/txEy','http://www.associatedcontent.com/article/2265943/president_obama_wins_the_nobel_peace.html%3Fcat%3D37',2,1,'2009-10-10 00:50:33','anonymous','rt @theresaleschman #obama gets the #nobel #peace prize http://ow.ly/txey #acarticles',85,794,'http://web.archive.org/web/20111020010347/http://www.associatedcontent.com/article/2265943/president_obama_wins_the_nobel_peace.html%3Fcat%3D37','2011-10-20 01:03:47','?',17,101,0.168316831683,3,'?',?,0,0,0,0,?,0,0,0,0.58291224253,0.774154240689,0.41708775747,0.0565775956345,0.0495413878148,0.676235050067,?,?,97.7600353957,8.66791267484,8.65731604126,8.86651957496,8.85568014191,0.731826317569,0.0868130459426,?,0.103039410451,?,0,0,0.0,0.0,Relevant
14,'http://bit.ly/oQ5Bh','http://naturalborncitizen.wordpress.com/',58,1,'2009-10-10 02:08:46','anonymous','rt @freedomring #obama opposed the born alive infant protection act and won the #nobel #peace prize. http://bit.ly/oq5bh #tcot #p2 #sgp',135,417,'http://web.archive.org/web/20110420021543/http://naturalborncitizen.wordpress.com/','2013-01-16 17:55:23','Sun 05 Apr 2009 11:26:23 +0000',19,40,0.475,0,'Natural Born Citizen',198447,724,301,426,18,275,94,239,234,0.778639792127,0.66742900169,0.221360207873,0.0488860222,0.0424118303094,0.471194199916,0.193259451983,0.21879693633,27.2009456225,10.9629009441,89.8116840543,2.98201272445,30.2866446709,0.421437471467,0.0557950506292,0.25220375136,0.0489857961784,0.222698393959,0,0,0.0,0.0,Relevant
15,'http://is.gd/49Js6','http://www.un.org/apps/news/story.asp%3FNewsID%3D32477%26Cr%3Dobama%26Cr1%3D',0,0,'2009-10-10 03:40:26','anonymous','rt @unic #secgen calls awarding of #nobel #peace prize to us president #obama  very wise  http://is.gd/49js6 #un #news #npp',123,10000000000000000000000,'?','xxxxxxxx','?',18,76,0.236842105263,3,'?',?,0,0,0,0,?,0,0,0,0.733753236337,0.35885967773,0.266246763663,?,0.0857492925713,?,?,?,100.0,9.82431002253,100.0,9.82431002253,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
16,'http://ping.fm/h0EJN','http://ping.fmhttps%3A//seesmic.com/https%3A//seesmic.com/profile/migrate',0,0,'2009-10-10 03:51:00','anonymous','#egypt  s student (auc) view - #obama  s #nobel #peace award http://ping.fm/h0ejn',81,10000000000000000000000,'?','xxxxxxxx','?',20,73,0.27397260274,7,'?',?,0,0,0,0,?,0,0,0,0.660344778729,0.794716657145,0.339655221271,?,?,?,?,?,100.0,35.9098288623,100.0,35.9098288623,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
17,'http://retwt.me/L4Gm','http://tweetmeme.com/',1554,1,'2009-10-10 06:59:30','anonymous','rt @huffingtonpost #nobel prize to #obama defended http://retwt.me/l4gm #nuclear #disarmament #peace #war #oslo #norway',119,39,'http://web.archive.org/web/20111113070009/http://tweetmeme.com/','2013-01-19 03:44:42','?',20,21,0.952380952381,0,'?',?,254,55,25,11,?,1487,7866,500,0.589117204798,0.690808031635,0.410882795202,0.0204283804345,0.028171808491,0.158760271206,0.0543469088163,0.0955863532142,47.497629506,32.1877341696,97.1410213267,67.7670328063,46.1396824081,0.0867109969524,0.0,0.0350081938487,0.0,0.0288381562062,0,0,0.0,0.0,Relevant
18,'http://g8bel.tk','http://g8bel.tk',0,0,'2009-10-10 16:59:29','anonymous','world leaders hail #obama  s surprise prize - the times of india http://g8bel.tk #npp #nobel #peace',99,10000000000000000000000,'?','xxxxxxxx','?',15,15,1.0,0,'?',?,0,0,0,0,?,0,3,3,0.682430958013,0.924363012285,0.317569041987,?,?,?,?,?,100.0,30.9691164016,62.4258549308,30.9691164016,62.4258549308,?,?,?,?,?,0,0,0.0,0.0,Relevant
19,'http://bit.ly/13dpQH','http://www.nytimes.com/2009/10/11/opinion/11friedman.html%3Fsrc%3Dtwt%26twt%3DNYTimesFriedman',0,0,'2009-10-11 14:14:14','anonymous','the peace (keepers) prize http://bit.ly/13dpqh (via @nytimesfriedman) #nobel #peace #obama',90,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 18:10:38 +0000',20,93,0.215053763441,5,'?',?,1,0,0,0,168,60,521,500,0.585623386561,0.767884744216,0.414376613439,?,0.0205846742398,?,0.0912635697463,?,100.0,99.7741681004,64.1033462554,99.7741681004,64.1033462554,?,?,?,?,?,0,2,0.0,0.2,Relevant
20,'http://ow.ly/tJBT','http://scienceblogs.comscienceblogs.com/gregladen/2009/10/an-open-letter-to-americans-wh',0,0,'2009-10-12 01:57:19','anonymous','i was going to write a piece about obama s nobel peace award but this perfectly captures my thoughtshttp://ow.ly/tjbt #obama #nobel #peace',139,10000000000000000000000,'?','xxxxxxxx','?',17,88,0.193181818182,4,'?',?,0,0,0,0,?,0,0,0,0.594466537729,0.336400025947,0.405533462271,?,?,?,?,?,100.0,55.2510715072,100.0,55.2510715072,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
21,'http://bit.ly/ObamaNobelComplaint','http://viddal.wordpress.com/2009/10/12/formal-complaint-about-the-awarding-of-the-nobel-peace-prize-to-barack-obama/',13,1,'2009-10-12 05:14:13','anonymous','#obama created zero #peace in 2008 and should receive zero #nobel peace prizes in 2009. http://bit.ly/obamanobelcomplaint - annul the prize!',140,1229,'http://web.archive.org/web/20120419053442/http://viddal.wordpress.com/2009/10/12/formal-complaint-about-the-awarding-of-the-nobel-peace-prize-to-barack-obama/','2012-04-19 05:34:42','Sun 11 Oct 2009 17:32:53 +0000',33,116,0.284482758621,4,'Formal Complaint about the Awarding of the Nobel Peace Prize to Barack Obama  Vidd',71311,4,0,0,0,73,0,13,13,0.579191662707,0.526886062864,0.420808337293,0.0626269773476,0.0646295613324,0.74309098291,0.0817506471952,0.0836185319202,100.0,4.8229848307,4.15963615072,4.8229848307,4.15963615072,1.0,0.0756534415836,0.114833850353,0.0756534415836,0.114833850353,0,2,0.0,0.1,Relevant
22,'http://bit.ly/14rqFd','http://www.borowitzreport.com/article.aspx%3FID%3D7062',1,1,'2009-10-12 10:08:52','anonymous','#obama named country music entertainer of the year / surprise selection shocks nashville http://bit.ly/14rqfd #humor #peace #nobel',130,68012,'http://web.archive.org/web/20091015050224/http://www.borowitzreport.com/article.aspx%3FID%3D7062','2009-10-15 05:02:24','Mon 12 Oct 2009 02:02:08 +0000',20,54,0.37037037037,1,'?',?,1500,3028,793,0,104,4,20,20,0.726641859619,0.556588576733,0.273358140381,0.111162161475,?,?,?,0.0921371997535,52.7864015697,63.3928569194,92.3173086213,33.46280802,57.1793116134,?,0.227574781841,0.17549949544,?,?,0,0,0.0,0.0,Relevant
23,'http://c4ss.org/content/1234','http://c4ss.org/content/1234',11,1,'2009-10-12 16:45:02','anonymous','an ignobel history | http://c4ss.org/content/1234 #liberty #tlot #fr33 #anarchy #anarchism #peace #antiwar #nobel #obama',120,4681,'http://web.archive.org/web/20120911180303/http://c4ss.org/content/1234','2012-09-11 18:03:03','?',28,28,1.0,2,'?',?,6,0,0,0,?,1,11,11,0.655452512515,0.59225801211,0.344547487485,0.102823573293,0.105409255339,0.925445960323,0.121626063853,0.119960835508,86.203189205,4.55409716818,3.39973570798,3.92577699847,2.93068060482,0.992851945536,0.12492772477,0.118982986649,0.124034734589,0.125081459768,0,0,0.0,0.0,Relevant
24,'http://bit.ly/PWboW','http://www.independent.co.uk/news/world/politics/and-the-other-nobel-peace-prize-nominees-were-1801350.html',10,1,'2009-10-12 20:57:40','anonymous','and the other nobel peace prize candidates were ... http://bit.ly/pwbow #obama #nobel #peace #news',98,7310,'http://web.archive.org/web/20121211225930/http://www.independent.co.uk/news/world/politics/and-the-other-nobel-peace-prize-nominees-were-1801350.html','2012-12-11 22:59:30','Mon 12 Oct 2009 12:55:44 +0000',19,107,0.177570093458,4,'And the other Nobel Peace Prize nominees were... - World Politics - World - The Independent',114772,615,26,79,91,8,15,121,121,0.52354367666,0.674679858762,0.47645632334,0.0472262010396,0.047606932074,0.785818562701,0.104674564151,0.0989509733868,100.0,2.91572342093,25.5807251041,2.91572342093,25.5807251041,0.808333333333,0.0708090924712,0.132706646773,0.0708090924712,0.132614329094,0,0,0.0,0.0,Relevant
25,'http://bit.ly/c9VaJ)','http://bit.ly/c9VaJ%29',0,0,'2009-10-15 16:55:58','anonymous','time how #obama could earn his #nobel #prize (http://bit.ly/c9vaj) #peace #war #israel #middleeast #afghanistan #iraq #us',121,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,67,3,9,5,?,0,0,0,0.652010232192,0.737184545169,0.347989767808,?,?,?,?,?,100.0,55.1078194643,100.0,55.1078194643,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
26,'http://ow.ly/uBWm','http://ippnw.org/News/Statements/2009ObamaNobel.pdf',0,0,'2009-10-15 17:21:14','anonymous','rt @ippnw statement with psr about this year s nobel peace prize http://ow.ly/ubwm #psr #ippnw #obama #nobel #peace #disarmament #nuclear',137,10000000000000000000000,'?','xxxxxxxx','?',17,51,0.333333333333,3,'?',?,0,0,0,0,?,1,2,2,0.614551529486,0.411814496024,0.385448470514,?,?,?,?,?,100.0,48.9981977863,17.7392357623,48.9981977863,17.7392357623,?,?,?,?,?,0,0,0.0,0.0,Relevant
27,'http://bit.ly/u3TWW','http://www.nobamapeaceprize.com/phpBB3/viewtopic.php%3Ff%3D4%26t%3D3',0,0,'2009-10-15 19:34:53','anonymous','rt nobamapeaceprize.com formal complaint on awarding the #nobel #peace #prize to #obama http://bit.ly/u3tww #annul the prize! no oslo visit!',140,10000000000000000000000,'?','xxxxxxxx','Thu 15 Oct 2009 11:04:20 +0000',19,68,0.279411764706,2,'?',?,0,0,0,0,11,0,0,0,0.587484878756,0.734827024088,0.412515121244,?,?,?,?,?,100.0,74.502953184,100.0,74.502953184,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
28,'http://www.slowpokecomics.com/strips/terminatrix.gif','http://www.slowpokecomics.com/strips/terminatrix.gif',8,1,'2009-10-18 15:59:04','anonymous','rt @binku rt @thilanka now the #peace #nobel price for #obama all makes sense. http://www.slowpokecomics.com/strips/terminatrix.gif  -)',135,7952,'http://web.archive.org/web/20120217181136/http://www.slowpokecomics.com/strips/terminatrix.gif','2013-01-15 21:25:43','?',52,52,1.0,2,'?',?,2125,493,487,2696,?,19,247,245,0.596011851421,0.652505213233,0.403988148579,0.020285093139,0.020285093139,1.0,0.0675748912467,0.0675748912467,100.0,87.4723373162,83.7300099393,87.4723373162,83.7300099393,?,?,?,?,?,0,4,0.0,0.235294117647,Relevant
29,'http://bit.ly/Pb1cU','http://www.christianitytoday.com/ct/2009/octoberweb-only/141.52.0.html',2,1,'2009-10-19 12:44:39','anonymous','prez obama won the #peace prize  but is there peace? love the quote from mother teresa in this one. http://bit.ly/pb1cu #obama #nobel peace',139,542,'http://web.archive.org/web/20091019125341/http://www.christianitytoday.com/ct/2009/octoberweb-only/141.52.0.html','2009-10-19 12:53:41','Mon 19 Oct 2009 04:41:50 +0000',19,70,0.271428571429,4,'Peace PeaceBut Is There Peace? | Christianity Today',89077,3,0,0,0,5,0,4,4,0.563173256543,0.809613807757,0.436826743457,0.0658486397766,0.0497845636919,0.559969897015,0.0701995423005,0.0874829151614,99.8900101334,9.01983482919,9.5165361441,9.00991392489,9.50606891868,0.790911578839,0.0836485776813,0.134890774712,0.111237302079,0.141865380426,0,0,0.0,0.0,Relevant
30,'http://bit.ly/6ctXaq','http://viddal.wordpress.com/2009/12/09/the-absurdity-of-obama-the-zionist-warmonger-getting-the-nobel-peace-prize/',11,1,'2009-12-09 11:24:19','anonymous','rt @vidd_ the absurdity of #obama  the #zionist #warmonger  getting the #nobel #peace #prize http://bit.ly/6ctxaq #oslo #norway',127,4411,'http://web.archive.org/web/20120327123750/http://viddal.wordpress.com/2009/12/09/the-absurdity-of-obama-the-zionist-warmonger-getting-the-nobel-peace-prize/','2012-04-18 08:09:32','Tue 08 Dec 2009 19:19:15 +0000',20,114,0.175438596491,4,'?',?,3,0,0,0,16,0,3,3,0.591137378461,0.440310813411,0.408862621539,0.0911998898157,0.0843274042712,0.651163088083,0.0964757401527,0.099954324941,90.9134580684,39.9942975163,18.0807805436,36.3601989022,19.8879032079,0.991631652043,0.266666666667,0.242271855926,0.268917058181,0.244316380409,0,0,0.0,0.0,Relevant
31,'http://bit.ly/7xoMvu','http://www.washingtonexaminer.com/opinion/columns/So-much-for-the-peace-presidency-8637716-78712547.html',0,0,'2009-12-09 11:54:13','anonymous','@catoinst. well  so much for the  peace presidency ... http://bit.ly/7xomvu #obama #nobelprize #war #afghanistan #troops #military #peace',137,10000000000000000000000,'?','xxxxxxxx','Tue 08 Dec 2009 05:51:50 +0000',20,104,0.192307692308,3,'?',?,14,9,24,0,225,2,13,13,0.531944081883,0.707942331948,0.468055918117,?,?,?,?,?,100.0,75.9941996239,53.9444567148,75.9941996239,53.9444567148,?,?,?,?,?,0,0,0.0,0.0,Relevant
32,'http://ow.ly/KzZB','http://www.someguywithawebsite.com/cartoons/2009/091012_nobel.html',5,1,'2009-12-10 13:09:13','anonymous','let s revisit this link http://ow.ly/kzzb #lol #nobel #peace #prize #obama',74,19154,'http://web.archive.org/web/20111121182827/http://www.someguywithawebsite.com/cartoons/2009/091012_nobel.html','2011-11-26 00:42:41','?',17,66,0.257575757576,3,'?',?,14,2,0,0,?,1,4,4,0.478951639703,0.615215386972,0.521048360297,0.0804030252207,?,?,?,0.10434983895,7.85469278697,9.07372481392,21.6566372293,86.5652523969,36.2692171633,?,0.0,0.115470053838,?,?,0,0,0.0,0.0,Relevant
33,'http://bit.ly/624OsK','http://ord.oneriot.com/%3Ftarget%3Dhttp%253A%252F%252Fwww.whitehouse.gov%252Fthe-press-office%252Fremarks-president-acceptance-nobel-peace-prize%26oid%3Dfb725bea726f36812c54668226c006a4%26appId%3Drss',0,0,'2009-12-10 18:40:07','anonymous','rt @bueti rt @pulseondems #nobel #peace proze remarks by pres. #obama | the white house whiteho... http://bit.ly/624osk (via whitehous ...',138,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 07:16:49 +0000',20,199,0.100502512563,1,'?',?,0,0,0,0,37,0,0,0,0.724143312791,0.855084167463,0.275856687209,?,?,?,?,?,100.0,87.3702867783,100.0,87.3702867783,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
34,'http://bit.ly/4rBoCY','http://www.abc.net.au/news/2009-12-11/obama-defends-war-in-peace-prize-speech/2568332',1,1,'2009-12-10 20:31:51','anonymous','rt @redplebiscite most ironic headline of all time  #obama defends war in #peace prize speech  http://bit.ly/4rbocy #p2 #afghanistan #nobel',139,27014,'http://web.archive.org/web/20120128040205/http://www.abc.net.au/news/2009-12-11/obama-defends-war-in-peace-prize-speech/2568332','2012-01-28 04:02:05','Thu 10 Dec 2009 10:23:41 +0000',20,85,0.235294117647,4,'?',?,0,0,0,0,35,0,0,0,0.681467644164,0.314326129494,0.318532355836,0.0826483837396,0.0842819089631,0.712760162572,?,?,100.0,24.5315619562,2.80109411819,24.5315619562,2.80109411819,1.0,0.156717387675,?,0.156717387675,?,0,0,0.0,0.0,Relevant
35,'http://tinyurl.com/yc4cdow','http://www.google.com/hostednews/ap/article/ALeqM5hLqPm387JA7KnJoOY2ljeDZ3yqPgD9CGOQ680',1,1,'2009-12-11 14:25:37','anonymous','ap on the swedish control over broadcasts of obamas nobel speech. http://tinyurl.com/yc4cdow #obama #nobel #nobelprize #sweden #norway #usa',139,65495,'http://web.archive.org/web/20091214083712/http://www.google.com/hostednews/ap/article/ALeqM5hLqPm387JA7KnJoOY2ljeDZ3yqPgD9CGOQ680','2009-12-14 08:37:12','?',26,87,0.298850574713,4,'?',?,0,0,0,0,?,0,5,5,0.586139035138,0.891799363866,0.413860964862,0.134336272665,?,?,?,0.207165868151,10.643819296,18.9969781105,99.8116952932,56.0290127941,10.6237764833,?,0.199800299501,0.213402197626,?,?,0,0,0.0,0.0,Relevant
36,'http://bit.ly/4XbhtU','http://www.youtube.com/watch%3Fv%3DkSNl83fbJNI%26feature%3Dfvw',0,0,'2009-12-24 21:18:52','anonymous','watching #obama s #nobel #peace prize #speech 10 december 2009 http://bit.ly/4xbhtu #fb',87,10000000000000000000000,'?','xxxxxxxx','Thu 24 Dec 2009 11:17:37 +0000',20,62,0.322580645161,1,'President Obama Nobel Peace Prize Speech Oslo Norway (December 10 2009) [1/4]',?,505,163,425,0,5,10,70,70,0.608582463354,0.408868843657,0.391417536646,?,0.0667378917582,?,0.0884277065796,?,16.752508246,95.9834092655,17.7732331342,17.4535457473,94.2569543736,?,?,?,0.191273013919,0.143082633326,0,2,0.0,0.166666666667,Relevant
37,'http://bit.ly/e4X12','http://www.spiegel.de/politik/ausland/auszeichnung-friedensnobelpreis-fuer-barack-obama-a-654115.html',0,0,'2009-10-09 09:12:39','anonymous','*cringe* http://bit.ly/e4x12 isn t this a wee bit early in the day? #obama #nobelpeaceprize',91,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 01:03:16 +0000',19,101,0.188118811881,3,'Auszeichnung: Friedensnobelpreis fr Barack Obama - SPIEGEL ONLINE',80572,4,0,0,0,709,0,0,0,0.351351093394,0.43779640105,0.648648906606,?,0.0158064495569,?,?,?,85.6722134808,80.2977493833,100.0,93.7267126888,85.6722134808,?,?,?,0.0154857403271,?,0,0,0.0,0.0,Relevant
38,'http://bit.ly/1iw1OQ','http://news.bbc.co.uk/1/hi/world/europe/8298580.stm',23,1,'2009-10-09 09:12:58','anonymous','obam wins nobel peace prize for strengthening  international diplomacy and co-operation  http://bit.ly/1iw1oq #obama #nobel #yeswecan',133,3282,'http://web.archive.org/web/20091009100740/http://news.bbc.co.uk/1/hi/world/europe/8298580.stm','2012-12-05 20:08:38','Fri 09 Oct 2009 01:06:15 +0000',20,51,0.392156862745,5,'BBC NEWS | Europe | Obama wins 2009 Nobel Peace Prize',92581,6358,586,2428,53,419,0,0,0,0.562950555735,0.755568565171,0.437049444265,0.0855482388536,0.0644852693778,0.588043510112,?,?,88.0196981761,34.0578676701,51.6595400243,29.9776323284,58.6908852163,0.607461117282,0.184327182117,?,0.130778593587,?,0,0,0.0,0.0,Relevant
39,'http://bit.ly/2AYwv8','http://news.bbc.co.uk/2/hi/europe/8298580.stm',32,1,'2009-10-09 09:21:06','anonymous','barack obama wins the nobel peace prize for his efforts towards international diplomacy! http://bit.ly/2aywv8 #obama #nobel',123,2614,'http://web.archive.org/web/20091009100440/http://news.bbc.co.uk/2/hi/europe/8298580.stm','2012-10-27 11:23:35','Fri 09 Oct 2009 01:20:19 +0000',20,45,0.444444444444,4,'BBC NEWS | Europe | Obama wins 2009 Nobel Peace Prize',98074,6358,586,2428,53,7,210,1558,500,0.578841417791,0.827781217338,0.421158582209,0.0949072497577,0.0714924324797,0.588533692093,0.174397228547,0.156178110861,88.0196981761,60.0665553827,33.5387907504,68.2421737717,29.5207423904,0.607461117282,0.20449264818,0.186111111111,0.145085823049,0.218502243619,0,4,0.0,0.25,Relevant
40,'http://bit.ly/1UWJL','http://www.straitstimes.com/Breaking%252BNews/World/Story/STIStory_440192.html',0,0,'2009-10-09 09:28:00','anonymous','rt @stcom #obama won the #nobel peace prize for his extraordinary efforts to strengthen int l diplomacy & cooperation. http://bit.ly/1uwjl',138,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 01:17:31 +0000',19,78,0.24358974359,4,'?',?,3,2,6,0,105,2,8,8,0.787574679325,0.517903849823,0.212425320675,?,0.0134534558799,?,0.0298881288832,?,100.0,98.640278555,67.234447565,98.640278555,67.234447565,?,?,?,?,?,0,2,0.0,0.1,Relevant
41,'http://tinyurl.com/yfpe3e8','http://news.bbc.co.uk/2/hi/americas/8298600.stm',39,1,'2009-10-09 09:34:58','anonymous','http://tinyurl.com/yfpe3e8 wow. wonder if it will mean anything in the long run? #obama #nobel',94,1736,'http://web.archive.org/web/20091009100354/http://news.bbc.co.uk/2/hi/americas/8298600.stm','2010-12-09 20:54:06','?',26,47,0.553191489362,4,'?',?,246,44,74,2,?,6,30,30,0.422315861112,0.176777058004,0.577684138888,0.0534617959843,0.0425267288073,0.636879678238,0.114053189702,0.122425780687,99.1601184501,68.9805568866,39.0646535501,69.5648189663,38.7365567324,0.751809411556,0.147441956155,0.246426125704,0.196116135138,0.302563743396,0,2,0.0,0.142857142857,Relevant
42,'http://bit.ly/2PXJtQ','http://timesofindia.indiatimes.com/world/us/Obama-wins-Nobel-Peace-Prize/articleshow/5105622.cms',0,0,'2009-10-09 09:36:32','anonymous','#obama and #nobel #peaceprize? http://bit.ly/2pxjtq',51,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 01:36:32 +0000',20,96,0.208333333333,5,'?',?,54,10,32,1,70,0,31,31,0.633960737676,0.467408190359,0.366039262324,?,?,?,?,?,100.0,42.7420212407,14.2011280839,42.7420212407,14.2011280839,?,?,?,?,?,0,2,0.0,0.4,Relevant
43,'http://bit.ly/12rvZF','http://nobelpeaceprize.org/en_GB/home/announce-2009/',34,1,'2009-10-09 09:51:53','anonymous','via @shibaguyz statement from the official #nobel site http://bit.ly/12rvzf #obama #nobel peace prize',101,2742,'http://web.archive.org/web/20091216103735/http://nobelpeaceprize.org/en_GB/home/announce-2009','2013-01-12 23:13:03','Fri 09 Oct 2009 01:11:25 +0000',20,52,0.384615384615,3,'?',?,773,112,266,10,336,14,156,155,0.597832329664,0.904551711062,0.402167670336,0.124603299539,?,?,?,0.194451402413,51.5847719491,72.8854793471,35.2084685513,70.7751014485,18.162208209,?,0.120385853086,0.215609994716,?,?,0,2,0.0,0.153846153846,Relevant
44,'http://bit.ly/YRsle','http://cnnwire.blogs.cnn.com/2009/10/09/obama-wins-nobel-peace-prize/',25,1,'2009-10-09 09:52:36','anonymous','rt @cibereconomy obama wins nobel peace prize  the cnn wire - cnn.com blogs http://bit.ly/yrsle #nobel #obama',110,3708,'http://web.archive.org/web/20120609105424/http://cnnwire.blogs.cnn.com/2009/10/09/obama-wins-nobel-peace-prize/','2012-06-09 10:54:24','Fri 09 Oct 2009 01:31:32 +0000',19,69,0.275362318841,4,'?',?,0,0,0,0,45,179,2223,500,0.559066407489,0.701940546932,0.440933592511,0.0691611060851,?,?,?,0.0478465390951,100.0,86.8613823499,40.7484083567,86.8613823499,40.7484083567,?,?,?,?,?,0,2,0.0,0.117647058824,Relevant
45,'http://bit.ly/4hvVtJ','http://obamavideonews.com/2009/10/barack-obama-is-a-nobel-prize-winner',14,1,'2009-10-09 10:23:58','anonymous','rt@obamavideonews barack obama wins nobel peace prize with two wars in progress. http://bit.ly/4hvvtj #nobelprize #obama #norway #oslo',134,286,'http://web.archive.org/web/20100826102844/http://obamavideonews.com/2009/10/barack-obama-is-a-nobel-prize-winner/','2010-08-26 10:28:44','Fri 09 Oct 2009 02:18:36 +0000',20,70,0.285714285714,3,'?',?,0,0,0,0,122,0,0,0,0.665308904477,0.750753625473,0.334691095523,0.145447186195,0.129452176255,0.641212544096,?,?,99.9999796208,74.2509175442,58.6099303632,74.2509326759,58.609918419,0.982645847426,0.136293255127,?,0.135113204733,?,0,0,0.0,0.0,Relevant
46,'http://tinyurl.com/msduak','http://streaming.wsbradio.com/_players/coxradio/index.php%3Fcallsign%3DWSBAM',85,1,'2009-10-09 10:26:39','anonymous','says listen for @mattmooreap from #oslo on @newstalk750wsb at 645aed on #obama s win of the #nobel peace prize http://tinyurl.com/msduak',136,355,'http://web.archive.org/web/20111129103234/http://streaming.wsbradio.com/_players/coxradio/index.php%3Fcallsign%3DWSBAM','2013-01-16 10:25:44','?',25,76,0.328947368421,3,'?',?,1304,3797,1595,0,?,405,1212,500,0.594451282725,0.887663133275,0.405548717275,0.0604367223019,0.0,0.226778683806,0.0413802944301,0.0467873557974,100.0,69.6277325738,52.9537474707,69.6277325738,52.9537474707,?,?,?,?,?,0,3,0.0,0.15,Relevant
47,'http://su.pr/8h6Gah','http://nobelprize.org/nomination/peace/process.html',46,1,'2009-10-09 11:21:03','anonymous','rt @zaibatsu rt @irish_eagle #nobelpeaceprize nominations closed feb 1st  10 days after #obama took oath http://su.pr/8h6gah #c4l #yal #tlot',140,1325,'http://web.archive.org/web/20091105114308/http://nobelprize.org/nomination/peace/process.html','2013-01-14 21:31:07','?',19,51,0.372549019608,3,'?',?,464,38,221,36,?,25,137,136,0.609153767817,0.899661486025,0.390846232183,0.0376889180722,?,?,?,0.168091850278,1.62892690414,2.65384342989,2.54102420077,61.3799173602,64.1051314523,?,0.0460043706228,0.182313923143,?,?,0,2,0.0,0.1,Relevant
48,'http://bit.ly/40DFM2','http://www.thetimes.co.ukhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fnews%252Fworld%252Famericas%252Fhttps%3A//acs.thetimes.co.uk/%3FgotoUrl%3Dhttp%253A%252F%252Fwww.thetimes.co.uk%252Ftto%252Fnews%252Fworld%252Famericas%252F',0,0,'2009-10-09 11:30:36','anonymous','@avinunu that s true. it is  a way of expressing european gratitude for an end to the bush  era. #nobel #obama http://bit.ly/40dfm2',131,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 03:29:38 +0000',20,273,0.0732600732601,6,'The Times | UK News World News and Opinion',95100,0,0,0,0,770,0,0,0,0.839851961044,0.40437761792,0.160148038956,?,?,?,?,?,100.0,12.2038471912,100.0,12.2038471912,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
49,'http://tinyurl.com/kncczl','http://player.play.it/player/player.html%3Fv%3D4.6.27%26id%3D87%26onestat%3Dkmox',0,0,'2009-10-09 11:36:07','anonymous','says listen for @mattmooreap live on @kmoxnews at 730am st. louis time on #obama s win of the #nobel peace prize http://tinyurl.com/kncczl',138,10000000000000000000000,'?','xxxxxxxx','?',25,80,0.3125,2,'?',?,539,333,284,0,?,0,55,12,0.586466094537,0.790407923923,0.413533905463,?,0.032025630761,?,0.0279099958362,?,100.0,49.7557343215,63.445753278,49.7557343215,63.445753278,?,?,?,?,?,0,0,0.0,0.0,Relevant
50,'http://tinyurl.com/yh66no3','http://www.cbc.ca/world/story/2009/10/09/nobel-peace-prize-obama.html',4,1,'2009-10-09 11:59:47','anonymous','nobel peace prize for obama? i admire him as much as the next guy  but are you serious?? http://tinyurl.com/yh66no3 #obama #nobel',129,4461,'http://web.archive.org/web/20111210131408/http://www.cbc.ca/world/story/2009/10/09/nobel-peace-prize-obama.html','2012-01-07 16:04:35','?',26,69,0.376811594203,6,'?',?,0,0,0,0,?,3,41,41,0.543440469064,0.290329644688,0.456559530936,0.0486630968728,0.0454282722334,0.73982051526,0.117258171575,0.115593539983,89.3454128896,9.55616374541,18.8607995155,10.6957519545,21.1099808099,0.946213765641,0.0778941650449,0.184359611948,0.0768520556939,0.186679813403,0,2,0.0,0.0909090909091,Relevant
51,'http://tr.im/Bchp','http://tr.im/Bchp',0,0,'2009-10-09 12:07:09','anonymous','but i thought obama was socialist  and they aren t allowed to win the nobel peace prize! http://tr.im/bchp #nobelpeaceprize #obama',130,10000000000000000000000,'?','xxxxxxxx','?',17,17,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.283106649949,0.863183622979,0.716893350051,?,?,?,?,?,37.3971260537,70.3177385024,100.0,53.1830614154,37.3971260537,?,?,?,0.0944911182523,?,0,0,0.0,0.0,Relevant
52,'http://ewn.co.za','http://ewn.co.za',111,1,'2009-10-09 12:26:19','anonymous','#onair #eyewitnessnews  ..how can #obama win a #nobel while palestine still paying the prize  #mixed views from the m. east http://ewn.co.za',140,1217,'http://web.archive.org/web/20120419124636/http://www.ewn.co.za/','2013-01-17 21:02:14','?',16,16,1.0,0,'?',?,33,28,10,0,?,130,619,500,0.563557937725,0.86671083194,0.436442062275,0.0323639472254,0.0373792133254,0.187609401096,0.154971787568,0.128639048021,96.8269852683,58.4949262619,82.2008305652,60.4118016272,84.8945470495,0.0960030721475,0.0,0.0714793008046,0.0,0.049091355378,0,1,0.0,0.0434782608696,Relevant
53,'http://bit.ly/Ysv1t','http://www.dailymail.co.uk/debate/article-1219263/Obama-won-Nobel-Peace-Prize-simply-hes-George-Bush.html',5,1,'2009-10-09 13:25:40','anonymous','#obama has won the #nobel peace prize simply because he s not george #bush says daily mail uk >> http://bit.ly/ysv1t',116,26506,'http://web.archive.org/web/20091212204726/http://www.dailymail.co.uk/debate/article-1219263/Obama-won-Nobel-Peace-Prize-simply-hes-George-Bush.html','2010-02-19 10:32:27','Fri 09 Oct 2009 05:24:05 +0000',19,105,0.180952380952,3,'Obama has won the Nobel Peace Prize simply because he's not George Bush  | Mail Online',77389,96,14,70,2,25,0,6,6,0.608244498529,0.847057472924,0.391755501471,0.093780351734,0.0752766713745,0.511637563892,0.0926482109224,0.113819552505,95.3733507691,3.54343031099,4.12796656145,3.71532538431,4.32821802753,0.881072405461,0.169790543991,0.228945522813,0.15269288915,0.205891049729,0,0,0.0,0.0,Relevant
54,'http://tiny.cc/obamanobel653','http://www.sidewaysnews.com/society-business/winner-week-barack-obama',1,1,'2009-10-09 13:40:22','anonymous','obama wins the nobel peace prize #obama #nobelpeaceprize #us http://tiny.cc/obamanobel653',89,19350,'http://web.archive.org/web/20091013190252/http://www.sidewaysnews.com/society-business/winner-week-barack-obama','2009-10-13 19:02:52','?',28,69,0.405797101449,2,'?',?,1,0,0,0,?,0,0,0,0.61747572799,0.477632923709,0.38252427201,0.0636714539967,?,?,?,?,8.66504082864,10.7524086361,8.66504082864,80.5869747133,100.0,?,0.144942758913,?,?,?,0,0,0.0,0.0,Relevant
55,'http://www.reuters.com/article/newsOne/idUSTRE59824J20091009','/article/2009/10/09/us-nobel-peace-reaction-sb-idUSTRE59824J20091009',0,0,'2009-10-09 13:48:54','anonymous','praise and skepticism greet #obama on #nobel peace award http://www.reuters.com/article/newsone/idustre59824j20091009',117,10000000000000000000000,'?','xxxxxxxx','?',60,68,0.882352941176,4,'?',?,0,0,0,0,?,0,0,0,0.620101926149,0.679619479585,0.379898073851,?,?,?,?,?,100.0,96.6053736731,100.0,96.6053736731,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
56,'http://is.gd/46VGR','http://www.politico.com/blogs/bensmith/1009/DNC_official_GOP_siding_with_terrorists.html',35,1,'2009-10-09 14:39:45','anonymous','rt @allahpundit message from the dnc to everyone laughing at #obama s #nobel you re siding with terrorists http://is.gd/46vgr #lol',130,920,'http://web.archive.org/web/20120119145505/http://www.politico.com/blogs/bensmith/1009/DNC_official_GOP_siding_with_terrorists.html','2013-01-13 22:37:39','?',18,88,0.204545454545,4,'?',?,276,7,69,6,?,35,146,146,0.624886272647,0.399311934496,0.375113727353,0.0432562350546,0.0433474517986,0.997895683825,0.179415045949,0.179937185895,100.0,92.9847372712,13.0485251021,92.9847372712,13.0485251021,1.0,0.0740515042765,0.190312908774,0.0740515042765,0.190312908774,0,0,0.0,0.0,Relevant
57,'http://bit.ly/3rXDmH','http://www.ireport.com/docs/DOC-339491',2,1,'2009-10-09 14:48:33','anonymous','seems not. so sad.rt @omekongo new cnn ireport  can t #obama at least win the #nobel peace prize w/o the haters?  http://bit.ly/3rxdmh',134,36645,'http://web.archive.org/web/20091012005918/http://www.ireport.com/docs/DOC-339491%3F','2009-10-12 02:36:53','Fri 09 Oct 2009 06:48:02 +0000',20,38,0.526315789474,2,'?',?,0,0,0,0,3,0,0,0,0.248749402875,0.100006968432,0.751250597125,0.0,0.0671531149445,0.0504403191905,?,?,5.53434261078,90.444814949,100.0,6.11902696014,5.53434261078,?,?,?,0.165144564769,?,0,0,0.0,0.0,Relevant
58,'http://www.slate.com/id/2231909/','http://www.slate.com/articles/news_and_politics/politics/2009/10/the_wizard_of_oslo.html',10,1,'2009-10-09 15:00:48','anonymous','basically  nobel gives bush his final slap. rip  let s move on. @jdickerson s take http://www.slate.com/id/2231909/ #obama #nobel #fb',133,1940,'http://web.archive.org/web/20120417153308/http://www.slate.com/articles/news_and_politics/politics/2009/10/the_wizard_of_oslo.html','2012-10-14 19:48:06','?',32,88,0.363636363636,6,'?',?,3,2,11,0,?,0,0,0,0.407315020974,0.239631610817,0.592684979026,0.0613047158873,0.0646109360328,0.728246470281,?,?,100.0,75.6344563342,52.416566685,75.6344563342,52.416566685,0.962319830431,0.0655825835784,?,0.0782780363856,?,0,0,0.0,0.0,Relevant
59,'http://tinyurl.com/ygr6kmk','http://en.wikipedia.org/wiki/Richard_S._Fuld%2C_Jr.',0,0,'2009-10-09 15:08:46','anonymous','richard s. fuld wins #nobel prize in #economics! http://tinyurl.com/ygr6kmk #obama #tlot #humor',95,10000000000000000000000,'?','xxxxxxxx','?',26,51,0.509803921569,2,'?',?,21,18,60,0,?,1,7,7,0.483344206588,0.435526011688,0.516655793412,?,0.0294300687214,?,0.0720043148033,?,100.0,84.0414999938,5.20284249926,84.0414999938,5.20284249926,?,?,?,?,?,0,0,0.0,0.0,Relevant
60,'http://bit.ly/1GHLXo','http://www.bucksright.com/detroit-obama-voters-wait-in-line-for-obama-money-4745',4,1,'2009-10-09 15:11:29','anonymous','rt @sugarmaniv o shld use his #nobel winnings 4 those in detroit who wnt the #obama $$ not r tax $$$. #giveitback http://bit.ly/1ghlxo #p2',138,1417,'http://web.archive.org/web/20091018153506/http://www.bucksright.com/detroit-obama-voters-wait-in-line-for-obama-money-4745','2010-01-10 13:15:23','Fri 09 Oct 2009 06:45:39 +0000',20,80,0.25,1,'Detroit Obama Voters Wait In Line For Obama Money | Bucks Right',21768,21,1,2,1,11,1,3,3,0.57817065933,0.85695255625,0.42182934067,0.0296753470593,0.0355734004088,0.756276497413,0.0871366794174,0.0726894582354,2.81726493446,15.6302729939,11.7132843288,18.024412853,24.051878665,0.930260509419,0.0741249316661,0.181568259801,0.079681907289,0.19518001459,0,0,0.0,0.0,Relevant
61,'http://tr.im/Bdre','http://tr.im/404',0,0,'2009-10-09 15:14:04','anonymous','what the president should do now - http://tr.im/bdre #obama #nobel',66,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.513631480039,0.717065606406,0.486368519961,?,0.0964485644341,?,0.055874979911,?,37.3971260537,59.0078882364,51.7024553766,63.3764860452,72.3314314209,?,?,?,0.125,0.0370624658331,0,0,0.0,0.0,Relevant
62,'http://bit.ly/Di00S','http://www.uruknet.info/index.php%3Fp%3Dm58731%26hd%3D%26size%3D1%26l%3De',0,0,'2009-10-09 15:26:31','anonymous','barack #obama  s #nobel prize greeted with cynicism and surprise http://bit.ly/di00s',84,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 07:26:31 +0000',19,73,0.260273972603,1,'?',39995,0,0,0,0,7,0,0,0,0.663233768964,0.415954215271,0.336766231036,?,0.0,?,?,?,100.0,33.274055358,100.0,33.274055358,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
63,'http://bit.ly/nEmmK','http://www.huffingtonpost.com/thenewswire/archive/../../2009/10/09/twitter-reacts-to-obama-n_n_315136.html',13,1,'2009-10-09 15:34:14','anonymous','interesting reading! rt@ vcurrentaffairs rt @huffingtonpost twitter explodes is response to #obama #nobel win http://bit.ly/nemmk',129,1711,'http://web.archive.org/web/20110903160245/http://www.huffingtonpost.com/2009/10/09/twitter-reacts-to-obama-n_n_315136.html','2012-10-05 11:26:38','Fri 09 Oct 2009 07:06:02 +0000',19,106,0.179245283019,8,'?',?,13,1,0,0,513,0,0,0,0.71677508684,0.0773461137871,0.28322491316,0.0538575460181,0.0496980061437,0.720528307957,?,?,31.9012602334,48.5582590253,8.66637595236,15.4906965765,2.76468314536,0.904596813734,0.105321523942,?,0.096407054398,?,0,0,0.0,0.0,Relevant
64,'http://bit.ly/IKJgg','http://www.jackandjillpolitics.com/2009/09/five-ways-president-obama-changed-my-life-an-inspirational-video/',8,1,'2009-10-09 15:37:49','anonymous','for those who say #obama has done nothing - http://bit.ly/ikjgg - you are missing the point. thanks @baratunde #nobel',117,17627,'http://web.archive.org/web/20110215203136/http://www.jackandjillpolitics.com/2009/09/five-ways-president-obama-changed-my-life-an-inspirational-video/','2012-04-13 07:12:26','Fri 09 Oct 2009 07:05:21 +0000',19,108,0.175925925926,3,'Five Ways President Obama Changed My Life  An Inspirational Video - Jack & Jill Politics',86451,8,3,4,0,18,3,10,10,0.692624643324,0.349794969974,0.307375356676,0.0439799497134,0.0480384461415,0.84465384749,0.0805371142872,0.0761755074179,95.6196173804,15.6396415832,17.3489571039,16.3561014064,18.1437215283,0.58968404483,0.093544682805,0.162024143396,0.0707106781187,0.144937726091,0,0,0.0,0.0,Relevant
65,'http://bit.ly/3LDYPo','http://www.whitehouse.gov/the_press_office/Presidential-Proclamation-Leif-Erikson-Day/',23,1,'2009-10-09 15:38:34','anonymous','@a_nadir uh-oh possible us/norway quid pro quo in the obama #nobel decision http://bit.ly/3ldypo #obama #nobel #p2 #iamthemob',125,3245,'http://web.archive.org/web/20091029163239/http://www.whitehouse.gov/the_press_office/Presidential-Proclamation-Leif-Erikson-Day','2012-10-21 19:21:17','Fri 09 Oct 2009 05:48:10 +0000',20,86,0.232558139535,2,'Presidential Proclamation - Leif Erikson Day | The White House',49146,11,17,21,0,662,20,95,95,0.593083205354,0.127736564092,0.406916794646,0.0432211489604,0.0344456604296,0.69507463893,0.110097062991,0.110030936789,99.9999992243,4.06124689562,11.5505864627,4.06124692712,11.5505865523,0.971116484718,0.0664211164155,0.109197414236,0.0654653670708,0.112774552283,0,2,0.0,0.117647058824,Relevant
66,'http://digs.by/VjR','http://digs.by/VjR',0,0,'2009-10-09 15:39:46','anonymous','hey @barackobama  forget the haters  man. we re proud of you! http://digs.by/vjr #nobel #obama',94,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.825406851644,0.0212967618639,0.174593148356,?,?,?,?,?,100.0,53.1215530812,100.0,53.1215530812,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
67,'http://bit.ly/5Gbff','http://news.yahoo.com/s/ap/20091009/ap_on_go_pr_wh/us_obama_nobel/',4,1,'2009-10-09 15:42:46','anonymous','http://bit.ly/5gbff in presence of greatest man of all time. #obama fixing our broken country and world. rejoice! #nobel #p2 #tcot #media',137,14002,'http://web.archive.org/web/20091009114924/http://news.yahoo.com/s/ap/20091009/ap_on_go_pr_wh/us_obama_nobel','2009-10-22 05:44:31','Fri 09 Oct 2009 07:41:30 +0000',19,66,0.287878787879,5,'?',?,0,0,0,0,53,0,0,0,0.781491440914,0.713229778058,0.218508559086,0.0302383097983,?,?,?,?,64.9289003776,15.5257079334,64.9289003776,10.080671437,100.0,?,0.0538968055636,?,?,?,0,0,0.0,0.0,Relevant
68,'http://www.LifeNews.com/int1346.html','http://lifenews.com/int-1346',0,0,'2009-10-09 16:01:16','anonymous','attorney for china activist against forced abortions loses #nobel prize to #obama http://www.lifenews.com/int1346.html',118,10000000000000000000000,'?','xxxxxxxx','?',36,28,1.28571428571,1,'?',?,1,0,4,0,?,0,0,0,0.577696983338,0.900215489518,0.422303016662,?,?,?,?,?,100.0,15.2921208452,100.0,15.2921208452,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
69,'http://bit.ly/11wDvo','http://www.washingtontimes.com/weblogs/out-context/2009/oct/09/obama-wins-nobel-peace-prize/',0,0,'2009-10-09 16:02:22','anonymous','rt @nittwit7000 president #obama has won the #nobel peace prize. even he said  for what?  #p2 #giveitback http://bit.ly/11wdvo',126,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 08:00:01 +0000',20,92,0.217391304348,6,'Obama wins Nobel Peace Prize - Washington Times',65508,1,0,0,0,25,0,0,0,0.608154527121,0.749682154859,0.391845472879,?,0.0552449881892,?,?,?,8.64797226231,74.6115162255,100.0,11.5906668297,8.64797226231,?,?,?,0.154507860787,?,0,0,0.0,0.0,Relevant
70,'http://bit.ly/bHohF','http://www.bant-shirts.com/creativity-t-shirt.htm',0,0,'2009-10-09 16:02:22','anonymous','rt @bantshirts creativity not conflict t-shirt http://bit.ly/bhohf #obama #nobel',80,10000000000000000000000,'?','xxxxxxxx','Thu 04 Jun 2009 13:07:09 +0000',19,49,0.387755102041,1,'Creativity T-shirt',13759,14,6,6,0,118,55,91,91,0.625165445784,0.374092099545,0.374834554216,?,0.0911395325739,?,0.126295145807,?,44.1421373135,4.66907547803,87.615726853,10.5773661227,50.3815227004,?,?,?,0.159900537267,0.213372953397,0,0,0.0,0.0,Relevant
71,'http://bit.ly/1h7F1a','http://www.bant-shirts.com/anti-war-t-shirts.htm',0,0,'2009-10-09 16:04:01','anonymous','peace t-shirts from ban t-shirts http://bit.ly/1h7f1a #nobel #obama',67,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 08:04:02 +0000',20,48,0.416666666667,1,'Anti-War T-shirts Peace T-shirts',9035,5,5,13,0,4,6,11,11,0.601925033309,0.479123818502,0.398074966691,?,0.101388388207,?,0.0958532226395,?,5.48172323605,58.3178503539,9.78291540372,9.39973473436,56.0336362917,?,?,?,0.161749159805,0.169909641537,0,0,0.0,0.0,Relevant
72,'http://latimesblogs.latimes.com/washington/2009/10/obamanobellimbaughmoonbomb.html','http://latimesblogs.latimes.com/washington/2009/10/obamanobellimbaughmoonbomb.html',2,1,'2009-10-09 16:26:26','anonymous','the downside of the #obama s #nobel http://latimesblogs.latimes.com/washington/2009/10/obamanobellimbaughmoonbomb.html #fb #politics',132,56218,'http://web.archive.org/web/20091012080324/http://latimesblogs.latimes.com/washington/2009/10/obamanobellimbaughmoonbomb.html','2009-10-13 11:35:00','?',82,82,1.0,4,'?',?,6,0,0,0,?,3,12,12,0.690568332784,0.716059257342,0.309431667216,0.0744529196913,0.0705186161665,0.656989117069,0.11724353326,0.119938593879,27.8313695093,2.86419928127,3.94309662836,10.2912624559,14.1678138658,0.861945082854,0.0557494673338,0.151882196585,0.0486720303496,0.142682536384,0,0,0.0,0.0,Relevant
73,'http://is.gd/47rq6','http://dotcommonsense.blog-city.com/obama_gets_the_peace_prize___its_the_contrast_stupid.htm',1,1,'2009-10-09 16:27:59','anonymous','w/ all the nutcakes now and formerly heading nations in the world what could the #nobel #peaceprize folk do? http://is.gd/47rq6 #obama #p2',138,50798,'http://web.archive.org/web/20091209063437/http://dotcommonsense.blog-city.com/obama_gets_the_peace_prize___its_the_contrast_stupid.htm','2009-12-09 06:34:37','?',18,92,0.195652173913,1,'?',?,0,0,0,0,?,0,0,0,0.607885997401,0.835805553119,0.392114002599,0.0419357198708,?,?,?,?,2.39807732641,4.11502397272,2.39807732641,58.2761447396,100.0,?,0.0815590871741,?,?,?,0,0,0.0,0.0,Relevant
74,'http://bit.ly/BDZzf','http://rss.cnn.com/%7Er/rss/cnn_ac360blog/%7E3/uno3T9zd4Bw/',0,0,'2009-10-09 16:28:56','anonymous','rt @-andersoncooper why #obama deserves the #nobel peace prize http://bit.ly/bdzzf . yeah because he won an election hope & change #tcot',136,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 07:35:09 +0000',19,59,0.322033898305,5,'Why Obama deserves the prize  Anderson Cooper 360 - CNN.com Blogs',330784,21,0,0,0,3506,0,0,0,0.636368883493,0.702043703546,0.363631116507,?,0.0456911662385,?,?,?,52.4348772574,87.1631451022,100.0,60.1571652743,52.4348772574,?,?,?,0.09720197392,?,0,0,0.0,0.0,Relevant
75,'http://bit.ly/2aL0Cu','http://www.thepoliticus.com/content/was-barack-obama-good-choice-nobel-peace-prize',1,1,'2009-10-09 16:34:50','anonymous','poll was #obama a good choice for #nobel prize? http://bit.ly/2al0cu',68,4336,'http://web.archive.org/web/20121208174706/http://thepoliticus.com/content/was-barack-obama-good-choice-nobel-peace-prize','2012-12-08 17:47:06','Fri 09 Oct 2009 08:29:45 +0000',20,82,0.243902439024,2,'Was Barack Obama a good choice for Nobel Peace Prize? | www.thepoliticus.com',53482,2,0,0,0,39,1,7,7,0.795388477317,0.216095030962,0.204611522683,0.0665761484081,0.0758142505503,0.648940352493,0.111490392083,0.10366421107,29.672286257,39.5613728671,58.6749202898,75.0031763474,50.5706460451,0.300234650016,0.178914066741,0.151672986506,0.476731294623,0.404145188433,0,0,0.0,0.0,Relevant
76,'http://bit.ly/pKZQB','http://www.youtube.com/watch%3Fv%3Df8e28D4vxsU',3,1,'2009-10-09 16:34:52','anonymous','rt @rodmccullom #nobel media matters @mmfa on how conservatives continue to root against america & #obama #nobel. http://bit.ly/pkzqb #p2',137,26708,'http://wayback.archive-it.org/1661/20100521091758/http://www.youtube.com/watch%3Fv%3Df8e28D4vxsU','2012-04-03 12:01:23','Fri 09 Oct 2009 08:26:29 +0000',19,46,0.413043478261,1,'Rooting Against America: Nobel Peace Prize Edition',?,736,12,130,15,675,36,130,129,0.697262052808,0.862933536312,0.302737947192,0.0684706691681,0.0567367325139,0.341911089827,0.116076381034,0.114996010856,52.0712191579,23.7517600023,27.8680896895,45.613988661,14.5112540573,0.130233966843,0.0882505637023,0.165053097266,0.0709326902132,0.097982855861,0,0,0.0,0.0,Relevant
77,'http://bit.ly/dctrO','http://feedproxy.google.com/%7Er/greatbong/kMBB/%7E3/EXojIuFGQ4E/',0,0,'2009-10-09 16:41:19','anonymous','rt @vinodunny nicely put thoughts on #obama getting the #nobel peace price http://bit.ly/dctro',94,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 08:30:59 +0000',19,65,0.292307692308,5,'?',?,24,2,3,2,26,0,0,0,0.72255006371,0.631433266606,0.27744993629,?,0.0532423221973,?,?,?,2.40722066796,87.6013319458,100.0,2.74792701719,2.40722066796,?,?,?,0.0586704344673,?,0,0,0.0,0.0,Relevant
78,'http://bit.ly/VAzz3','http://www.cnn.com/2009/WORLD/europe/10/09/nobel.peace.prize/index.html',51,1,'2009-10-09 16:42:34','anonymous','wow congrats to president obama on winning the #nobel peace prize http://bit.ly/vazz3 #obama #npp #presidentobama',113,2807,'http://web.archive.org/web/20100102172921/http://www.cnn.com/2009/WORLD/europe/10/09/nobel.peace.prize/index.html','2012-11-09 12:37:40','Fri 09 Oct 2009 01:28:17 +0000',19,71,0.267605633803,7,'Obama: Nobel Peace Prize is 'call to action' - CNN.com',102786,13077,383,1304,141,5402,172,1767,500,0.755327747705,0.503713118311,0.244672252295,0.0518562978842,0.0509792039299,0.892041648209,0.185858113164,0.188920395685,100.0,14.2589825032,55.3902312679,14.2589825032,55.3902312679,1.0,0.0770625337901,0.241181858538,0.0770625337901,0.241181858538,0,2,0.0,0.133333333333,Relevant
79,'http://bit.ly/YOE3c','http://hotair.com/archives/2009/10/09/dnc-if-you-laugh-at-obamas-nobel-you-side-with-terrorists/',19,1,'2009-10-09 16:42:49','anonymous','dnc laugh at the #obama #nobel  and you side with terrorists http://bit.ly/yoe3c #p2 #topprog #rebelleft #tcot #tlot #sgp #ocra #912',132,2790,'http://web.archive.org/web/20101208172919/http://hotair.com/archives/2009/10/09/dnc-if-you-laugh-at-obamas-nobel-you-side-with-terrorists/','2012-05-07 04:53:56','Fri 09 Oct 2009 08:42:08 +0000',19,96,0.197916666667,5,'DNC: If you laugh at Obamas Nobel you side with terrorists   Hot Air',83935,95,4,14,1,6,16,67,67,0.691276456229,0.364034235571,0.308723543771,0.0494317124597,0.0478775898549,0.862060004624,0.128151715999,0.130306842967,100.0,17.4036451499,35.6357474489,17.4036451499,35.6357474489,0.999056158355,0.0760869565217,0.182780471042,0.0760151424835,0.182607955221,0,0,0.0,0.0,Relevant
80,'http://bit.ly/OhEdq','http://www.newyorker.com/online/blogs/georgepacker/2009/10/beware-premature-prizes.html',25,1,'2009-10-09 17:04:59','anonymous','either #nobel committee enamored by #obama s aspirations or this was a slow yr for peace achievements rt @newyorker http://bit.ly/ohedq',135,1926,'http://web.archive.org/web/20120121173705/http://www.newyorker.com/online/blogs/georgepacker/2009/10/beware-premature-prizes.html','2012-11-19 04:21:21','Fri 09 Oct 2009 04:26:39 +0000',19,87,0.218390804598,6,'?',?,153,0,6,2,931,16,105,105,0.448942985661,0.167773460883,0.551057014339,0.0561559086857,0.0599793856287,0.820694763924,0.131823877398,0.127218120143,67.215893229,9.09942882257,8.18775094962,13.5376149679,12.1812722502,0.340306954865,0.142614806562,0.246742842906,0.0456435464588,0.0746277892657,0,0,0.0,0.0,Relevant
81,'http://bit.ly/tjW4R','http://www.alternet.org/blogs/peek/143164/30_gop_senators_vote_to_defend_gang_rape/%23more',0,0,'2009-10-09 17:10:34','anonymous','rt @catsea1959 #obama wins #nobel peace prize  and 30 #gop vote to defend gang rape http://bit.ly/tjw4r #tcot #p2 #gopfail',122,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 02:50:16 +0000',19,90,0.211111111111,5,'?',?,1,0,0,0,92,9,44,44,0.514735816098,0.790631405017,0.485264183902,?,?,?,?,?,100.0,45.4421236602,75.9266833118,45.4421236602,75.9266833118,?,?,?,?,?,0,0,0.0,0.0,Relevant
82,'http://bit.ly/34UsEe','http://www.motherjones.com/mojo/2009/10/nobel-decision-part-2',1,1,'2009-10-09 17:17:39','anonymous','rt @thephoenixsun why did obama win the nobel peace prize? fair question. my answer http://bit.ly/34usee #p2 #news #obama #nobel #race',134,2595,'http://web.archive.org/web/20091012180054/http://www.motherjones.com/mojo/2009/10/nobel-decision-part-2','2009-10-12 18:00:54','Fri 09 Oct 2009 08:53:53 +0000',20,61,0.327868852459,4,'Nobel Decision | Mother Jones',82156,2,1,8,0,90,7,9,9,0.50360201432,0.407911453365,0.49639798568,0.0733137855965,0.0672247070925,0.441990798956,0.0946939716841,0.113771226791,99.9989017715,14.0732699863,18.8447206224,14.0731154296,18.8445136643,0.568013581158,0.137412427482,0.169158085326,0.156524758425,0.202325659556,0,0,0.0,0.0,Relevant
83,'http://bit.ly/KgSo4','http://www.nytimes.com/2009/10/09/us/politics/09obama-text.html%3F_r%3D1',5,1,'2009-10-09 17:41:08','anonymous','pres. obama s statement on winning the nobel peace prize http://bit.ly/kgso4 #obama #nobel',90,17527,'http://web.archive.org/web/20101027223315/http://www.nytimes.com/2009/10/09/us/politics/09obama-text.html%3F_r%3D1','2010-12-16 00:45:32','Fri 09 Oct 2009 09:40:51 +0000',19,72,0.263888888889,6,'?',?,345,56,88,5,10,5,49,49,0.721860648511,0.379124139017,0.278139351489,0.0929599298919,0.0196267167995,0.377306231418,0.0991319339536,0.123586830973,1.82910485113,2.18639252174,10.8601400524,83.6585760769,16.8423689042,?,0.241209075662,0.16064386578,?,?,0,0,0.0,0.0,Relevant
84,'http://bit.ly/wKxxQ','http://governmentcontrol.us/2009/10/finally-validation-for-the-obama-nation/',0,0,'2009-10-09 17:41:09','anonymous','tru story rt @govcontrol woo hoo! sweet  sweet validation http://bit.ly/wkxxq . thank you  norway. #obama #nobel',112,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 09:30:42 +0000',19,76,0.25,3,'Government Control - Chanelling the Obama administration's stream of consciousness',18975,0,0,0,0,10,0,3,3,0.720823379972,0.135714882998,0.279176620028,?,0.0532850434421,?,0.0532850434421,?,1.65345886844,49.1990147537,96.046794897,3.36075605724,1.72151384147,?,?,?,0.0300150112594,0.0300150112594,0,0,0.0,0.0,Relevant
85,'http://imaletyoufinish.com/','http://imaletyoufinish.com/',39,1,'2009-10-09 17:41:29','anonymous','@corbincasteel ask and ye shall receive http://imaletyoufinish.com/ #obama #nobel',81,765,'http://web.archive.org/web/20110305175414/http://imaletyoufinish.com/','2012-11-12 06:29:53','?',27,27,1.0,0,'?',?,6127,232,412,689,?,122,1129,500,0.54285506706,0.749192306461,0.45714493294,0.0678844233302,0.0708769911938,0.816357597915,0.104301034046,0.108882481985,71.08203104,65.0939089883,58.42402386,91.575758368,82.1923951878,0.179605302027,0.0,0.0831028119143,0.0,0.0191917723317,0,13,0.0,1.44444444444,Relevant
86,'http://bit.ly/1LvSO0','http://www.gettyimages.com/detail/news-photo/president-barack-obama-walks-from-the-oval-office-to-the-news-photo/91655684%3Fesource%3DUS_twitter_gettyeditorial',0,0,'2009-10-09 17:41:56','anonymous','president barack #obama awarded the 2009 #nobel peace prize http://bit.ly/1lvso0',80,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 09:41:29 +0000',20,159,0.125786163522,4,'President Barack Obama Walks From The Oval Office To The News Photo | Getty Images | 91655684',91278,0,0,0,0,56,0,0,0,0.624985196535,0.731479200763,0.375014803465,?,0.0192628532132,?,?,?,100.0,99.7729293492,100.0,99.7729293492,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
87,'http://bit.ly/GyXVB','http://huggingharoldreynolds.blogspot.com/2009/10/cole-hamels-newborn-awarded-nl-cy-young.html',0,0,'2009-10-09 17:46:09','anonymous','genius. rt @hhreynolds cole hamels  newborn awarded nl cy young award http://bit.ly/gyxvb #phillies #mlb #sblog #obama #nobel',125,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 07:58:45 +0000',19,94,0.202127659574,3,'?',?,2,0,0,0,29,1,5,5,0.715300768885,0.620295278681,0.284699231115,?,0.0771899731591,?,0.0836899174753,?,5.95052756673,1.72010143995,48.8516650757,28.9067048369,12.1808080799,?,?,?,0.213352298825,0.223056718693,0,0,0.0,0.0,Relevant
88,'http://bit.ly/498yao','http://rss.cnn.com/%7Er/rss/cnn_politicalticker/%7E3/wLQ3apO_xDQ/',0,0,'2009-10-09 17:46:56','anonymous','rt @bloggercentral cnn political huckabee warns republicans on #nobel reaction http://bit.ly/498yao #obama',106,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 07:45:18 +0000',20,65,0.307692307692,5,'?',?,67,6,13,0,24,0,0,0,0.744702402532,0.427133687118,0.255297597468,?,0.0598977166881,?,?,?,5.50933250772,37.1540181047,100.0,14.8283625534,5.50933250772,?,?,?,0.134317672379,?,0,0,0.0,0.0,Relevant
89,'http://bit.ly/3dkp1f','http://www.nicholas.duke.edu/thegreengrok/nobel-climate',0,0,'2009-10-09 17:50:12','anonymous','rt @thegreengrok #obama scores #nobel for #climate work? http://bit.ly/3dkp1f',77,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 08:18:26 +0000',20,55,0.363636363636,2,'?',?,0,0,0,0,14,0,0,0,0.656973106488,0.391868600791,0.343026893512,?,0.0935724862483,?,?,?,55.3522593792,93.5064794907,100.0,59.1961751535,55.3522593792,?,?,?,0.189641862372,?,0,0,0.0,0.0,Relevant
90,'http://su.pr/2hICwe','http://www.npr.org/blogs/thetwo-way/2009/10/obama_nobel_prize_a_farce_libe.html%3Fft%3D1%26f%3D103943429',0,0,'2009-10-09 17:51:49','anonymous','@nprnews #obama #nobel prize  a farce   even liberal heads exploding over this . #liberal thinker http://su.pr/2hicwe',117,10000000000000000000000,'?','xxxxxxxx','?',19,104,0.182692307692,5,'?',?,11,2,2,0,?,0,0,0,0.554828660511,0.422676058443,0.445171339489,?,0.0243486361874,?,?,?,100.0,83.9933594529,100.0,83.9933594529,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
91,'http://is.gd/47TEd','http://www.aggregator.ca/content/view/4100/147/',0,0,'2009-10-09 17:57:57','anonymous','#obama won the #nobel peace prize because he s a nice guy who isn t george w. bush. http://is.gd/47ted #tlot #tcot',114,10000000000000000000000,'?','xxxxxxxx','?',18,47,0.382978723404,4,'?',?,1,0,0,0,?,0,2,2,0.597489536701,0.425455500595,0.402510463299,?,?,?,?,?,100.0,76.2725296064,52.6085588585,76.2725296064,52.6085588585,?,?,?,?,?,0,0,0.0,0.0,Relevant
92,'http://bit.ly/1sDKH','http://news.bnonews.com/n7gz',9,1,'2009-10-09 18:05:59','anonymous','#obama 2 giv away #nobel $$ 2 charity  top u.s. official tells bno news http://bit.ly/1sdkh is #acorn a charity? #p2 #iamthemob #teaparty',137,8602,'http://web.archive.org/web/20100515202921/http://news.bnonews.com/n7gz','2010-07-26 09:33:39','Fri 09 Oct 2009 09:59:52 +0000',19,28,0.678571428571,1,'Adjix',1244,0,0,0,0,16,0,0,0,0.710724414845,0.701394822535,0.289275585155,0.0529998940003,0.0606339062591,0.874096644439,?,?,100.0,45.1712235643,100.0,45.1712235643,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
93,'http://bit.ly/11Vi4J','http://www.verumserum.com/%3Fp%3D9083',1,1,'2009-10-09 18:08:11','anonymous','rt @verumserum new post reporter s reactions to #obama s #nobel prize (video) - http://bit.ly/11vi4j',100,44352,'http://web.archive.org/web/20091011062723/http://www.verumserum.com/%3Fp%3D9083','2009-10-11 06:27:23','Fri 09 Oct 2009 09:53:51 +0000',20,37,0.540540540541,1,'?',?,0,0,0,0,9,1,1,1,0.6033433045,0.633626453394,0.3966566955,0.100313972515,?,?,?,0.0897954097401,5.95031303514,21.0775323558,8.82424273187,1.25417915525,67.4314297095,?,0.035805743702,0.0384615384615,?,?,0,0,0.0,0.0,Relevant
94,'http://bit.ly/GgAq0','http://www.news.com.au/breaking-news/us-returns-to-worlds-hearts-sarkozy/story-e6frfku0-1225785219886',0,0,'2009-10-09 18:23:49','anonymous','sarkozy it confirms america s return 2 hearts of ppl of the world http://bit.ly/ggaq0 #p2 #tcot #obama #nobel #politics (via @allyssamilan)',139,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 10:17:11 +0000',19,101,0.188118811881,3,'US returns to world's hearts - Sarkozy |			News.com.au',75891,0,0,0,0,11,0,0,0,0.803334764254,0.496431677378,0.196665235746,?,0.0649248588928,?,?,?,2.59852775546,7.59452463962,100.0,34.2158051855,2.59852775546,?,?,?,0.183449846426,?,0,0,0.0,0.0,Relevant
95,'http://retwt.me/Kw3i','http://tweetmeme.com/',1554,1,'2009-10-09 18:24:38','anonymous','rt @tweetmeme #obama to donate #nobel prize money to #charity  the cnn wire - cnn.com blogs http://retwt.me/kw3i (via @thecnnwire)',131,62,'http://web.archive.org/web/20120413182540/http://tweetmeme.com/','2013-01-19 03:44:42','?',20,21,0.952380952381,0,'?',?,254,55,25,11,?,1487,7866,500,0.48895711087,0.886197348075,0.51104288913,0.051031036308,0.0818317088385,0.164811099179,0.0543469088163,0.0987063393322,47.4976295108,74.3889260058,97.1410213169,63.8504036301,46.1396824081,0.0845154254729,0.118585412256,0.0398087276798,0.0668153104781,0.0288381562062,0,0,0.0,0.0,Relevant
96,'http://j.mp/amt7q','http://www.washingtontimes.com/news/2009/oct/09/obama-holds-final-wh-war-meeting/',0,0,'2009-10-09 18:28:31','anonymous','rt @thenoblepatriot #nobel peace prize winner #obama to hold another war meeting - means nothing http://j.mp/amt7q #tcot',120,10000000000000000000000,'?','xxxxxxxx','?',17,81,0.20987654321,5,'?',?,0,0,0,0,?,2,8,8,0.592675861443,0.842172072362,0.407324138557,?,0.0446666990779,?,0.068063541452,?,9.05146966247,36.4338679308,12.2383525667,24.8435595135,73.9598701146,?,?,?,0.0819231920519,0.109230922736,0,0,0.0,0.0,Relevant
97,'http://ow.ly/tCbT','http://muslimvoices.org/obama-wins-2009-nobel-peace-prize/',23,1,'2009-10-09 18:30:10','anonymous','rt @muslimvoices new blog post! #obama and the #nobel http://ow.ly/tcbt reactions from formerpeace prize winners to shopkeepers in baghdad.',139,1067,'http://web.archive.org/web/20100326184757/http://muslimvoices.org/obama-wins-2009-nobel-peace-prize/','2012-07-30 12:13:20','?',17,58,0.293103448276,1,'?',?,1,0,0,0,?,2,3,3,0.645221030276,0.752350568839,0.354778969724,0.0900883074863,0.0877671990694,0.857105055588,0.102894309114,0.105615472026,99.9998790075,68.6524796912,56.9844368465,68.6523966269,56.9845057935,0.933663751864,0.152828012433,0.16058821968,0.153203973671,0.160983271248,0,2,0.0,0.105263157895,Relevant
98,'http://bit.ly/3BtyS5','http://cnnwire.blogs.cnn.com/2009/10/09/obama-to-donate-nobel-prize-money-to-charity/',17,1,'2009-10-09 18:30:58','anonymous','#obama to donate #nobel prize money to #charity  (via @thecnnwire) blogs http://bit.ly/3btys5 rt @sensatacreative',114,738,'http://web.archive.org/web/20100305184316/http://cnnwire.blogs.cnn.com/2009/10/09/obama-to-donate-nobel-prize-money-to-charity','2011-10-17 05:43:44','Fri 09 Oct 2009 10:14:33 +0000',20,85,0.235294117647,4,'?',?,90,5,8,2,46,98,803,500,0.543285740037,0.891179442529,0.456714259963,0.0841220233735,?,?,?,0.0762249102408,58.0544343121,74.1115693183,62.1017213611,43.0250523276,93.4828102019,?,0.257172249937,0.13324083708,?,?,0,2,0.0,0.133333333333,Relevant
99,'http://j.mp/e5kVP','http://trueslant.com/ethanporter/2009/10/09/obama-and-the-prize-what-americans-dont-get/',1,1,'2009-10-09 18:43:38','anonymous','rt @zuniblue rt @larisabelliveau rt @arkarthick rt @zaibatsu americans need to know what #obama s #nobel is about http://j.mp/e5kvp right!',138,6099,'http://webcitation.org/query%3Fid%3D1255134305358984','2009-10-09 20:25:17','?',17,88,0.193181818182,5,'?',?,38,1,3,5,?,15,58,58,0.765302201824,0.491420278395,0.234697798176,0.0,0.0446499766481,0.0600215741305,0.110392290855,0.0,100.0,36.5485256697,62.5394012703,36.5485256697,62.5394012703,?,?,?,?,?,0,0,0.0,0.0,Relevant
100,'http://bit.ly/Gam2Y','http://feeds.harvardbusiness.org/%7Er/harvardbusiness/%7E3/2ibpFQ8dcjw/in-picking-obama-nobel-places.html',0,0,'2009-10-09 18:47:32','anonymous','gr8 and helpful rt @raybeckerman rt @sensatacreative rt @harvardbiz in picking #obama  #nobel places a bet on hope http://bit.ly/gam2y',134,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 10:26:27 +0000',19,105,0.180952380952,5,'In Picking Obama Nobel Places a Bet on Hope - Rosabeth Moss Kanter - Harvard Business Review',49257,0,0,0,0,220,0,0,0,0.728688639084,0.72185888648,0.271311360916,?,0.0998276073093,?,?,?,2.42706904962,36.0905019697,100.0,6.72495232031,2.42706904962,?,?,?,0.1495125901,?,0,0,0.0,0.0,Relevant
101,'http://tinyurl.com/yfuh2ql','http://blog.infinitemonkeysblog.com/%3Fq%3Dnode/6694',0,0,'2009-10-09 18:53:08','anonymous','rt @benboychuk applaud obama s nobel or the terrorists win http://tinyurl.com/yfuh2ql #tcot #obama #nobel',105,10000000000000000000000,'?','xxxxxxxx','?',26,52,0.5,2,'?',?,0,0,0,0,?,0,3,1,0.694277478851,0.536974334114,0.305722521149,?,0.0,?,0.0,?,100.0,80.458810435,9.89292217416,80.458810435,9.89292217416,?,?,?,?,?,0,0,0.0,0.0,Relevant
102,'http://bit.ly/4hHbun','http://www.myfoxphoenix.com/dpp/news/dpgo_obama_nobel_peace_prize_lwf_20091009_3959655',1,1,'2009-10-09 19:00:43','anonymous',' #obama has changed the tone us uses 2 speak 2 the world generally & muslim world specifically wimpy rhetoric=#nobel http://bit.ly/4hhbun',137,74414,'http://web.archive.org/web/20091012154057/http://www.myfoxphoenix.com/dpp/news/dpgo_obama_nobel_peace_prize_lwf_20091009_3959655','2009-10-12 15:40:57','Fri 09 Oct 2009 10:59:48 +0000',20,86,0.232558139535,3,'?',?,0,0,0,0,3,0,1,1,0.704367331327,0.482800888627,0.295632668673,0.0913815441512,?,?,?,0.0936414698798,2.41036780489,2.87108141946,2.87277836945,83.9533072298,83.9037160168,?,0.204124145232,0.191741247212,?,?,0,0,0.0,0.0,Relevant
103,'http://bit.ly/hnhbk','http://thelede.blogs.nytimes.com/2009/10/09/world-reaction-to-a-nobel-surprise/',21,1,'2009-10-09 19:24:22','anonymous','world reaction to #obama s #nobelprize http://bit.ly/hnhbk',58,7608,'http://web.archive.org/web/20110623213110/http://thelede.blogs.nytimes.com/2009/10/09/world-reaction-to-a-nobel-surprise/','2013-01-16 01:21:22','Fri 09 Oct 2009 05:39:45 +0000',19,79,0.240506329114,4,'World Reaction to a Nobel Surprise - NYTimes.com',75324,270,4,53,9,67,33,128,78,0.736148637656,0.455013330467,0.263851362344,0.0365880866632,0.0374240594283,0.858932480273,0.160826979478,0.15892760128,30.9475953329,21.5877514495,20.8337058585,6.68088996006,6.44753098194,0.991648930801,0.0456013425233,0.212951163798,0.0458992546022,0.211519514633,0,0,0.0,0.0,Relevant
104,'http://tinyurl.com/yg3y2j6','http://mashable.com/2009/10/09/obama-nobel-peace-prize',8,1,'2009-10-09 19:40:43','anonymous','rt @sebastienpage obamas nobel peace prize 69% of #twitter users dont get it http://tinyurl.com/yg3y2j6 #obama #nobelpeaceprize',129,12421,'http://web.archive.org/web/20091011230744/http://mashable.com/2009/10/09/obama-nobel-peace-prize','2011-04-27 12:01:53','?',26,54,0.481481481481,4,'?',?,105,6,16,1,?,0,0,0,0.531664162857,0.611188539678,0.468335837143,0.0638153444717,0.080168531059,0.25469698544,?,?,27.8087144172,69.6152789871,8.66942773345,19.3591141243,2.4108564,0.366130294461,0.113344372898,?,0.2048366226,?,0,0,0.0,0.0,Relevant
105,'http://bit.ly/mallp','http://thespiritofman.blogspot.com/2009/10/zero-won.html',17,1,'2009-10-09 19:53:05','anonymous','rt @winston80 my blog  what s #obama done to deserve such a silly #nobel prize? nothing! http://bit.ly/mallp #tcot #roft #hhrs',126,14815,'http://wayback.archive-it.org/1749/20100112012020/http://thespiritofman.blogspot.com/2009/10/zero-won.html','2011-11-05 06:27:42','Fri 09 Oct 2009 11:31:54 +0000',19,56,0.339285714286,3,'?',?,0,0,0,0,22,0,3,3,0.419279631304,0.108733615617,0.580720368696,0.0687385682969,0.0718711069409,0.886941285155,0.0957887314645,0.0916137310262,91.2607394863,9.81440196137,10.3680191883,10.7542432996,11.3608757136,0.939417760937,0.138620656017,0.123167685039,0.124837556786,0.110921079997,0,0,0.0,0.0,Relevant
106,'http://bit.ly/x2qfC','http://newsinfo.nd.edu/news/13600-nd-expert-nobel-committee-chose-brilliantly-in-selection-of-obama',15,1,'2009-10-09 19:55:48','anonymous','#obama  #nobel  #nd rt @nd_news nd expert nobel committee chose brilliantly in selection of obama http://bit.ly/x2qfc #notredame',130,23829,'http://web.archive.org/web/20110628023257/http://newsinfo.nd.edu/news/13600-nd-expert-nobel-committee-chose-brilliantly-in-selection-of-obama/','2011-08-30 17:49:49','Fri 09 Oct 2009 11:33:46 +0000',19,99,0.191919191919,2,'ND Expert: Nobel committee chose brilliantly in selection of Obama // News // Notre Dame News // University of Notre Dame',12892,0,0,0,0,35,0,2,2,0.63381479474,0.423493520254,0.36618520526,0.11202837305,0.114540532248,0.828533370161,0.114540532248,0.11202837305,100.0,4.91188726118,6.38343284805,4.91188726118,6.38343284805,1.0,0.175749910065,0.175749910065,0.175749910065,0.175749910065,0,0,0.0,0.0,Relevant
107,'http://bit.ly/4c8V6a','http://voices.washingtonpost.com/thefix/white-house/obama-keeps-his-eye-on-the-pri.html',0,0,'2009-10-09 19:56:50','anonymous','rt #obama #nobel @buzzflash the fix on obama  the nobel prize and what it all means http://bit.ly/4c8v6a #p2',108,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 07:44:01 +0000',20,87,0.229885057471,3,'?',?,33,6,16,0,51,4,25,25,0.679380829014,0.522998517064,0.320619170986,?,0.0363899609397,?,0.0884179788744,?,61.7839611578,11.7850316674,6.53653218891,19.0745809212,10.5796586467,?,?,?,0.0393606615796,0.0927810399669,0,0,0.0,0.0,Relevant
108,'http://bit.ly/16vXgc','http://nobelprize.org/mediaplayer/index.php%3Fid%3D1173',6,1,'2009-10-09 19:58:27','anonymous','video of the announcement http://bit.ly/16vxgc . i think no one was expecting this  but this is a good. #obama #nobel',117,11512,'http://web.archive.org/web/20121104231019/http://www.nobelprize.org/mediaplayer/index.php%3Fid%3D1173','2012-11-04 23:10:19','Fri 09 Oct 2009 11:57:34 +0000',20,55,0.363636363636,2,'Announcement of the 2009 Nobel Peace Prize - Media Player at Nobelprize.org',17007,133,10,9,5,10,15,95,95,0.452436775512,0.0528571480597,0.547563224488,0.0799616276259,0.081325006079,0.949420458504,0.0970096849603,0.0953833596688,99.9997725023,73.6292780241,49.5008880714,73.6294455294,49.501000685,0.950381926623,0.113592366849,0.101826634995,0.119522860933,0.107142857143,0,2,0.0,0.0952380952381,Relevant
109,'http://ow.ly/tD3T','http://abcnews.go.com/Video/playerIndex%3Fid%3D8789002',5,1,'2009-10-09 20:46:56','anonymous','video diane sawyer norwegian #nobel institute director geir lundestad explains u?imous decision http://ow.ly/td3t is #obama deserving?',136,19860,'http://web.archive.org/web/20091013021756/http://abcnews.go.com/Video/playerIndex%3Fid%3D8789002','2011-11-07 06:10:36','?',17,54,0.314814814815,2,'?',?,0,0,0,0,?,1,9,9,0.519370819582,0.633650556376,0.480629180418,0.275945784795,0.0284267621807,0.282392827169,0.0324918216644,0.24030959804,100.0,41.1337614044,63.8541719656,41.1337614044,63.8541719656,?,?,?,?,?,0,0,0.0,0.0,Relevant
110,'http://bit.ly/nwPSo','http://www.facebook.com/topic.php%3Ftopic%3D10467%26uid%3D92058073261',0,0,'2009-10-09 20:56:56','anonymous','@alexishudson celebrate #obama #nobelprize w/us. rt by 10ampst  mon10/12 for a chance to win! details http://bit.ly/nwpso',121,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 12:14:51 +0000',19,69,0.275362318841,1,'?',?,0,0,0,0,22,0,9,9,0.778906644863,0.826284256144,0.221093355137,?,0.0233730362909,?,0.0314143660508,?,100.0,30.7126618382,39.8922547471,30.7126618382,39.8922547471,?,?,?,?,?,0,1,0.0,0.0588235294118,Relevant
111,'http://bit.ly/3jRf3W','http://www.politicususa.com/en/node/7222',4,1,'2009-10-09 21:01:43','anonymous','rt @politicususa right align with taliban in opposition to president #obama winning #nobel peace prize http://bit.ly/3jrf3w #p2',129,43069,'http://web.archive.org/web/20091203085932/http://www.politicususa.com/en/node/7222','2010-01-03 19:06:54','Fri 09 Oct 2009 12:56:54 +0000',20,40,0.5,3,'Numbers Do Not Lie: Christofascism's Values Are Not America's',113245,0,0,0,0,9,5,21,21,0.82380641419,0.566492202684,0.17619358581,0.102279735633,0.0,0.078379491641,0.0989070710094,0.101230684972,11.7852724484,24.1103683959,66.6843715248,48.8805158629,17.6732151461,?,0.125546092596,0.109876678374,?,?,0,0,0.0,0.0,Relevant
112,'http://bit.ly/1Ss1Sn','http://newsbusters.org/blogs/rich-noyes/2009/10/09/nbcs-lauer-not-be-rude-obama-hasnt-done-anything',6,1,'2009-10-09 21:30:26','anonymous','lauer tells the truth? rt @carmib09 matt lauer not to be rude  but #obama hasn t done anything. http://bit.ly/1ss1sn #obamafail #nobel',134,36978,'http://web.archive.org/web/20091012074644/http://newsbusters.org/blogs/rich-noyes/2009/10/09/nbcs-lauer-not-be-rude-obama-hasnt-done-anything','2011-11-15 12:05:07','Fri 09 Oct 2009 10:58:58 +0000',20,99,0.20202020202,6,'NBC's Lauer: Not to Be Rude But Obama Hasn't Done Anything | NewsBusters',62423,73,0,20,0,13,6,25,25,0.365445146145,0.598580969219,0.634554853855,0.0627272144601,0.0573539334676,0.42628239517,0.0827832723166,0.0889601341685,73.5602622362,13.3075929681,48.9175660142,18.0907361714,66.4999886176,0.585517284646,0.0770943344492,0.0884332665746,0.0914739653606,0.108642895251,0,5,0.0,0.227272727273,Relevant
113,'http://bit.ly/MLTt2','http://polijamblog.polijam.com/%3Fp%3D9140',4,1,'2009-10-09 22:10:43','anonymous','rt @polijam #barbaraboxer says ur just like the #taliban if u disagree with #obama s #nobel win http://bit.ly/mltt2 #tcot #tlot #gop #mob',137,17081,'http://web.archive.org/web/20100223025524/http://polijamblog.polijam.com/%3Fp%3D9140','2012-01-21 16:07:26','Fri 09 Oct 2009 11:27:35 +0000',19,42,0.452380952381,1,'?',?,0,0,0,0,76,2,7,7,0.632736315939,0.735530468389,0.367263684061,0.0655408876963,?,?,?,0.0673936657354,8.6601766975,41.7013272582,11.1136935217,20.7671488341,77.9234795399,?,0.138749187019,0.124837556786,?,?,0,0,0.0,0.0,Relevant
114,'http://bit.ly/c9Nkr','http://tulipsinspring.multiply.com/journal/item/618/A_Call_to_Action_Stop_Giving_the_Haters_a_Platform',0,0,'2009-10-09 23:27:34','anonymous',' a call to action stop giving the haters a platform   multiply blog. http://bit.ly/c9nkr #nobelpeaceprize #tcot #wtf #p2 #obama',127,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 15:19:11 +0000',19,102,0.186274509804,4,'Multiply',13690,0,0,0,0,10,0,4,4,0.549918953356,0.724725538018,0.450081046644,?,0.0371761197822,?,0.0310070273332,?,85.9252150847,6.20993897243,2.96802922784,7.2271439371,3.45420052183,?,?,?,?,?,0,0,0.0,0.0,Relevant
115,'http://ff.im/-9wMJD','http://friendfeed.com/us-politics/bde2fea4/nobel-committee-doesn-t-seem-to-have-lot-of-faith',0,0,'2009-10-09 23:48:56','anonymous','the nobel committee doesn t seem to have a lot of faith in the u.s. secret service. #obama #nobel http://ff.im/-9wmjd',117,10000000000000000000000,'?','xxxxxxxx','?',19,92,0.20652173913,3,'?',?,0,0,0,0,?,0,0,0,0.435270021896,0.340608288025,0.564729978104,?,0.157018573255,?,?,?,49.9996040704,59.0567219515,100.0,84.6636968971,49.9996040704,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
116,'http://bit.ly/obamaauction','http://cgi.ebay.com/Barack-Obama-Nobel-Peace-Prize-for-Nothing-but-Change_W0QQitemZ140351342497QQcmdZViewItemQQptZCoins_US_Individual%3Fhash%3Ditem20ad9787a1',0,0,'2009-10-10 00:22:11','anonymous','if you want a good laugh  check out this ebay item http://bit.ly/obamaauction #funny #nobelpeaceprize #obama',108,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 16:19:37 +0000',26,157,0.165605095541,1,'?',?,0,0,0,0,54,0,0,0,0.649056217026,0.0257859468037,0.350943782974,?,0.0270591652823,?,?,?,18.0127773127,12.4413839228,100.0,69.0697703456,18.0127773127,?,?,?,0.0936585811582,?,0,0,0.0,0.0,Relevant
117,'http://bit.ly/nobelprice','http://www.letterjames.com/start.php%3Fmod%3Decard-service%26r%3D1%26s%3D2%26image%3D337_1',0,0,'2009-10-10 00:32:45','anonymous','letterjames   pretty peaceangel sends your #personalized wishlist to president #obama for the #nobel #peaceprice - http://bit.ly/nobelprice',139,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 16:25:47 +0000',24,90,0.266666666667,1,'?',?,97,29,17,3,19,0,0,0,0.71869080724,0.293828635638,0.28130919276,?,0.0767416543193,?,?,?,5.67745450555,98.4985160393,100.0,5.76400004167,5.67745450555,?,?,?,0.230940107676,?,0,0,0.0,0.0,Relevant
118,'http://twtpoll.com/2c2hf0','http://twtpoll.com/2c2hf0',0,0,'2009-10-10 00:42:55','anonymous','@brandon_h i just finished this one  did #obama deserve the #nobel peace prize-http://twtpoll.com/2c2hf0 what do you think?',123,10000000000000000000000,'?','xxxxxxxx','?',25,25,1.0,1,'?',?,1,0,0,0,?,0,0,0,0.481947471823,0.335408263957,0.518052528177,?,0.108946942141,?,?,?,64.503691495,71.5021967341,100.0,90.212181501,64.503691495,?,?,?,0.117851130198,?,0,0,0.0,0.0,Relevant
119,'http://bit.ly/waBER','http://www.whitehouse.gov/blog/Building-a-World-that-Gives-Life-to-the-Promise-of-Our-Founding-Documents/',57,1,'2009-10-10 00:48:38','anonymous','#obama speech on the #nobel peace prize http://bit.ly/waber via @addthis',72,2159,'http://web.archive.org/web/20100321012437/http://www.whitehouse.gov/blog/Building-a-World-that-Gives-Life-to-the-Promise-of-Our-Founding-Documents/','2012-12-21 04:34:20','Fri 09 Oct 2009 09:11:18 +0000',19,105,0.180952380952,2,'Building a World that "Gives Life to the Promise of Our Founding Documents" | The White House',62353,0,0,0,0,33,35,250,249,0.612191079032,0.7989768194,0.387808920968,0.0761049418562,0.0654462893006,0.733903575974,0.182524047488,0.201176190035,100.0,3.39139289858,4.1629970199,3.39139289858,4.1629970199,0.966609577142,0.0936585811582,0.257201186021,0.0938233281301,0.238568154725,0,2,0.0,0.2,Relevant
120,'http://ff.im/-9wOJH','http://www.flickr.com/photos/johncabell/3996072951/',0,0,'2009-10-10 00:48:40','anonymous','interesting comparison of approval ratings >> rt @johncabell any questions? #obama #nobel [pic] http://ff.im/-9wojh',115,10000000000000000000000,'?','xxxxxxxx','?',19,51,0.372549019608,3,'?',?,0,0,0,0,?,0,4,4,0.556283123102,0.0115803482776,0.443716876898,?,0.0415703625823,?,0.0402503304943,?,93.9395802471,87.3007878645,94.6679881211,92.9329124474,99.2305658033,?,?,?,0.215165741456,0.17010345436,0,0,0.0,0.0,Relevant
121,'http://bit.ly/vtz2q','http://hotair.com/archives/2009/10/09/even-mainstream-media-stunned-skeptical-over-nobel-peace-prize/',25,1,'2009-10-10 00:57:54','anonymous','rt @gopattorney even mainstream media stunned  skeptical ovr nobel peace prize. http://bit.ly/vtz2q #obama #nobel #gop #conservative #r ...',139,2720,'http://web.archive.org/web/20091201014314/http://hotair.com/archives/2009/10/09/even-mainstream-media-stunned-skeptical-over-nobel-peace-prize','2012-05-07 22:47:29','Fri 09 Oct 2009 06:16:41 +0000',19,101,0.188118811881,5,'Even mainstream media stunned skeptical over Nobel Peace prize   Hot Air',118529,74,7,32,2,30,29,79,79,0.607252066962,0.56188644292,0.392747933038,0.0551217329628,0.052149155465,0.8440152614,0.0927626111888,0.0940481649939,100.0,68.1955636305,72.0716513266,68.1955636305,72.0716513266,0.995591455388,0.0682464761557,0.0990991270266,0.0685486760522,0.0995379444955,0,2,0.0,0.105263157895,Relevant
122,'http://bit.ly/RLEjk','http://www.washingtonpost.com/wp-dyn/content/gallery/2009/10/09/GA2009100901952.html',1,1,'2009-10-10 01:08:20','anonymous','#obama wins #nobel peace prize  gives money to charity http://bit.ly/rlejk',74,82300,'http://wayback.archive-it.org/1638/20091027084959/http://www.washingtonpost.com/wp-dyn/content/gallery/2009/10/09/GA2009100901952.html','2009-10-27 00:00:00','Fri 09 Oct 2009 17:08:20 +0000',19,84,0.22619047619,7,'President Obama Wins Nobel Peace Prize',64722,1,0,0,0,8,7,25,25,0.54864768612,0.787590060584,0.45135231388,0.0516102947738,0.0657690274502,0.717910062374,0.098413566261,0.0836627230399,28.3300723016,99.431505752,22.8641282061,28.4920479554,80.7062119812,0.517808705019,0.229900244936,0.154938702397,0.365636212064,0.215614386272,0,0,0.0,0.0,Relevant
123,'http://bit.ly/Bf9GF','http://newsjunkiepost.com/2009/10/09/obama%25e2%2580%2599s-surprise-nobel-peace-win-fuels-confusion-and-fury-from-the-fright-wing/',3,1,'2009-10-10 01:12:17','anonymous','obamas surprise nobel peace win fuels confusion and fury from the fright wing http://bit.ly/bf9gf #obama #nobel #rightwing #njp @abwrites',138,4533,'http://web.archive.org/web/20100103022750/http://newsjunkiepost.com/2009/10/09/obama%25e2%2580%2599s-surprise-nobel-peace-win-fuels-confusion-and-fury-from-the-fright-wing/','2010-01-03 02:27:50','Fri 09 Oct 2009 11:05:06 +0000',19,130,0.146153846154,4,'Obamas Surprise Nobel Peace Win Fuels Confusion And Fury From The Fright Wing | NEWS JUNKIE POST',46603,15,9,32,0,19,4,5,5,0.68450652426,0.682758831177,0.31549347574,0.098637814948,0.0239319386206,0.408038884237,0.0398251531467,0.107324430025,8.68164654448,19.7254795503,21.2907572042,44.0123471895,40.7765983202,?,0.0780274314641,0.0811534341451,?,?,0,0,0.0,0.0,Relevant
124,'http://bit.ly/Z9iax','http://www.nytimes.com/2009/10/10/us/politics/10assess.html%3Fsrc%3Dtptw',0,0,'2009-10-10 01:27:17','anonymous','rt @tomfeyer #nyt news analysis for #obama  #nobel honor is both benefit and obstacle http://bit.ly/z9iax',105,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 17:01:41 +0000',19,72,0.263888888889,6,'?',?,172,3,12,2,78,28,167,167,0.710790043041,0.57872754687,0.289209956959,?,0.0520814496344,?,0.0800722246741,?,100.0,29.972062895,28.4421056288,29.972062895,28.4421056288,?,?,?,?,?,0,0,0.0,0.0,Relevant
125,'http://itwev.com/LTtST','http://itwev.com/LTtST',0,0,'2009-10-10 02:07:02','anonymous','rt @krystenkiona watching countdown w/ keith olbermann. #obama #nobel http://itwev.com/lttst',92,10000000000000000000000,'?','xxxxxxxx','?',22,22,1.0,1,'?',?,0,0,0,0,?,0,227,227,0.522918477608,0.737972663407,0.477081522392,?,?,?,?,?,100.0,99.022647658,69.1208209759,99.022647658,69.1208209759,?,?,?,?,?,0,13,0.0,1.3,Relevant
126,'http://bit.ly/tRZEq','http://feedproxy.google.com/%7Er/dailypaul/FClq/%7E3/x5m3lpev6TY/110409',0,0,'2009-10-10 02:23:05','anonymous','rt @ronpaulnews daily paul #ronpaul on the #obama #peace #prize http://bit.ly/trzeq #tcot #nobel #phnm',104,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 18:10:42 +0000',19,71,0.267605633803,6,'?',?,0,0,0,0,14,0,0,0,0.690818373708,0.87869347354,0.309181626292,?,0.0475005450533,?,?,?,8.07320247256,36.9077677736,100.0,21.8739928193,8.07320247256,?,?,?,0.0984549282572,?,0,0,0.0,0.0,Relevant
127,'http://bit.ly/1KSShA','http://voteglobal.com/poll%3A%3ADoes-Obama-Deserve-the-Nobel-Peace-Prize',2,1,'2009-10-10 02:37:40','anonymous','#quickpolls does #obama deserve #nobel prize? have your say at http://bit.ly/1kssha',83,78137,'http://web.archive.org/web/20091015001957/http://voteglobal.com/poll%3A%3ADoes-Obama-Deserve-the-Nobel-Peace-Prize','2010-01-11 01:16:51','Fri 09 Oct 2009 07:25:07 +0000',20,72,0.277777777778,1,'VoteGlobal.com - Your Global Voting Voice - Vote on elections issues and polls worldwide.',31803,5,0,1,0,219,18,47,47,0.483641791742,0.356651328592,0.516358208258,0.0954547919807,0.0759934587646,0.710064655091,0.10508362584,0.134439071138,87.13375358,95.6781210841,86.2004292375,91.0696746474,75.1096695967,?,0.158237554426,0.212732548947,?,?,0,0,0.0,0.0,Relevant
128,'http://bit.ly/32e5Et','http://www.dailymail.co.uk/sciencetech/article-1219307/Shock-Obamas-Nobel-Peace-Prize-brings-Twitter-rumour-goes-overdrive.html',3,1,'2009-10-10 03:09:20','anonymous','rt @twitter_tips #obama s #nobelpeaceprize breaks #twitter http://bit.ly/32e5et sets record http://bit.ly/vkkx9',111,21379,'http://web.archive.org/web/20100111090539/http://www.dailymail.co.uk/sciencetech/article-1219307/Shock-Obamas-Nobel-Peace-Prize-brings-Twitter-rumour-goes-overdrive.html','2010-01-11 09:05:39','Fri 09 Oct 2009 19:04:24 +0000',20,127,0.157480314961,3,'Shock over Obama's Nobel Peace Prize brings down Twitter as rumour-mill goes into overdrive  | Mail Online',131142,10,0,3,0,9,29,112,112,0.720353053742,0.766324889076,0.279646946258,0.0312767371558,0.0408248290464,0.451454188587,0.102191427887,0.115597697419,99.9966424666,21.0562442389,6.26496527472,21.0569512331,6.26517563008,0.896351905765,0.0512315519579,0.199304663488,0.0560772154092,0.210042012604,0,0,0.0,0.0,Relevant
129,'http://bit.ly/LRX7H','http://www.info.clipta.com/n/14913',0,0,'2009-10-10 03:45:55','anonymous','http://bit.ly/lrx7h president #obama has won the 2009 #nobel peace prize',72,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 19:44:50 +0000',19,34,0.558823529412,2,'Contact Support',431,0,0,0,0,11,0,4,4,0.667603735201,0.766332462052,0.332396264799,?,0.0534522483825,?,0.0398409536445,?,100.0,99.7565253846,55.6605443029,99.7565253846,55.6605443029,?,?,?,?,?,0,0,0.0,0.0,Relevant
130,'http://bit.ly/3Qihvg','http://libertyworldusa.blogtownhall.com/',4,1,'2009-10-10 04:01:10','anonymous','#obama deserves #nobelpeaceprize like arafat did. why does the left molest everything it touches? http://bit.ly/3qihvg #tcot #tlot #sgp',135,32415,'http://web.archive.org/web/20121107130125/http://libertyworldusa.blogtownhall.com/','2012-11-07 13:01:25','Wed 07 Oct 2009 02:02:41 +0000',20,40,0.5,0,'Conservative news politics opinion breaking news analysis political cartoons and commentary  Townhall',119495,3784,3019,1024,625,34,1,7,7,0.409053863553,0.341311230874,0.590946136447,0.0381646032048,0.0141055088538,0.520207157085,0.0329701435986,0.0616961630146,77.710421182,62.1581599805,60.5757834955,79.9869039892,77.9506565196,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
131,'http://bit.ly/o176T','http://pollpigeon.com/did-president-obama-deserve-to-win-the-nobel-peace-prize/t/48732/',16,1,'2009-10-10 04:03:51','anonymous','rt @pigeonpoll only 38% of twitterers think #obama deserved the #nobelpeaceprize according to this poll http://bit.ly/o176t',123,4018,'http://web.archive.org/web/20100204051049/http://pollpigeon.com/did-president-obama-deserve-to-win-the-nobel-peace-prize/t/48732','2010-10-14 17:37:09','Fri 09 Oct 2009 12:18:56 +0000',19,87,0.218390804598,3,'Did President Obama deserve to win the Nobel Peace Prize? - POLLpigeon.com',15361,4,0,0,0,17176,280,4877,500,0.549693433256,0.586084281577,0.450306566744,0.0905666825703,0.093544682805,0.950044209554,0.0844400661841,0.0817519119313,100.0,50.598046879,26.717825484,50.598046879,26.717825484,1.0,0.119522860933,0.20766965266,0.119522860933,0.20766965266,0,0,0.0,0.0,Relevant
132,'http://bit.ly/9tWPx','http://www.youtube.com/watch%3Fv%3DEidNRR4fdqw',0,0,'2009-10-10 04:06:14','anonymous','viewing #obama acceptance for #nobel peace prize  interesting to watch http://bit.ly/9twpx',90,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 20:06:16 +0000',19,46,0.413043478261,1,'?',?,34,3,16,1,12,0,0,0,0.712087528906,0.0050318027346,0.287912471094,?,?,?,?,?,100.0,93.3685041599,100.0,93.3685041599,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
133,'http://bit.ly/UcjrS','http://online.barrons.com/article/SB125513058590377255.html%3Fmod%3Drss_whats_news_us',1,1,'2009-10-10 04:28:05','anonymous','rt@wsj nobel s long history of political picks http://bit.ly/ucjrs #tcot #rofi #obamanobel #nobelprize',102,2527,'http://web.archive.org/web/20091013051012/http://online.barrons.com/article/SB125513058590377255.html%3Fmod%3Drss_whats_news_us','2009-10-13 05:10:12','Fri 09 Oct 2009 20:07:25 +0000',19,85,0.223529411765,2,'An Award Often Tinged by Politics - Barrons.com',123778,19,0,2,2,323,0,0,0,0.706295314498,0.603942825598,0.293704685502,0.0460043706228,0.04441361236,0.169769440724,?,?,32.4082792204,10.1761336721,7.45170474312,3.29790981429,2.41496927983,0.0579284446363,0.105409255339,?,0.0732743305447,?,0,0,0.0,0.0,Relevant
134,'http://bit.ly/M9yul','http://www.socalnewswire.com/2009/10/lets-clear-some-stuff-up.html',3,1,'2009-10-10 04:32:23','anonymous','myths of the nobel peace price  http://bit.ly/m9yul #nobelpeaceprize #obama',75,4544,'http://web.archive.org/web/20110707054807/http://www.socalnewswire.com/2009/10/lets-clear-some-stuff-up.html','2011-07-07 05:48:07','Fri 09 Oct 2009 20:32:23 +0000',19,66,0.287878787879,3,'?',?,0,0,0,0,13,0,1,1,0.686246496288,0.648229920156,0.313753503712,0.0412814503848,?,?,?,0.0412814503848,5.49100255986,10.0381424887,95.4615567866,54.7013809181,5.24179652684,?,0.130311672829,0.130311672829,?,?,0,0,0.0,0.0,Relevant
135,'http://is.gd/4aZbQ','http://www.foxnews.com/story/0%2C2933%2C531051%2C00.html',7,1,'2009-10-10 04:37:27','anonymous','rt @prislam al-amriki does not heart bho... http://is.gd/4azbq // and here i thot #obama was getting #nobel 4 progress w terrorism?',131,31680,'http://web.archive.org/web/20121111132527/http://www.foxnews.com/story/0%2C2933%2C531051%2C00.html','2012-11-11 13:25:27','?',18,56,0.321428571429,2,'?',?,208,279,124,9283,?,3,22,22,0.450529794001,0.347376997489,0.549470205999,0.0288808873372,0.0290919563133,0.992744765121,0.109263062699,0.108470333516,100.0,1.3007485577,2.38167997191,1.3007485577,2.38167997191,1.0,0.0332090320924,0.149671085022,0.0332090320924,0.149671085022,0,0,0.0,0.0,Relevant
136,'http://digg.com/d316oKd','http://digg.com/d316oKd',1,1,'2009-10-10 05:09:24','anonymous','uk telegraph obama s won the nobel peace prize -- wtf? - http://digg.com/d316okd - #tcot #telegraph #obama #nobel #uk #gop #dnc',127,40855,'http://web.archive.org/web/20091105163019/http://digg.com/d316Okd','2009-11-05 16:30:19','?',23,23,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.570032060737,0.815180962248,0.429967939263,0.0599540121099,?,?,?,?,2.39821406269,2.8922311817,2.39821406269,82.9191690438,100.0,?,0.117851130198,?,?,?,0,0,0.0,0.0,Relevant
137,'http://bit.ly/7j29G','http://www.openmarket.org/2009/09/13/the-man-who-fed-the-world',10,1,'2009-10-10 05:36:08','anonymous','the man who fed the world | openmarket.org http://bit.ly/7j29g #obamanobel #nobelprize #tcot #rofi',98,11025,'http://web.archive.org/web/20110523083953/http://www.openmarket.org/2009/09/13/the-man-who-fed-the-world/','2012-06-01 01:50:25','Fri 09 Oct 2009 21:34:11 +0000',19,62,0.306451612903,4,'The Man Who Fed the World',50056,43,1,9,1,14,0,0,0,0.725541176479,0.799779328873,0.274458823521,0.0542782456066,0.0532508042019,0.79080896238,?,?,100.0,4.53964169534,2.4089611345,4.53964169534,2.4089611345,0.994209563366,0.0418609179139,?,0.0416185249213,?,0,0,0.0,0.0,Relevant
138,'http://bit.ly/3szUkC','http://www.npr.org/templates/story/story.php%3FstoryId%3D113662477',9,1,'2009-10-10 05:41:43','anonymous','the behind the scenes for #obama npr the secret process for picking #nobel peace laureates - more at http://bit.ly/3szukc',121,4947,'http://web.archive.org/web/20091014070410/http://www.npr.org/templates/story/story.php%3FstoryId%3D113662477','2012-06-20 15:18:14','Fri 09 Oct 2009 21:41:43 +0000',20,66,0.30303030303,3,'The Secret Process For Picking Nobel Peace Laureates : NPR',56278,33,3,18,0,12,0,4,4,0.68753353129,0.295198271275,0.31246646871,0.0889389723378,0.0469258658324,0.499591445546,0.051937416022,0.151874851685,8.86168826682,10.6691267206,25.8898149289,83.0591715601,34.2284728229,?,0.123091490979,0.266913923713,?,?,0,0,0.0,0.0,Relevant
139,'http://ow.ly/tGSE','http://www.counterpunch.org/',2155,1,'2009-10-10 06:03:07','anonymous','people marvel at the idiocy of these nobel awards  but theres method in the madness  http://ow.ly/tgse #nobel #obama',117,86,'http://web.archive.org/web/20111101060433/http://www.counterpunch.org/','2013-01-15 08:46:13','?',17,28,0.607142857143,0,'?',?,6872,2180,2912,1155,?,643,2439,500,0.73036084077,0.438901540926,0.26963915923,0.0271163072273,0.0477165278595,0.47620155547,0.182722173987,0.189537836368,46.734089678,3.33792315536,4.47954756491,7.1423733261,9.58518202833,0.180186851537,0.0129618961841,0.180333695934,0.0314970394174,0.138636398663,0,4,0.0,0.2,Relevant
140,'http://bit.ly/1hbqC','http://www.youtube.com/watch%3Fv%3DD3kBRnX2iLs',0,0,'2009-10-10 06:56:56','anonymous','how to win a #nobel peace prize http://bit.ly/1hbqc #chomsky #obama',67,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 22:56:58 +0000',19,46,0.413043478261,1,'',?,1,0,0,0,7,0,0,0,0.59814640056,0.876458312076,0.40185359944,?,?,?,?,?,100.0,96.0776796549,100.0,96.0776796549,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
141,'http://www.msnbc.msn.com/id/26315908/','http://www.nbcnews.com/id/26315908/',0,0,'2009-10-10 06:59:51','anonymous','@maddow on the #obama #nobel prize - want to know why? http://www.msnbc.msn.com/id/26315908/ #tcot #p2',102,10000000000000000000000,'?','xxxxxxxx','?',37,35,1.05714285714,2,'?',?,28,20,34,0,?,6,44,44,0.479239359119,0.770316961349,0.520760640881,?,0.0874863313285,?,0.0502496382745,?,100.0,24.8229401607,7.12097169743,24.8229401607,7.12097169743,?,?,?,?,?,0,0,0.0,0.0,Relevant
142,'http://bit.ly/an5Q6','http://feedproxy.google.com/%7Er/disinfo/oMPh/%7E3/Pm-m6NZvVyo/',0,0,'2009-10-10 07:36:04','anonymous','#obama #nobel peace prize rt good spot from @timpendry  the man has a point even we quite like the big o  rt @disinfo http://bit.ly/an5q6',137,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 17:01:59 +0000',19,63,0.301587301587,5,'?',?,5,0,8,0,158,0,0,0,0.605368014919,0.175437849246,0.394631985081,?,0.0660406747127,?,?,?,10.3197318457,58.8039143445,100.0,17.5493960917,10.3197318457,?,?,?,0.258198889747,?,0,0,0.0,0.0,Relevant
143,'http://bit.ly/B6JNn','http://politicalhumor.about.com/od/politicalcartoons/ig/Political-Cartoons/',144,1,'2009-10-10 07:44:30','anonymous','the week s best political cartoons on obama s nobel  letterman scandal  and more http://bit.ly/b6jnn #obama #nobel #cartoons #politics',134,253,'http://web.archive.org/web/20090312074017/http://politicalhumor.about.com/od/politicalcartoons/ig/Political-Cartoons/','2013-01-12 21:21:02','Sun 24 May 2009 14:04:24 +0000',19,75,0.253333333333,4,'Political Cartoons of the Week - Best Recent Political Cartoons',17707,2725,5606,686,6022,19944,38,372,369,0.672107633838,0.251260359869,0.327892366162,0.0654840794814,0.0643996315321,0.597485895566,0.0974335760855,0.0861488955383,93.735689429,78.3527140591,16.0327593089,83.5889878619,17.1042208219,0.471404520791,0.246182981959,0.112966508826,0.174077655956,0.165995587343,0,0,0.0,0.0,Relevant
144,'http://tinyurl.com/yfd4e4t','http://blogs.reuters.com/columns/2009/10/09/dynamite-the-nobel-prize-in-economics/',38,1,'2009-10-10 08:04:12','anonymous','after #obama controversy  call to  dynamite  #nobel prize in economics http://tinyurl.com/yfd4e4t - what s happening to the noble nobels?',137,13,'http://web.archive.org/web/20121211080425/http://blogs.reuters.com/columns/2009/10/09/dynamite-the-nobel-prize-in-economics/','2012-12-11 08:04:25','?',26,82,0.317073170732,5,'?',?,0,0,0,0,?,5,19,19,0.587588384569,0.466278091747,0.412411615431,0.0,0.0630775700297,0.0587220219515,0.101878058427,0.0,11.7700252194,52.7450089967,69.6012533101,22.3149553735,16.9106512593,?,?,?,0.0847248816193,0.124401034181,0,0,0.0,0.0,Relevant
145,'http://ow.ly/tHip','http://www.reuters.com/article/2007/12/27/idUSN21261391',0,0,'2009-10-10 08:23:16','anonymous','he may have won the nobel peace prize but i m still the top celebrity do-gooder http://ow.ly/thip #nobelpeaceprize #obama',121,10000000000000000000000,'?','xxxxxxxx','?',17,55,0.309090909091,5,'?',?,0,0,0,0,?,0,0,0,0.498861584535,0.254565983629,0.501138415465,?,0.0683617872531,?,?,?,2.61950562562,10.2564609325,100.0,25.5400536584,2.61950562562,?,?,?,0.0952861225206,?,0,0,0.0,0.0,Relevant
146,'http://bit.ly/1arNNe','http://www.xtranormal.com/watch%3Fe%3D20091010043325178',0,0,'2009-10-10 08:40:21','anonymous','is going into the movie business http://bit.ly/1arnne #obama #nobelprize',72,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 00:40:21 +0000',20,55,0.363636363636,1,'?',?,0,0,0,0,13,0,0,0,0.561550068665,0.405906029517,0.438449931335,?,?,?,?,?,100.0,80.1110838506,100.0,80.1110838506,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
147,'http://bit.ly/Z97Jf','http://bluecontrarian.blogspot.com/2009/07/smart-power.html',6,1,'2009-10-10 08:48:18','anonymous','smart power the key to president obama s nobel peace prize-winning foreign policy http://bit.ly/z97jf #nobel #obama #news #un #us #politics',139,14267,'http://web.archive.org/web/20120202124605/http://bluecontrarian.blogspot.com/2009/07/smart-power.html','2012-02-02 12:46:05','Fri 10 Jul 2009 07:01:28 +0000',19,59,0.322033898305,3,'POLITICS | by scott: Smart power: the key to Obama's grand strategy...',68583,0,0,0,0,283,0,122,122,0.776287191771,0.576543751065,0.223712808229,0.0799502686334,0.0741889675842,0.910979720558,0.103322615962,0.107209856331,99.9999978553,14.7794335855,71.0797961266,14.7794332686,71.0797946021,0.881116360053,0.123920399274,0.147180827468,0.117449043969,0.134994937785,0,2,0.0,0.1,Relevant
148,'http://bit.ly/1oDOPT','http://politicalticker.blogs.cnn.com/',3522,1,'2009-10-10 09:22:45','anonymous','rt @lyn_sue #huckabee warns #republicans on #nobel reaction http://bit.ly/1odopt #obama #tcot #phnm ||| unbelievable! he s a gop obama! -me',139,9,'http://web.archive.org/web/20090128092236/http://politicalticker.blogs.cnn.com/','2013-01-18 20:17:04','Mon 13 Oct 2008 23:29:10 +0000',20,37,0.540540540541,0,'CNN Political TickerAll politics all the time - CNN.com Blogs',138692,7319,2462,6757,119,14945,1461,17465,500,0.626003870542,0.0640714807587,0.373996129458,0.0349534990859,0.0388312914072,0.38571973377,0.206471352708,0.146212542417,36.2625708322,7.47780148314,3.7391985676,20.6212668091,10.3114547088,0.23382383846,0.0441184103597,0.184495428053,0.0650600048632,0.142706628244,0,2,0.0,0.1,Relevant
149,'http://bit.ly/pXECU','http://storyballoon.org/videos/bill-oreilly-talks-to-laura-ingraham-about-the-obama-nobel-peace-prize/',1,1,'2009-10-10 09:46:14','anonymous','video - bill o reilly talks to laura #ingraham about the #obama #nobel peace prize. | http://bit.ly/pxecu #oreilly',114,11994,'http://web.archive.org/web/20091015130608/http://storyballoon.org/videos/bill-oreilly-talks-to-laura-ingraham-about-the-obama-nobel-peace-prize/','2009-10-15 13:06:08','Sat 10 Oct 2009 01:45:44 +0000',19,102,0.186274509804,2,'?',?,0,0,0,0,14,0,0,0,0.394279449743,0.657611559597,0.605720550257,0.0901894126053,?,?,?,?,100.0,61.7430373516,100.0,61.7430373516,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
150,'http://thulethings.blogspot.com','http://thulethings.blogspot.com',0,0,'2009-10-10 10:06:21','anonymous','get the low down on the norwegian #nobel committee http://thulethings.blogspot.com #peaceprize #blog #obama',107,10000000000000000000000,'?','xxxxxxxx','?',31,31,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.493207482271,0.646593075305,0.506792517729,?,?,?,?,?,100.0,84.0014015628,100.0,84.0014015628,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
151,'http://tinyurl.com/yk8spo6','http://aluizioamorim.blogspot.com/2009/10/sponholz-nobel-de-quimica.html',0,0,'2009-10-10 10:29:45','anonymous','#nobelpeaceprize humor of sponholz lula want nobel prize in chemistry. look cartoon http://tinyurl.com/yk8spo6 #timeformiracles #obama',134,10000000000000000000000,'?','xxxxxxxx','?',26,72,0.361111111111,3,'?',?,0,0,0,0,?,4,4,4,0.518702548085,0.360513102372,0.481297451915,?,0.0221018838484,?,0.0493113672722,?,64.5389422601,60.6555465815,58.4544253672,93.9828643877,90.5723324868,?,?,?,0.0,0.0421637021356,0,0,0.0,0.0,Relevant
152,'http://bit.ly/2Imipo','http://storyballoon.org/videos/cnn-in-london-spain-germany-people-say-obama-doesnt-deserve-the-nobel-peace-prize/',8,1,'2009-10-10 11:13:08','anonymous','video - #cnn in #london  #spain & #germany. people say #obama doesn t deserve the #nobel peace prize. | http://bit.ly/2imipo',124,4008,'http://web.archive.org/web/20091014121956/http://storyballoon.org/videos/cnn-in-london-spain-germany-people-say-obama-doesnt-deserve-the-nobel-peace-prize/','2010-01-10 23:43:10','Sat 10 Oct 2009 03:12:26 +0000',20,113,0.176991150442,2,'?',?,1,0,0,0,11,0,0,0,0.514898801299,0.573398206332,0.485101198701,0.105694058831,?,?,?,?,48.7956047052,48.8135282455,48.7956047052,99.9632816127,100.0,?,0.0,?,?,?,0,0,0.0,0.0,Relevant
153,'http://bit','http://bit',0,0,'2009-10-10 11:15:30','anonymous','rt @/sballoonorg -video - #cnn in #london  #spain & #germany. people say #obama doesn t deserve the #nobel peace prize. | http://bit..',134,10000000000000000000000,'?','xxxxxxxx','?',10,10,1.0,0,'?',?,0,0,0,0,?,1036,14569,500,0.53275741781,0.573398206332,0.46724258219,?,?,?,?,?,100.0,87.4145488676,8.66628358262,87.4145488676,8.66628358262,?,?,?,?,?,0,56,0.0,2.4347826087,Relevant
154,'http://bit.ly/3wM4v','http://ironicsurrealism.blogivists.com/2009/10/10/the-real-winner-of-the-2009-nobel-prize/',3,1,'2009-10-10 11:19:48','anonymous','lol #obama did not win the #nobel peace prize the real winner of the 2009 nobel prize is... http://bit.ly/3wm4v #tcot #sgp',122,10707,'http://web.archive.org/web/20110727141815/http://ironicsurrealism.blogivists.com/2009/10/10/the-real-winner-of-the-2009-nobel-prize/','2011-07-27 14:18:15','Sat 10 Oct 2009 03:17:27 +0000',19,90,0.211111111111,4,'?',?,0,0,0,0,30,1,2,2,0.601815300198,0.710478472224,0.398184699802,0.0571232753762,?,?,?,0.0641207175804,11.7320872595,15.6902949125,15.8911864446,74.7728919369,73.8276358431,?,0.153593905515,0.167619599914,?,?,0,0,0.0,0.0,Relevant
155,'http://bit.ly/4yaPGR','http://www.time.com/time/photogallery/0%2C29307%2C1929504_1965645%2C00.html',3,1,'2009-10-10 11:21:38','anonymous','okay now more fun again the time-magazine shows obamas other awards... http://bit.ly/4yapgr #obama #nobelprize #satire #irony #fb',129,18065,'http://web.archive.org/web/20120307162243/http://www.time.com/time/photogallery/0%2C29307%2C1929504_1965645%2C00.html','2012-03-07 16:22:43','Sat 10 Oct 2009 03:20:51 +0000',20,75,0.266666666667,3,'Fun with Photoshop: Obama's Other Awards  - Photo Essays - TIME',37316,34,0,5,447,66,13,109,109,0.764875259263,0.225893661932,0.235124740737,0.0830365324336,0.0808039586829,0.750434695615,0.103982075035,0.099159724733,100.0,24.9790482587,45.9294169937,24.9790482587,45.9294169937,1.0,0.0888231183369,0.1490711985,0.0888231183369,0.1490711985,0,0,0.0,0.0,Relevant
156,'http://bit.ly/9wsZs','http://freestudents.blogspot.com/2009/10/brother-obamas-traveling-healing-and.html',3,1,'2009-10-10 12:01:07','anonymous','rt @donkeyrock #nobel peace prize? srsly?! brother #obama s traveling healing and salvation crusade. http://bit.ly/9wszs',120,16616,'http://web.archive.org/web/20091021163803/http://freestudents.blogspot.com/2009/10/brother-obamas-traveling-healing-and.html','2012-02-02 08:12:36','Sat 10 Oct 2009 03:57:44 +0000',19,82,0.231707317073,3,'?',?,0,0,0,0,7,1,4,4,0.713295931572,0.872534826393,0.286704068428,0.0870388279778,0.0849044513514,0.938823559195,0.0889328171786,0.0911684611677,99.9999995146,2.4318977697,95.3866941221,2.4318977815,95.3866945851,0.996726668795,0.182499098772,0.159298273216,0.181901718777,0.158776837207,0,0,0.0,0.0,Relevant
157,'http://bit.ly/ctopL','http://www.freshconservative.com/Fresh_Conservative/Fresh_Conservative/Entries/2009/10/10_Obama_Receives_An_E_For_Effort.html',1,1,'2009-10-10 12:04:27','anonymous','obama receives an  e  for effort - fresh conservative http://bit.ly/ctopl #tcot #obama #nobel #conservative #republican',119,49270,'http://web.archive.org/web/20091015014537/http://www.freshconservative.com/Fresh_Conservative/Fresh_Conservative/Entries/2009/10/10_Obama_Receives_An_E_For_Effort.html','2009-10-15 01:45:37','Sat 10 Oct 2009 04:03:20 +0000',19,125,0.152,6,'?',?,3,2,0,1,14,0,0,0,0.799699073783,0.371092908861,0.200300926217,0.103452120022,?,?,?,?,52.4102724484,95.083819376,52.4102724484,55.12007489,100.0,?,0.0980580675691,?,?,?,0,0,0.0,0.0,Relevant
158,'http://bit.ly/13tfxW','http://www.proudprofiteer.com/2009/10/nobel-peace-prize-what-is-peace/',0,0,'2009-10-10 12:04:42','anonymous','nobel committee  what is peace? http://bit.ly/13tfxw #nobel #obama #tcot #gop',77,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 05:11:24 +0000',20,70,0.285714285714,3,'Nobel Peace Prize - What is peace? | The Proud Profiteer',47152,1,0,0,0,17,0,3,3,0.664296902783,0.400907903461,0.335703097217,?,0.0572035952445,?,0.0814021430954,?,2.39683716636,55.2646594802,15.7139562288,4.33701607665,15.2529199615,?,?,?,0.09583148475,0.151522881683,0,0,0.0,0.0,Relevant
159,'http://bit.ly/HQ1WK','http://adamellis1985.wordpress.com/2009/10/09/will-the-real-president-obama-please-stand-up/',1,1,'2009-10-10 13:07:24','anonymous','will the real president obama please stand up? http://bit.ly/hq1wk #obama #nobel #peaceprize',92,81841,'http://web.archive.org/web/20100219115125/http://adamellis1985.wordpress.com/2009/10/09/will-the-real-president-obama-please-stand-up/','2010-02-19 11:51:25','Sat 10 Oct 2009 05:06:43 +0000',19,92,0.20652173913,4,'?',?,1,0,0,0,10,0,3,3,0.624647431534,0.301438612468,0.375352568466,0.0806723828436,0.0589234774276,0.670971455117,0.0880249046748,0.113562466252,99.9931457364,2.79444653666,6.54096131941,2.79463808852,6.54140968488,0.825397440666,0.104361435309,0.143911377878,0.0745438823638,0.119926148232,0,0,0.0,0.0,Relevant
160,'http://bit.ly/3UlhBR','http://www.nytimes.com/2009/10/10/opinion/l10nobel.html%3F_r%3D1%26ref%3Dopinion',0,0,'2009-10-10 13:10:00','anonymous','rt @tomfeyer featured #nyt letters  a sampling of the outpouring barack #obama  #nobel peace laureate http://bit.ly/3ulhbr',122,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 04:54:01 +0000',20,80,0.25,5,'?',?,0,0,0,0,28,1,19,19,0.632233267094,0.740920826073,0.367766732906,?,0.0325472277452,?,0.111100614572,?,100.0,33.8430983428,4.81496636193,33.8430983428,4.81496636193,?,?,?,?,?,0,2,0.0,0.111111111111,Relevant
161,'http://bit.ly/16onwW','http://www.weeklystandard.com/Content/Public/Articles/000/000/017/056lfnpr.asp',108,1,'2009-10-10 14:02:39','anonymous','rt @ctmommy http://bit.ly/16onww charles krauthammer is the smartest man in the world. #teaparty #iamthemob #obama #nobel #giveitback',133,524,'http://web.archive.org/web/20120607141123/http://www.weeklystandard.com/Content/Public/Articles/000/000/017/056lfnpr.asp','2013-01-16 15:59:35','Fri 09 Oct 2009 07:41:12 +0000',20,78,0.25641025641,7,'Decline Is a Choice | The Weekly Standard',66770,726,241,194,95,492,124,398,397,0.744123376715,0.914251150918,0.255876623285,0.0411151833515,0.0407193967348,0.788436919707,0.14206607095,0.14344590081,100.0,14.6279161192,15.3736629609,14.6279161192,15.3736629609,0.99472291831,0.0297745667088,0.183213632828,0.029617443888,0.182253554782,0,0,0.0,0.0,Relevant
162,'http://bit.ly/6YjGV','http://theurbanpolitico.blogspot.com/2009/10/ahem-so-you-were-saying-something-about.html',0,0,'2009-10-10 14:07:37','anonymous','rt @jamilsmith so you were saying something about no accomplishments? @zerlinam on #obama s #nobelpeaceprize http://bit.ly/6yjgv #p2',132,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 17:36:59 +0000',19,89,0.213483146067,3,'?',?,0,0,0,0,53,4,6,6,0.415145380162,0.337702825241,0.584854619838,?,0.0216958820303,?,0.0889098484288,?,2.78115770327,74.5609547125,2.14064152233,3.73004572432,76.9694404536,?,?,?,0.060858061945,0.3090350231,0,0,0.0,0.0,Relevant
163,'http://bit.ly/2nDTD21','http://bit.ly/2nDTD21',0,0,'2009-10-10 14:34:26','anonymous','rt @abhilashsamuel who did #obama beat for the #nobel prize http://bit.ly/2ndtd21 minute ago from tweetdeck',107,10000000000000000000000,'?','xxxxxxxx','?',21,21,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.509720752751,0.528719128464,0.490279247249,?,?,?,?,?,100.0,71.7735351259,100.0,71.7735351259,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
164,'http://snipurl.com/sfgf0','http://news.yahoo.com/s/afp/20091009/pl_afp/nobelpeaceobamaafghanistan_20091009115554/',1,1,'2009-10-10 15:01:44','anonymous','#taliban condemns #obama s #nobel peace prize  he has shed afghan blood & he continues to bleed afghans  http://snipurl.com/sfgf0',129,26893,'http://web.archive.org/web/20091012222957/http://news.yahoo.com/s/afp/20091009/pl_afp/nobelpeaceobamaafghanistan_20091009115554','2009-10-12 22:29:57','?',24,86,0.279069767442,5,'?',?,0,0,0,0,?,0,0,0,0.490808077254,0.95389679601,0.509191922746,0.0930092839525,?,?,?,?,2.40884156505,14.2129293073,2.40884156505,16.9482413721,100.0,?,0.209990975788,?,?,?,0,0,0.0,0.0,Relevant
165,'http://tinyurl.com/yghd5ee','http://marathonpundit.blogspot.com/2009/10/quote-of-day-nobel-laureate-about.html',0,0,'2009-10-10 15:52:14','anonymous','quote of the day nobel laureate about himself in 2006 http://tinyurl.com/yghd5ee #tcot #nobel #obama #rnc #gop',110,10000000000000000000000,'?','xxxxxxxx','?',26,81,0.320987654321,3,'?',?,0,0,0,0,?,2,3,3,0.598256766337,0.932319235314,0.401743233663,?,0.0395078990771,?,0.0387254869677,?,8.68473475734,5.55940563289,9.05680763053,64.0135339561,95.8917878311,?,?,?,0.101807870297,0.0855357199045,0,0,0.0,0.0,Relevant
166,'http://bit.ly/2YmM8O','http://twitter.com/DonLLewis/statuses/4763170991',0,0,'2009-10-10 16:18:13','anonymous','rt @ustalib will the taliban and al-queda like #obama s one world order? #nobel #teaparty #tcot #liberty http://bit.ly/2ymm8o',125,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 08:17:34 +0000',20,48,0.416666666667,3,'?',?,0,0,0,0,7,0,0,0,0.764248942368,0.709528497789,0.235751057632,?,0.0751964724658,?,?,?,51.6127101305,33.0993309078,100.0,64.1301935591,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
167,'http://ur1.ca/dbki','http://feedproxy.google.com/%7Er/time/topstories/%7E3/FZE5uVFZOuA/0%2C8599%2C1929540%2C00.html',0,0,'2009-10-10 16:40:56','anonymous','#obama s surprising #nobel wake-up call did anyone even know obama was a nominee?  not that i can find  spokesperson http://ur1.ca/dbki',135,10000000000000000000000,'?','xxxxxxxx','?',18,94,0.191489361702,6,'?',?,40,3,4,0,?,0,0,0,0.559952096966,0.00503661961769,0.440047903034,?,0.0689757700501,?,?,?,2.41017837024,2.3620454163,100.0,98.0029298024,2.41017837024,?,?,?,0.130930734142,?,0,0,0.0,0.0,Relevant
168,'http://bit.ly/16317U','http://www.divinecaroline.com/22343/84651-prevented-wwiii',12,1,'2009-10-10 16:41:09','anonymous','i think this guy http://bit.ly/16317u deserves the #nobel peace prize more than #obama does',91,6497,'http://web.archive.org/web/20101229182926/http://www.divinecaroline.com/22343/84651-prevented-wwiii','2011-12-31 19:30:42','Fri 09 Oct 2009 20:54:21 +0000',20,57,0.350877192982,2,'The Man Who Prevented WWIII - DivineCaroline',126183,3,4,0,0,221,27,172,171,0.592997511219,0.169036702989,0.407002488781,0.0385794257736,0.0363937262623,0.665770263139,0.13833640751,0.139343676516,99.4951069761,2.78407812197,30.6105141763,2.79820606921,30.7658488007,0.769176155111,0.0,0.163242363679,0.0483650833407,0.190397853565,0,0,0.0,0.0,Relevant
169,'http://bit.ly/EKJ8b','http://www.radiofarda.com/content/F11_USA_Nobel_Prize_Obama_Iran/1848422.html',14,1,'2009-10-10 17:24:46','anonymous','rt @gesfandiari iran s fm motaki #nobel peace prize for #obama premature . so do a lot of othershttp://bit.ly/ekj8b',115,5618,'http://web.archive.org/web/20100330185824/http://www.radiofarda.com/content/F11_USA_Nobel_Prize_Obama_Iran/1848422.html','2010-08-05 15:34:25','Sat 10 Oct 2009 09:17:45 +0000',19,77,0.246753246753,3,':        ',89819,9,0,0,0,7,1,1,1,0.521292385377,0.360403231525,0.478707614623,0.0584405727765,0.0484596388236,0.463974343839,0.0632094438352,0.0784062560234,100.0,74.2006245988,58.7017407364,74.2006245988,58.7017407364,?,?,?,?,?,0,0,0.0,0.0,Relevant
170,'http://is.gd/4cfvh','http://www.ocregister.com/articles/obama-214203-president-war.html',14,1,'2009-10-10 17:54:24','anonymous','mark steyn nobel tops  snl  for obama joke http://is.gd/4cfvh (steyn s witticisms worth your time) plz rt #tcot #nobama #nobelprize #obama',138,12301,'http://web.archive.org/web/20100124211925/http://www.ocregister.com/articles/obama-214203-president-war.html','2012-06-11 01:29:21','?',18,66,0.272727272727,2,'?',?,0,0,0,0,?,0,0,0,0.660081221772,0.164005089802,0.339918778228,0.0551783919583,0.0643711613134,0.699007334673,?,?,99.9999922718,3.01372077114,2.41018881779,3.01372100405,2.41018900406,0.968995483034,0.0957277544824,?,0.0720749970156,?,0,0,0.0,0.0,Relevant
171,'http://isuccess.com/fixstress/','http://isuccess.com/fixstress/',1,1,'2009-10-10 18:25:08','anonymous','with all the obama and novel prize tweets  he may want to checkout http://isuccess.com/fixstress/ #nobelol #obama #nobel',120,61765,'http://web.archive.org/web/20090914011543/http://isuccess.com/fixstress/','2009-09-14 01:15:43','?',30,30,1.0,1,'?',?,0,0,0,0,?,0,4,4,0.416036900123,0.799999285842,0.583963099877,0.0556414884075,?,?,?,0.147213540904,11.9198910113,39.1062498297,15.2148207631,30.4807826451,78.3439463193,?,0.0,0.139319553144,?,?,0,0,0.0,0.0,Relevant
172,'http://bit.ly/19EyOQ','https%3A//merihayden.wordpress.com/',0,0,'2009-10-10 19:25:08','anonymous','top 10 reasons #obama deserves the #nobel peace prize.... http://bit.ly/19eyoq',78,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 18:07:08 +0000',20,35,0.571428571429,2,'?',?,0,0,0,0,35,0,0,0,0.661719566004,0.312050693827,0.338280433996,?,0.100503781526,?,?,?,100.0,84.1037371768,100.0,84.1037371768,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
173,'http://bit.ly/1I2Zoc','http://blog.cagle.com/news/2009/10/09/live-blog-cartoonists-respond-to-obamas-nobel-prize-win/',17,1,'2009-10-10 19:49:01','anonymous','rt @gregwhoward rt @obotnot cartoonists respond 2 #obama #nobel prize win http://bit.ly/1i2zoc',94,2225,'http://web.archive.org/web/20120929202606/http://blog.cagle.com/news/2009/10/09/live-blog-cartoonists-respond-to-obamas-nobel-prize-win/','2012-10-14 15:46:38','Fri 09 Oct 2009 07:13:28 +0000',20,94,0.212765957447,5,'Cagle Post      Live Blog: Cartoonists Respond to Obamas Nobel Prize Win',81949,0,0,0,0,7971,125,461,461,0.586096711808,0.608720881444,0.413903288192,0.0,0.0495371202438,0.038466090931,0.0973174737884,0.0232432466389,12.315157732,99.9778360082,12.5386513608,12.3178878676,98.2175624603,?,?,?,0.213066247269,0.143625630874,0,4,0.0,0.333333333333,Relevant
174,'http://bit.ly/GjrQK','http://flickr.com/gp/spanier/LUYq31',0,0,'2009-10-10 20:23:57','anonymous','rt @spani3r #obama and the #nobel prize... mwaaahaahaahahahahaaaaaa! http://bit.ly/gjrqk',88,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 08:40:48 +0000',19,35,0.542857142857,3,'?',?,0,0,0,0,48,0,3,3,0.609689647901,0.618811338285,0.390310352099,?,0.038569460792,?,0.038569460792,?,23.4006746701,8.85768341103,9.15055828953,37.852256552,39.1038225117,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
175,'http://bit.ly/sRYVl','http://crooksandliars.com/nonny-mouse/excuse-me-who-won-nobel-peace-prize',3,1,'2009-10-10 20:57:11','anonymous','rt @shuckandjive explanation of #obama  peace prize  and right wingnuttery http://bit.ly/sryvl #nobel #friedensnobelpreis',121,13958,'http://web.archive.org/web/20100217004949/http://crooksandliars.com/nonny-mouse/excuse-me-who-won-nobel-peace-prize','2010-02-17 00:49:49','Sat 10 Oct 2009 12:16:17 +0000',19,73,0.260273972603,2,'?',?,18,7,7,0,46,6,18,18,0.657266830139,0.395756575331,0.342733169861,0.0450149136606,0.0378583073215,0.786490082538,0.10959932487,0.116593614624,99.9999998651,32.5931726189,29.0292886988,32.5931726629,29.029288738,0.965067657864,0.0373300683395,0.106806199237,0.0420393251621,0.106453828407,0,0,0.0,0.0,Relevant
176,'http://bit.ly/2cxxf','http://www.pontealdia.com/america-latina/con-nobel-obama-abre-otra-pagina-de-la-historia.html',0,0,'2009-10-10 21:10:19','anonymous','#aldianews beat clock on #obama #nobel news in us spanish-language #media 638 am est.http://bit.ly/2cxxf. @davidcruz1 went farther 528am',136,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 03:40:44 +0000',19,93,0.204301075269,2,'Con Nobel Obama abre otra pgina de la historia-Latino News and Opinion - pontealdia.com',21366,2,0,0,0,10,1,1,1,0.720465769793,0.469454895629,0.279534230207,?,0.0579771035652,?,0.103795665542,?,51.6580469492,98.1571493277,49.7909365513,52.6279005687,96.3856349432,?,?,?,0.0461265604014,0.132127663967,0,0,0.0,0.0,Relevant
177,'http://bit.ly/ISUhf','http://www.buzzfeed.com/expresident/obama-wins-everything',7,1,'2009-10-10 22:32:23','anonymous','obama-wins-everything!! http://bit.ly/isuhf @avinunu #nobel #obama',66,2076,'http://web.archive.org/web/20091011230659/http://www.buzzfeed.com/expresident/obama-wins-everything','2012-05-15 03:24:54','Fri 09 Oct 2009 07:54:01 +0000',19,57,0.333333333333,2,'Obama Wins Everything! [PIC]',419593,405,18,25,28,244,15,140,140,0.564833698708,0.447168794778,0.435166301292,0.0588921889619,0.0297219149139,0.493830151637,0.0925773282762,0.122829238956,95.7635145978,35.6613325928,63.4966636165,37.2389555068,60.8066367315,0.561494858482,0.0769483764064,0.144801035271,0.0715096941934,0.15281872621,0,2,0.0,0.4,Relevant
178,'http://bit.ly/2GwwZn','http://mypetjawa.mu.nu/archives/199157.php',4,1,'2009-10-10 22:48:34','anonymous','rt @rightblogs three iranian protesters sentence 2 death 4 000 arrested 140 on trial in the 1st verdicts http://bit.ly/2gwwzn #obama #nobel',139,8788,'http://web.archive.org/web/20120129011502/http://mypetjawa.mu.nu/archives/199157.php','2012-10-14 21:35:03','Sat 10 Oct 2009 14:45:31 +0000',20,42,0.47619047619,2,'The Jawa Report: Three Iranian Protesters Sentence to Death',48282,0,0,0,0,16,2,4,4,0.682682600491,0.96501069367,0.317317399509,0.0918198274529,0.0927024810887,0.990478640643,0.0979911869878,0.0970581776826,100.0,97.5186968702,70.4976423982,97.5186968702,70.4976423982,1.0,0.29488391231,0.263752189358,0.29488391231,0.263752189358,0,0,0.0,0.0,Relevant
179,'http://ow.ly/tLyI','http://www.eturbonews.com/12199/will-obamas-peace-prize-revive-brand-america-and-international-t',0,0,'2009-10-11 00:30:38','anonymous','#turismo - will #obama s peace #nobel prize revive brand america and international #tourism? http://ow.ly/tlyi #travel (via @eturbonews )',137,10000000000000000000000,'?','xxxxxxxx','?',17,96,0.177083333333,2,'?',?,0,0,0,0,?,0,0,0,0.683158034342,0.890892730945,0.316841965658,?,0.128080371777,?,?,?,11.7897786163,31.6976937913,100.0,37.1944365855,11.7897786163,?,?,?,0.244997978775,?,0,0,0.0,0.0,Relevant
180,'http://bit.ly/18AJ5t','http://www.americanthinker.com/blog/2009/10/castro_praises_nobel_prize_for.html',2,1,'2009-10-11 01:09:07','anonymous','rt @obotnot shocker! castro praises #nobel prize for #obama http://bit.ly/18aj5t #p2 #topprog #rebelleft #tcot #tlot #sgp #ocra #912',132,16537,'http://web.archive.org/web/20091013054444/http://www.americanthinker.com/blog/2009/10/castro_praises_nobel_prize_for.html','2010-01-11 18:57:55','Sat 10 Oct 2009 10:47:46 +0000',20,79,0.253164556962,4,'Archived Blog: Castro Praises Nobel Prize for Obama',23166,2,0,0,0,23,4,9,9,0.596832267032,0.387635722809,0.403167732968,0.0699283601275,0.0637576713063,0.696899026419,0.0806477838546,0.0958242527855,100.0,15.9600614765,25.2610435914,15.9600614765,25.2610435914,1.0,0.119047619048,0.0903507902905,0.119047619048,0.0903507902905,0,0,0.0,0.0,Relevant
181,'http://nobelprize.org/nobelfoundation/statutes.html','http://www.nobelprize.org/nobelfoundation/statutes.html',49,1,'2009-10-11 01:12:44','anonymous','rt just found out the #obama #nobel peace prize is illegal. breach of 1  1st sentence. http://nobelprize.org/nobelfoundation/statutes.html',139,7588,'http://web.archive.org/web/20110629031912/http://nobelprize.org/nobelfoundation/statutes.html','2012-11-07 19:03:13','?',51,55,0.927272727273,2,'?',?,7,1,16,0,?,0,0,0,0.534398314288,0.759609096248,0.465601685712,0.156556072771,?,?,?,?,100.0,11.7820365076,100.0,11.7820365076,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
182,'http://bit.ly/3NdWK8','http://www.kain-animations.de/%3Fp%3D561',0,0,'2009-10-11 01:18:31','anonymous','#obama wins #nobelpeaceprize - my toughts http://bit.ly/3ndwk8',62,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 15:51:14 +0000',20,40,0.5,1,'Obama und der Nobelpreis | KAiN-Animations',53833,0,0,0,0,9,0,0,0,0.568279535479,0.362340298227,0.431720464521,?,0.0232526702138,?,?,?,100.0,86.4343930485,100.0,86.4343930485,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
183,'http://bit.ly/close-nocigar','http://nobelprize.org/nobelfoundation/statutes.html%23par1',1,1,'2009-10-11 02:09:28','anonymous','rt just found out the #obama #nobel peace prize is illegal. breach of 1  first sentence. http://bit.ly/close-nocigar obama  stay at home!',138,78632,'http://wayback.archive-it.org/2272/20101214202214/http://nobelprize.org/nobelfoundation/statutes.html','2010-12-14 00:00:00','Sat 10 Oct 2009 17:39:25 +0000',27,58,0.465517241379,2,'?',?,7,1,16,0,0,0,11,11,0.559717084134,0.766113195016,0.440282915866,0.0829264181727,?,?,?,0.0618097027215,100.0,37.1757125204,72.8141536673,37.1757125204,72.8141536673,?,?,?,?,?,0,0,0.0,0.0,Relevant
184,'http://bit.ly/2fuTCJ','http://www.huffingtonpost.com/andy-borowitz/obama-named-country-music_b_316404.html',11,1,'2009-10-11 02:27:12','anonymous','obama cops another award http://bit.ly/2futcj huffpost - #obama #potus #nobel',77,2613,'http://web.archive.org/web/20120924031045/http://www.huffingtonpost.com/andy-borowitz/obama-named-country-music_b_316404.html','2012-10-05 11:25:34','Sat 10 Oct 2009 10:11:45 +0000',20,83,0.240963855422,2,'Andy Borowitz: Obama Named Country Music Entertainer of the Year',171058,355,38,64,68,78,19,86,86,0.625378014716,0.544108564229,0.374621985284,0.0530418150901,0.0575153261486,0.723919351896,0.092892038505,0.0920740651738,15.7129329259,71.518339876,15.0303867091,11.2376287745,95.6561501279,0.592999453329,0.0759737176398,0.0898026510134,0.0591312395989,0.105670493051,0,1,0.0,0.1,Relevant
185,'http://is.gd/4cD3E','http://www.economist.com/world/international/displayStory.cfm%3Fstory_id%3D14626903%26source%3Dmost_commented',0,0,'2009-10-11 02:32:25','anonymous',' it might have been wiser to hold judgment until he has achieved more  - the economist http://is.gd/4cd3e #obama #nobel',119,10000000000000000000000,'?','xxxxxxxx','?',18,109,0.165137614679,3,'?',?,3,0,0,0,?,0,0,0,0.51626368104,0.592177681325,0.48373631896,?,0.0234805335756,?,?,?,52.5143408158,9.1873929966,100.0,17.4950172731,52.5143408158,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
186,'http://bit.ly/K4EIY','http://www.raghuism.com/2009/10/nobel-rebel-obama-hungama.html',1,1,'2009-10-11 03:40:25','anonymous','the #nobel rebel - the #obama hungama @ http://bit.ly/k4eiy',59,12809,'http://web.archive.org/web/20091015071354/http://www.raghuism.com/2009/10/nobel-rebel-obama-hungama.html','2009-10-15 07:13:54','Sat 10 Oct 2009 19:40:25 +0000',19,62,0.306451612903,3,'?',?,1,0,0,0,21,0,7,7,0.667083556238,0.648478985962,0.332916443762,0.0534713487041,?,?,?,0.0500178667149,8.83717848401,14.4745237034,30.8474036131,61.053328352,28.6480463473,?,0.193746064573,0.1553424415,?,?,0,0,0.0,0.0,Relevant
187,'http://bit.ly/aPg1R','http://www.thedailybeast.com/blogs-and-stories/2009-10-10/a-prize-too-far/',15,1,'2009-10-11 03:54:32','anonymous','rt @velvethammer wow! president #obama to the #nobel committee thanks  but no thanks. http://bit.ly/apg1r ( via @jeffw171 )',123,4900,'http://web.archive.org/web/20100313051612/http://www.thedailybeast.com/blogs-and-stories/2009-10-10/a-prize-too-far/%3F','2012-10-16 10:28:32','Sat 10 Oct 2009 08:25:15 +0000',19,74,0.256756756757,3,'A Prize Too Far - The Daily Beast',53719,0,0,0,0,246,11,36,36,0.605036756598,0.432058821374,0.394963243402,0.0,0.0473336874608,0.0440652649239,0.116538598531,0.0253184841771,2.43468649996,10.9866074705,11.3762668522,22.1604940969,21.4014538477,?,?,?,0.0908490452679,0.172620016629,0,0,0.0,0.0,Relevant
188,'http://nobelpeaceprizegenerator.com','http://nobelpeaceprizegenerator.com',15,1,'2009-10-11 03:57:37','anonymous','hey  the fix is in! i just won a nobel peace prize at http://nobelpeaceprizegenerator.com - #nobel #obama',105,4874,'http://web.archive.org/web/20101009051851/http://nobelpeaceprizegenerator.com/','2012-07-02 14:46:57','?',35,35,1.0,0,'?',?,293,10,36,26,?,80,521,500,0.600388085705,0.389031411185,0.399611914295,0.160932534236,0.176166065854,0.913527434783,0.14726550051,0.143210499101,100.0,2.83336763369,5.71739156763,2.83336763369,5.71739156763,1.0,0.167705098312,0.181608178073,0.167705098312,0.181608178073,0,0,0.0,0.0,Relevant
189,'http://bit.ly/rcaCB','http://www.dailykos.com/story/2009/10/10/791808/-Thank-you-Rachel-Maddow-You-almost-brought-me-to-tears',0,0,'2009-10-11 04:02:53','anonymous','@maddow eloquently explains why #obama deserves the #nobel peace prize http://bit.ly/rcacb #p2 #tlot #tcot #npp',111,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 19:52:56 +0000',19,103,0.184466019417,6,'?',?,0,0,0,0,52,0,0,0,0.576513684214,0.355299871487,0.423486315786,?,?,?,?,?,100.0,74.6150853087,100.0,74.6150853087,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
190,'http://nobelpeaceprizegener','http://nobelpeaceprizegener',0,0,'2009-10-11 04:15:46','anonymous','rt @joelcomm hey  the fix is in! i just won a nobel peace prize at http://nobelpeaceprizegener... - #nobel #obama',113,10000000000000000000000,'?','xxxxxxxx','?',27,27,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.624522742391,0.389031411185,0.375477257609,?,?,?,?,?,100.0,85.2381801817,100.0,85.2381801817,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
191,'http://bit.ly/2DNoJ0','http://nobelpeaceprizegenerator.com/',15,1,'2009-10-11 04:47:03','anonymous','congratz joel!! rt @joelcomm hey  the fix is in! i just won a nobel peace prize at http://bit.ly/2dnoj0 - #nobel #obama',119,1908,'http://web.archive.org/web/20101009051851/http://nobelpeaceprizegenerator.com/','2012-07-02 14:46:57','Sat 10 Oct 2009 20:46:15 +0000',20,36,0.555555555556,0,'?',3908,293,10,36,26,5,80,521,500,0.638669238198,0.364204770038,0.361330761802,0.10602361621,0.116059586361,0.913527434783,0.14726550051,0.143210499101,100.0,3.35440404003,5.71739156763,3.35440404003,5.71739156763,1.0,0.132582521472,0.181608178073,0.132582521472,0.181608178073,0,0,0.0,0.0,Relevant
192,'http://tr.im/BoHr','http://tr.im/404',0,0,'2009-10-11 06:12:15','anonymous','#michaelmoore congratulations president #obama on the #nobelpeaceprize now please earn it! http://tr.im/bohr... http://bit.ly/5rhia',131,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.515219596336,0.599593158085,0.484780403664,?,0.0562247484592,?,0.0553623545798,?,37.3971260537,61.8336606953,51.7024553766,60.4802071124,72.3314314209,?,?,?,0.0980580675691,0.0370624658331,0,0,0.0,0.0,Relevant
193,'http://bit.ly/3nG2Iw','http://republicandirtytricks.com/rush-limbaugh-admits-taliban-sympathies/',7,1,'2009-10-11 06:14:52','anonymous','#obama s #nobelprize causes rush limbaugh 2 admit taliban sympathies http://bit.ly/3ng2iw #rightwingnuts #liberal #democrats #republican',136,6664,'http://web.archive.org/web/20091014080556/http://republicandirtytricks.com/rush-limbaugh-admits-taliban-sympathies/','2011-12-06 23:41:39','Sat 10 Oct 2009 22:12:09 +0000',20,73,0.27397260274,1,'?',?,1,0,0,0,26,0,1,1,0.584063230636,0.680055176801,0.415936769364,0.0830667878329,0.0567040442954,0.511711822382,0.0521640530957,0.0764160719901,4.58483221609,62.0007529839,68.8967484021,7.39480086199,3.15880031658,0.839604141332,0.127688479614,0.107676380412,0.121267812518,0.102261998513,0,0,0.0,0.0,Relevant
194,'http://bit.ly/25SvyB','http://www.vanityfair.com/online/politics/2009/10/obama-is-smarter-than-to-believe-the-nobel-hype.html',5,1,'2009-10-11 06:24:52','anonymous','#obama is too smart to believe #nobel hype unluckiest embrace since fredo corleone received the kiss of death http://bit.ly/25svyb #rich',136,3948,'http://web.archive.org/web/20091126073040/http://www.vanityfair.com/online/politics/2009/10/obama-is-smarter-than-to-believe-the-nobel-hype.html','2009-12-27 00:07:38','Sat 10 Oct 2009 22:11:28 +0000',20,102,0.196078431373,5,'?',?,5,1,0,1,19,2,5,5,0.67016999063,0.146362845599,0.32983000937,0.0842483934453,?,?,?,0.0802532793962,10.17389666,16.3750353743,96.3405723956,62.1305324078,10.560344834,?,0.0968245836552,0.0790569415042,?,?,0,0,0.0,0.0,Relevant
195,'http://bit.ly/198sUy','http://storyballoon.org/videos/paul-gigot-the-journal-talk-about-afghanistan-barack-obama-the-nobel-peace-prize-and-current-events-24-minutes/',2,1,'2009-10-11 06:36:44','anonymous','video. paul #gigot & the journal talk about #afghanistan  #obama  the #nobel peace prize and current events. 24 mins http://bit.ly/198suy',137,56848,'http://web.archive.org/web/20091224222412/http://storyballoon.org/videos/paul-gigot-the-journal-talk-about-afghanistan-barack-obama-the-nobel-peace-prize-and-current-events-24-minutes/','2009-12-24 22:24:12','Sat 10 Oct 2009 22:35:53 +0000',20,142,0.140845070423,2,'?',?,0,0,0,0,13,0,0,0,0.592272161146,0.66221097049,0.407727838854,0.0875823090409,?,?,?,?,48.7956047052,55.9701761644,48.7956047052,87.1814384894,100.0,?,0.0,?,?,?,0,0,0.0,0.0,Relevant
196,'http://bit.ly/EKTrr','http://www.commentarymagazine.com/blogs/index.php/wehner/121471',0,0,'2009-10-11 07:38:59','anonymous','rt @karlrove #krauthammer on #obama and the #nobel http://bit.ly/ektrr',70,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 18:16:00 +0000',19,63,0.301587301587,4,'?',?,0,0,0,0,2386,22,87,87,0.665688487325,0.583384679028,0.334311512675,?,0.0502836455154,?,0.111112208521,?,5.950311497,8.75086863219,51.6356407001,67.9968097695,11.5236519124,?,?,?,0.0887356509416,0.111114610619,0,0,0.0,0.0,Relevant
197,'http://tinyurl.com/yhdm3m2','http://www.billmuehlenberg.com/2009/10/11/obama-and-the-nobel-peace-prize/',16,1,'2009-10-11 07:43:57','anonymous','more on why #obama is not worthy of the #nobel peace prizehttp://tinyurl.com/yhdm3m2 #tcot #politics',100,6085,'http://web.archive.org/web/20111115092522/http://www.billmuehlenberg.com/2009/10/11/obama-and-the-nobel-peace-prize/','2011-11-15 09:25:22','?',26,74,0.351351351351,4,'?',?,4,0,3,0,?,0,0,0,0.489772888432,0.195271485402,0.510227111568,0.0459431538683,0.0454959242027,0.89996781249,?,?,100.0,12.1907699945,8.68468631369,12.1907699945,8.68468631369,1.0,0.0630842636754,?,0.0630842636754,?,0,0,0.0,0.0,Relevant
198,'http://alturl.com/xa2t','http://tpmcafe.talkingpointsmemo.com/talk/blogs/robert_reich/2009/10/why-obama-should-not-have-rece.php%3Fref%3Dc3',1,1,'2009-10-11 08:05:07','anonymous','why #obama shouldn t have received the #nobel yet.http://alturl.com/xa2t',72,24048,'http://web.archive.org/web/20091010012419/http://tpmcafe.talkingpointsmemo.com/talk/blogs/robert_reich/2009/10/why-obama-should-not-have-rece.php%3Fref%3Dc3','2009-10-10 01:24:19','?',22,114,0.19298245614,6,'?',?,1330,496,780,357,?,0,3,3,0.376586313411,0.379437674921,0.623413686589,0.0440305457789,0.0441054277136,0.263113461337,0.0408421976194,0.0582469371107,8.6833632768,18.6792986273,11.2169125848,46.4865595334,77.4131313868,?,0.0536313183929,0.0567580523808,?,?,0,0,0.0,0.0,Relevant
199,'http://bit.ly/1UptL1','http://presurfer.blogspot.com/2009/10/obama-wins-nobel-peace-prize-and-wins.html',1,1,'2009-10-11 12:25:58','anonymous','rt @speedmaster #obama wins #nobel peace prize  and wins... and wins... ( http://bit.ly/1uptl1 ) #obama #politics #nobelol #funny',129,71798,'http://web.archive.org/web/20100216082236/http://presurfer.blogspot.com/2009/10/obama-wins-nobel-peace-prize-and-wins.html','2010-02-16 08:22:36','Sun 11 Oct 2009 04:21:56 +0000',20,80,0.25,3,'?',?,1,0,0,0,17,0,2,2,0.714349331285,0.0443525250472,0.285650668715,0.0699928282628,0.0672053623058,0.555075095452,0.0672053623058,0.0699928282628,76.0933246623,69.3420130214,74.159568773,91.1275901389,97.4587049549,0.481125224325,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
200,'http://bit.ly/EQDYc','http://www.youtube.com/watch%3Fv%3DGMJuEOaF84o',29,1,'2009-10-11 12:53:10','anonymous','does put a diff spin on it rt @karenknowsbest http://bit.ly/eqdyc #obama #nobel',79,968,'http://web.archive.org/web/20120303130918/http://www.youtube.com/watch%3Fv%3DGMJuEOaF84o','2012-06-04 04:29:02','Fri 09 Oct 2009 18:08:00 +0000',19,46,0.413043478261,1,'?',?,0,0,0,0,2883,82,595,500,0.641019297098,0.356474014328,0.358980702902,0.0127869292322,?,?,?,0.0596030976432,100.0,37.2645016744,1.69644756376,37.2645016744,1.69644756376,?,?,?,?,?,0,2,0.0,0.166666666667,Relevant
201,'http://bit.ly/5surm','http://www.bluegrasspundit.com/2009/10/ann-coulter-obama-won-nobel-because-he.html',6,1,'2009-10-11 13:40:07','anonymous','rt @bluegrasspundit --ann coulter #obama won #nobel because he is black http://bit.ly/5surm #tcot',97,23842,'http://web.archive.org/web/20111110201729/http://www.bluegrasspundit.com/2009/10/ann-coulter-obama-won-nobel-because-he.html','2012-11-12 08:32:47','Sun 11 Oct 2009 05:33:01 +0000',19,82,0.231707317073,3,'Bluegrass Pundit: Ann Coulter: Obama won Nobel because he is black',120668,0,0,0,0,73,4,16,14,0.611333217847,0.75271868322,0.388666782153,0.0552657094638,0.0510372668234,0.862996142368,0.0797573279469,0.0801068804752,26.5842547638,72.2240254888,19.1596763123,19.2002189366,72.0715193358,0.839921051132,0.181568259801,0.199667497692,0.160128153805,0.176090181265,0,0,0.0,0.0,Relevant
202,'http://www.imdb.com/title/tt0218839','/title/tt0218839/',0,0,'2009-10-11 14:11:18','anonymous','#breaking barack #obama wins best in show. http://www.imdb.com/title/tt0218839 #nobel',85,10000000000000000000000,'?','xxxxxxxx','?',35,17,2.05882352941,1,'?',?,0,0,0,0,?,0,0,0,0.61188079449,0.05131164907,0.38811920551,?,?,?,?,?,100.0,26.3403502245,100.0,26.3403502245,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
203,'http://tiny.cc/Aqs3V','http://www.nytimes.com/2009/10/11/opinion/11dowd.html%3F_r%3D1%26partner%3Drssnyt%26emc%3Drss',0,0,'2009-10-11 14:39:50','anonymous','gandhi wuz robbed interesting oped on #obama winning the #nobel -- a fictional conversation with #clinton and #w(bush?) http://tiny.cc/aqs3v',140,10000000000000000000000,'?','xxxxxxxx','?',20,93,0.215053763441,5,'?',?,1228,49,96,87,?,46,356,356,0.768059697434,0.585152635712,0.231940302566,?,0.0473631733463,?,0.0784276872814,?,100.0,57.8795981694,60.3420950047,57.8795981694,60.3420950047,?,?,?,?,?,0,6,0.0,0.315789473684,Relevant
204,'http://bit.ly/15pZ6u','http://traxfer.ft.com/cms/s/0/762f7ae6-b667-11de-8a28-00144feab49a.html%3Fo%3D%252Fhome%252Fus',0,0,'2009-10-11 14:44:50','anonymous','rt @jamaldajani #nobel committee defends #obama choice us president credited with promoting international fraternity http://bit.ly/15pz6u',137,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 06:04:17 +0000',20,94,0.212765957447,4,'Nobel committee defends Obama choice - FT.com',46625,60,0,1,0,122,0,0,0,0.642474459652,0.684235531803,0.357525540348,?,0.0845637614365,?,?,?,4.18332732952,36.384950332,100.0,11.4974111311,4.18332732952,?,?,?,0.265165042945,?,0,0,0.0,0.0,Relevant
205,'http://bit.ly/3tmlfR','http://www.independent.co.uk/opinion/commentators/fisk/robert-fisk-obama-man-of-peace-no-just-a-nobel-prize-of-a-mistake-1800928.html',5,1,'2009-10-11 15:47:31','anonymous','no mincing words  robert fisk on #obama s #nobel and the midde east http://bit.ly/3tmlfr',88,18972,'http://web.archive.org/web/20121107210343/http://www.independent.co.uk/opinion/commentators/fisk/robert-fisk-obama-man-of-peace-no-just-a-nobel-prize-of-a-mistake-1800928.html','2012-11-07 21:03:43','Sun 11 Oct 2009 03:48:41 +0000',20,133,0.15037593985,4,'Robert Fisk: Obama man of peace? No just a Nobel prize of a mistake - Robert Fisk - Commentators - The Independent',140867,0,0,0,0,57,26,96,94,0.629158577098,0.680743782482,0.370841422902,0.0423473171707,0.0428393042953,0.816120331351,0.127828550049,0.128930037048,80.5986116971,44.811138543,28.1166102342,36.1171555513,22.6615975051,0.786765202169,0.0692266730991,0.193983278677,0.0686802819743,0.190186497496,0,0,0.0,0.0,Relevant
206,'http://bit.ly/vm8Tg','http://www.dailykos.com/story/2009/10/10/791970/-Get-Off-Obama-s-Back-second-thoughts-from-Michael-Moore',63,1,'2009-10-11 16:21:48','anonymous','rt @allyssamilan get off #obama s back ...second thoughts from michael moore http://bit.ly/vm8tg #nobel #npp #p2 #tlot (via @dailykos)',134,1553,'http://web.archive.org/web/20121019164741/http://www.dailykos.com/story/2009/10/10/791970/-Get-Off-Obama-s-Back-second-thoughts-from-Michael-Moore','2012-11-17 14:42:14','Sun 11 Oct 2009 08:13:37 +0000',19,104,0.182692307692,6,'?',?,0,0,0,0,18,0,0,0,0.602351247077,0.949283936812,0.397648752923,0.0397425310608,0.039739374261,0.995393169182,?,?,100.0,4.32044829833,2.43469843253,4.32044829833,2.43469843253,1.0,0.0487583358167,?,0.0487583358167,?,0,0,0.0,0.0,Relevant
207,'http://ewross.com','http://ewross.com',107,1,'2009-10-11 16:35:04','anonymous','rt @ewross obama s nobel politics prize--it s all about g bush+columbus day should we rename it? http://ewross.com #tcot #obama #gop #nobel',139,1717,'http://web.archive.org/web/20080820160627/http://www.ewross.com/','2013-01-16 18:00:20','?',17,17,1.0,0,'?',?,25,9,1,1,?,529,1740,500,0.476818529778,0.374068030873,0.523181470222,0.0625407298838,0.0586532962818,0.363427972499,0.190655541527,0.190464422721,5.68360930813,9.85068456954,4.554876411,57.6976073897,80.1405614646,0.0927367001603,0.0309122333868,0.178416333355,0.0,0.0547879116764,0,5,0.0,0.227272727273,Relevant
208,'http://bit.ly/G2VR9','http://storyballoon.org/videos/meet-the-press-bob-schieffer-obama-didnt-deserve-nobel-peace-prize-the-nobel-committee-changed-the-way-we-look-at-the-nobel-peace-prize/',2,1,'2009-10-11 16:53:05','anonymous','video meet the press  bob #schieffer #obama didn t deserve #nobel peace prize. the nobel comittee changed the... http://bit.ly/g2vr9',132,19835,'http://web.archive.org/web/20091224222340/http://storyballoon.org/videos/meet-the-press-bob-schieffer-obama-didnt-deserve-nobel-peace-prize-the-nobel-committee-changed-the-way-we-look-at-the-nobel-peace-prize/','2009-12-24 22:23:40','Sun 11 Oct 2009 08:52:30 +0000',19,167,0.11377245509,2,'?',?,1,0,0,0,6,0,1,1,0.413840006378,0.832376668672,0.586159993622,0.0950184904097,?,?,?,0.0950184904097,48.7956047052,68.285213882,94.3325149537,71.4585221765,46.0301211053,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
209,'http://bit.ly/15TriO','http://online.wsj.com/article/SB10001424052748703746604574463142879190358.html',32,1,'2009-10-11 17:21:41','anonymous','@wsj #obama #nobel pc prize warp-up editors http://bit.ly/15trio peggy noo? http://bit.ly/2zans4 john fund http://bit.ly/obsmk #tcot',134,1914,'http://web.archive.org/web/20101205175335/http://online.wsj.com/article/SB10001424052748703746604574463142879190358.html','2012-11-10 09:38:43','Sun 11 Oct 2009 09:18:26 +0000',20,78,0.25641025641,2,'Obama's Nobel Peace Prize - WSJ.com',155281,35,1,4,0,3,6,31,31,0.520684848727,0.8065751195,0.479315151273,0.0364316597534,0.0397611563945,0.625009775876,0.0950540145056,0.0975848029108,99.7500150802,6.49870679804,21.8446012393,6.51499329881,21.8993463026,0.871161614698,0.0507591325085,0.166312545278,0.0473779369679,0.159699024222,0,0,0.0,0.0,Relevant
210,'http://tinyurl.com/yzrmt52','http://www.reuters.com/article/2009/10/11/us-nobel-peace-obama-chavez-idUSTRE59A1MU20091011%3FfeedType%3DRSS%26feedName%3DworldNews',0,0,'2009-10-11 17:51:59','anonymous','http://tinyurl.com/yzrmt52 #chavez says #obama did  nothing  to deserve #nobel',78,10000000000000000000000,'?','xxxxxxxx','?',26,131,0.198473282443,5,'?',?,0,0,0,0,?,0,0,0,0.393494341839,0.65748065671,0.606505658161,?,0.0245384919756,?,?,?,100.0,71.6970232443,100.0,71.6970232443,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
211,'http://bit.ly/4ufsDE','http://randysright.wordpress.com/2009/10/11/meet-the-people-who-were-passed-over-for-obama-for-nobel-peace-prize/',3,1,'2009-10-11 17:52:12','anonymous','rt @kennenga lets meet the other nominations for nobel peace prize http://bit.ly/4ufsde such a joke. #nobel #tcot #obama',120,22121,'http://web.archive.org/web/20110104000053/http://randysright.wordpress.com/2009/10/11/meet-the-people-who-were-passed-over-for-obama-for-nobel-peace-prize/','2011-01-04 00:00:53','Sat 10 Oct 2009 17:08:11 +0000',20,113,0.176991150442,4,'?',?,78,2,5,1,3784,6,43,41,0.552537685884,0.426959427693,0.447462314116,0.0604916014659,?,?,?,0.0937242783121,2.41200061127,11.7756268577,4.60437569123,20.4829911853,52.3849653681,?,0.108400182289,0.132885666618,?,?,0,0,0.0,0.0,Relevant
212,'http://bit.ly/3J41MF','http://newsbusters.org/blogs/noel-sheppard/2009/10/11/stephanopoulos-laughs-when-brazile-says-obamas-nobel-prize-was-well-d',6,1,'2009-10-11 18:54:15','anonymous','stephanopoulos laughs when brazile says #obama #nobel prize was  well-deserved  http://bit.ly/3j41mf #p2 #topprog #tcot #tlot #sgp #msm #912',140,9178,'http://web.archive.org/web/20101126212713/http://newsbusters.org/blogs/noel-sheppard/2009/10/11/stephanopoulos-laughs-when-brazile-says-obamas-nobel-prize-was-well-d','2012-01-30 05:28:44','Sun 11 Oct 2009 10:32:30 +0000',20,123,0.162601626016,6,'Stephanopoulos Laughs When Brazile Says Obama's Nobel Prize Was 'Well-Deserved' | NewsBusters',55766,75,9,26,0,13,19,48,47,0.573261591222,0.425587624295,0.426738408778,0.0571195477978,0.0601656837596,0.616647150271,0.0860969212663,0.0787105794443,99.9245499218,21.6133051668,10.8375923805,21.5969979111,10.8294154086,0.760223727228,0.129369245471,0.123418013343,0.131590338992,0.139485480361,0,1,0.0,0.05,Relevant
213,'http://bit.ly/XZrM8','http://globalresearch.ca/index.php%3Fcontext%3Dva%26aid%3D15622',11,1,'2009-10-11 19:00:40','anonymous','rt @irevolt obama and the nobel prize when war becomes peace  when the lie becomes the truth http://bit.ly/xzrm8 #obama #nobel',126,17960,'http://wayback.archive-it.org/1029/20091108193015/http://globalresearch.ca/index.php%3Fcontext%3Dva%26aid%3D15622','2012-09-10 00:00:00','Sun 11 Oct 2009 04:51:12 +0000',19,63,0.301587301587,1,'Obama and the Nobel Prize: When War becomes Peace When the Lie becomes the Truth  |  Global Research',79726,1,2,0,0,85,3,19,1,0.612383061022,0.956101317765,0.387616938978,0.0665673519978,0.0424189841984,0.280716800292,0.0405553552827,0.0424285283506,8.69079001195,27.7360446634,15.051316755,2.41048139932,57.7410611538,?,0.0812471825644,0.0443872467129,?,?,0,0,0.0,0.0,Relevant
214,'http://uruknet.info/index.php?p=m58809','http://uruknet.info/index.php%3Fp%3Dm58809',0,0,'2009-10-11 19:31:18','anonymous','#obama and the #nobel prize when war becomes peace  when the lie becomes the truth http://uruknet.info/index.php?p=m58809',121,10000000000000000000000,'?','xxxxxxxx','?',38,42,0.904761904762,1,'?',?,0,0,0,0,?,0,0,0,0.596696509117,0.989182253758,0.403303490883,?,0.0408248290464,?,?,?,100.0,77.611897415,100.0,77.611897415,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
215,'http://bit.ly/U7EA6','http://www.normanfinkelstein.com/on-the-receiving-end-of-nobel-style-peace/',0,0,'2009-10-11 22:55:49','anonymous','on the receiving end of nobel-style peace http://bit.ly/u7ea6 #obama #nobel',75,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 14:55:50 +0000',19,75,0.253333333333,1,'?',?,0,0,0,0,14,0,0,0,0.697135011643,0.682623052243,0.302864988357,?,0.0930443110365,?,?,?,58.6481725309,71.8495224813,100.0,81.626391527,58.6481725309,?,?,?,0.181734759845,?,0,0,0.0,0.0,Relevant
216,'http://bit.ly/YT0kj','http://www.nypost.com/p/news/opinion/opedcolumnists/albatross_e6ond8gKEX5AkdKPg5uXqO',7,1,'2009-10-11 23:53:57','anonymous','amb. bolton misguided #nobel will weigh on rest of #obama presidency http://bit.ly/yt0kj #tcot #roft',100,19092,'http://web.archive.org/web/20100204051209/http://www.nypost.com/p/news/opinion/opedcolumnists/albatross_e6ond8gKEX5AkdKPg5uXqO','2011-12-03 23:53:20','Sun 11 Oct 2009 15:52:23 +0000',19,84,0.22619047619,5,'O's albatross - NYPOST.com',78977,0,0,0,0,12,1,10,10,0.539684267922,0.575022612372,0.460315732078,0.0654560168791,0.0669799726333,0.495213874639,0.0871799767682,0.0851964222514,99.6199458817,4.3012532996,6.75188472639,4.2849062093,6.72622391043,0.559027137941,0.0461419026804,0.0624975587368,0.0778498944162,0.0947263466926,0,0,0.0,0.0,Relevant
217,'http://bit.ly/zp3xw','http://polijamblog.polijam.com/%3Fp%3D9173',0,0,'2009-10-12 00:21:23','anonymous','rt @polijam #snl #obama on #nobel prize i won if for not being george #bush http://bit.ly/zp3xw #tcot #nobelol #gop #saturdaynightlive',138,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 15:15:33 +0000',19,42,0.452380952381,1,'?',?,0,0,0,0,64,2,3,3,0.471377949001,0.353785192982,0.528622050999,?,?,?,?,?,100.0,20.4116339458,96.2552510066,20.4116339458,96.2552510066,?,?,?,?,?,0,0,0.0,0.0,Relevant
218,'http://is.gd/4eJNB','http://s125.photobucket.com/albums/p72/VoxAZ/election/%3Faction%3Dview%26current%3DNobel.jpg',0,0,'2009-10-12 02:31:07','anonymous','i ve been cleaning up old papers and came across this editorial cartoon from  02 http://is.gd/4ejnb fits #obama and his #nobel today',132,10000000000000000000000,'?','xxxxxxxx','?',18,92,0.195652173913,5,'?',?,0,0,0,0,?,0,1,1,0.525041631408,0.567075211275,0.474958368592,?,0.017010345436,?,0.017010345436,?,65.7089202527,77.1179067916,76.7268451876,85.2057881061,85.6400652107,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
219,'http://bit.ly/M0WrR','http://www.aipnews.com/talk/forums/thread-view.asp%3Ftid%3D8887',0,0,'2009-10-12 03:36:36','anonymous','video more on the long legged mack daddy http://bit.ly/m0wrr #aip #tcot #obama #nobel',85,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 19:36:38 +0000',19,63,0.301587301587,3,'?',?,0,0,0,0,9,1,2,2,0.491795265958,0.323915765716,0.508204734042,?,0.0292352673102,?,0.0215165741456,?,100.0,70.5259783862,51.2267924132,70.5259783862,51.2267924132,?,?,?,?,?,0,0,0.0,0.0,Relevant
220,'http://bit.ly/7Bu6L','http://www.arabnews.com/%3Fpage%3D7%26section%3D0%26article%3D127253%26d%3D11%26m%3D10%26y%3D2009',0,0,'2009-10-12 04:04:41','anonymous','rt @ayamai we all know of course that mahatma gandhi was never found worthy of the nobel peace prize http://bit.ly/7bu6l #nobelprize #obama',139,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 02:18:01 +0000',19,97,0.19587628866,1,'Home | ArabNews',85275,0,0,0,0,37,0,0,0,0.681366519572,0.0874975206244,0.318633480428,?,0.0205737799949,?,?,?,100.0,35.3170011402,100.0,35.3170011402,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
221,'http://bit.ly/4hxjWr','http://www.notmytribe.com/2009/obama-is-not-the-messiah-89733.html',0,0,'2009-10-12 05:42:26','anonymous','#nobelpeaceprize lauriate president not underestimated by #oslo. #obama is not doomed-to-fail #messiah  he s caesar. http://bit.ly/4hxjwr',137,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 21:18:42 +0000',20,66,0.30303030303,2,'?',?,0,0,0,0,9,0,3,3,0.500496072982,0.860711953585,0.499503927018,?,0.0256322639713,?,0.0480575898685,?,11.98363668,48.1741903888,20.0475927412,24.8756368987,59.7759383618,?,?,?,0.102239726489,0.175054713148,0,2,0.0,0.117647058824,Relevant
222,'http://twitpic.com/l86r5','http://twitpic.com/l86r5',0,0,'2009-10-12 05:57:31','anonymous','rt @jamaldajani on friday #obama won the #nobel prize. on friday i too won the no bell prize http://twitpic.com/l86r5',117,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,3,4,4,0.527564671621,0.420420829339,0.472435328379,?,0.0404519917478,?,0.038569460792,?,96.1890224758,96.6155192303,82.3130495358,99.5585628914,85.5742655629,?,?,?,0.1490711985,0.142133810904,0,0,0.0,0.0,Relevant
223,'http://bit.ly/17IxfD','http://www.smh.com.au/opinion/politics/nobelity-not-nobility-in-obamas-award-20091012-gtkv.html',4,1,'2009-10-12 06:22:13','anonymous','my latest national times spot on how #obama s #nobel sucks - typos and all. http://bit.ly/17ixfd',96,504,'http://web.archive.org/web/20100303063037/http://www.smh.com.au/opinion/politics/nobelity-not-nobility-in-obamas-award-20091012-gtkv.html','2010-04-03 04:35:07','Sun 11 Oct 2009 22:21:48 +0000',20,95,0.210526315789,3,'Nobelity not nobility in Obama's award',127038,1,0,0,0,9,0,0,0,0.670342784458,0.0490062063244,0.329657215542,0.0550247452054,0.046330192862,0.508939918364,?,?,99.7891627675,9.9295602219,8.6846865116,9.90862501192,8.6663759589,0.916261362124,0.070492489073,?,0.0584705346205,?,0,0,0.0,0.0,Relevant
224,'http://pic.gd/2c26e5','http://ww2.pic.gd/2c26e5',0,0,'2009-10-12 06:43:13','anonymous','rt @v_shakthi brilliant cartoons on obama winning the nobel #cartoon #obama #nobel http://pic.gd/2c26e5 (via @hnatarajan)',121,10000000000000000000000,'?','xxxxxxxx','?',20,24,0.833333333333,1,'?',?,0,0,0,0,?,0,0,0,0.829543163144,0.495815978263,0.170456836856,?,0.089562215104,?,?,?,100.0,52.3596538607,100.0,52.3596538607,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
225,'http://is.gd/4f5t1','http://www.lifesitenews.com/ldn/2009/oct/09100904.html',0,0,'2009-10-12 08:09:19','anonymous','#pro-life leaders shocked at #vatican spokesman s welcome of #obama #nobel award http://is.gd/4f5t1 #catholic #christian #bioethics',131,10000000000000000000000,'?','xxxxxxxx','?',18,54,0.333333333333,4,'?',?,0,0,0,0,?,0,5,5,0.742522528595,0.657230123563,0.257477471405,?,0.0209656967344,?,0.0828078671211,?,100.0,85.7416971805,53.2615966466,85.7416971805,53.2615966466,?,?,?,?,?,0,0,0.0,0.0,Relevant
226,'http://bit.ly/lIA8y','http://blogs.harvardbusiness.org/watkins/2009/10/obama_and_the_peace_prize_a_fo.html%3Fcm_re%3Dhomepage-061609-_-lede-_-headline',5,1,'2009-10-12 08:27:14','anonymous','#obama & the #nobelpeaceprize on #hbr whom the gods wish to destroy they first call promising. http://bit.ly/lia8y',114,5770,'http://web.archive.org/web/20100225100324/http://blogs.harvardbusiness.org/watkins/2009/10/obama_and_the_peace_prize_a_fo.html%3Fcm_re%3Dhomepage-061609-_-lede-_-headline','2010-02-25 10:03:24','Sun 11 Oct 2009 21:21:15 +0000',19,128,0.1484375,4,'Obama and the Peace Prize: "A" for Attitude - Michael Watkins - Harvard Business Review',50914,0,0,0,0,11,1,7,7,0.612174857469,0.73674552016,0.387825142531,0.0,0.0896699267666,0.0548490983157,0.12972186746,0.046373889576,5.56600460977,17.4114603963,58.5968035935,31.9674770701,9.49881950624,?,?,?,0.129219147676,0.179605302027,0,0,0.0,0.0,Relevant
227,'http://bit.ly/dKozj','http://www.politicsdaily.com/2009/10/12/obamas-is-actually-the-fourth-anti-bush-nobel-peace-prize/',2,1,'2009-10-12 09:11:00','anonymous','rt @politicsdaily #obama s is actually the fourth anti-bush #nobel peace prize http://bit.ly/dkozj',98,70549,'http://web.archive.org/web/20091015044649/http://www.politicsdaily.com/2009/10/12/obamas-is-actually-the-fourth-anti-bush-nobel-peace-prize','2009-10-15 04:46:49','Sun 11 Oct 2009 16:23:01 +0000',19,98,0.19387755102,4,'?',?,22,0,1,2,10,2,6,6,0.619158603932,0.734731245391,0.380841396068,0.0510434996215,0.0561766725646,0.424011137025,0.0595843591724,0.0631631082562,43.8166914183,2.91071704855,4.04442035331,6.64294120422,9.23031890907,0.566669219719,0.0929729865556,0.106830472549,0.106198848811,0.112640889222,0,0,0.0,0.0,Relevant
228,'http://bit.ly/11vTMT','http://www.washingtonexaminer.com/opinion/blogs/beltway-confidential/Nobel-commitee-Obama-is-not-Bush-and-not-too-American-63842862.html',3,1,'2009-10-12 09:50:58','anonymous','@coutpost #nobel committee #obama is not bush  and not too #american (or  why obama won ...) http://bit.ly/11vtmt #tcot #politics #usa',134,9414,'http://web.archive.org/web/20120604122752/http://washingtonexaminer.com/opinion/blogs/beltway-confidential/Nobel-commitee-Obama-is-not-Bush-and-not-too-American-63842862.html','2012-10-21 23:51:16','Fri 09 Oct 2009 10:13:29 +0000',20,136,0.147058823529,4,'?',?,5,1,2,0,44,1,9,9,0.392008232833,0.455559438285,0.607991767167,0.0369958266437,?,?,?,0.0360796942533,100.0,55.17576744,14.2028446919,55.17576744,14.2028446919,?,?,?,?,?,0,0,0.0,0.0,Relevant
229,'http://tinyurl.com/yjkf3a4','http://www.eurotopics.net/en/archiv/results/archiv_article/DOSSIER59176-News-of-Obama-s-Nobel-Peace-Prize-meets-with-criticism',0,0,'2009-10-12 10:41:29','anonymous','news of obama s nobel peace prize meets with criticism in europe http://tinyurl.com/yjkf3a4 #nobel #obama',105,10000000000000000000000,'?','xxxxxxxx','?',26,126,0.206349206349,5,'?',?,0,0,0,0,?,0,2,2,0.591303132586,0.941518708687,0.408696867414,?,0.0891263866533,?,0.10020309639,?,2.3980654033,61.3853065891,9.83627863584,3.90657884851,24.3798035017,?,?,?,0.129651862651,0.119262367647,0,0,0.0,0.0,Relevant
230,'http://wp.me/pjSAJ-9M','http://ozpolitik.wordpress.com/2009/10/12/obamas-nobel-a-downer/',0,0,'2009-10-12 10:47:36','anonymous','#obama didn t even need to say he was a #jellydonut to net the #nobel http://wp.me/pjsaj-9m',91,10000000000000000000000,'?','xxxxxxxx','?',21,64,0.328125,4,'?',?,1,0,0,0,?,0,3,3,0.233640085722,0.410892565253,0.766359914278,?,0.0602171734428,?,0.0819451937153,?,8.65437161182,46.7386066899,14.7077433458,18.516537451,58.842280616,?,?,?,0.0599760143904,0.0979404213749,0,0,0.0,0.0,Relevant
231,'http://bit.ly/1pYV0U','http://www.nytimes.com/2009/10/11/opinion/11friedman.html',12,1,'2009-10-12 12:25:29','anonymous','thomas friedman should write obama s #nobel acceptance speech http://bit.ly/1pyv0u #nobel #obama #tcot',102,13658,'http://web.archive.org/web/20120523161307/http://www.nytimes.com/2009/10/11/opinion/11friedman.html','2012-05-27 20:59:52','Sat 10 Oct 2009 17:16:01 +0000',20,57,0.350877192982,5,'?',?,2538,133,218,273,359,60,521,500,0.627190302025,0.408014802329,0.372809697975,0.0624800796808,0.0629329491952,0.707708338619,0.150078830773,0.156126743051,7.49508193462,11.1327332419,11.6921851548,67.3247240525,64.1033462554,?,0.112272178285,0.171524706888,?,?,0,2,0.0,0.153846153846,Relevant
232,'http://bit.ly/bcWBo','http://www.foreignpolicy.com/articles/2009/10/07/nobel_peace_prize_also_rans',17,1,'2009-10-12 12:26:32','anonymous','c mon #bibi - follow #nobel laureate shimon peres  not the hawks in the #settlements. #peace. #progjews #war #obama http://bit.ly/bcwbo',135,12116,'http://web.archive.org/web/20091011090436/http://www.foreignpolicy.com/articles/2009/10/07/nobel_peace_prize_also_rans','2012-10-30 17:30:06','Mon 12 Oct 2009 01:29:20 +0000',19,76,0.25,5,'?',?,216,35,35,5,29,19,88,88,0.716332333036,0.674827992836,0.283667666964,0.0600721298597,?,?,?,0.132626730673,8.66047511581,30.4167065489,15.8098729331,28.4727575679,54.7789039953,?,0.0743839498574,0.150682114991,?,?,0,0,0.0,0.0,Relevant
233,'http://tinyurl.com/yzfbjmz','http://blogs.wsj.com/new-europe/2009/10/12/vaclav-havel-takes-on-nobel-peace-prize-laureate-obama-for-skipping-dalai-lama/',4,1,'2009-10-12 18:24:04','anonymous','vaclav havel takes on #nobel peace prize laureate #obama for skipping dalai lama http://tinyurl.com/yzfbjmz',107,15194,'http://web.archive.org/web/20100912223718/http://blogs.wsj.com/new-europe/2009/10/12/vaclav-havel-takes-on-nobel-peace-prize-laureate-obama-for-skipping-dalai-lama/','2010-09-12 22:37:18','?',26,122,0.213114754098,5,'?',?,0,0,0,0,?,3,12,12,0.644083910654,0.834054011262,0.355916089346,0.0787403390392,0.0826904071571,0.715140277578,0.0943658630144,0.0816891507287,99.9999845441,4.9623708852,6.14836937474,4.96237011822,6.14836842445,0.906347366763,0.15379156298,0.157955519358,0.145156381371,0.14908653741,0,0,0.0,0.0,Relevant
234,'http://bit.ly/2XivOn','http://www.thedailybeast.com/blogs-and-stories/2009-10-12/the-woman-who-should-have-won-obamas-nobel/',13,1,'2009-10-12 18:29:09','anonymous','#afghanistan the afghan physician who survived a fatwa should have received #obama s #nobel via @thedailybeast http://bit.ly/2xivon',131,23876,'http://web.archive.org/web/20120313010705/http://www.thedailybeast.com/blogs-and-stories/2009-10-12/the-woman-who-should-have-won-obamas-nobel/','2012-04-08 02:47:41','Mon 12 Oct 2009 07:13:06 +0000',20,101,0.19801980198,3,'The Woman Who Should Have Won Obama's Nobel - The Daily Beast',54872,1,0,5,0,140,6,28,28,0.546696448164,0.816727703544,0.453303551836,0.086126925759,0.0780108099268,0.747464575988,0.121139044521,0.133742150655,100.0,40.8300819837,4.10224796366,40.8300819837,4.10224796366,0.988534770461,0.137869572452,0.205856434549,0.153919257273,0.211094488017,0,0,0.0,0.0,Relevant
235,'http://bit.ly/16A0kX','http://www.gallup.com/poll/123629/Obama-Job-Approval-56-After-Nobel-Win.aspx',96,1,'2009-10-12 20:39:19','anonymous','rt @gallupqueue #obama job approval at 56% after #nobel win  his best showing since early august http://bit.ly/16a0kx',117,57,'http://web.archive.org/web/20101110204016/http://www.gallup.com/poll/123629/Obama-Job-Approval-56-After-Nobel-Win.aspx','2012-11-16 13:55:15','Mon 12 Oct 2009 10:54:29 +0000',20,76,0.263157894737,3,'Obama Job Approval at 56% After Nobel Win',41188,0,0,0,0,34,18,34,34,0.79614165912,0.695690489523,0.20385834088,0.0691006344455,0.0664770029348,0.609908058971,0.0828315366563,0.0896881547119,3.79877866711,61.8775840174,3.08328050969,2.35059246138,81.165047503,0.712706621187,0.139046932398,0.151598097811,0.104605206563,0.114047466296,0,0,0.0,0.0,Relevant
236,'http://bit.ly/34Rfuz','http://www.newsweek.com/id/217054',4,1,'2009-10-13 01:37:31','anonymous','when #humor #attacks http://bit.ly/34rfuz #comedy wouldn t be #funny without an element of #truth. #obama #nobelpeaceprize #snl 4 #glennbeck',140,5422,'http://web.archive.org/web/20091012000709/http://www.newsweek.com/id/217054','2010-01-06 19:04:59','Mon 12 Oct 2009 17:35:47 +0000',20,33,0.606060606061,2,'Nobel Peace Prize Feeds Into Obama Parodies - Newsweek and The Daily Beast',58422,0,0,0,0,21,6,17,17,0.543622985554,0.00394418129144,0.456377014446,0.0729421961541,0.0700397588479,0.416677261133,0.107051162952,0.12686491256,99.9999999603,75.8424932914,59.5636060043,75.8424933215,59.563606028,0.880616632356,0.0949944265109,0.135894673884,0.102652980515,0.162308613516,0,2,0.0,0.105263157895,Relevant
237,'http://bit.ly/iN9g9','http://politicalhumor.about.com/b/2009/10/11/obama-nobel-jokes.htm',7,1,'2009-10-13 02:49:43','anonymous','rt @locopolitico @politicalhumor roundup of the best obama nobel jokes http://bit.ly/in9g9 #obama #nobel #tcot #tlot #yal',121,8184,'http://web.archive.org/web/20101204050607/http://politicalhumor.about.com/b/2009/10/11/obama-nobel-jokes.htm','2011-11-11 15:56:33','Sun 11 Oct 2009 16:45:12 +0000',19,66,0.287878787879,5,'Obama Nobel Jokes',32601,19,5,1,0,229,10,28,28,0.851664987579,0.0216975765261,0.148335012421,0.0442981194961,0.0448741920615,0.862087458306,0.148729347636,0.146820034222,100.0,4.0933326039,27.8551643856,4.0933326039,27.8551643856,0.969488951554,0.0340108511926,0.224003408794,0.0348049858233,0.207049852197,0,0,0.0,0.0,Relevant
238,'http://ow.ly/tNAX','http://17.media.tumblr.com/tumblr_krbh0gl5i51qzpwi0o1_500.jpg',0,0,'2009-10-13 06:35:03','anonymous','#comic  there s no heavier #burden than a great #potential http://ow.ly/tnax #nobel #obama',90,10000000000000000000000,'?','xxxxxxxx','?',17,61,0.27868852459,1,'?',?,4,0,0,0,?,0,2,2,0.56339272488,0.0948061491707,0.43660727512,?,0.00885649617579,?,0.0162935831601,?,100.0,39.5347128311,39.2356526054,39.5347128311,39.2356526054,?,?,?,?,?,0,0,0.0,0.0,Relevant
239,'http://tr.im/BC4d','http://tr.im/404',0,0,'2009-10-13 06:51:21','anonymous','#obama fails to win #nobel prize in #economics http://tr.im/bc4d #tcot #tlot #tpot #hhrs http://d17r.org  while... http://bit.ly/1ylwos',135,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.424344379169,0.70794689965,0.575655620831,?,0.0478913142611,?,0.0554891871735,?,37.3971260537,55.918818699,51.7024553766,66.8775323295,72.3314314209,?,?,?,0.0833333333333,0.0370624658331,0,0,0.0,0.0,Relevant
240,'http://bit.ly/DPgr1','http://townhall.com/columnists/DennisPrager/2009/10/13/why_president_obama_was_awarded_the_nobel_prize',22,1,'2009-10-13 07:14:21','anonymous','[top 9 reasons]  why president #obama was awarded the #nobel prize  http://bit.ly/dpgr1 #sgp #worldorder #liberalism',116,7178,'http://web.archive.org/web/20120320091359/http://townhall.com/columnists/dennisprager/2009/10/13/why_president_obama_was_awarded_the_nobel_prize','2012-10-17 06:19:04','Mon 12 Oct 2009 23:05:04 +0000',19,102,0.186274509804,6,'Why President Obama Was Awarded the Nobel Prize - Dennis Prager -  Page 1',111757,0,0,0,0,46,4,17,17,0.551339888658,0.568589105834,0.448660111342,0.068406161219,0.0689376527159,0.766624876883,0.087753336612,0.0791607100473,100.0,2.50690947175,7.15075056291,2.50690947175,7.15075056291,0.997383336117,0.100660813873,0.119592614579,0.100397418357,0.119279680903,0,0,0.0,0.0,Relevant
241,'http://is.gd/4gR0j','http://www.catholicnewsagency.com/new.php%3Fn%3D17363',4,1,'2009-10-13 08:28:03','anonymous','#vatican newspaper criticises #obama #nobel award  citing his pro #abortion stance http://is.gd/4gr0j #catholic #christian #prolife',131,49500,'http://web.archive.org/web/20091118221303/http://www.catholicnewsagency.com/new.php%3Fn%3D17363','2012-04-19 07:32:27','?',18,53,0.339622641509,1,'?',?,0,0,0,0,?,5,24,24,0.608956778663,0.857493177261,0.391043221337,0.0771884401368,0.0454921578279,0.388090944712,0.0596338886148,0.11838684055,2.43487874749,2.97743254171,4.81058688665,81.7777972593,50.6150040498,?,0.0788382496841,0.109825536308,?,?,0,0,0.0,0.0,Relevant
242,'http://bit.ly/oqdxn','http://www.slowpokecomics.com/strips/terminatrix.html',18,1,'2009-10-13 08:45:15','anonymous','rt @johnsalminen excellent rt @teroyks the real reason for the #obama #nobel prize http://bit.ly/oqdxn',102,3359,'http://web.archive.org/web/20091015094114/http://www.slowpokecomics.com/strips/terminatrix.html','2012-03-09 11:40:32','Tue 13 Oct 2009 00:31:53 +0000',19,53,0.358490566038,2,'Slowpoke Comics: The Terminatrix',6721,1458,456,403,1232,43,34,279,278,0.640714662223,0.150420769635,0.359285337777,0.0863667034175,0.0780571392251,0.810669919617,0.11293871017,0.128045313424,99.9998459665,40.3452476904,62.2554886656,40.3453098357,62.25558456,1.0,0.0,0.088998831898,0.0,0.088998831898,0,4,0.0,0.285714285714,Relevant
243,'http://tinyurl.com/yjy5wnn','http://tinyurl.com/yjy5wnn',0,0,'2009-10-13 11:26:29','anonymous','rt @umapagan @iammalaysian so here s what i really think. http://tinyurl.com/yjy5wnn ) #obama #nobel',100,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.553532660496,0.00197199564408,0.446467339504,?,0.145864991498,?,?,?,100.0,84.3742216166,100.0,84.3742216166,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
244,'http://bit.ly/KBCIe','http://www.ottawacitizen.com/columnists/Chamberlain%2Bshould%2Bhave/2089543/story.html',2,1,'2009-10-13 11:52:18','anonymous','#nobel  chamberlain should have got one  too http://bit.ly/kbcie via @ottawacitizen #obama #roft #tcot',102,46771,'http://web.archive.org/web/20120114005149/http://www.ottawacitizen.com/columnists/Chamberlain%2Bshould%2Bhave/2089543/story.html','2012-01-14 00:51:49','Tue 13 Oct 2009 03:51:07 +0000',19,86,0.220930232558,4,'?',?,0,0,0,0,10,0,8,8,0.391262669323,0.387320409042,0.608737330677,0.0327253795783,?,?,?,0.0325268415705,100.0,80.9516507882,98.6479606142,80.9516507882,98.6479606142,?,?,?,?,?,0,0,0.0,0.0,Relevant
245,'http://twitpic.com/ld93t','http://twitpic.com/ld93t',0,0,'2009-10-13 13:11:34','anonymous','d rt @tanua?d @oldmonkmgm @abhinava http://twitpic.com/ld93t - the real reason why #obama won the #nobel prize...!',116,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,2,0,0,2,?,0,6,6,0.515060436827,0.369058680533,0.484939563173,?,0.122814984099,?,0.120595767549,?,35.7296086554,87.4232096102,34.0874291896,40.8697058993,95.4038694303,?,?,?,0.439155032827,0.456773439802,0,0,0.0,0.0,Relevant
246,'http://bit.ly/3ejqeE','http://www.pbs.org/wgbh/pages/frontline/obamaswar/%3Futm_campaign%3DObamasWar%26utm_medium%3DNYTimes',0,0,'2009-10-13 13:41:33','anonymous','i do like our president but the timing of this is kinda funny for mr. nobel laureate http://bit.ly/3ejqee #obama #nobel #afghanistan',132,10000000000000000000000,'?','xxxxxxxx','Tue 13 Oct 2009 05:40:37 +0000',20,100,0.2,5,'Obama's War | FRONTLINE | PBS',23143,19,0,1,0,7,97,494,431,0.663613754419,0.000493344513363,0.336386245581,?,0.0142277598306,?,0.122433719053,?,100.0,11.111363015,70.0560229313,11.111363015,70.0560229313,?,?,?,?,?,0,1,0.0,0.047619047619,Relevant
247,'http://bit.ly/PWhEl','http://metronews.ca/toronto/comment/article/338483--editorial-cartoon-for-october-13-2009',0,0,'2009-10-13 14:52:18','anonymous','editorial cartoon for october 13  2009 http://bit.ly/pwhel #obama #nobel',72,10000000000000000000000,'?','xxxxxxxx','Tue 13 Oct 2009 06:51:21 +0000',19,89,0.213483146067,4,'Editorial Cartoon for October 13 2009 | Metro',61402,0,0,0,0,34,6,6,6,0.614472433027,0.40774765683,0.385527566973,?,0.0303728369615,?,0.0322152584691,?,62.2762502992,64.6239969069,98.802816332,96.3670668482,63.0308452848,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
248,'http://bit.ly/wpZrq','http://www.nytimes.com/2009/10/11/opinion/11dowd.html%3Fsrc%3Dtptw',0,0,'2009-10-13 15:42:08','anonymous','rt @ksrikrishna gandhi wuz robbed - http://bit.ly/wpzrq - hilarious as only the truth can be. read and share rotfl #nobel #obama',128,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 18:21:38 +0000',19,66,0.287878787879,5,'?',?,1228,49,96,87,209,46,356,356,0.808648065917,0.0575570299928,0.191351934083,?,0.0315754488975,?,0.0784276872814,?,100.0,59.8815470483,60.3420950047,59.8815470483,60.3420950047,?,?,?,?,?,0,6,0.0,0.285714285714,Relevant
249,'http://bit.ly/1vRV6X','http://www.taz.de/%2142040/',0,0,'2009-10-13 18:24:17','anonymous','rt @sixtus kleine lektion in recherche http://bit.ly/1vrv6x #nobelprize #obama #media',85,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 23:02:52 +0000',20,27,0.740740740741,1,'Reporter meldete Obama-Ehrung vorab: Der Mann der das Geheimnis kannte - taz.de',74750,0,0,0,0,926,0,0,0,0.66719948701,0.578702797677,0.33280051299,?,0.0221911945057,?,?,?,25.9253745147,87.4624988398,100.0,29.6417034255,25.9253745147,?,?,?,0.0571661950475,?,0,0,0.0,0.0,Relevant
250,'http://bit.ly/v7C4V','http://www.youtube.com/watch%3Fv%3D6BjF5XQ4TAo',30,1,'2009-10-13 19:54:21','anonymous','this is why #obama got the peace #nobel prize he talks to everybody/everything before acting http://bit.ly/v7c4v #fun #funny #comedy #humor',139,556,'http://web.archive.org/web/20120308200337/http://www.youtube.com/watch%3Fv%3D6BjF5XQ4TAo','2012-10-12 12:11:42','Tue 13 Oct 2009 07:04:08 +0000',19,46,0.413043478261,1,'?',?,2579,562,850,308,18,13,103,103,0.512986803749,0.170202385643,0.487013196251,0.0319405691745,0.0410940806311,0.521978008375,0.0869945032283,0.0772334467846,89.6633910782,17.1319155126,21.1841716438,19.1069234686,23.6263333219,0.280026638759,0.0465494064116,0.0878127034924,0.0,0.0685893481297,0,0,0.0,0.0,Relevant
251,'http://bit.ly/8QWqC','http://www.lsureveille.com/opinion/juxtaposed-notions-obama-received-prize-for-rhetoric-not-achievement-1.1994328',1,1,'2009-10-14 00:12:45','anonymous','today s column my thoughts on obama winning the peace prize. http://bit.ly/8qwqc . #obama #peaceprize #nobel #rhetoric #awardfornothing',135,29312,'http://web.archive.org/web/20091017082117/http://www.lsureveille.com/opinion/juxtaposed-notions-obama-received-prize-for-rhetoric-not-achievement-1.1994328','2009-10-17 08:21:17','Tue 13 Oct 2009 16:09:20 +0000',19,113,0.16814159292,2,'?',?,2,1,1,0,11,0,0,0,0.739865911168,0.416968502855,0.260134088832,0.0631174757775,?,?,?,?,11.7854631839,14.2201354573,11.7854631839,82.8786984433,100.0,?,0.0860662965824,?,?,?,0,0,0.0,0.0,Relevant
252,'http://bit.ly/1LBlLy','http://m.apnews.com/ap/db_16026/contentdetail.htm%3Fcontentguid%3De1cJgs6x',1,1,'2009-10-14 01:20:04','anonymous','nobel jury speaks out for obama s prize rt @timobriennyt http://bit.ly/1lblly #nobel #obama #jury #news #nyt',108,18691,'http://web.archive.org/web/20091017063135/http://m.apnews.com/ap/db_16026/contentdetail.htm%3Fcontentguid%3De1cJgs6x','2009-10-17 06:31:35','Tue 13 Oct 2009 07:28:44 +0000',20,74,0.27027027027,3,'?',?,4,0,0,0,125,8,37,37,0.727496389547,0.731146446258,0.272503610453,0.132098987317,0.0386477939744,0.537885468663,0.0471077497151,0.149514204524,2.01354691332,3.23229257965,3.52840586867,62.2946983821,57.0667601254,?,0.101651122136,0.167615094838,?,?,0,0,0.0,0.0,Relevant
253,'http://bit.ly/18gvpg','http://news.yahoo.com/s/ap/20091014/ap_on_re_eu/eu_nobel_peace_obama/',4,1,'2009-10-14 02:23:38','anonymous','#nobel clowns #obama missile defense capitulation factor. you know  #reagan vision that helped end cold war. http://bit.ly/18gvpg',129,6647,'http://web.archive.org/web/20091020041425/http://news.yahoo.com/s/ap/20091014/ap_on_re_eu/eu_nobel_peace_obama','2009-10-20 04:14:25','Tue 13 Oct 2009 18:19:49 +0000',20,69,0.289855072464,5,'?',?,0,0,0,0,7,0,0,0,0.628949988898,0.262325704209,0.371050011102,0.0467999764663,?,?,?,?,52.4163757756,17.3304113412,52.4163757756,9.08397353204,100.0,?,0.0580809122492,?,?,?,0,0,0.0,0.0,Relevant
254,'http://bit.ly/3Ssbn','http://feedproxy.google.com/%7Er/antiwar-original/%7E3/9r6CwiUNUMk/',0,0,'2009-10-14 06:44:11','anonymous','rt @antiwarcom backdoor escalation the official explanation for obamas #nobel peace prize is tha.. http://bit.ly/3ssbn #nobelol #obama',135,10000000000000000000000,'?','xxxxxxxx','Tue 13 Oct 2009 20:44:02 +0000',19,67,0.283582089552,4,'?',?,0,0,0,0,28,0,0,0,0.504759993791,0.758945630365,0.495240006209,?,?,?,?,?,100.0,48.5381762909,100.0,48.5381762909,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
255,'http://bit.ly/N12E7','http://www.guardian.co.uk/world/2009/oct/14/nobel-jury-defends-obama-peace',15,1,'2009-10-14 10:47:39','anonymous','#nobel panel defends #obama choice in a rare public intervention  chairman and jury members insis.. http://bit.ly/n12e7',119,6477,'http://web.archive.org/web/20120515123536/http://www.guardian.co.uk/world/2009/oct/14/nobel-jury-defends-obama-peace','2012-07-05 05:41:29','Wed 14 Oct 2009 00:11:36 +0000',19,74,0.256756756757,5,'?',?,16,0,1,1,35,5,10,10,0.802964420872,0.680923231683,0.197035579128,0.069683873207,0.0715660053496,0.625284730326,0.0937018962,0.0836344728709,4.10844540516,2.88080797172,30.4365900539,70.1191737416,13.4983761252,0.544224111875,0.132115651815,0.158564993434,0.207695100814,0.247215200247,0,2,0.0,0.117647058824,Relevant
256,'http://tr.im/BMtj','http://tr.im/404',0,0,'2009-10-14 17:40:43','anonymous','an excellent piece on what s wrong with the focus of america s conservative base. #nobelpeaceprize #obama rt @larryv http://tr.im/bmtj',134,10000000000000000000000,'?','xxxxxxxx','?',17,16,1.0625,1,'?',?,0,0,0,0,?,2,12,12,0.767770092255,0.0705265021174,0.232229907745,?,0.0524623062587,?,0.0554891871735,?,37.3971260537,46.5716620193,51.7024553766,80.3001748965,72.3314314209,?,?,?,0.0912870929175,0.0370624658331,0,0,0.0,0.0,Relevant
257,'http://bit.ly/4bYoiK','http://politicalstew.com/bb/viewtopic.php%3Ff%3D1%26t%3D79902%26p%3D1535286%23p1535286',0,0,'2009-10-15 07:49:24','anonymous','the writings on the wall afghanistan pull-out? http://bit.ly/4byoik #politics #debate #obama #nobel',99,10000000000000000000000,'?','xxxxxxxx','Wed 14 Oct 2009 23:48:07 +0000',20,86,0.232558139535,2,'politicalstew.com - View topic - The Writings on the Wall Afghanistan Pull-out',55490,0,0,0,0,6,0,0,0,0.704882977271,0.761710404876,0.295117022729,?,0.035805743702,?,?,?,100.0,59.1551696835,100.0,59.1551696835,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
258,'http://tinyurl.com/yku49zm','http://www.blackagendareport.com/%3Fq%3Dcontent/top-ten-reasons-president-obama-should-give-back-nobel-peace-prize',2,1,'2009-10-15 11:19:26','anonymous','top 10 reasons why #obama should return the #nobel prize http://tinyurl.com/yku49zm',83,10540,'http://web.archive.org/web/20091017141506/http://www.blackagendareport.com/%3Fq%3Dcontent/top-ten-reasons-president-obama-should-give-back-nobel-peace-prize','2009-10-19 04:50:22','?',26,114,0.228070175439,2,'?',?,0,0,0,0,?,0,0,0,0.53826538575,0.511644204872,0.46173461425,0.0555485581935,0.0513740808938,0.286315034271,?,?,8.66637597273,40.9239737999,8.66637597273,21.1767704063,100.0,?,0.0562188247645,?,?,?,0,0,0.0,0.0,Relevant
259,'http://bit.ly/4fT1AI','http://politicalirony.com/2009/10/15/obamas-nobel-prize-the-unknown-story/',72,1,'2009-10-15 11:31:05','anonymous','political irony obamas nobel prize  the unknown story http://bit.ly/4ft1ai #obama #nobel',90,88,'http://web.archive.org/web/20120601113233/http://politicalirony.com/2009/10/15/obamas-nobel-prize-the-unknown-story/','2012-11-15 12:50:27','Thu 15 Oct 2009 03:30:08 +0000',20,74,0.27027027027,4,'Political Irony  Obamas Nobel Prize  the unknown story',36095,162,65,55,182,18,1,18,17,0.706082145293,0.395744495904,0.293917854707,0.0858875501868,0.0838259484616,0.927399164849,0.0847598342235,0.0868444037831,100.0,62.1637871437,73.5044041138,62.1637871437,73.5044041138,?,?,?,?,?,0,0,0.0,0.0,Relevant
260,'http://bit.ly/3lidwU','http://blog.makovsky.com/2009/10/peace-prize-and-power-of-words.html%23links',0,0,'2009-10-15 14:31:06','anonymous','his words and the courage to speak them are the deeds that won #obama the #nobelprize http://bit.ly/3lidwu',106,10000000000000000000000,'?','xxxxxxxx','Thu 15 Oct 2009 06:27:21 +0000',20,76,0.263157894737,3,'My Three Cents: THE PEACE PRIZE AND THE POWER OF WORDS',27623,0,0,0,0,7,0,0,0,0.778497731845,0.854898414137,0.221502268155,?,0.0,?,?,?,100.0,55.5231099221,100.0,55.5231099221,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
261,'http://tinyurl.com/yfy8u2f','http://www.thesun.co.uk/sol/homepage/sport/football/2683542/Fabio-Capello-could-not-believe-David-Beckham-won-Man-of-the-Match-award.html',0,0,'2009-10-15 15:08:45','anonymous','a comment from eng manager fabio capello that is totally worth reading this thursday http://tinyurl.com/yfy8u2f #obama #nobel #beckham',134,10000000000000000000000,'?','xxxxxxxx','?',26,137,0.189781021898,6,'?',?,34,0,0,1,?,0,9,9,0.563550391158,0.22964686182,0.436449608842,?,?,?,?,?,52.410464642,56.1824299319,52.4718795967,93.2862190288,99.8829564422,?,?,?,0.0993072652874,0.199700673317,0,4,0.0,0.222222222222,Relevant
262,'http://bit.ly/1KOtBp','http://trueslant.com/eileenread/2009/10/15/the-other-israel-that-won-a-nobel-prize/',0,0,'2009-10-15 15:14:50','anonymous','joe klein in time magazine #obama needs to earn his #nobel in the mideast http://bit.ly/1kotbp',94,10000000000000000000000,'?','xxxxxxxx','Thu 15 Oct 2009 05:03:40 +0000',20,83,0.240963855422,5,'The Other Israel that Won a Nobel Prize - Eileen White Read - Peacemakers - True/Slant',49026,0,0,0,0,17,0,6,6,0.426338391248,0.964009703373,0.573661608752,?,0.0697898563454,?,0.13095287513,?,100.0,52.9409940127,19.4054711443,52.9409940127,19.4054711443,?,?,?,?,?,0,0,0.0,0.0,Relevant
263,'http://is.gd/4ldby','http://ruleofreason.blogspot.com/2009/10/ignoble-nobel-peace-prize.htm',1,1,'2009-10-15 18:43:25','anonymous','the best thing i ve read about obama and the nobel peace prize. http://is.gd/4ldby #obama #nobelpeaceprize #collectivism',120,28133,'http://web.archive.org/web/20111101023218/http://ruleofreason.blogspot.com/2009/10/ignoble-nobel-peace-prize.htm','2011-11-01 02:32:18','?',18,70,0.257142857143,3,'?',?,2,0,0,0,?,0,3,3,0.844621636997,0.00410355228872,0.155378363003,0.0708992550521,0.0748874608402,0.927829041309,0.128130221063,0.121306519424,100.0,16.536662687,78.7810153544,16.536662687,78.7810153544,0.997644284125,0.098019605882,0.16553059991,0.0842151921067,0.157188755119,0,0,0.0,0.0,Relevant
264,'http://bit.ly/2bp5ik','http://www.washingtonpost.com/wp-dyn/content/article/2009/10/15/AR2009101502277.html%3Fhpid%3Dopinionsbox1',0,0,'2009-10-16 00:42:57','anonymous','fascinating constitutional interpretation of #obama s ability (or inability) to accept the #nobel prize. http://bit.ly/2bp5ik',125,10000000000000000000000,'?','xxxxxxxx','Thu 15 Oct 2009 16:42:01 +0000',20,106,0.188679245283,7,'Obama Barred Constitutionally From Accepting Nobel',49120,151,7,24,118,3,55,241,239,0.83719324854,0.084256815765,0.16280675146,?,0.042591771,?,0.0734480508459,?,100.0,9.27727270886,69.6582902177,9.27727270886,69.6582902177,?,?,?,?,?,0,0,0.0,0.0,Relevant
265,'http://bit.ly/Obama2CPH','http://viddal.wordpress.com/2009/10/15/obama-should-come-to-copenhagen-not-oslo/',7,1,'2009-10-16 03:14:33','anonymous','blogactionday #obama should come to copenhagen  not oslo #bad09 #blogactionday #nobel http://bit.ly/obama2cph',109,622,'http://web.archive.org/web/20120419032455/http://viddal.wordpress.com/2009/10/15/obama-should-come-to-copenhagen-not-oslo/','2012-04-19 03:24:55','Thu 15 Oct 2009 12:56:19 +0000',23,80,0.2875,4,'?',?,1,0,0,1,44,0,6,6,0.559399505242,0.457118881999,0.440600494758,0.0720807757286,0.0705181180464,0.67443121323,0.0895286347289,0.0929651393433,100.0,30.0182563869,9.92008355144,30.0182563869,9.92008355144,1.0,0.116444501948,0.147836011083,0.116444501948,0.147836011083,0,0,0.0,0.0,Relevant
266,'http://tinyurl.com/ylsllok','http://www.rameshsrivats.net/2009/10/the-nobel-peace-prize-behind-the-scenes.html',18,1,'2009-10-16 06:01:22','anonymous','how #obama got the #nobel peace prize? http://tinyurl.com/ylsllok #funny',72,1530,'http://web.archive.org/web/20091016053552/http://www.rameshsrivats.net/2009/10/the-nobel-peace-prize-behind-the-scenes.html','2012-05-14 22:32:31','?',26,81,0.320987654321,3,'?',?,101,37,19,57,?,8,60,60,0.603612155007,0.305884649528,0.396387844993,0.0619380104262,0.057564716734,0.851811409824,0.15377218367,0.163590386287,100.0,9.64484372919,11.1996766723,9.64484372919,11.1996766723,0.943786803998,0.0852492924338,0.188878438683,0.08296541395,0.183818274665,0,0,0.0,0.0,Relevant
267,'http://bit.ly/LcFfQ','http://4.bp.blogspot.com/_pNJFZtinpKY/StYnf25k4SI/AAAAAAAAFro/fXYLoS75mFg/s1600-h/sorenson.jpg',0,0,'2009-10-16 09:47:30','anonymous','the real reason #obama got #nobel peace prize http://bit.ly/lcffq',65,10000000000000000000000,'?','xxxxxxxx','Wed 14 Oct 2009 13:07:16 +0000',19,94,0.202127659574,6,'?',?,101,13,16,60,444,13,149,149,0.528650283827,0.459433027431,0.471349716173,?,0.060858061945,?,0.119657144414,?,100.0,48.9889776099,8.63938666194,48.9889776099,8.63938666194,?,?,?,?,?,0,2,0.0,0.222222222222,Relevant
268,'http://bit.ly/1nx3VI','http://www.washingtonpost.com/wp-dyn/content/article/2009/10/15/AR2009101502277.html',0,0,'2009-10-16 10:45:07','anonymous','why the president needs congress to decide what to do with the nobel prize money http://bit.ly/1nx3vi #nobel #obama',115,10000000000000000000000,'?','xxxxxxxx','Fri 16 Oct 2009 02:44:09 +0000',20,84,0.238095238095,7,'Obama Barred Constitutionally From Accepting Nobel',46183,151,7,24,118,159,55,241,239,0.479645604012,0.944053871072,0.520354395988,?,0.0792584397704,?,0.177653736515,?,8.6848770682,68.4181026837,69.6582902177,12.6938291586,12.4678298033,?,?,?,0.110431526075,0.218884300037,0,0,0.0,0.0,Relevant
269,'http://bit.ly/1pCzIg','http://digs.by/YgW',0,0,'2009-10-16 10:58:13','anonymous','rt @ankurp imo  the most plausible explanation why #obama won the #nobel - http://bit.ly/1pczig [rotfl]',103,10000000000000000000000,'?','xxxxxxxx','Fri 16 Oct 2009 02:57:39 +0000',20,18,1.11111111111,1,'?',?,0,0,0,0,15,0,3,3,0.685525629991,0.203993384316,0.314474370009,?,?,?,?,?,100.0,61.8735136594,87.2702587309,61.8735136594,87.2702587309,?,?,?,?,?,0,0,0.0,0.0,Relevant
270,'http://bit.ly/cYxO5','http://www.humanevents.com/article.php%3Fid%3D33995',3,1,'2009-10-16 18:40:41','anonymous','if he isn t your first read on friday  who is? rt @humanevents krauthammer debacle in moscow http://bit.ly/cyxo5 #obama #nobel #tcot #ocra',138,18646,'http://web.archive.org/web/20091027235127/http://www.humanevents.com/article.php%3Fid%3D33995','2011-11-21 16:57:53','Fri 16 Oct 2009 06:24:58 +0000',19,51,0.372549019608,1,'Debacle in Moscow | Conservative News Views & Books',32096,0,0,0,0,14,4,5,5,0.619341320399,0.813104634217,0.380658679601,0.0642012733466,0.0361262288144,0.208380417801,0.0455147701189,0.0762639442619,9.23898065948,9.87870955885,16.6071103458,93.5241653218,55.6326806234,?,0.106066017178,0.0801783725737,?,?,0,0,0.0,0.0,Relevant
271,'http://bit.ly/4k2Nic','http://www.washingtonpost.com/wp-dyn/content/article/2009/10/15/AR2009101502277_pf.html',0,0,'2009-10-17 00:26:32','anonymous','#obama might be constitutionally barred from accepting the #nobel peace prize http://bit.ly/4k2nic',98,10000000000000000000000,'?','xxxxxxxx','Fri 16 Oct 2009 16:26:23 +0000',20,87,0.229885057471,7,'Obama Barred Constitutionally From Accepting Nobel',26971,151,7,24,118,7,0,0,0,0.595731554299,0.69634048736,0.404268445701,?,0.0954955875343,?,?,?,8.68488265614,72.917812059,100.0,11.910509121,8.68488265614,?,?,?,0.0910748323246,?,0,0,0.0,0.0,Relevant
272,'http://is.gd/4n7lR','http://halc.us/2009/10/obama-barred-constitutionally-from-accepting-the-nobel-peace-prize/%3Futm_source%3DTwitter%26utm_medium%3Dlink%26utm_campaign%3DFeed2tweet%2BAuto-Tweet',0,0,'2009-10-17 02:05:56','anonymous','washington post obama barred constitutionally from accepting the nobel peace prize. #nobelpeaceprize #fail #obama http://is.gd/4n7lr',132,10000000000000000000000,'?','xxxxxxxx','?',18,174,0.103448275862,4,'?',?,0,0,0,0,?,0,0,0,0.610226648849,0.852314050112,0.389773351151,?,0.0178871129082,?,?,?,100.0,53.3739687153,100.0,53.3739687153,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
273,'http://bit.ly/1zbPfY','http://blogs.denverpost.com/eletters',237,1,'2009-10-17 17:00:50','anonymous','sunday s #denverpost letters are now online. topics include #obama s #nobelpeaceprize and marine deserter lance hering. http://bit.ly/1zbpfy',140,270,'http://web.archive.org/web/20081216165620/http://blogs.denverpost.com/eletters/','2013-01-16 08:06:02','Fri 16 Oct 2009 10:36:13 +0000',20,36,0.555555555556,1,'Blogs: eLetters | The Denver Post',130615,144,299,144,3,5,0,0,0,0.702111712896,0.85627208991,0.297888287104,0.0685510621384,0.0587245219843,0.40316887894,?,?,98.6148488846,7.14225475297,2.40435967998,7.24257536644,2.43813148545,0.320723896238,0.0581238193719,?,0.0553660102894,?,0,0,0.0,0.0,Relevant
274,'http://tinyurl.com/yhtzebe','http://www.hli.org/index.php%3Foption%3Dcom_acajoom%26act%3Dmailing%26task%3Dview%26listid%3D2%26mailingid%3D677',0,0,'2009-10-19 13:30:13','anonymous','the nobel prize for good intentions http://tinyurl.com/yhtzebe #obama #nobel #prolife',85,10000000000000000000000,'?','xxxxxxxx','?',26,112,0.232142857143,1,'?',?,38,2,2,3,?,0,0,0,0.530234350114,0.173052570272,0.469765649886,?,0.068041381744,?,?,?,100.0,56.0259352422,100.0,56.0259352422,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
275,'http://ow.ly/vtmr','http://www.nytimes.com/2009/10/18/opinion/18bono.html%3F_r%3D1%26pagewanted%3D1%26em',0,0,'2009-10-20 16:24:39','anonymous','rt @mcmilker #bono on rebranding america - #obama  the #nobel and #hope http://ow.ly/vtmr',89,10000000000000000000000,'?','xxxxxxxx','?',17,84,0.202380952381,5,'?',?,8,0,1,1,?,208,1329,500,0.68844233118,0.912627754197,0.31155766882,?,0.0361079072337,?,0.101667628348,?,100.0,36.3517324862,57.1760701452,36.3517324862,57.1760701452,?,?,?,?,?,0,3,0.0,0.214285714286,Relevant
276,'http://twitpic.com/mf1b2','http://twitpic.com/mf1b2',0,0,'2009-10-22 09:38:12','anonymous','rt @obamalemon #cheney comes out w/ guns blazing! literally http://twitpic.com/mf1b2 #obama #nobel #gop #tlot in case u missed it 1st time.',139,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,2,4,4,0.427503337935,0.803021700466,0.572496662065,?,0.0523797171369,?,0.0552532101513,?,94.614315446,59.1681598815,70.0587581556,62.5361602022,74.0466786927,?,?,?,0.166924465222,0.146734796413,0,0,0.0,0.0,Relevant
277,'http://tiny.cc/suicbo','http://news.yahoo.com/s/ap/ml_iraq/',182,1,'2009-10-25 19:42:38','anonymous',' blow yourself up  industry not affected by worldwide recession or #obama #nobel peace prize. #iraq http://tiny.cc/suicbo',121,22,'http://web.archive.org/web/20120131194300/http://news.yahoo.com/s/ap/ml_iraq','2012-12-24 12:43:16','?',21,35,0.6,3,'?',?,0,0,0,0,?,0,0,0,0.459292930408,0.49091762842,0.540707069592,0.0281156333433,?,?,?,?,11.9929350716,21.4535757292,11.9929350716,55.9018003478,100.0,?,0.0180187492539,?,?,?,0,0,0.0,0.0,Relevant
278,'http://bit.ly/B3cgL','http://blog.oup.com/2009/10/obama_nobel/',2,1,'2009-10-27 03:43:20','anonymous','historian leeanna keith on #obama  race  and the #nobel peace prize http://bit.ly/b3cgl',87,2356,'http://web.archive.org/web/20110106042236/http://blog.oup.com/2009/10/obama_nobel/','2012-09-21 02:36:22','Mon 26 Oct 2009 19:43:00 +0000',19,40,0.475,3,'?',?,0,0,0,0,11,0,8,8,0.640767333423,0.859208898521,0.359232666577,0.0880860704303,0.0845758583912,0.833351336782,0.112767811188,0.117448093907,99.9979371988,20.0341650621,23.4559334292,20.0337517971,23.45544958,0.995406986494,0.111746399942,0.106425142802,0.111917658893,0.106588246565,0,0,0.0,0.0,Relevant
279,'http://ow.ly/Cecf','http://www.zazzle.com/nobel_peace_prize_criteria_tshirt-235336483996219618%3Fgl%3DyeahRight%26lifestyle%3Dclassic%26rf%3D238810191078308358',0,0,'2009-11-14 17:11:43','anonymous','don t forget to get your nobel peace prize  hope for change  tshirts in time for the speeches! http://ow.ly/cecf #zazzle #nobelprize #obama',139,10000000000000000000000,'?','xxxxxxxx','?',17,139,0.122302158273,1,'?',?,0,0,0,0,?,0,0,0,0.515559556879,0.83253545703,0.484440443121,?,0.0324250908398,?,?,?,11.7883240294,68.0248914959,100.0,17.3294271702,11.7883240294,?,?,?,0.125244858217,?,0,0,0.0,0.0,Relevant
280,'http://bit.ly/2NaoBA','http://timesofindia.indiatimes.com/world/china/Obama-meets-Hu-says-Tibet-part-of-China/articleshow/5238752.cms',0,0,'2009-11-17 09:01:28','anonymous','#obama meets hu  says #tibet part of china http://bit.ly/2naoba .i think its time to take back his #nobel prize',111,10000000000000000000000,'?','xxxxxxxx','Mon 16 Nov 2009 21:31:48 +0000',20,110,0.181818181818,5,'Obama meets Hu says Tibet part of China - Times Of India',37693,40,17,19,0,7,5,29,29,0.646007100692,0.381700860477,0.353992899308,?,0.0778130598296,?,0.113152693334,?,52.8002296753,42.6105189616,10.9185800133,80.7013894137,20.6790388611,?,?,?,0.14342743312,0.144672846651,0,0,0.0,0.0,Relevant
281,'http://twitpic.com/pzxxt','http://twitpic.com/pzxxt',0,0,'2009-11-18 16:58:43','anonymous','wow! at the #nobel peace centre in #oslo and ran into #obama http://twitpic.com/pzxxt',85,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,1,1,0.641369334872,0.709209180394,0.358630665128,?,0.0401609664451,?,0.0401609664451,?,94.6143154446,52.4099840503,50.2661477628,55.3932920236,53.1274231881,?,?,?,0.217642875033,0.217642875033,0,0,0.0,0.0,Relevant
282,'http://bit.ly/jbraR','http://www.youtube.com/watch%3Fv%3DVebOTc-7shU',279,1,'2009-11-26 13:01:55','anonymous','@obamafanbase can u tell me which actions exactly that #obama took would justify him winning the #nobelpeaceprize ? http://bit.ly/jbrar',135,0,'http://web.archive.org/web/20100119130155/http://www.youtube.com//watch%3Fv%3DVebOTc-7shU','2013-01-30 00:00:00','Fri 23 Oct 2009 02:49:52 +0000',19,46,0.413043478261,1,'?',?,83607,20812,33929,97,6240,1309,6071,500,0.664271967765,0.347304113123,0.335728032235,0.0212238179989,0.0275436633408,0.302788844746,0.12856689636,0.102336343851,55.2967579188,13.4116322015,15.216564314,7.41619779143,27.5180044667,0.708314214999,0.0495377404618,0.140535260948,0.0267261241912,0.120020485244,0,2,0.0,0.105263157895,Relevant
283,'http://alturl.com/evet','http://www.guardian.co.uk/commentisfree/cifamerica/2009/nov/26/obama-landmine-ban-treaty',1,1,'2009-11-26 18:18:42','anonymous','#obama rejects landmine ban but gets #nobelprize how sick? he lies to #usa on #carbon #palestine #health. what more? http://alturl.com/evet',139,63566,'http://web.archive.org/web/20091129115808/http://www.guardian.co.uk/commentisfree/cifamerica/2009/nov/26/obama-landmine-ban-treaty','2009-11-29 11:58:08','?',22,88,0.25,6,'?',?,131,1,14,0,?,11,102,102,0.343575845546,0.720777784771,0.656424154454,0.0489564433065,0.0465674285604,0.395642810375,0.112645335009,0.136353725708,66.2412117138,12.9014727386,82.8015728489,8.546091871,79.9999437627,0.495309030554,0.0680561524772,0.175032260521,0.067477520024,0.200844829205,0,2,0.0,0.1,Relevant
284,'http://tiny.cc/5yKyv','http://careandwashingofthebrain.blogspot.com/2009/12/obama-first-thing-i-will-do-as.html',2,1,'2009-12-02 09:14:34','anonymous','#obama  the first thing i will do as president is get our troops home  http://tiny.cc/5ykyv #nobel #afghanistan #genocide #heroin',129,2816,'http://web.archive.org/web/20110723100130/http://careandwashingofthebrain.blogspot.com/2009/12/obama-first-thing-i-will-do-as.html','2011-07-23 10:01:30','?',20,88,0.227272727273,3,'?',?,9,0,0,0,?,2,3,3,0.639664091608,0.635563830499,0.360335908392,0.0606583027161,0.0614911788104,0.762380148509,0.0623558244908,0.0615112370791,100.0,95.7414926238,95.2836695752,95.7414926238,95.2836695752,0.982872186934,0.119262367647,0.122859023367,0.121340667924,0.125,0,0,0.0,0.0,Relevant
285,'http://bit.ly/7lWp1j','http://www.facebook.com/permalink.php%3Fstory_fbid%3D193727367887%26id%3D70595394175',0,0,'2009-12-07 18:43:18','anonymous','#obama cancels on king of #norway lunch  but will meet with #nobel chairman jagland. #tsrp #tcot #sgp the latter... http://bit.ly/7lwp1j',136,10000000000000000000000,'?','xxxxxxxx','Mon 07 Dec 2009 08:43:17 +0000',20,84,0.238095238095,1,'?',?,0,0,0,0,12,0,0,0,0.601330531186,0.781151497953,0.398669468814,?,0.0327952102085,?,?,?,100.0,23.583600389,100.0,23.583600389,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
286,'http://ow.ly/JT9p','http://sabbah.biz/mt/archives/2009/12/08/obama-nobel-lecture-draft-leaked/',9,1,'2009-12-08 14:42:53','anonymous','#obama #nobel lecture draft leaked (top secret the speech barack obama won t deliver) | sabbah report | http://ow.ly/jt9p',121,9245,'http://web.archive.org/web/20091212171658/http://sabbah.biz/mt/archives/2009/12/08/obama-nobel-lecture-draft-leaked/%3F','2012-01-14 03:54:05','?',17,74,0.22972972973,6,'?',?,3,0,0,0,?,0,2,2,0.473592343254,0.577856756111,0.526407656746,0.0,?,?,?,0.0,2.4154336409,55.5868873821,2.08592801281,4.34532990541,86.358324132,?,?,?,0.132521633974,0.12936590428,0,2,0.0,0.105263157895,Relevant
287,'http://tinyurl.com/yhc9ad4','http://www.cnn.com/2009/POLITICS/12/09/obama.nobel/index.html',25,1,'2009-12-10 00:45:04','anonymous','#obama to spend 26 hours in norway  pick up #nobel peace prize http://tinyurl.com/yhc9ad4',89,6225,'http://web.archive.org/web/20091218022849/http://www.cnn.com/2009/POLITICS/12/09/obama.nobel/index.html%3F','2010-12-06 16:33:59','?',26,61,0.426229508197,6,'?',?,166,39,243,0,?,26,188,186,0.549708223619,0.737438787441,0.450291776381,0.0,0.0823107997208,0.0368105086916,0.130486746734,0.0149822191658,5.54156652206,77.7915557968,5.50356131417,7.12360932404,99.3141793438,?,?,?,0.174574312189,0.188076224054,0,0,0.0,0.0,Relevant
288,'http://bit.ly/5sPYE9','http://www.tv2nyhetene.no/live/obama-i-oslo',3,1,'2009-12-10 08:58:44','anonymous','#obama mentioned martin luther king at the #nobel institute in #oslo http://bit.ly/5spye9',89,15696,'http://web.archive.org/web/20100127132020/http://www.tv2nyhetene.no/live/obama-i-oslo','2010-01-27 13:20:20','Wed 09 Dec 2009 22:27:22 +0000',20,43,0.46511627907,2,'TV 2 Nyhetene - Flg Obama-besket i Oslo direkte - Fredsprisen',31420,0,0,0,0,70,3,17,17,0.704559222897,0.754444528676,0.295440777103,0.0299700449251,0.0419129742308,0.549824485647,0.13960229602,0.151669353577,71.0176149884,61.2151460961,70.314738855,86.1971302558,99.010279163,0.816496580928,0.0,0.076546554462,0.0,0.09375,0,2,0.0,0.166666666667,Relevant
289,'http://nrkp3.no/where-is-obama/','http://p3.no/where-is-obama/',54,1,'2009-12-10 09:00:25','anonymous','rt @nrkp3 test obama-spillet http://nrkp3.no/where-is-obama/ #obama #nrk #nobel #oslo #norway #peaceprize',105,3445,'http://web.archive.org/web/20120707095750/http://p3.no/where-is-obama/','2013-01-17 03:20:52','?',31,28,1.10714285714,1,'?',?,746,166,679,0,?,4,62,61,0.49035013853,0.860534168597,0.50964986147,0.050845175415,0.0839366098279,0.386535112992,0.0728773858562,0.0896390419089,64.2817440679,63.3020867822,91.3243731769,40.691685415,70.3883769816,0.103284108467,0.0416395663928,0.124273120184,0.0,0.0753611119011,0,0,0.0,0.0,Relevant
290,'http://tinyurl.com/yf6vd2u','http://tinyurl.com/yf6vd2u',0,0,'2009-12-10 09:41:32','anonymous','#obama s nobel peace prize speech will be screened live at the #nobel peace center from 1 pm http://tinyurl.com/yf6vd2u',119,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.59058956438,0.759202447823,0.40941043562,?,0.128388147753,?,?,?,100.0,65.3007333376,100.0,65.3007333376,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
291,'http://bit.ly/5UTm1N','http://www.facebook.com/permalink.php%3Fstory_fbid%3D215996419877%26id%3D70595394175',0,0,'2009-12-10 10:44:12','anonymous','#nobel when norwegian reporter described prize  premature  and how #obama will use it to reach his goals  his... http://bit.ly/5utm1n',133,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 00:44:11 +0000',20,84,0.238095238095,1,'?',?,0,0,0,0,5,0,0,0,0.676460982539,0.939315591966,0.323539017461,?,0.0252457645893,?,?,?,100.0,34.0167687519,100.0,34.0167687519,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
292,'http://bit.ly/6iu1dm','http://www.facebook.com/permalink.php%3Fstory_fbid%3D227952031012%26id%3D70595394175',0,0,'2009-12-10 10:47:08','anonymous','#nobel #obama only answered 2 questions in the entire live press conference at the prime minister s building- mj http://bit.ly/6iu1dm',133,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 00:46:51 +0000',20,84,0.238095238095,1,'?',?,0,0,0,0,5,0,0,0,0.580918668364,0.677242627976,0.419081331636,?,0.0317251673705,?,?,?,100.0,70.3795209489,100.0,70.3795209489,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
293,'http://obamainoslo.blogspot.com/','http://obamainoslo.blogspot.com/',0,0,'2009-12-10 11:30:07','anonymous','rt @usembassylondon #obama in oslo - with with the irc of the u.s. embassy oslo at http://obamainoslo.blogspot.com/ #nobelprize',127,10000000000000000000000,'?','xxxxxxxx','?',32,32,1.0,0,'?',?,5,4,6,0,?,0,7,7,0.632240539152,0.941925369251,0.367759460848,?,0.0686372959497,?,0.0690147724677,?,52.4154280676,99.960595784,73.1977605151,52.4360900978,71.6079668268,?,?,?,0.0639602149067,0.0514495755428,0,0,0.0,0.0,Relevant
294,'http://tinyurl.com/yz6y6s6','http://www.alemarah.info/english/index.php%3Foption%3Dcom_content%26view%3Darticle%26id%3D717%3Aobama-following-bush-steps%26catid%3D2%3Aarticles%26Itemid%3D3',0,0,'2009-12-10 12:27:27','anonymous','@afpakchannel what the taliban thinks of obama s nobel peace prize http://tinyurl.com/yz6y6s6 #nobel #obama',107,10000000000000000000000,'?','xxxxxxxx','?',26,158,0.164556962025,2,'?',?,0,0,0,0,?,6,15,15,0.532801099597,0.769794062533,0.467198900403,?,?,?,?,?,100.0,86.7877578108,24.2893282251,86.7877578108,24.2893282251,?,?,?,?,?,0,0,0.0,0.0,Relevant
295,'http://bit.ly/6FipPg','http://nobelprize.org/nobel_prizes/peace/laureates/2009/presentation-speech.html',96,1,'2009-12-10 12:46:21','anonymous','why does obama deserve the nobel peace prize http://bit.ly/6fippg #norway #nobel #obama #nobel peace prize #oslo',112,34,'http://web.archive.org/web/20120512124655/http://nobelprize.org/nobel_prizes/peace/laureates/2009/presentation-speech.html','2012-11-19 14:08:50','Thu 10 Dec 2009 02:38:49 +0000',20,80,0.25,5,'The Nobel Peace Prize 2009 - Presentation Speech',49327,39,11,41,0,29,5,13,13,0.447568117003,0.396894921078,0.552431882997,0.0667090350641,0.0660201109026,0.978797176658,0.127062244943,0.128388147753,100.0,2.41934171979,3.73953771013,2.41934171979,3.73953771013,1.0,0.0798723063831,0.109525346242,0.0798723063831,0.109525346242,0,0,0.0,0.0,Relevant
296,'http://ow.ly/KzCe','http://nobelprize.org/mediaplayer/index.php%3Fid%3D1197',9,1,'2009-12-10 13:08:26','anonymous','rt @linotherhino for those that can t follow the live stream http://ow.ly/kzce  #obama s #nobel acceptance speech is at http://ow.ly/kzcb',137,1485,'http://web.archive.org/web/20100131133311/http://nobelprize.org/mediaplayer/index.php%3Fid%3D1197','2012-06-02 14:07:54','?',17,55,0.309090909091,2,'?',?,108,131,112,0,?,63,233,233,0.644203350359,0.296910701783,0.355796649641,0.0498204166045,0.0422577127364,0.501060651081,0.0779080159607,0.105507941187,67.1784074928,6.8531508273,39.4007319798,10.2014190021,58.6508871679,0.19245008973,0.0514344499874,0.0848555291628,0.0,0.0299342170045,0,2,0.0,0.0952380952381,Relevant
297,'http://is.gd/5hS4R','http://twitter.com/heLLobrOOklyn/status/4733798778',0,0,'2009-12-10 13:26:09','anonymous','  our fault lie not with the man  but our mythical standards for the award he received #obama #nobelpeaceprize   http://is.gd/5hs4r',131,10000000000000000000000,'?','xxxxxxxx','?',18,50,0.36,3,'?',?,0,0,0,0,?,0,1,1,0.608583122863,0.958199642538,0.391416877137,?,0.0753461314801,?,0.0804335795351,?,51.6127101305,18.5590954489,65.1537122138,35.9583819606,79.2168371943,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
298,'http://is.gd/5hScd','http://www.google.com.eg/search%3Fq%3Dobama%2Bnobel%2Bprize%26hl%3Den%26client%3Dfirefox-a%26rls%3Dorg.mozilla%3Aen-GB%3Aofficial%26hs%3DetO%26tbs%3Drltm%3A1%26tbo%3Du%26ei%3DW_cgS8yPLcul4Qaw9Jn1CQ%26sa%3DX%26oi%3Drealtime_result_group_more_results_link%26ct%3Dtitle%26resnum%3D4%26ved%3D0CBoQ5QUwAw',0,0,'2009-12-10 13:29:09','anonymous','loving google s live search! http://is.gd/5hscd #obama #nobel',61,10000000000000000000000,'?','xxxxxxxx','?',18,299,0.0602006688963,1,'?',?,0,0,0,0,?,0,0,0,0.681862348665,0.631498876147,0.318137651335,?,?,?,?,?,100.0,21.8375467171,100.0,21.8375467171,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
299,'http://bit.ly/1iKRDi','http://pakistaniat.com/2007/01/23/nobel-award-pakistan-abdul-sattar-edhi-testimonial/',71,1,'2009-12-10 13:31:04','anonymous','#pakistan #nobel peace #usa #eu #uk http://bit.ly/1ikrdi #norway awarded to #obama wrong . edhi saint of slums #karachi is a peace maker #rt',140,1540,'http://web.archive.org/web/20120215135644/http://pakistaniat.com/2007/01/23/nobel-award-pakistan-abdul-sattar-edhi-testimonial/','2013-01-15 20:48:44','Wed 21 Oct 2009 11:16:43 +0000',20,85,0.235294117647,4,'?',?,62,67,16,2,12,0,16,16,0.581823087022,0.588264094321,0.418176912978,0.0446666990779,0.0476510329932,0.708603829358,0.0732264144401,0.072453672559,2.41028401489,10.102277133,4.59331375265,23.8588189887,52.4737508624,?,0.0724713794566,0.11260582591,?,?,0,0,0.0,0.0,Relevant
300,'http://bit.ly/4WWVZV','http://www.greenpeace.org/international/news/obama-nobel-peace101209',8,1,'2009-12-10 13:31:48','anonymous',' absence of #hope can rot a society  #obama #nobel speech #oslo http://bit.ly/4wwvzv give us hope for fair and binding #climate deal',132,9732,'http://web.archive.org/web/20100305161400/http://www.greenpeace.org/international/news/obama-nobel-peace101209','2010-07-26 07:34:40','Thu 10 Dec 2009 02:51:45 +0000',20,68,0.294117647059,3,'Cookies',20532,0,0,0,0,63,7,65,65,0.814521094252,0.0638214833397,0.185478905748,0.0788778768541,0.0440973863702,0.171311708528,0.121967344227,0.142138081687,41.8037145189,7.21117425837,4.45187264781,17.2500801457,10.6494666779,0.115036394499,0.147092626271,0.228191648777,0.054835696222,0.0816448271808,0,0,0.0,0.0,Relevant
301,'http://ow.ly/KAvP','http://fi?cearmageddon.blogspot.com/2009/12/ufo-show-in-norway-sky-welcomes-obama.html',0,0,'2009-12-10 13:35:34','anonymous','#ufo show in #norway sky welcomes #obama for #nobel #prize #ceremony http://ow.ly/kavp',86,10000000000000000000000,'?','xxxxxxxx','?',17,88,0.193181818182,3,'?',?,1,0,0,0,?,3,39,39,0.56492069295,0.768660368281,0.43507930705,?,0.0721913469707,?,0.0531313927553,?,100.0,62.2306759454,100.0,62.2306759454,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
302,'http://ow.ly/KAzA','http://london.usembassy.gov/obama145.html',4,1,'2009-12-10 13:37:48','anonymous',' a just and lasting peace . remarks of president #obama at acceptance of the #nobel peace prize in #oslo http://ow.ly/kaza #fb',126,48322,'http://web.archive.org/web/20100711030310/http://london.usembassy.gov/obama145.html','2011-10-15 06:45:00','?',17,41,0.414634146341,1,'?',?,1,0,4,0,?,0,1,1,0.709595813098,0.841558978626,0.290404186902,0.0726854755787,0.0777428842014,0.951488359832,0.070675349274,0.0654169280208,100.0,18.9401313782,27.8415194889,18.9401313782,27.8415194889,0.992932773635,0.0620173672946,0.0531577433954,0.0791730983846,0.070376087453,0,0,0.0,0.0,Relevant
303,'http://j.mp/80Khri','http://www.nytimes.com/2009/12/11/world/europe/11prexy.text.html%3Fpagewanted%3D1',1,1,'2009-12-10 13:51:38','anonymous','rt @adamminter  we can admit the intractability of depravation  & still strive for dignity.  http://j.mp/80khri #obama #nobel',125,30112,'http://web.archive.org/web/20100109221330/http://www.nytimes.com/2009/12/11/world/europe/11prexy.text.html%3Fpagewanted%3D1','2010-01-09 22:13:30','?',18,81,0.222222222222,6,'?',?,49,32,53,0,?,108,567,500,0.676442932344,0.361923464427,0.323557067656,0.0,0.0187911507001,0.0840365806816,0.0956548046199,0.02669436408,100.0,2.45033131922,9.91199364787,2.45033131922,9.91199364787,?,?,?,?,?,0,2,0.0,0.1,Relevant
304,'http://bit.ly/8mQlUv','http://storyballoon.org/2009/12/10/obamas-nobel-peace-prize-speech-video-and-transcript/',1,1,'2009-12-10 14:22:06','anonymous','#video *update - #obama s #nobel peace prize speech video and #transcript. ( http://bit.ly/8mqluv )',100,10388,'http://web.archive.org/web/20091228171514/http://storyballoon.org/2009/12/10/obamas-nobel-peace-prize-speech-video-and-transcript/','2009-12-28 17:15:14','Thu 10 Dec 2009 04:21:36 +0000',20,88,0.227272727273,4,'?',?,1,0,0,0,5,0,0,0,0.519361234488,0.407410154265,0.480638765512,0.0597206300403,?,?,?,?,8.6633361162,11.2347897426,8.6633361162,77.1116889116,100.0,?,0.0279375146781,?,?,?,0,0,0.0,0.0,Relevant
305,'http://bit.ly/4H4WZx','http://www.apnews.com/ap/db_8317/contentdetail.htm%3Fcontentguid%3DEsftH6Dw%26src%3Dcat%26dbid%3D8317%26dbname%3DTop%2BNews%26detailindex%3D0',0,0,'2009-12-10 15:00:35','anonymous','rt @ap_mobile #obama peace is goal  but war sometimes justified http://bit.ly/4h4wzx #nobel',91,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 03:11:37 +0000',20,141,0.141843971631,3,'?',?,0,0,0,0,22,0,6,6,0.767681207958,0.263738721127,0.232318792042,?,0.0645796273364,?,0.058211289428,?,100.0,23.9066100867,34.3926878479,23.9066100867,34.3926878479,?,?,?,?,?,0,0,0.0,0.0,Relevant
306,'http://bit.ly/5ecf3L','http://www.flickr.com/photos/andorand/4173647029/sizes/m/',0,0,'2009-12-10 15:01:07','anonymous','rt @andorand obama s favorite word today war - see the whole wordle here http://bit.ly/5ecf3l #nobel #obama',107,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 04:03:17 +0000',20,57,0.350877192982,5,'All sizes | Barack Obama's acceptance speech | Flickr - Photo Sharing!',91872,0,0,0,0,276,8,26,1,0.709471014009,0.255827140623,0.290528985991,?,0.0376918926129,?,0.0364138277421,?,9.2215340372,87.1603805,44.6715169034,10.5799607394,20.6429838887,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
307,'http://bit.ly/7i4wQw','http://voices.washingtonpost.com/postpartisan/2009/12/obama_and_bush_as_war_presiden.html',0,0,'2009-12-10 15:07:20','anonymous','this could be a kiss of death william #kristol [sic!]  similarities between #obama s #nobel speech and one by #bush  http://bit.ly/7i4wqw',139,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 05:06:36 +0000',20,89,0.224719101124,4,'?',?,6,2,4,0,27,1,3,3,0.425461052471,0.61629956107,0.574538947529,?,0.0751730974155,?,0.0861216022827,?,5.49121418505,33.2717470254,9.02820223451,16.5041354181,60.822897432,?,?,?,0.0651404749062,0.0912117424359,0,0,0.0,0.0,Relevant
308,'http://twitpic.com/sxhmp','http://twitpic.com/sxhmp',1,1,'2009-12-10 15:42:22','anonymous','rt @greenpeace http://twitpic.com/sxhmp - hilarious! play spot the greenpeace #climate campaigner in #obama pic accepting #nobel in #o ...',138,42469,'http://web.archive.org/web/20091214033011/http://twitpic.com/sxhmp','2009-12-14 03:30:11','?',24,24,1.0,1,'?',?,0,0,0,0,?,8,23,23,0.794020769324,0.0415197889272,0.205979230676,0.202707046623,0.140918969725,0.367267733564,0.124845277822,0.162482208385,89.1234895837,85.3078907805,91.075374458,95.7187506671,97.8568467208,?,?,?,0.506024313705,0.372193684159,0,0,0.0,0.0,Relevant
309,'http://tinyurl.com/y8tx8h3','http://tinyurl.com/y8tx8h3',0,0,'2009-12-10 22:07:56','anonymous','i find it ironic that #obama defends the act of #war in his #speech to the #nobel #committee earlier this evening http://tinyurl.com/y8tx8h3',140,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.672323427732,0.516666502909,0.327676572268,?,0.19702760156,?,?,?,100.0,57.3206712889,100.0,57.3206712889,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
310,'http://bit.ly/6ehAZ1','http://www.cbc.ca/world/story/2009/12/10/obama-nobel-peace-text-transcript-speech.html',4,1,'2009-12-11 04:08:53','anonymous','rt @jterzieff text of obama s nobel speech - what do we all think? http://bit.ly/6ehaz1 #obama #nobel #peaceprize',113,33853,'http://web.archive.org/web/20111210133306/http://www.cbc.ca/world/story/2009/12/10/obama-nobel-peace-text-transcript-speech.html','2011-12-10 13:33:06','Thu 10 Dec 2009 04:26:57 +0000',20,86,0.232558139535,6,'Text of Obama's Nobel Peace Prize speech - World - CBC News',73454,0,0,0,0,34,1,7,7,0.575957900937,0.36385154239,0.424042099063,0.0,0.0404667095914,0.0482593671851,0.0813411467969,0.0,8.6633361162,12.1543481175,10.6656884671,71.2776697893,81.2262250387,?,?,?,0.0190346746907,0.0631308739554,0,2,0.0,0.111111111111,Relevant
311,'http://bit.ly/8x09E0','http://www.economywatch.com/economy-business-and-fi?ce-news/from-nobel-peace-prize-to-irrelevance-for-obama-11-12.html',22,1,'2009-12-11 05:17:57','anonymous','rt @minina_gatha  rt @economywatch from nobel peace prize to irrelevance for obama? http://bit.ly/8x09e0 #obama #nobel #change ',127,4023,'http://web.archive.org/web/20111006062500/http://www.economywatch.com/economy-business-and-fi?ce-news/from-nobel-peace-prize-to-irrelevance-for-obama-11-12.html','2012-10-22 13:16:48','Thu 10 Dec 2009 18:37:35 +0000',20,120,0.166666666667,2,'?',?,6,10,0,0,13,1,5,5,0.624829933568,0.742533181939,0.375170066432,0.0668689727178,0.0342613205191,0.430835723114,0.0371419138681,0.0644365544328,100.0,18.0432557804,100.0,18.0432557804,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
312,'http://bit.ly/83dVJR','http://marquee.blogs.cnn.com/2009/12/10/the-jazz-musician-obama-wants-you-to-know/',13,1,'2009-12-11 06:20:53','anonymous','esperanza spalding is #obama s choice for the #nobel concert. this has made my week. http://bit.ly/83dvjr (h/t @rolandsmartin) #p2 #jazz',136,3777,'http://web.archive.org/web/20100219072350/http://marquee.blogs.cnn.com/2009/12/10/the-jazz-musician-obama-wants-you-to-know/','2010-03-24 20:24:20','Thu 10 Dec 2009 18:10:13 +0000',20,82,0.243902439024,4,'?',?,41,67,43,0,13,2,11,11,0.658546468188,0.445505239592,0.341453531812,0.0694419328459,0.0498715901222,0.558640465592,0.0910699979473,0.111590335626,29.5525820886,6.76786380478,36.1147809221,22.9010912972,81.8296036527,0.942301584768,0.104582503317,0.130955680457,0.100431346359,0.134141548954,0,0,0.0,0.0,Relevant
313,'http://ow.ly/KQDM','http://crstjohn81.wordpress.com/2009/12/11/obama-uses-nobel-speech-to-explain-his-foreign-policy-doctrine/',0,0,'2009-12-11 06:20:55','anonymous','#obama uses #nobel speech to explain his #foreignpolicy doctrine http://ow.ly/kqdm #tcot http://d17r.org http://bit.ly/8mobxf',125,10000000000000000000000,'?','xxxxxxxx','?',17,106,0.160377358491,4,'?',?,0,0,0,0,?,0,0,0,0.624000227842,0.878773597195,0.375999772158,?,?,?,?,?,100.0,58.6405612339,100.0,58.6405612339,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
314,'http://bit.l','http://bit.l',0,0,'2009-12-11 06:47:07','anonymous','i love her!! >esperanza spalding is #obama s choice for the #nobel concert. this has made my week. http://bit.l (cont) http://tl.gd/17inl',137,10000000000000000000000,'?','xxxxxxxx','?',12,12,1.0,0,'?',?,1942,1202,494,39,?,1736,183237,500,0.754689668405,0.748109668612,0.245310331595,?,?,?,?,?,100.0,9.36568588848,50.0450752127,9.36568588848,50.0450752127,?,?,?,?,?,0,9,0.0,0.428571428571,Relevant
315,'http://ow.ly/KQSr','http://economycollapse.blogspot.com/2009/12/glenn-beck-oreilly-obama-nobel-prize.html',1,1,'2009-12-11 06:56:08','anonymous','glenn #beck and #oreilly on #obama #nobel #prize http://ow.ly/kqsr',66,49798,'http://web.archive.org/web/20101129204606/http://economycollapse.blogspot.com/2009/12/glenn-beck-oreilly-obama-nobel-prize.html','2010-11-29 20:46:06','?',17,85,0.2,3,'?',?,1,1,4,0,?,6,102,102,0.526793863909,0.79024209851,0.473206136091,0.0678795358668,0.0597396634179,0.610437469182,0.0306010949268,0.0338048180235,79.8861459673,93.5887610711,90.8737567096,85.3586959087,72.595541931,0.242535625036,0.0766964988847,0.0305566165676,0.0,0.0,0,0,0.0,0.0,Relevant
316,'http://bit.ly/50eX5C','http://english.cctv.com/program/worldwidewatch/20091211/101324.shtml',2,1,'2009-12-11 09:20:39','anonymous','#afghans #nobel peace prize to barack #obama is undeserved  200 afghans staged an #anti-war demonstration end #war http://bit.ly/50ex5c #us',139,6842,'http://web.archive.org/web/20091219111441/http://english.cctv.com/program/worldwidewatch/20091211/101324.shtml','2009-12-19 11:14:41','Thu 10 Dec 2009 23:18:29 +0000',20,68,0.294117647059,4,'?',?,1,0,0,0,5,0,0,0,0.616497592273,0.715453713808,0.383502407727,0.135350593637,0.138305698824,0.880604021249,?,?,18.3773550859,74.6306536667,18.3773550859,24.6244059016,100.0,?,0.429668924424,?,?,?,0,0,0.0,0.0,Relevant
317,'http://bit.ly/7sY1Q1','http://www.dailypaul.com/node/118586',1,1,'2009-12-11 12:46:21','anonymous','#ronpaul #war-monger #obama should have returned #nobel award #video! http://bit.ly/7sy1q1 rt @leahita #tcot #tlot',114,83259,'http://web.archive.org/web/20091213115400/http://www.dailypaul.com/node/118586','2009-12-13 11:54:00','Fri 11 Dec 2009 02:41:02 +0000',20,36,0.555555555556,2,'?',?,0,0,0,0,7,5,9,9,0.454223284494,0.454598167361,0.545776715506,0.0617213399848,0.0487813946655,0.462551532778,0.064675603057,0.0818317088385,99.3503753976,16.5987348897,9.31080455279,16.4909054242,9.37168532632,0.67400483238,0.0653197264742,0.0808290376865,0.0616114176536,0.0871317024428,0,0,0.0,0.0,Relevant
318,'http://ow.ly/KQw9','http://ronpaul1.blogspot.com/2009/12/norwegia-ron-paul-obama-nobel-prize.html',0,0,'2009-12-11 19:12:31','anonymous','rt @ronpaulchannel norwegians rally for ron #paul and against #obama #nobel prize #ronpaul http://ow.ly/kqw9',108,10000000000000000000000,'?','xxxxxxxx','?',17,77,0.220779220779,3,'?',?,2,2,0,0,?,13,89,88,0.573424857773,0.865860798088,0.426575142227,?,0.0621888741926,?,0.0521175403329,?,33.4926343853,43.0616989248,89.2220745896,77.7782466126,37.5385066301,?,?,?,0.0890870806375,0.104990131391,0,0,0.0,0.0,Relevant
319,'http://bit.ly/4RULvg','http://www.nationalreview.com/node/191510',0,0,'2009-12-11 19:37:59','anonymous','some high marks for #obama s #nobel speech posted in the corner over at nro. http://bit.ly/4rulvg #tcot #right #afghanistan',123,10000000000000000000000,'?','xxxxxxxx','Fri 11 Dec 2009 09:37:19 +0000',20,41,0.487804878049,2,'Better than Expected - By John F. Culli? - The Corner - National Review Online',110230,0,0,0,0,3,0,0,0,0.662406714693,0.547493912401,0.337593285307,?,0.077800793248,?,?,?,2.41656824423,2.41075853501,100.0,99.7595884479,2.41656824423,?,?,?,0.109108945118,?,0,0,0.0,0.0,Relevant
320,'http://bit.ly/7fL9sZ','http://www.eldiariony.com/section/NEWS',38,1,'2009-12-11 20:14:07','anonymous','rt @eldiariony #obama full text of his #nobel peace prize acceptance speach. http://bit.ly/7fl9sz #noticias',107,6971,'http://web.archive.org/web/20120926221018/http://www.eldiariony.com/section/NEWS','2013-01-16 04:20:38','Fri 11 Dec 2009 04:28:15 +0000',20,38,0.526315789474,2,'?',?,5,0,0,0,6,2,15,15,0.728756249612,0.510273686048,0.271243750388,0.036639897656,0.0387040393643,0.485633185587,0.0812577879288,0.0691235725663,59.1065445805,50.4191244356,65.8237676403,85.3021011354,89.7951404171,0.208514414057,0.0521286035143,0.11881211413,0.125,0.0569802882298,0,0,0.0,0.0,Relevant
321,'http://bit.ly/4TubpW','http://rover.ebay.com/rover/1/711-53200-19255-0/1%3Ficep_ff3%3D2%26pub%3D5574647679%26toolid%3D10001%26campid%3D5335859509%26customid%3D%26icep_item%3D250533950012%26ipn%3Dpsmain%26icep_vectorid%3D229466%26kwid%3D902099%26mtid%3D824%26kw%3Dlg',0,0,'2009-12-11 21:36:44','anonymous','where s my #nobel peace prize? i havent done anything either! ) #obama #copenhagen http://bit.ly/4tubpw http://bit.ly/6b9ock',125,10000000000000000000000,'?','xxxxxxxx','Fri 11 Dec 2009 11:22:20 +0000',20,242,0.0826446280992,4,'?',?,23,11,6,0,5,0,0,0,0.418196805415,0.337183567343,0.581803194585,?,0.00873670711087,?,?,?,15.4522824508,27.8829902052,100.0,55.4183117988,15.4522824508,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
322,'http://bit.ly/7v63d3','http://hillbuzz.files.wordpress.com/2009/12/golden-goose.jpg',0,0,'2009-12-11 21:46:13','anonymous','no wonder michelle o looks like this http://bit.ly/7v63d3 look at her stylist http://bit.ly/6cdows #fashion #nobel #obama #gold #dress',134,10000000000000000000000,'?','xxxxxxxx','Fri 11 Dec 2009 11:44:32 +0000',20,60,0.333333333333,3,'?',?,0,0,0,0,4,0,0,0,0.476605355678,0.359610068598,0.523394644322,?,?,?,?,?,100.0,95.8983301168,100.0,95.8983301168,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
323,'http://bit.ly/6oYxrm','http://www.youtube.com/watch%3Fv%3DS3xMc-gIHgE',0,0,'2009-12-11 23:48:25','anonymous','#jada and #will #smith s #interview with #obama during #nobel in #norway http://bit.ly/6oyxrm -- wonderfully down to earth.',123,10000000000000000000000,'?','xxxxxxxx','Fri 11 Dec 2009 13:47:03 +0000',20,46,0.434782608696,1,'?',?,26,14,6,0,9,0,6,6,0.762903989263,0.542208577026,0.237096010737,?,0.0632962104427,?,0.0762821441573,?,16.7525081994,36.3402378494,81.1623677495,46.0990604102,20.6407337094,?,?,?,0.117669681083,0.13130643286,0,5,0.0,0.277777777778,Relevant
324,'http://bit.ly/4QI9eG','http://storyballoon.org/videos/supernews-makes-fun-of-obamas-nobel-peace-prize-speech/',11,1,'2009-12-12 16:42:03','anonymous','#video  supernews makes fun of #obama s #nobel peace prize  speech and #european #liberals. |  ( http://bit.ly/4qi9eg )',120,1060,'http://web.archive.org/web/20091218165943/http://storyballoon.org/videos/supernews-makes-fun-of-obamas-nobel-peace-prize-speech/','2010-03-23 16:12:37','Sat 12 Dec 2009 06:41:50 +0000',20,86,0.232558139535,2,'?',?,0,0,0,0,5,0,0,0,0.673681748994,0.359635309067,0.326318251006,0.100566914881,?,?,?,?,21.9167329912,64.1280051709,21.9167329912,34.1765394585,100.0,?,0.57735026919,?,?,?,0,0,0.0,0.0,Relevant
325,'http://ow.ly/LkfI','http://feedproxy.google.com/%7Er/PodiumPundits/%7E3/MUw28uCgFf4/',0,0,'2009-12-12 22:10:43','anonymous','rt @westwingreport reagan/bush/clinton speechwriters on #obama #nobel speech  magnificent  http://ow.ly/lkfi',108,10000000000000000000000,'?','xxxxxxxx','?',17,64,0.265625,4,'?',?,0,0,0,0,?,0,0,0,0.823042374117,0.0902897747161,0.176957625883,?,0.0670119229006,?,?,?,2.41332419527,90.0260862618,100.0,2.68069433592,2.41332419527,?,?,?,0.0568190989727,?,0,0,0.0,0.0,Relevant
326,'http://bit.ly/780t1H','http://storyballoon.org/videos/columnists-mark-shields-and-david-brooks-talks-to-jim-leher-about-obamas-nobel-peace-prize-speech/',3,1,'2009-12-13 12:56:44','anonymous','#video  columnists mark #shields and david #brooks talks to jim #leher about #obama s #nobel peace prize speech. http://bit.ly/780t1h',134,21580,'http://web.archive.org/web/20100217185624/http://storyballoon.org/videos/columnists-mark-shields-and-david-brooks-talks-to-jim-leher-about-obamas-nobel-peace-prize-speech/','2010-02-17 18:56:24','Sun 13 Dec 2009 02:56:21 +0000',20,129,0.15503875969,2,'?',?,0,0,0,0,10,0,0,0,0.549886240251,0.679215440242,0.450113759749,0.124200445731,?,?,?,?,62.5223636538,52.5149046121,62.5223636538,32.833559634,100.0,?,0.0857492925713,?,?,?,0,0,0.0,0.0,Relevant
327,'http://bit.ly/8ZvNAo','http://www.huffingtonpost.com/2009/12/13/liz-cheney-accuses-obama_n_390215.html',4,1,'2009-12-13 18:15:16','anonymous','talk about shameful!the whole cheney family is shameful. rt @huffpoliticshttp://bit.ly/8zvnao liz cheney calls #obama #nobel speech shameful',140,3003,'http://web.archive.org/web/20091214190519/http://www.huffingtonpost.com/2009/12/13/liz-cheney-accuses-obama_n_390215.html','2012-12-10 09:58:43','Sun 13 Dec 2009 05:24:11 +0000',20,79,0.253164556962,4,'?',?,56,14,106,0,445,21,72,71,0.658873114896,0.550068858733,0.341126885104,0.0634361479696,0.0574900677858,0.429943332622,0.103238811172,0.0994247247967,94.4092686768,22.8621772507,33.6309241411,24.2160304504,35.6224813649,0.820638767411,0.153537571786,0.154647734805,0.154820280556,0.160019334116,0,0,0.0,0.0,Relevant
328,'http://bit.ly/7lRjmv','http://nobelprize.org/mediaplayer/index.php%3Fid%3D1199',9,1,'2009-12-14 14:45:15','anonymous','rt @nobelprize_org the nobel peace prize award ceremony & obama s lecture is now available http://bit.ly/7lrjmv #nobel09 #nobelprize #obama',139,175,'http://web.archive.org/web/20120622144810/http://www.nobelprize.org/mediaplayer/index.php%3Fid%3D1199','2012-11-05 06:21:26','Mon 14 Dec 2009 03:06:41 +0000',20,55,0.363636363636,2,'The Nobel Peace Prize Award Ceremony 2009 - Media Player at Nobelprize.org',19354,32,4,13,0,50,1,10,9,0.720295337759,0.668926035233,0.279704662241,0.128205648517,0.123881888278,0.897647334917,0.1373403207,0.133250447722,99.889145512,13.0049331039,46.9887717717,12.9905165519,46.9366826094,0.971008312455,0.271052370872,0.197202659437,0.27914526312,0.203090598615,0,0,0.0,0.0,Relevant
329,'http://bit.ly/5S2Qqs','http://greenplanetsearch.com/index.html%3Fsection%3Dcms_news%26id%3D621',0,0,'2009-12-14 20:16:35','anonymous','rt @coolgreensearch inside copenhagen - obama in the bella centre http://bit.ly/5s2qqs #ecomonday #obama #copenhagen #globalwarming #nobel',138,10000000000000000000000,'?','xxxxxxxx','Mon 14 Dec 2009 05:12:11 +0000',20,71,0.281690140845,1,'?',?,0,0,0,0,17,0,8,8,0.67356184607,0.720111341808,0.32643815393,?,0.0,?,0.0,?,100.0,80.367137026,7.0364488638,80.367137026,7.0364488638,?,?,?,?,?,0,0,0.0,0.0,Relevant
330,'http://bit.ly/61DovU','http://storyballoon.org/videos/stephen-colbert-norways-unhappy-obama-didnt-stay-longer-after-winning-the-nobel-peace-prize/',1,1,'2009-12-15 09:43:16','anonymous','#video  stephen #colbert #norway s unhappy #obama didnt stay longer after winning the #nobel peace prize. |  ( http://bit.ly/61dovu )',135,69197,'http://web.archive.org/web/20091218045633/http://storyballoon.org/videos/stephen-colbert-norways-unhappy-obama-didnt-stay-longer-after-winning-the-nobel-peace-prize/','2009-12-18 04:56:33','Mon 14 Dec 2009 23:43:01 +0000',20,123,0.162601626016,2,'?',?,0,0,0,0,8,0,0,0,0.510782933024,0.501816777063,0.489217066976,0.108707069185,?,?,?,?,16.2582951249,16.8498005434,16.2582951249,96.4895405319,100.0,?,0.650791373456,?,?,?,0,0,0.0,0.0,Relevant
331,'http://tiny.cc/rXJLz','http://www.lewrockwell.com/blog/lewrw/archives/44906.html',4,1,'2009-12-17 07:20:40','anonymous','rt @michaellee2009 #nobel peace prize winner attacks yet another country. http://tiny.cc/rxjlz #obama #genocide',111,22141,'http://web.archive.org/web/20091231132941/http://www.lewrockwell.com/blog/lewrw/archives/44906.html','2010-07-17 04:04:22','?',20,57,0.350877192982,4,'?',?,13,1,10,0,?,1,11,10,0.572635285799,0.607014695074,0.427364714201,0.0586714648849,0.0580625525483,0.792889644268,0.122818862758,0.140654470868,99.9999973566,15.4783969884,49.7533110693,15.4783973975,49.7533123845,0.971014492754,0.0,0.107676380412,0.0,0.0897303170097,0,0,0.0,0.0,Relevant
332,'http://tiny.cc/iYQgB','http://www.presstv.com/detail.aspx%3Fid%3D114023%26sectionid%3D351020704',8,1,'2009-12-18 11:46:45','anonymous','rt @michaellee2009 #chavez to #obama give back #nobel prize http://tiny.cc/iyqgb #venezuela',91,22416,'http://web.archive.org/web/20100102180021/http://presstv.com/detail.aspx%3Fid%3D114023%26sectionid%3D351020704','2010-09-19 08:35:00','?',20,72,0.277777777778,1,'?',?,1,0,0,0,?,0,0,0,0.620811906464,0.744347717738,0.379188093536,0.0570425388459,0.0265653214181,0.15759675141,?,?,11.7839372905,47.8795991441,11.7839372905,24.6116039005,100.0,?,0.17722938924,?,?,?,0,0,0.0,0.0,Relevant
333,'http://ow.ly/O3Ma','http://www.chris-floyd.com/component/content/article/1-latest-news/1886-miraculous-organ-blair-obama-and-the-narcissists-defense.html%23comments',0,0,'2009-12-21 02:22:42','anonymous','blair  obama and the narcissist s defense http://ow.ly/o3ma @michaellee2009 @activistgirl #blair #obama #chilcot #iraq #nobel',125,10000000000000000000000,'?','xxxxxxxx','?',17,144,0.118055555556,5,'?',?,0,0,0,0,?,1,20,18,0.581097996032,0.817964960569,0.418902003968,?,0.0,?,0.19101436199,?,100.0,52.3954868708,32.4381984143,52.3954868708,32.4381984143,?,?,?,?,?,0,0,0.0,0.0,Relevant
334,'http://g8bel.tk','http://g8bel.tk',0,0,'2009-10-10 16:59:29','anonymous','world leaders hail #obama  s surprise prize - the times of india http://g8bel.tk #npp #nobel #peace',99,10000000000000000000000,'?','xxxxxxxx','?',15,15,1.0,0,'?',?,0,0,0,0,?,0,3,3,0.682430958013,0.924363012285,0.317569041987,?,?,?,?,?,100.0,30.9691164016,62.4258549308,30.9691164016,62.4258549308,?,?,?,?,?,0,0,0.0,0.0,Relevant
335,'http://tiny.cc/uczTz','http://nobelpeaceprize.org/',193,1,'2009-10-09 09:12:04','anonymous','breaking barack #obama awarded the #nobelpeace prize #2009 http://tiny.cc/ucztz (via @fustat)',93,459,'http://web.archive.org/web/20120103091943/http://nobelpeaceprize.org/','2013-01-17 01:35:49','?',20,27,0.740740740741,0,'?',?,983,991,511,9,?,30,256,256,0.617291479881,0.807275957328,0.382708520119,0.0379117116467,0.0593855686849,0.866792294044,0.128301231398,0.155966928206,70.4895405445,88.4776373762,70.5184560257,79.6693296011,99.9589958675,0.908893259146,0.0489115988045,0.0919052777243,0.0889108448949,0.100238504884,0,2,0.0,0.181818181818,Relevant
336,'http://ow.ly/twpW','http://www.youtube.com/watch%3Fv%3DFeMKM-eQPB4',6,1,'2009-10-09 09:34:26','anonymous','can t believe it. chils. i m wishing this guy was still around to be proven wrong. http://ow.ly/twpw #obama #nobelprize.',120,26266,'http://web.archive.org/web/20100718165212/http://www.youtube.com/watch%3Fv%3DFeMKM-eQPB4','2011-08-19 22:05:57','?',17,46,0.369565217391,1,'?',?,0,0,0,0,?,135,1349,500,0.233911202047,0.0544622761306,0.766088797953,0.0253519115111,?,?,?,0.082201973238,5.23451003052,5.58857308416,6.18154357061,93.6645177882,84.6796592263,?,0.0,0.0193946375422,?,?,0,5,0.0,0.25,Relevant
337,'http://bit.ly/2Wyhi8','http://www.freitag.de/community/blogs/der-johannes/zeugnisse-aus-stockholm',0,0,'2009-10-09 11:12:41','anonymous','that s why obama bekommt eine motivationsnote in seinem zeugnis aus stockholm. http://bit.ly/2wyhi8 #obama #nobelpreis #blog',124,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 03:11:21 +0000',20,74,0.27027027027,4,'?',?,0,0,0,0,38,0,0,0,0.583415631559,0.365261804389,0.416584368441,?,?,?,?,?,100.0,87.1909049319,100.0,87.1909049319,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
338,'http://bit.ly/17CQwy','http://blogs.ft.comhttps%3A//registration.ft.com/registration/barrier%3Flocation%3Dhttp%253A%252F%252Fblogs.ft.com%252Fthe-world%252F2009%252F10%252Fwhat-is-the-point-of-the-nobel-peace-prize%252F',0,0,'2009-10-09 13:32:36','anonymous','wondering about #obama s #nobelpeaceprize? see#ap columnhttp://bit.ly/17cqwy esp item more often  the prize is awarded to encourage... ',135,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 01:45:55 +0000',20,196,0.102040816327,4,'What did Obama do to win the Nobel Peace Prize? | The World',105389,0,0,0,0,58,0,0,0,0.582688167068,0.188530363417,0.417311832932,?,?,?,?,?,100.0,9.0403648993,100.0,9.0403648993,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
339,'http://bit.ly/1aeZnw','http://www.youtube.com/watch%3Fv%3DoCo4EHCLc8o',0,0,'2009-10-09 14:19:58','anonymous','why did obama win peace prize? http://bit.ly/1aeznw #obama #nobel09',67,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 06:19:48 +0000',20,46,0.434782608696,1,'?',?,1,0,0,0,6,0,0,0,0.473617878852,0.498442897527,0.526382121148,?,0.0758632103556,?,?,?,63.490187037,86.3607687539,100.0,73.5173944757,63.490187037,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
340,'http://ow.ly/tzU8','http://www.nytimes.com/2009/10/10/world/10nobel.html%3Fref%3Dglobal-home',1,1,'2009-10-09 15:26:20','anonymous','in #world news  how awesome is this?!  in surprise  #nobelpeace prize to #obama for diplomacy - nytimes.com http://ow.ly/tzu8',125,69667,'http://web.archive.org/web/20091012104727/http://www.nytimes.com/2009/10/10/world/10nobel.html%3Fref%3Dglobal-home','2009-10-12 10:47:27','?',17,72,0.236111111111,5,'?',?,7445,14,314,43,?,256,2472,500,0.743603758615,0.565369100995,0.256396241385,0.0,0.0868024160574,0.0840365806816,0.0916818350398,0.0162730751807,100.0,80.8669349961,4.72832169167,80.8669349961,4.72832169167,?,?,?,?,?,0,2,0.0,0.0952380952381,Relevant
341,'http://bit.ly/tSu6d','http://go-jamaica.com/news/read_article.php%3Fid%3D13305',0,0,'2009-10-09 18:05:32','anonymous','rt @gojamaica #taliban criticises #obamas #nobel award http://bit.ly/tsu6d #lol #wtf #terror',93,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 10:00:40 +0000',19,56,0.339285714286,2,'Taliban criticises Obamas Nobel award - International - Go-Jamaica',16159,0,0,0,0,10,0,2,2,0.645763551602,0.762023657563,0.354236448398,?,0.0296956935458,?,0.0296956935458,?,100.0,52.7333083858,13.445037959,52.7333083858,13.445037959,?,?,?,?,?,0,0,0.0,0.0,Relevant
342,'http://cli.gs/mW2ns','http://cli.gs/mW2ns',0,0,'2009-10-09 18:42:14','anonymous','rt @tonyfratto rt @rooseveltroom fratto what does the #nobel peace prize mean for #obama? http://cli.gs/mw2ns',109,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.503056046353,0.477794450714,0.496943953647,?,0.0968548555283,?,?,?,22.6891908212,36.2031640942,100.0,62.6718448203,22.6891908212,?,?,?,0.201801838199,?,0,0,0.0,0.0,Relevant
343,'http://twitpic.com/kv3z7','http://twitpic.com/kv3z7',0,0,'2009-10-09 19:38:38','anonymous','saw this and had to laugh http://twitpic.com/kv3z7 herehecomestosavetheday!! it s from here http://bit.ly/2sfbpk #nobelol #tcot #obama',134,10000000000000000000000,'?','xxxxxxxx','?',24,24,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.489014864742,0.335543653438,0.510985135258,?,0.0384995251755,?,?,?,94.626525456,12.1334067589,100.0,12.8224160196,94.626525456,?,?,?,0.20751433916,?,0,0,0.0,0.0,Relevant
344,'http://tiny.cc/saywhato','http://hotair.com/archives/2009/10/09/public-reaction-to-obama-nobel-huh/',13,1,'2009-10-10 01:31:24','anonymous','via hotair public reaction to #obama #nobel. consensus think scooby doo s  huuurm?  noise. http://tiny.cc/saywhato',114,1726,'http://web.archive.org/web/20120509020010/http://hotair.com/archives/2009/10/09/public-reaction-to-obama-nobel-huh/','2012-08-07 21:31:12','?',23,73,0.315068493151,5,'?',?,14,2,4,0,?,4,21,21,0.711295476245,0.379437537973,0.288704523755,0.0436054558288,0.0433164667686,0.917048315953,0.0780035947381,0.0785240015767,100.0,43.5851942378,38.2390012274,43.5851942378,38.2390012274,0.99496580765,0.0293399409974,0.0887626194777,0.029488391231,0.0892117284787,0,0,0.0,0.0,Relevant
345,'http://bit.ly/xHJG7','http://moneyfeatures.blogs.money.cnn.com/2009/10/09/will-obama-pay-taxes-on-his-nobel/%3Fsection%3Dmoney_topstories',0,0,'2009-10-10 02:54:25','anonymous','rt @teapartyprotest will #obama pay taxes on his #nobel? http://bit.ly/xhjg7 -- nope... turbottax geithner will take care of it. #tcot',134,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 18:11:53 +0000',19,115,0.165217391304,5,'Will Obama pay taxes on his Nobel? - More Money - Money Magazine's personal fi?ce blog',32455,1,0,0,0,9,4,23,23,0.653670355635,0.856407764311,0.346329644365,?,0.0605975440931,?,0.0969754675824,?,8.86035314315,16.5523133923,94.1322378426,53.5293945515,9.41266599649,?,?,?,0.0811107105654,0.113577712606,0,0,0.0,0.0,Relevant
346,'http://bit.ly/nxHtR','http://shortformblog.com/us/critics-not-feeling-this-whole-obama-nobel-peace-prize-thing',0,0,'2009-10-10 03:52:51','anonymous','critics not feeling whole obama nobel peace prize thing http://bit.ly/nxhtr #news #obama #nobelprize(v@shortformblog)#tcot wht s he done??',138,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 19:36:03 +0000',19,88,0.215909090909,2,'?',?,0,0,0,0,24,1,2,2,0.551112556575,0.359468530411,0.448887443425,?,?,?,?,?,100.0,66.8754142448,68.0105982303,66.8754142448,68.0105982303,?,?,?,?,?,0,0,0.0,0.0,Relevant
347,'http://bit.ly/J883j','http://fantareisblog.blogspot.com/2009/10/obama-die-friedenstaube.html',0,0,'2009-10-10 06:16:23','anonymous','gute betrachtung rt @fantareis fuck off mr president http://bit.ly/j883j #obama #nobelpreis',91,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 12:15:26 +0000',19,70,0.271428571429,3,'?',?,0,0,0,0,11,0,0,0,0.635591177921,0.606424444671,0.364408822079,?,?,?,?,?,100.0,35.6940951356,100.0,35.6940951356,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
348,'http://twitpic.com/kvvqv','http://twitpic.com/kvvqv',2,1,'2009-10-10 06:36:09','anonymous','rt @tobar1p i think this says it all http://twitpic.com/kvvqv #obama #nobelprice',80,2020,'http://web.archive.org/web/20111107070949/http://twitpic.com/kvvqv','2011-11-07 07:09:49','?',24,24,1.0,1,'?',?,113,6,12,13,?,33,573,500,0.54233458798,0.346960631128,0.45766541202,0.0685792666498,0.0496291666985,0.452519764865,0.166007868224,0.186211243976,81.7411958528,29.5242281702,29.3981501234,36.1191537048,35.9649131832,0.802196513253,0.155113346866,0.265989629163,0.184702838616,0.284455071628,0,6,0.0,0.545454545455,Relevant
349,'http://bit.ly/4z4Wt0','http://roomfordebate.blogs.nytimes.com/2009/10/09/what-does-a-nobel-do-for-us-leaders/%3Fhp',0,0,'2009-10-10 07:21:06','anonymous','#nobel peace prize good or bad for #obama? http://bit.ly/4z4wt0',63,10000000000000000000000,'?','xxxxxxxx','Fri 09 Oct 2009 16:55:57 +0000',20,91,0.21978021978,5,'?',?,62,7,10,2,25,5,35,11,0.486375007888,0.139245603151,0.513624992112,?,0.0412568498504,?,0.0523026032816,?,100.0,93.1591244836,35.2536889709,93.1591244836,35.2536889709,?,?,?,?,?,0,0,0.0,0.0,Relevant
350,'http://bit.ly/FOuF9','http://twitter.com/trashthumb/statuses/4758380703',0,0,'2009-10-10 11:01:23','anonymous','obama got the nobel peace prize without legalizing weed. what a fucking joke #420 #weed #obama #nobel.. http://bit.ly/fouf9 #cannabot',133,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 03:01:23 +0000',19,49,0.387755102041,3,'?',?,0,0,0,0,3,0,0,0,0.497825703018,0.423408464106,0.502174296982,?,?,?,?,?,100.0,93.0306957748,100.0,93.0306957748,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
351,'http://bit.ly/jIF8p','http://ithappens.swina.com/2009/10/10/the-death-of-symbolism/',0,0,'2009-10-11 02:11:40','anonymous','the death of symbolism http://bit.ly/jif8p #obama #olympics #rio #michael_steele #kanye_west #nobel_prize #chicago',114,10000000000000000000000,'?','xxxxxxxx','Sat 10 Oct 2009 18:11:36 +0000',19,61,0.311475409836,4,'?',?,0,0,0,0,4,0,0,0,0.650149319094,0.830190940189,0.349850680906,?,?,?,?,?,100.0,87.0106570385,100.0,87.0106570385,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
352,'http://wp.me/pnPpS-1HL','http://jdlong.wordpress.com/2009/10/10/building-a-religion-part-xiii-saluting-the-obama-flag/',8,1,'2009-10-11 03:58:37','anonymous','rt @alamocitypundit thanx4rt @kiowah @velvethammer @naiveabroad ~ #nobelol saluting the   #obama flag !  ~ http://wp.me/pnpps-1hl #tcot',135,4681,'http://web.archive.org/web/20111213051638/http://jdlong.wordpress.com/2009/10/10/building-a-religion-part-xiii-saluting-the-obama-flag/','2012-04-01 12:47:29','?',22,93,0.236559139785,4,'?',?,0,0,0,0,?,5,10,10,0.542433895762,0.439961381791,0.457566104238,0.0611354359454,0.0610172997269,0.824365616776,0.0895489141141,0.0897222906832,11.6105540477,16.549810072,7.26723645809,70.1552102244,62.5916422956,0.398814975521,0.139319553144,0.184018684525,0.120276955865,0.22064789082,0,0,0.0,0.0,Relevant
353,'http://bit.ly/1bu79b','http://nobelprize.org/nobel_prizes/peace/laureates/2009/press.html',60,1,'2009-10-11 04:00:27','anonymous','rt @halibutron @scobleizer this is what people are disagreeing with http://bit.ly/1bu79b #obama #nobel. what does that tell you about them?',139,316,'http://web.archive.org/web/20101012040543/http://nobelprize.org/nobel_prizes/peace/laureates/2009/press.html','2013-01-16 21:16:55','Sat 10 Oct 2009 09:12:56 +0000',20,66,0.30303030303,5,'The Nobel Peace Prize 2009 - Press Release',33017,1929,323,659,66,568,82,319,318,0.735426677254,0.335611850093,0.264573322746,0.0484359479696,0.0468036377201,0.935128656578,0.174440968943,0.175897740102,99.9999999944,70.4524280256,34.9125718797,70.4524280296,34.9125718817,0.985377577435,0.119416286805,0.271504942642,0.118835182204,0.273935075076,0,2,0.0,0.1,Relevant
354,'http://bit.ly/plMon/c/a/2009/10/11/BAFF1A39BI.DTL&type=politics','https%3A//bitly.com/plMon/c/a/2009/10/11/BAFF1A39BI.DTL',0,0,'2009-10-11 13:32:07','anonymous','http://bit.ly/plmon/c/a/2009/10/11/baff1a39bi.dtl&type=politics what s next for #obama  sainthood? #nobelol',107,10000000000000000000000,'?','xxxxxxxx','?',63,55,1.14545454545,9,'?',?,0,0,0,0,?,0,0,0,0.497242496972,0.368010361919,0.502757503028,?,?,?,?,?,100.0,89.8711702539,100.0,89.8711702539,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
355,'http://moby.to/5jke10','http://www.mobypicture.com/user/Therealfoksuk/view/5572836',1,1,'2009-10-11 17:14:01','anonymous','rt@therealfoksuk fokke & sukke  morgen in next  nu al op twitter #nobelprice #obama - http://moby.to/5jke10',107,74689,'http://web.archive.org/web/20100117135850/http://www.mobypicture.com/user/Therealfoksuk/view/5572836','2010-01-17 13:58:50','?',21,58,0.362068965517,4,'?',?,0,0,0,0,?,0,0,0,0.612647330995,0.797810241268,0.387352669005,0.196368050637,0.184010991918,0.656792946955,?,?,86.063626003,89.1405168264,78.5338197323,96.5482690331,91.2508842349,0.158113883008,0.750555349947,?,0.0,?,0,0,0.0,0.0,Relevant
356,'http://bit.ly/2Nw','http://www.youtube.com/watch%3Fv%3DI9Jh2n7DqYg%26feature%3Dplayer_embedded',0,0,'2009-10-11 17:39:06','anonymous','where are #un #humanrights org. #obama #nobel? iran criminal executions http://bit.ly/2nw',89,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 09:39:06 +0000',17,74,0.22972972973,1,'?',?,2058,97,104,25,31,181,398,397,0.629757731816,0.551019480934,0.370242268184,?,0.0395697106911,?,0.102772595938,?,16.654851996,7.43314882215,50.8657990929,44.6305306341,32.7427314482,?,?,?,0.0654069940168,0.0936102910899,0,0,0.0,0.0,Relevant
357,'http://bit.ly/c77fJ','http://thecaucus.blogs.nytimes.com/2009/10/11/readers-ideas-on-obamas-nobel-award/%3Fhp',0,0,'2009-10-11 19:44:54','anonymous','rt @tomfeyer #nyt caucus blog readers ideas on how to spend #obamas $1.4 million #nobel prize money http://bit.ly/c77fj',121,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 11:37:44 +0000',19,87,0.218390804598,5,'?',?,8,0,1,0,59,5,53,32,0.496719244298,0.925963553089,0.503280755702,?,0.0316425593854,?,0.0763300149773,?,100.0,23.7075304559,22.0135139126,23.7075304559,22.0135139126,?,?,?,?,?,0,0,0.0,0.0,Relevant
358,'http://bit.ly/1aYSGX','http://twitter.com/palafo/statuses/4790911709',0,0,'2009-10-11 19:45:33','anonymous','rt @tomfeyer #nyt caucus blog readers ideas on how to spend #obamas $1.4 million #nobel prize m.. http://bit.ly/1aysgx',120,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 11:45:33 +0000',20,45,0.444444444444,3,'?',?,0,0,0,0,3,0,2,2,0.503891784364,0.844488656424,0.496108215636,?,0.108118112195,?,0.115526031567,?,57.8871240067,48.7624500388,65.9133248029,84.23712678,87.823098258,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
359,'http://bit.ly/6pmdh','http://www.nytimes.com0%20%20%20%20%200%20%20%20%200%20%20%20%20%200%20%20%20%200%20%20%20%20%200%20%20%20%20%20%200%20%20%20%20%20%200%20--%3A--%3A--%20--%3A--%3A--%20--%3A--%3A--%20%20%20%20%200',0,0,'2009-10-12 14:52:44','anonymous','nytimes  douthat says #obama should refuse #nobel.http://bit.ly/6pmdh no  thumbing world in the eye was the last guy s approach',127,10000000000000000000000,'?','xxxxxxxx','Sun 11 Oct 2009 18:50:54 +0000',19,196,0.0969387755102,0,'?',?,0,0,0,0,179,0,0,0,0.464781800879,0.350491543155,0.535218199121,?,?,?,?,?,100.0,33.0845496607,100.0,33.0845496607,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
360,'http://bit.ly/qicJX','http://polijamblog.polijam.com/%3Fp%3D9258',0,0,'2009-10-13 05:46:35','anonymous','rt @polijam dick morris #obamas #nobel prize is part of #europes effort to colonize the us http://bit.ly/qicjx  crossing eyes',129,10000000000000000000000,'?','xxxxxxxx','Mon 12 Oct 2009 21:34:56 +0000',19,42,0.452380952381,1,'?',?,0,0,0,0,37,3,4,4,0.766070743256,0.702782791763,0.233929256744,?,?,?,?,?,100.0,17.2221519408,31.5093035075,17.2221519408,31.5093035075,?,?,?,?,?,0,0,0.0,0.0,Relevant
361,'http://bit.ly/2lZPVb','http://www.theonion.com/content/amvo/barack_obama_wins_nobel_peace',15,1,'2009-10-13 06:01:24','anonymous','#onion going easy on #obama.. http://bit.ly/2lzpvb hah.. gotcha ) #onion #nobel',79,4307,'http://web.archive.org/web/20111107071311/http://www.theonion.com/content/amvo/barack_obama_wins_nobel_peace','2012-01-06 16:49:14','Mon 12 Oct 2009 13:19:05 +0000',20,66,0.30303030303,3,'?',?,1,0,0,0,16,12,156,156,0.691208844192,0.10320342213,0.308791155808,0.0550815811549,0.0491993382734,0.457362687626,0.153964416133,0.14531980291,68.3752479876,54.8522796889,45.007238015,80.2224215683,30.7738106051,0.716713200346,0.0922531208029,0.258783610567,0.0597614304667,0.0977897823397,0,2,0.0,0.181818181818,Relevant
362,'http://bit.ly/13msac','http://www.nytimes.com/2009/10/13/opinion/l13nobel.html%3Fref%3Dopinion',1,1,'2009-10-13 11:08:05','anonymous','#nyt letters another sampling of the outpouring on #obamas #nobel peace prize http://bit.ly/13msac',99,587,'http://web.archive.org/web/20091016111752/http://www.nytimes.com/2009/10/13/opinion/l13nobel.html%3Fref%3Dopinion','2009-10-16 11:17:52','Tue 13 Oct 2009 03:05:38 +0000',20,71,0.281690140845,5,'?',?,4,0,0,5,14,2,29,29,0.595428283293,0.745755362851,0.404571716707,0.0,0.0375823014001,0.0840365806816,0.107244081631,0.0327912917892,100.0,33.9573835318,22.7032502892,33.9573835318,22.7032502892,?,?,?,?,?,0,2,0.0,0.153846153846,Relevant
363,'http://bit.ly/as9ku','http://polijamblog.polijam.com/%3Fp%3D9244',0,0,'2009-10-13 12:10:55','anonymous','rt @polijam the view guest co-host #obamas #abortion stance disqualifies him for #nobel prize http://bit.ly/as9ku #nobelol #tcot',131,10000000000000000000000,'?','xxxxxxxx','Mon 12 Oct 2009 18:53:03 +0000',19,42,0.452380952381,1,'?',?,0,0,0,0,102,1,5,5,0.574966925877,0.817318389108,0.425033074123,?,?,?,?,?,100.0,64.2409922241,40.9543662431,64.2409922241,40.9543662431,?,?,?,?,?,0,0,0.0,0.0,Relevant
364,'http://tinyurl.com/yhtngf3','http://tinyurl.com/yhtngf3',0,0,'2009-10-13 16:45:10','anonymous','funniest. cartoon. ever. #iphone  #palin  and the #obama #nobel. thanks @slowpokejen! http://tinyurl.com/yhtngf3',112,10000000000000000000000,'?','xxxxxxxx','?',26,26,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.65908710327,0.489081801259,0.34091289673,?,0.0953462589246,?,?,?,100.0,89.4102673377,100.0,89.4102673377,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
365,'http://bit.ly/3Rtmw5','http://news.yahoo.com/s/ap/20091013/ap_on_re_eu/eu_nobel_peace_obama/',7,1,'2009-10-13 19:40:23','anonymous','good info on #obama and the #nobelpeace prize http://bit.ly/3rtmw5',66,7281,'http://web.archive.org/web/20121227214144/http://news.yahoo.com/s/ap/20091013/ap_on_re_eu/eu_nobel_peace_obama','2012-12-27 21:41:44','Tue 13 Oct 2009 06:49:02 +0000',20,69,0.289855072464,5,'?',?,0,0,0,0,124,0,0,0,0.713852434145,0.276676308271,0.286147565855,0.025269934786,?,?,?,?,100.0,77.8044270204,100.0,77.8044270204,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
366,'http://bit.ly/XgrV1','http://www.mid-day.com/news/2009/oct/121009-barrack-obama-asterix-nobel-prize.htm',3,1,'2009-10-15 09:35:13','anonymous','rt @abhijitmajumder why obama  not asterix? http://bit.ly/xgrv1 (via @thecomicproject @meghaaa @drarps) #nobelpp #obama',119,56446,'http://web.archive.org/web/20091212011559/http://www.mid-day.com/news/2009/oct/121009-barrack-obama-asterix-nobel-prize.htm','2010-01-14 07:31:22','Sun 11 Oct 2009 22:28:03 +0000',19,81,0.234567901235,4,'Why Obama not Asterix?',21834,2,1,0,9,70,5,11,11,0.551304723101,0.536280568099,0.448695276899,0.0664367504316,0.0665072403723,0.958643168923,0.115494034328,0.122158190205,100.0,63.6999145154,82.3801386295,63.6999145154,82.3801386295,1.0,0.0672166072422,0.0912752088984,0.0672166072422,0.0912752088984,0,0,0.0,0.0,Relevant
367,'http://bit.ly/3dAqtL','http://mdn.mainichi.jp/mdnnews/national/news/20091020p2a00m0na022000c.html%3Finb%3Drs',0,0,'2009-10-20 11:40:08','anonymous','rt @japanreporter as a nobel peace prize winner  obama should visit hiroshima  nagasaki http://bit.ly/3daqtl #japan #obama #nobelpeace',134,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 03:36:05 +0000',20,85,0.235294117647,4,'?',?,0,0,0,0,25,0,0,0,0.686163521888,0.573004453752,0.313836478112,?,?,?,?,?,100.0,30.5453067192,100.0,30.5453067192,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
368,'http://bit.ly/26rF7s','http://www.conservativenc.com/index.php/conservativenc-voices/AIM-DC-Conversations-Sen.-James-Inhofe-on-ObamaCare-the-Nobel.html',0,0,'2009-10-21 00:31:33','anonymous','aim dc conversations - sen. inhofe on #obamacare & why obama deserved the #nobel [video] http://bit.ly/26rf7s #consnc #tcot #ncgop #gop',135,10000000000000000000000,'?','xxxxxxxx','Tue 20 Oct 2009 16:30:01 +0000',20,128,0.15625,3,'?',?,0,0,0,0,11,0,1,1,0.561900781189,0.388616468496,0.438099218811,?,?,?,?,?,100.0,8.10393197023,71.6079271456,8.10393197023,71.6079271456,?,?,?,?,?,0,0,0.0,0.0,Relevant
369,'http://www.infosys-science-found','http://www.infosys-science-found',0,0,'2009-11-25 13:23:43','anonymous','rt @shireeshj #obama gets #nobel! what the heck. its time we have our own.. here comes #infosys #prize http://www.infosys-science-found ...',139,10000000000000000000000,'?','xxxxxxxx','?',32,32,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.69867685664,0.00805622626887,0.30132314336,?,?,?,?,?,100.0,37.1634240393,100.0,37.1634240393,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
370,'http://bit.ly/5vqcvY','http://news.google.com/news/more%3Fpz%3D1%26cf%3Dall%26ncl%3DdPJCQdIGt_MfRDMsGtsx0fDCa2SQM%26topic%3Dh',0,0,'2009-12-10 09:33:28','anonymous','#obama and his #nobel. just weird. #eminem and his #oscar comes to mind for some reason. http://bit.ly/5vqcvy',109,10000000000000000000000,'?','xxxxxxxx','Wed 09 Dec 2009 23:33:09 +0000',20,102,0.196078431373,2,'?',?,0,0,0,0,4,0,0,0,0.580810848652,0.0858453554278,0.419189151348,?,0.0,?,?,?,100.0,14.1551511929,100.0,14.1551511929,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
371,'http://bit.ly/5V6KqM','http://www.facebook.com/group.php%3Fgid%3D194038204705',0,0,'2009-12-10 12:15:33','anonymous','jagland it s now the day when we can support #obamas ideas! #nobel #fredsprisen #peaceprize http://bit.ly/5v6kqm',112,10000000000000000000000,'?','xxxxxxxx','Wed 09 Dec 2009 23:45:56 +0000',20,54,0.37037037037,1,'?',?,0,0,0,0,21,12,12,12,0.605817243633,0.80281859592,0.394182756367,?,0.0377605020267,?,0.0469029995138,?,100.0,33.8806107812,82.055078655,33.8806107812,82.055078655,?,?,?,?,?,0,0,0.0,0.0,Relevant
372,'http://bit.ly/874MnK','http://www.flickr.com/photos/andorand/4174529836/sizes/o/',0,0,'2009-12-10 15:34:39','anonymous','rt @andorand obama s use of the word war http://bit.ly/874mnk #nobel09 #obama',77,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 05:16:28 +0000',20,57,0.350877192982,5,'All sizes | Barack Obama on WAR | Flickr - Photo Sharing!',91807,0,0,0,0,63,0,0,0,0.728106338903,0.440743650542,0.271893661097,?,0.0445976487748,?,?,?,2.97760211678,12.3802052068,100.0,24.0513147161,2.97760211678,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
373,'http://bit.ly/7Z7S2y','http://www.flickr.com/photos/andorand/4174903274/sizes/o/',0,0,'2009-12-10 19:30:16','anonymous','rt @andorand by pop. demand phrases leading up to war in obama s acceptance speech http://bit.ly/7z7s2y #nobel09 #obama',119,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 08:24:26 +0000',20,57,0.350877192982,5,'?',?,0,0,0,0,17,0,0,0,0.723863146325,0.819431404188,0.276136853675,?,0.0502836455154,?,?,?,40.4776017435,5.94175445567,100.0,14.6791168442,40.4776017435,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
374,'http://bit.ly/6dRCYp','http://theurbanpolitico.blogspot.com/2009/12/in-case-you-missed-it.html',0,0,'2009-12-11 06:42:29','anonymous','rt @zerlinam in case you missed it... - http://bit.ly/6drcyp #obama #nobelspeech #ff #p2',88,10000000000000000000000,'?','xxxxxxxx','Thu 10 Dec 2009 20:32:46 +0000',20,71,0.281690140845,3,'?',?,1,0,0,0,5,3,4,4,0.546584381925,0.363214023275,0.453415618075,?,?,?,?,?,100.0,37.283754702,3.83460623123,37.283754702,3.83460623123,?,?,?,?,?,0,0,0.0,0.0,Relevant
375,'http://bit.ly/7wdwyS','http://greaterthanorequalto.net/blog/wp-content/uploads/2009/08/1984-front-666x1024.jpg',2,1,'2009-12-12 05:02:15','anonymous','http://bit.ly/7wdwys #obama #1984 #thebigbrotherisblack #nobelprizespeech',73,25700,'http://web.archive.org/web/20120302121035/http://greaterthanorequalto.net/blog/wp-content/uploads/2009/08/1984-front-666x1024.jpg','2012-03-06 01:41:46','Fri 11 Dec 2009 17:16:26 +0000',20,87,0.229885057471,6,'?',214232,0,0,0,0,8,0,0,0,0.619672611698,0.530259287891,0.380327388302,0.0,0.0,1.0,?,?,100.0,23.66631819,100.0,23.66631819,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
376,'http://g8bel.tk','http://g8bel.tk',0,0,'2009-10-10 16:59:29','anonymous','world leaders hail #obama  s surprise prize - the times of india http://g8bel.tk #npp #nobel #peace',99,10000000000000000000000,'?','xxxxxxxx','?',15,15,1.0,0,'?',?,0,0,0,0,?,0,3,3,0.682430958013,0.924363012285,0.317569041987,?,?,?,?,?,100.0,30.9691164016,62.4258549308,30.9691164016,62.4258549308,?,?,?,?,?,0,0,0.0,0.0,Relevant


==> anc/Testing.syria.arff <==
@RELATION Relevance


@ATTRIBUTE ID		NUMERIC
@ATTRIBUTE ShortURL	string
@ATTRIBUTE LongURL  	string
@ATTRIBUTE MementoCount   NUMERIC
@ATTRIBUTE NumberOFArchives   NUMERIC
@ATTRIBUTE TweetDate   string
@ATTRIBUTE TweetAuthor   string
@ATTRIBUTE TweetText   string
@ATTRIBUTE TweetLength   NUMERIC
@ATTRIBUTE ClosestMementoTime   NUMERIC
@ATTRIBUTE ClosestMemento   string
@ATTRIBUTE ClosestMementoTimeStamp   string
@ATTRIBUTE CreationDate   string
@ATTRIBUTE ShortURLLength   NUMERIC
@ATTRIBUTE OriginalURLLength   NUMERIC
@ATTRIBUTE ReductionRate   NUMERIC
@ATTRIBUTE OriginalURLDepth   NUMERIC
@ATTRIBUTE InitialPageTitle   string
@ATTRIBUTE InitialContentLength   NUMERIC
@ATTRIBUTE FacebookShares   NUMERIC
@ATTRIBUTE FacebookLikes   NUMERIC
@ATTRIBUTE FacebookComments   NUMERIC
@ATTRIBUTE FacebookClicks   NUMERIC
@ATTRIBUTE BitlyClicks   NUMERIC
@ATTRIBUTE InfluentialTweetsCount   NUMERIC
@ATTRIBUTE TotalTweetCount   NUMERIC
@ATTRIBUTE RetrievedTweets   NUMERIC
@ATTRIBUTE PositiveSentiment   NUMERIC
@ATTRIBUTE NeutralSentiment   NUMERIC
@ATTRIBUTE NegativeSentiment   NUMERIC
@ATTRIBUTE TweetSimilarityWithPast   NUMERIC
@ATTRIBUTE TweetSimilarityWithCurrent   NUMERIC
@ATTRIBUTE PastCurrentSimilarity   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithCurrent   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithPast   NUMERIC
@ATTRIBUTE simhash_current_past   NUMERIC
@ATTRIBUTE simhash_tweet_past   NUMERIC
@ATTRIBUTE simhash_tweetpage_past   NUMERIC
@ATTRIBUTE simhash_current_tweet   NUMERIC
@ATTRIBUTE simhash_current_tweetpage   NUMERIC
@ATTRIBUTE cosine_current_past   NUMERIC
@ATTRIBUTE cosine_tweet_past   NUMERIC
@ATTRIBUTE cosine_tweetpage_past   NUMERIC
@ATTRIBUTE cosine_current_tweet   NUMERIC
@ATTRIBUTE cosine_current_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_tweet   NUMERIC
@ATTRIBUTE celeb_count_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweet   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweetpage   NUMERIC
@ATTRIBUTE Relevancy   {Relevant,NonRelevant}

@Data
0,'http://t.co/UXPspphO','http://efareport.wordpress.com/2012/03/27/ensuring-education-for-syrian-refugee-children/',2,1,'2012-03-27 22:40:28','anonymous','Over 40 000 Syrian refugees - read about providing education for the children in refugee camps. http://t.co/UXPspphO #EducationforAll #Syria',140,43661,'http://web.archive.org/web/20120330104809/http://efareport.wordpress.com/2012/03/27/ensuring-education-for-syrian-refugee-children/','2012-06-23 17:08:15','?',20,89,0.224719101124,4,'?',?,10,5,0,0,?,6,119,119,0.702330191174,0.93393020465,0.297669808826,0.0758906164524,0.0816170178124,0.804068385156,0.110761366336,0.108076076433,97.4663036389,2.52262408174,2.52506100348,2.58820124244,2.59070151345,0.956249603971,0.1315380549,0.179453029594,0.144056481213,0.190066653538,0,0,0.0,0.0,Relevant
1,'http://t.co/wvzDppG0','http://twitter.com/RazanSpeaks/status/184769955328299008/photo/1',0,0,'2012-03-27 22:40:20','anonymous','RT @RazanSpeaks: Mount Snowdon trek for #Syria. 17/09/2011. http://t.co/wvzDppG0',80,10000000000000000000000,'?','xxxxxxxx','?',20,64,0.3125,5,'?',?,0,0,0,0,?,0,0,0,0.555148543034,0.610979020685,0.444851456966,?,0.079710315768,?,?,?,58.0580226761,97.1027734609,100.0,59.7902826118,58.0580226761,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
2,'http://t.co/NyEeZwZJ','http://bit.ly/GVXNdB',0,0,'2012-03-27 22:40:11','anonymous','IRIN: #UN asks for help in responding to Syrian #refugee #crisis | #Syria | Refugees/IDPs | Security http://t.co/NyEeZwZJ',121,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.56363947937,0.904135812997,0.43636052063,?,0.102836258724,?,?,?,8.61468682841,80.6102677691,100.0,10.6868356437,8.61468682841,?,?,?,0.131921988571,?,0,0,0.0,0.0,Relevant
3,'http://t.co/qk9bAEBg','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3De_kI2fSSGmk%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:40:09','anonymous','http://t.co/qk9bAEBg #Syria 18  Syria Muslim Woman Wounded by Assad Artillery Strikes on Khalidiya - 3-27-12 Homs City',118,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.653905775675,0.965465353259,0.346094224325,?,?,?,?,?,100.0,58.4120072757,100.0,58.4120072757,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
4,'http://t.co/eVrtlpWc','http://bit.ly/GHk4Ax',0,0,'2012-03-27 22:40:05','anonymous','this week's show: @derekstoffelcbc on #syria's refugees in #jordan  plus invu on China's #twitter  #weibo  1/2    http://t.co/eVrtlpWc',134,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,6,6,6,0,?,0,0,0,0.55385039512,0.428536356015,0.44614960488,?,0.071106819471,?,?,?,8.66656669886,96.7990427188,100.0,8.95315331169,8.66656669886,?,?,?,0.086819862026,?,0,0,0.0,0.0,Relevant
5,'http://t.co/GOXTREcr','http://www.google.com/url%3Fq%3Dhttp://themedialine.org/news/news_detail.asp%253FNewsID%253D34737%26sa%3DU%26ei%3DPOBvT5HpNKmZiALa3qTEBQ%26ved%3D0CDIQqQIwBDjIAQ%26usg%3DAFQjCNEUD8IsvVfvT9OIpeFdBqNjhP_Ghg',0,0,'2012-03-27 22:40:03','anonymous','The Media Line: Tales of #Horror From #Syria'n #Refugees http://t.co/GOXTREcr #Assad #CivilWar #Mideast',103,10000000000000000000000,'?','xxxxxxxx','?',20,203,0.0985221674877,3,'?',?,2,0,0,0,?,9,116,116,0.535232600933,0.804173682926,0.464767399067,?,0.0345857231933,?,0.00921355758996,?,100.0,68.7745397426,87.1156548354,68.7745397426,87.1156548354,?,?,?,?,?,0,0,0.0,0.0,Relevant
6,'http://t.co/UpKzBBSZ','http://www.youtube.com/watch%3Fv%3DBXbLqlajzq8%26feature%3Dyoutu.be',0,0,'2012-03-27 22:40:01','anonymous','The tents of the Baba Amro refugees from Homs who have come to Salamieh. So sad they live in tents. http://t.co/UpKzBBSZ #Syria',127,10000000000000000000000,'?','xxxxxxxx','?',20,67,0.298507462687,1,'?',?,113,277,11,0,?,3,47,47,0.440368688512,0.730761074102,0.559631311488,?,0.0,?,0.0,?,100.0,3.02342933038,2.77889522014,3.02342933038,2.77889522014,?,?,?,?,?,0,0,0.0,0.0,Relevant
7,'http://t.co/ClZx3WAi','http://goo.gl/Qeg55',0,0,'2012-03-27 22:39:59','anonymous','#Unhcr Malta interactive map of #Syria #refugees http://t.co/ClZx3WAi',69,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.608776392003,0.51826430679,0.391223607997,?,?,?,?,?,100.0,42.9683500613,100.0,42.9683500613,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
8,'http://t.co/YOtENS8S','http://bit.ly/GJxc46',0,0,'2012-03-27 22:39:57','anonymous','96 500 Syrians in need of humanitarian aid. Number likely to double in coming months http://t.co/YOtENS8S #Syria #Refugees',122,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.444048954715,0.345921602107,0.555951045285,?,0.112651477265,?,?,?,8.61468682841,60.5795323775,100.0,14.2204577855,8.61468682841,?,?,?,0.135372788459,?,0,0,0.0,0.0,Relevant
9,'http://t.co/BV4xKoLB','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DDbEcOyQda9A%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:39:56','anonymous','http://t.co/BV4xKoLB #Syria Syria - Assad Bombs Historic District of Homs 3-27-12 Kills Civilians and Destroys Heritage Site',124,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.565460589862,0.875120898173,0.434539410138,?,?,?,?,?,100.0,92.3751659209,100.0,92.3751659209,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
10,'http://t.co/DUy9Xpa3','http://nyti.ms/GVAa3i',0,0,'2012-03-27 22:39:53','anonymous','Entire Clans and Villages Fleeing Syria  Inquiry Finds http://t.co/DUy9Xpa3  #Syria #refugees #HumanRights',106,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,117,61,44,0,?,0,0,0,0.526050870518,0.614962503768,0.473949129482,?,0.0751248226425,?,?,?,100.0,78.655861241,100.0,78.655861241,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
11,'http://t.co/iH4dMn9E','http://bit.ly/AFywvp',0,0,'2012-03-27 22:39:52','anonymous','RT The pro-engagement lobby and US failure with Iran http://t.co/iH4dMn9E #iran #us #syria #nyt #art #shop #market #ca #la #cnn #p2 #tcot',137,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,1,0,1,0,?,1,3,3,0.646633366998,0.582643956964,0.353366633002,?,0.0490506955663,?,0.0400654402414,?,2.41638789434,83.1031644031,51.8287183031,2.90769661023,4.66225670527,?,?,?,0.0351676381556,0.0402157328078,0,0,0.0,0.0,Relevant
12,'http://t.co/CQ8E9wDA','http://bit.ly/GSnM79',0,0,'2012-03-27 22:39:50','anonymous','#Syria refugee recalls family's harrowing escape to #Jordan http://t.co/CQ8E9wDA  via @WikiLeaksCanada',102,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,1,1,0,0,?,0,0,0,0.683052170049,0.926532636698,0.316947829951,?,0.0695731089287,?,?,?,3.58386239372,47.307240049,100.0,7.57571650769,3.58386239372,?,?,?,0.126357084251,?,0,0,0.0,0.0,Relevant
13,'http://t.co/nwqudo9J','http://www.washingtoninstitute.org/policy-analysis/view/the-tides-of-battle-in-syria',0,0,'2012-03-27 22:39:50','anonymous','RT @SenJohnMcCain: Worth reading: The Tides of Battle in #Syria http://t.co/nwqudo9J',84,10000000000000000000000,'?','xxxxxxxx','?',20,84,0.238095238095,3,'?',?,0,0,0,0,?,0,0,0,0.681914267266,0.207402569801,0.318085732734,?,0.046364542828,?,?,?,52.4104628231,72.4581760097,100.0,72.332020635,52.4104628231,?,?,?,0.048224282217,?,0,0,0.0,0.0,Relevant
14,'http://t.co/bow93Tor','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DKVMmWZcTN8E%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:39:32','anonymous','http://t.co/bow93Tor #Syria 18  Syria - Dead Bodies Lay 5 Days in Streets of Homs 3-27-12 Assad Snipers Prevent Retrieval',121,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.555154646328,0.819641255298,0.444845353672,?,?,?,?,?,100.0,85.0751935092,100.0,85.0751935092,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
15,'http://t.co/DJqgoz7u','http://www.youtube.com/watch%3Fv%3DBjKyV4OOzRo',0,0,'2012-03-27 22:39:09','anonymous','Terrorists assassinated the nuclear engineer Aws Abdel Karim Khalil in #Syria http://t.co/DJqgoz7u #HRW #UN',107,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,169,259,40,0,?,1,28,28,0.465808253954,0.794514446427,0.534191746046,?,0.0673893616768,?,0.0674358210837,?,5.52204168461,52.7868203112,52.786796456,10.4610235132,10.4610282407,?,?,?,0.300658411201,0.205135697985,0,0,0.0,0.0,Relevant
16,'http://t.co/d4xqspGI','http://cpj.org/2012/03/two-independent-journalists-killed-in-syria.php',27,1,'2012-03-27 22:38:56','anonymous','RT @tounsiahourra: Two independent journalists killed in #Syria http://t.co/d4xqspGI #CPJ',89,2556,'http://web.archive.org/web/20120329232132/http://www.cpj.org/2012/03/two-independent-journalists-killed-in-syria.php','2012-12-03 03:51:42','?',20,70,0.285714285714,3,'?',?,106,37,49,0,?,62,337,337,0.514359854713,0.844045802967,0.485640145287,0.0895322962072,0.0891755924135,0.95809146653,0.150220526691,0.155390521266,5.225554233,82.6288782721,97.4654010192,4.31781684623,5.36144537277,0.957008306868,0.128970538756,0.22068976228,0.124921948166,0.206203018987,0,0,0.0,0.0,Relevant
17,'http://t.co/Wf3IDXSB','http://goo.gl/AW9vN',3,1,'2012-03-27 22:38:55','anonymous','BREAKING Syria Assads Army cuts children face off in Homs  GRAPHIC  http://t.co/Wf3IDXSB #syria #occupy #a99 #anonymous #help #freedom',134,14675,'http://web.archive.org/web/20120207183420/http://goo.gl/AW9vN','2012-02-11 23:59:32','?',20,19,1.05263157895,1,'?',?,22,6,12,0,?,0,0,0,0.686967208914,0.680556331108,0.313032791086,0.100931215127,0.088156734476,0.691665142038,?,?,10.4109367892,33.9583028204,100.0,30.6580009144,10.4109367892,?,?,?,0.501745206004,?,0,0,0.0,0.0,Relevant
18,'http://t.co/QEInrxFb','http://www.telegraph.co.uk/news/worldnews/middleeast/syria/9169803/Syria-Bashar-al-Assad-joked-about-religion-of-most-of-population-emails-show.html',9,1,'2012-03-27 22:38:54','anonymous','RT @hallak: A must read: #Syria: Bashar al- #Assad joked about religion of most of population  emails show http://t.co/QEInrxFb @BarbarosaSYR @i_magpie',151,133,'http://web.archive.org/web/20120327223641/http://www.telegraph.co.uk/news/worldnews/middleeast/syria/9169803/Syria-Bashar-al-Assad-joked-about-religion-of-most-of-population-emails-show.html','2012-04-20 05:59:19','?',20,148,0.135135135135,6,'?',?,441,607,265,0,?,32,210,210,0.70182137162,0.214711312975,0.29817862838,0.0705415809979,0.0705135159158,0.694510739857,0.124307196584,0.118751109583,99.9988995697,11.6553402857,38.1758270228,11.655468546,38.1762471258,0.96253342188,0.171498585143,0.170516868234,0.178174161275,0.17710294,0,0,0.0,0.0,Relevant
19,'http://t.co/a7LZROOK','http://youtu.be/R6-mlrz_tgU',0,0,'2012-03-27 22:38:28','anonymous','@MayorKhairullah gives inspiring speech and message to @BarackObama on #SYRIA http://t.co/a7LZROOK @AC360 @StateDept',116,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,84,61,8,0,?,0,0,0,0.690503944996,0.0408538861519,0.309496055004,?,0.0305708920258,?,?,?,68.0189959076,14.4727156648,100.0,21.2774614968,68.0189959076,?,?,?,0.0942809041582,?,0,0,0.0,0.0,Relevant
20,'http://t.co/IlZ01chh','http://youtu.be/MJx_LKn5rMk',0,0,'2012-03-27 22:38:22','anonymous','Khaldiyeh #Homs #Syria Heavy shelling &  smoke rises above the neighborhood  http://t.co/IlZ01chh http://t.co/7K3pC3OY http://t.co/WDVxU02U',139,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,197,318,25,0,?,0,0,0,0.407481473606,0.485896206869,0.592518526394,?,0.0132721277371,?,?,?,16.654851996,42.6686503611,100.0,39.0329946109,16.654851996,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
21,'http://t.co/ggdP5S1x','http://twitter.com/NMSyria/status/182572653159251969/photo/1',0,0,'2012-03-27 22:38:18','anonymous','From the classroom to the grave. The story of 700 children killed in #Syria in last year.  #Damascus #Homa http://t.co/ggdP5S1x',127,10000000000000000000000,'?','xxxxxxxx','?',20,60,0.333333333333,5,'?',?,0,0,0,0,?,2,86,86,0.555546167144,0.940393677789,0.444453832856,?,0.0970599360307,?,0.042970265437,?,58.0824352485,18.7351872627,6.11310502927,32.2562013499,10.5248772768,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
22,'http://t.co/XTYhDc9f','http://youtu.be/zG2qlQfu9-I',0,0,'2012-03-27 22:38:18','anonymous','Khaldiyeh shelling for another day #SOS #Homs #Syria http://t.co/XTYhDc9f http://t.co/Yaw0Vfv5 http://t.co/MFRFR0zn',115,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,205,307,29,0,?,0,0,0,0.439254375249,0.566019683739,0.560745624751,?,0.00754486023964,?,?,?,16.4564967022,41.2487957355,100.0,39.8957021865,16.4564967022,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
23,'http://t.co/8ND53SpA','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DCBOxC3ZZQHY%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:38:13','anonymous','http://t.co/8ND53SpA #Syria Syria - Assad Bombs Hamadiya - Dictator Practices "Shock and Awe" on His Own People 3-27-12',119,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.742321792126,0.578804229073,0.257678207874,?,?,?,?,?,100.0,96.0676362095,100.0,96.0676362095,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
24,'http://t.co/BIJW1O1G','http://on.fb.mehttps%3A//www.facebook.com/photo.php%3Ffbid%3D416329051727570%26set%3Da.221856221174855.74557.217848338242310%26type%3D1',0,0,'2012-03-27 22:38:12','anonymous','http://t.co/BIJW1O1G #Syria Local Coordination Committees in Syria: The number of Syrian martyrs has risen to 58 including 3 children.  16',138,10000000000000000000000,'?','xxxxxxxx','?',20,135,0.148148148148,3,'?',?,0,0,0,0,?,0,0,0,0.637440924983,0.857486373159,0.362559075017,?,?,?,?,?,100.0,66.9742464882,100.0,66.9742464882,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
25,'http://t.co/CXYy0hs6','http://www.youtube.com/watch%3Fv%3DqC8idBfb-2A%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 22:37:49','anonymous','video: 3yr old girl killed by Assad shells #syria http://t.co/CXYy0hs6 #humanrights @AmbassadorRice #children @hrw @amnesty',123,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,29,66,9,0,?,4,96,96,0.530684859794,0.799660810201,0.469315140206,?,0.0500763463828,?,0.0678757415812,?,16.4564959571,67.634283002,92.5856456103,24.3315892868,17.774349197,?,?,?,0.151185789204,0.145800760064,0,0,0.0,0.0,Relevant
26,'http://t.co/pcSB0RRQ','http://www.livestream.com/syrianfreedom',6,1,'2012-03-27 22:37:15','anonymous','RT @TelecomixSyria: RT @FreeingSyria: Homs  Der Al Baa  regime attacking  translation in stream http://t.co/pcSB0RRQ #Syria',123,50164,'http://web.archive.org/web/20120706123319/http://www.livestream.com/syrianfreedom','2012-08-05 14:45:25','?',20,39,0.512820512821,1,'?',?,462,129,76,0,?,300,3309,500,0.577914145593,0.708287913243,0.422085854407,0.0561582146464,0.0475543917201,0.954728681191,0.10132878481,0.102275034397,23.8265146387,4.1703398237,20.5423422932,17.5029369043,86.2163123929,0.502201960952,0.0991769407361,0.160964704658,0.0,0.109578760216,0,0,0.0,0.0,Relevant
27,'http://t.co/gXvcYGCS','http://tinyurl.com/3undjyd',0,0,'2012-03-27 22:36:42','anonymous','#Syria http://t.co/gXvcYGCS Olive trees all over the hills in Safita. A photo from 2006',87,10000000000000000000000,'?','xxxxxxxx','?',20,26,0.769230769231,1,'?',?,1,5,4,0,?,0,0,0,0.474295050059,0.614892854827,0.525704949941,?,0.0324849157815,?,?,?,63.914338291,54.6873569252,100.0,85.5635189029,63.914338291,?,?,?,0.288675134595,?,0,0,0.0,0.0,Relevant
28,'http://t.co/HUbfXo98','http://fb.me/1uPPJWbqZ',0,0,'2012-03-27 22:36:39','anonymous','#Syria #Homs:27.03.2012 Qusair - Homs thugs firing randomly shelling massively the heavily populated areas of... http://t.co/HUbfXo98',133,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,46,102,9,0,?,0,0,0,0.423200278095,0.743573295873,0.576799721905,?,0.0199020575147,?,?,?,16.6548601451,35.6900786282,100.0,46.6652380303,16.6548601451,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
29,'http://t.co/HYfVAD5a','http://on.fb.mehttps%3A//www.facebook.com/photo.php%3Ffbid%3D417970221563453%26set%3Da.221856221174855.74557.217848338242310%26type%3D1',0,0,'2012-03-27 22:36:08','anonymous','http://t.co/HYfVAD5a #Syria Local Coordination Committees  80 martyrs fell today uptil now by security forces and regime&#039 s army  48',136,10000000000000000000000,'?','xxxxxxxx','?',20,135,0.148148148148,3,'?',?,0,0,0,0,?,0,0,0,0.457345121263,0.974018847126,0.542654878737,?,?,?,?,?,100.0,18.4298774502,100.0,18.4298774502,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
30,'http://t.co/A5xf5Ou7','http://aidconvoy2syria.wordpress.com/2012/03/24/a-short-history-of-the-struggle/',0,0,'2012-03-27 22:36:00','anonymous','RT @Manubata837Tips: 'a Short History of the Struggle' #Syria #Assad2012 http://t.co/A5xf5Ou7',93,10000000000000000000000,'?','xxxxxxxx','?',20,80,0.25,4,'?',?,6,1,0,0,?,0,52,52,0.696280994133,0.679491798605,0.303719005867,?,0.049916874423,?,0.0275567326955,?,2.4163996079,12.2453844078,10.7117390164,19.7331461996,22.5584249598,?,?,?,0.0401609664451,0.0221709598189,0,0,0.0,0.0,Relevant
31,'http://t.co/PWaDToNc','http://www.youtube.com/watch%3Fv%3D-hGDN2n7opA%26list%3DUULr85cnWKkh5CzUZVDgyY1Q%26index%3D18%26feature%3Dplcp',0,0,'2012-03-27 22:35:50','anonymous','Attack on the headquarters of battalions treachery in Bosra Sham 14 032 012 http://t.co/PWaDToNc #Syria #SyriaArmyFree #Sham',124,10000000000000000000000,'?','xxxxxxxx','?',20,110,0.181818181818,1,'?',?,160,0,1,0,?,1,23,23,0.463864085129,0.805285138624,0.536135914871,?,0.0295365880344,?,0.0391704708203,?,68.1196569331,11.1120857708,28.6592162655,16.3125979652,42.0718740461,?,?,?,0.0512989176043,0.0989541391991,0,0,0.0,0.0,Relevant
32,'http://t.co/5jlU261j','http://twitter.com/Sunshine828/status/183198462614061056/photo/1',0,0,'2012-03-27 22:35:48','anonymous','@mannoush I agree! Check this out #AssadCrimes #Assad2012 #FreeSyria #StopAssad2012 #syria http://t.co/5jlU261j',111,10000000000000000000000,'?','xxxxxxxx','?',20,64,0.3125,5,'?',?,0,0,0,0,?,0,89,89,0.590718864277,0.35405841664,0.409281135723,?,0.0916175877407,?,0.0262300390671,?,58.0824352485,77.2875293666,26.8846585916,75.1511087552,46.2870719462,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
33,'http://t.co/1qC0rmxx','http://youtu.be/LNhboFS8SIo',0,0,'2012-03-27 22:35:45','anonymous','Assad forces torturing civilians http://t.co/1qC0rmxx #Syria #MothersInSyria #AssadCrimes @hrw @andersoncooper @arwaCNN @HalaGorani',131,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,49,50,6,0,?,0,0,0,0.509926185184,0.665621472546,0.490073814816,?,0.031593723734,?,?,?,16.4564936521,41.1917127598,100.0,39.9509817619,16.4564936521,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
34,'http://t.co/Hc3JiKBY','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DtnaO-5fN6FI%26feature%3Dyoutu.be',0,0,'2012-03-27 22:35:43','anonymous','I Retweet: #GenocideInSyria Please retweet share and join #STOPASSAD2012 campaign- http://t.co/Hc3JiKBY #SyriaBleeds #AssadCrimes #Syria',136,10000000000000000000000,'?','xxxxxxxx','?',20,83,0.240963855422,3,'?',?,0,0,0,0,?,0,0,0,0.604379840372,0.590380606523,0.395620159628,?,?,?,?,?,100.0,40.4281134891,100.0,40.4281134891,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
35,'http://t.co/vgaKmYDo','http://www.youtube.com/watch%3Fv%3D01dyrWOug5c%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 22:35:39','anonymous','@NicolasSarkozy where is humanity? Assad's thugs shot an infant in the leg. #GenocideInSyria #AssadCrimes http://t.co/vgaKmYDo #Hama #Syria',139,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,0,0,0,0,?,23,831,500,0.53597798019,0.754018759624,0.46402201981,?,0.0135982073305,?,0.0602938368007,?,16.6548519494,7.48019028654,7.47637484299,44.9129797686,44.8900708676,?,?,?,0.0,0.0382228606909,0,0,0.0,0.0,Relevant
36,'http://t.co/QfmQK96f','http://DigitalJournal.com',879,1,'2012-03-27 22:35:35','anonymous','http://t.co/QfmQK96f: #Syria'n Expatriates Welcomes the Recent #UN #SecurityCouncil Statement http://t.co/AYnaMs4U #UNSC #Assad #Mideast',136,28,'http://web.archive.org/web/20070815223507/http://digitaljournal.com/','2013-01-15 01:25:13','?',20,25,0.8,0,'?',?,1626,364,739,3,?,525,109620,500,0.401922705285,0.316617444802,0.598077294715,0.0236343225785,0.0133120510638,0.364482849701,0.119313543594,0.142433247219,70.543302742,72.5663275183,64.4161461409,97.2121714775,91.3143326681,0.127775313,0.0,0.0421663050743,0.0,0.0392861352108,0,4,0.0,0.307692307692,Relevant
37,'http://t.co/yM8btHYS','http://p.ost.im/p/eXn2Ft',0,0,'2012-03-27 22:35:33','anonymous','RT @Mar15Syria: Syria unrest could have global repercussions  #UN chief warns http://t.co/yM8btHYS #Syria #wapo #aje #bbc #Homs #Hama #FSA',138,10000000000000000000000,'?','xxxxxxxx','?',20,24,0.833333333333,2,'?',?,0,0,0,0,?,0,0,0,0.48441948384,0.525302031032,0.51558051616,?,0.144337567297,?,?,?,100.0,37.8951342564,100.0,37.8951342564,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
38,'http://t.co/pKm8mhlI','http://www.voanews.com/content/un-panel-syrians-victims-of-military-attacks-143997966/179976.html/content/article/179976.html',0,0,'2012-03-27 22:35:31','anonymous','#UN Report: Less #Syria|ns killed in attempt to quell protests &  more killed in military ops against entire villages http://t.co/pKm8mhlI',138,10000000000000000000000,'?','xxxxxxxx','?',20,125,0.16,6,'?',?,0,0,0,0,?,0,0,0,0.258135776433,0.67971975346,0.741864223567,?,0.0842211654508,?,?,?,9.04803641446,53.0135890565,100.0,17.067390787,9.04803641446,?,?,?,0.169030850946,?,0,0,0.0,0.0,Relevant
39,'http://t.co/voTaTT0Q','http://goo.gl/YiVWz',0,0,'2012-03-27 22:35:13','anonymous','Breaking: #UN #HRC extends the mandate of the #Syria Commission of Inquiry  41-2-3. #humanrights @usmissiongeneva http://t.co/voTaTT0Q',134,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.455807378704,0.403136955282,0.544192621296,?,0.0138286663218,?,?,?,100.0,73.1990804167,100.0,73.1990804167,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
40,'http://t.co/9tAPt200','http://www.youtube.com/watch%3Fv%3DtnaO-5fN6FI',3,1,'2012-03-27 22:35:08','anonymous','RT @POnliens: Making #Assad2012 VIRAL. Watch this video and RETWEET It. http://t.co/9tAPt200 #Syria',99,5092,'http://webarchive.nationalarchives.gov.uk/20120825162006/http://www.youtube.com/watch%253Fv%253DtnaO-5fN6FI','2012-09-10 00:00:00','?',20,46,0.434782608696,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.513217950166,0.353312454884,0.486782049834,0.0284901441149,0.0381554653245,0.103172978518,0.105019854825,0.0342091998647,4.15483632359,38.4939267217,4.54084790876,10.7934853039,91.4991298339,?,?,?,0.0958804158151,0.0901035920426,0,0,0.0,0.0,Relevant
41,'http://t.co/dehhjLQe','http://tinyurl.com/6g5kl2w',0,0,'2012-03-27 22:35:03','anonymous','#Syria http://t.co/dehhjLQe Gaith  a lovely Syrian kid by Ahmad Hendaoi',71,10000000000000000000000,'?','xxxxxxxx','?',20,26,0.769230769231,1,'?',?,0,0,0,0,?,0,0,0,0.767306843969,0.200721142309,0.232693156031,?,0.0308166775681,?,?,?,93.9689426171,97.493742388,100.0,96.3845887084,93.9689426171,?,?,?,0.176776695297,?,0,0,0.0,0.0,Relevant
42,'http://t.co/Fdbufjk3','http://ow.ly/9UVxs',0,0,'2012-03-27 22:35:02','anonymous','News @FSRN #UN: More than 9 000 dead in #Syria  #Greenpeace goes after #EPA  #Amnesty Intl death penalty report: http://t.co/Fdbufjk3  1/2 ',139,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,0,0,0,0,?,0,0,0,0.20952786925,0.806445211131,0.79047213075,?,0.111179193906,?,?,?,8.66046300861,17.8712079928,100.0,48.4604231124,8.66046300861,?,?,?,0.156767544201,?,0,0,0.0,0.0,Relevant
43,'http://t.co/7DgUYvbU','http://on.wsj.com/HdobU2',0,0,'2012-03-27 22:34:55','anonymous','New #Iran Sanctions Allege Aid to #Syria http://t.co/7DgUYvbU via @WSJ',70,10000000000000000000000,'?','xxxxxxxx','?',20,24,0.833333333333,1,'?',?,16,12,0,0,?,0,0,0,0.656126444718,0.692039279483,0.343873555282,?,0.0596225309635,?,?,?,6.0893986024,4.62545674377,100.0,75.9591717636,6.0893986024,?,?,?,0.0645497224368,?,0,0,0.0,0.0,Relevant
44,'http://t.co/I74gRbsL','http://fb.me/1v4q3XwrH',0,0,'2012-03-27 22:34:29','anonymous','#Syria #Homs: bloody fool........... abe son of abes...............we gonna get u http://t.co/I74gRbsL',102,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,441,607,265,0,?,0,0,0,0.542121822762,0.524051530068,0.457878177238,?,0.0282054063663,?,?,?,8.66637633653,34.8823417676,100.0,24.8445944205,8.66637633653,?,?,?,0.0296956935458,?,0,0,0.0,0.0,Relevant
45,'http://t.co/ID6Ze35C','http://youtu.be/7d9qUdMyfW8',2,1,'2012-03-27 22:34:19','anonymous','Syrian Revolution 2012 Official Rap - blakescampbell #FreeSyria: http://t.co/ID6Ze35C via @youtube  PLZ #SYRIA',110,70297,'http://web.archive.org/web/20120323030242/http://youtu.be/7d9qUdMyfW8','2012-03-29 19:03:29','?',20,27,0.740740740741,1,'?',?,2,4,0,0,?,0,0,0,0.61858914245,0.730594158634,0.38141085755,0.0720562835279,?,?,?,?,2.61336484686,13.0786720328,2.61336484686,19.9818822607,100.0,?,0.172015615514,?,?,?,0,0,0.0,0.0,Relevant
46,'http://t.co/lWZfcgVm','http://www.youtube.com/watch%3Ffeature%3Dplayer_embedded%26v%3D7d9qUdMyfW8%23',0,0,'2012-03-27 22:34:14','anonymous','Great rap about #Syria by @blakescampbells #FreeSyria  http://t.co/lWZfcgVm!',76,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,1,'?',?,0,1,0,0,?,22,1523,500,0.665568184385,0.186935743105,0.334431815615,?,?,?,?,?,100.0,69.2557729663,35.0828400849,69.2557729663,35.0828400849,?,?,?,?,?,0,0,0.0,0.0,Relevant
47,'http://t.co/zvELNSPY','http://bit.ly/GUmf2b',0,0,'2012-03-27 22:34:14','anonymous','RT @socialist_ca: "Our #solidarity with the people of #Syria can help stop Western military intervention." http://t.co/zvELNSPY #ArabSpring #NATO #antiwar',154,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,3,2,0,0,?,0,0,0,0.724798424799,0.883468816692,0.275201575201,?,0.0668479590559,?,?,?,9.03716452362,73.4729677981,100.0,12.2999856879,9.03716452362,?,?,?,0.0959411945567,?,0,0,0.0,0.0,Relevant
48,'http://t.co/nZvHzHvC','http://itwitex.com/%212zepe0',0,0,'2012-03-27 22:33:50','anonymous','#Yahoo - Arab draft calls for Syria talks  end to violence #Syria #Iraq http://t.co/nZvHzHvC',92,10000000000000000000000,'?','xxxxxxxx','?',20,28,0.714285714286,1,'?',?,0,0,0,0,?,0,1,1,0.413390259876,0.735171361412,0.586609740124,?,0.080436181511,?,0.0352453688425,?,61.0426410001,80.9079992627,54.6492297091,75.4469787368,89.5263193298,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
49,'http://t.co/oqngrxCM','http://bit.ly/FQrbE8',0,0,'2012-03-27 22:33:47','anonymous','Please help us spread this #Assad2012 video! http://t.co/oqngrxCM #Syria',72,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.421943529748,0.362282615476,0.578056470252,?,0.0346271680532,?,?,?,4.15483632359,10.3003707401,100.0,40.336764845,4.15483632359,?,?,?,0.129822696722,?,0,0,0.0,0.0,Relevant
50,'http://t.co/7Ht8k9QP','http://www.itv.com/news/update/2012-03-27/british-firms-can-sell-4x4s-to-syria/',13,1,'2012-03-27 22:33:35','anonymous','RT @ArmsTreaty: British firms to sell 4x4s to #Syria http://t.co/7Ht8k9QP via @itvnews The hypocrisy is sickening  utterly deplorable. #UK #ArmsTreaty',150,4088,'http://web.archive.org/web/20120327212527/http://www.itv.com/news/update/2012-03-27/british-firms-can-sell-4x4s-to-syria/','2013-01-07 00:51:50','?',20,79,0.253164556962,4,'?',?,0,0,0,0,?,4,18,18,0.548057209929,0.67005807664,0.451942790071,0.07972065366,0.0759033390071,0.739094221362,0.0666776886832,0.0700310288835,72.4252227826,25.547263425,25.7261666027,18.5026624504,18.6322334754,0.813115628182,0.174077655956,0.136237315228,0.19462473604,0.174077655956,0,0,0.0,0.0,Relevant
51,'http://t.co/L3HsATUr','http://tinyurl.com/bv3ahdl',0,0,'2012-03-27 22:33:04','anonymous','#Syria since  9 h 42 m http://t.co/L3HsATUr His ecxcellency  president Bashar visited Homs  Baba Amro.  thanks you Sir.',119,10000000000000000000000,'?','xxxxxxxx','?',20,26,0.769230769231,1,'?',?,0,0,0,0,?,0,0,0,0.655508812616,0.772772433545,0.344491187384,?,0.0263180677984,?,?,?,100.0,68.108782158,100.0,68.108782158,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
52,'http://t.co/HDATnPal','http://snpy.tv/HbQHEf',0,0,'2012-03-27 22:33:03','anonymous','President Assad tours ravaged areas of #Syria. is he the president or murderer. - http://t.co/HDATnPal',102,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.486473905417,0.888790785236,0.513526094583,?,0.120053368915,?,?,?,21.1112264305,35.4540508541,100.0,59.5453154773,21.1112264305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
53,'http://t.co/lmpVGsy3','http://www.facebook.com/events/153715468083872/',0,0,'2012-03-27 22:32:56','anonymous','Spare 1 Min of your time for #Syria please join this campaign http://t.co/lmpVGsy3 #Syria #Assadcrimes #Homs',108,10000000000000000000000,'?','xxxxxxxx','?',20,47,0.425531914894,2,'?',?,0,0,0,0,?,0,19,19,0.589509237763,0.574574763596,0.410490762237,?,0.0413645574855,?,0.0294803813459,?,1.39602222884,18.5035533948,18.5401744884,7.54461696654,7.52971461896,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
54,'http://t.co/heZm5Wag','http://www.youtube.com/watch%3Fv%3DR54gvNnpu9Q',0,0,'2012-03-27 22:32:50','anonymous','#AssadCrimes..they just never appear to end..in fact  they get more brutal &  horrific by the day. #Syria http://t.co/heZm5Wag',126,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,4,3,1,0,?,4,180,180,0.374166272408,0.71527275162,0.625833727592,?,0.0238365647311,?,0.04187013259,?,16.4595476655,15.873670313,16.4072149579,96.4405014986,99.6820525772,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
55,'http://t.co/3STYMhle','http://youtu.be/snT17gwr5uA',0,0,'2012-03-27 22:32:48','anonymous','America's Message to Obama and Congress on Syria: http://t.co/3STYMhle via @youtube #Syria #Assadcrimes',103,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,214,221,45,0,?,0,0,0,0.657036343496,0.788864716091,0.342963656504,?,0.0578374150152,?,?,?,3.9594998886,2.37799208471,100.0,60.0578899259,3.9594998886,?,?,?,0.309426373878,?,0,0,0.0,0.0,Relevant
56,'http://t.co/2azYp9hP','http://twitter.com/Saleh9416/status/183396056501993472/photo/1',0,0,'2012-03-27 22:32:47','anonymous','This is how the Syrian people transfer their wounded. #Syria #AssadCrimes http://t.co/2azYp9hP',94,10000000000000000000000,'?','xxxxxxxx','?',20,62,0.322580645161,5,'?',?,0,0,0,0,?,3,65,65,0.654751439906,0.485796812035,0.345248560094,?,0.0752688172043,?,0.0475794311,?,58.0824352485,82.0613838662,82.0606203651,70.7792539097,70.7799124478,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
57,'http://t.co/X9zQot04','http://tinyurl.com/7mlysrw',0,0,'2012-03-27 22:32:42','anonymous','#Syria since  2 d 21 h http://t.co/X9zQot04 Lizzie Phelan speaks at GLOBAL MARCH FOR SYRIA - London - 17/03/2012',112,10000000000000000000000,'?','xxxxxxxx','?',20,26,0.769230769231,1,'?',?,0,0,0,0,?,0,0,0,0.562064075546,0.731752952318,0.437935924454,?,0.0273946900539,?,?,?,51.2324119553,78.2369912986,100.0,65.4836172825,51.2324119553,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
58,'http://t.co/Sk9bJeBM','http://www.oxfam.org.uk/scotland/blog',24,1,'2012-03-27 22:32:27','anonymous','RT @OxfamScotland: Scottish Parliament urged to unite in #Syria debate & highlight need for an Intl. Arms Trade Treaty http://t.co/Sk9bJeBM',139,1201,'http://web.archive.org/web/20120425225228/http://www.oxfam.org.uk/scotland/blog','2012-08-08 17:27:25','?',20,37,0.540540540541,2,'?',?,0,0,0,0,?,6,19,19,0.709447404742,0.645845605722,0.290552595258,0.0373949741208,0.04821182599,0.450179483852,0.075698520863,0.07954898574,38.8564111008,17.7044283313,65.9612639307,6.87930545546,25.6301798802,0.759256602365,0.0,0.0793884186037,0.0,0.0970142500145,0,0,0.0,0.0,Relevant
59,'http://t.co/fNlZ3ews','http://fb.me/1u4v8xgpi',0,0,'2012-03-27 22:32:27','anonymous','#Syria #syria  Syrian armed opposition used the children. And the United Nations denouncing this http://t.co/fNlZ3ews',117,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.640061005724,0.749021543403,0.359938994276,?,?,?,?,?,100.0,53.5045092146,100.0,53.5045092146,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
60,'http://t.co/DLHSvGId','http://bit.ly/GHG3rm',0,0,'2012-03-27 22:32:16','anonymous','Syrian rapper joins revolution  Mar15th/Australian  http://t.co/DLHSvGId #Syria',79,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,1,0,0,0,?,0,0,0,0.556598444025,0.740074758421,0.443401555975,?,0.0550794923181,?,?,?,8.65741140287,47.3926523283,100.0,18.2674127266,8.65741140287,?,?,?,0.0815986748483,?,0,0,0.0,0.0,Relevant
61,'http://t.co/Rjs2fFeE','http://bit.ly/GJL9Oe',0,0,'2012-03-27 22:32:13','anonymous','U.N. rights forum extends probe into #Syria violations  #China  #Russia vote against text  Al Arabiya  http://t.co/Rjs2fFeE',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.674144683811,0.62027063202,0.325855316189,?,0.125881793651,?,?,?,7.71270110039,20.1627714523,100.0,38.2521872981,7.71270110039,?,?,?,0.202860206483,?,0,0,0.0,0.0,Relevant
62,'http://t.co/XIw5yXv0','http://bit.ly/Hi6y24',0,0,'2012-03-27 22:31:43','anonymous','#Syria Syrian Arab Republic  the : At least 31 killed in Syria violence: monitors http://t.co/XIw5yXv0 #crisismanagement',120,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.460500089622,0.422791422491,0.539499910378,?,0.089459494328,?,?,?,59.0570931737,82.5373571343,100.0,71.5519556527,59.0570931737,?,?,?,0.0924994580126,?,0,0,0.0,0.0,Relevant
63,'http://t.co/ZZgiVm0a','http://youtu.be/cZUYVFjlm5U',0,0,'2012-03-27 22:31:36','anonymous','Al-Assad bombed a house while kids are sleeping inside in Al-Rastan-Homs: http://t.co/ZZgiVm0a  #UNICEF #hrw  #duck #syria  #usa',128,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,20,11,1,0,?,0,0,0,0.634240167438,0.895877482312,0.365759832562,?,0.0559340780672,?,?,?,15.8735862083,84.8148508983,100.0,18.71557403,15.8735862083,?,?,?,0.263624865098,?,0,0,0.0,0.0,Relevant
64,'http://t.co/nRqvpQcy','http://www.youtube.com/watch%3Fv%3DuyHeyppj2co',0,0,'2012-03-27 22:31:29','anonymous','RT @tweets4peace: The human beings are being used as human shields in Bab Sba' 26/03/2012 #Homs #Syria http://t.co/nRqvpQcy',123,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,933,1025,163,0,?,10,219,219,0.68211631892,0.787831863316,0.31788368108,?,0.0331781278002,?,0.0649716210711,?,16.654851996,13.1756795372,28.6017453158,79.1101568501,58.2301947386,?,?,?,0.0,0.0385185607886,0,0,0.0,0.0,Relevant
65,'http://t.co/AQZFAjRl','http://www.youtube.com/watch%3Ffeature%3Dplayer_embedded%26v%3DtnaO-5fN6FI',0,0,'2012-03-27 22:31:15','anonymous','ASSAD 2012 Watch this amazing KONY style video for the murderer Bashar http://t.co/AQZFAjRl #Syria #Assad2012 #Kony2012 @acarvin @abuhatem',138,10000000000000000000000,'?','xxxxxxxx','?',20,74,0.27027027027,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.709649979659,0.235958176532,0.290350020341,?,0.0469541463543,?,0.104730601824,?,4.15483632359,41.3565799528,4.54084790876,10.0463731003,91.4991298339,?,?,?,0.117596206408,0.0901035920426,0,0,0.0,0.0,Relevant
66,'http://t.co/JzJFTV80','http://bit.ly/GE4y5C',0,0,'2012-03-27 22:31:11','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/JzJFTV80'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0256954601979,?,?,?,4.15483632359,2.84866588622,100.0,68.5626499904,4.15483632359,?,?,?,0.0335200761577,?,0,0,0.0,0.0,Relevant
67,'http://t.co/xuKDhSN4','http://www.ustream.tv/pbsnewshour',521,1,'2012-03-27 22:30:46','anonymous','On now now  watch: Tabler talks #Syria  An? plan on @PBS @NewsHour http://t.co/xuKDhSN4',89,9,'http://web.archive.org/web/20121021223055/http://www.ustream.tv/pbsnewshour','2013-01-16 20:45:15','?',20,33,0.606060606061,1,'?',?,8040,5216,5759,0,?,1527,17446,500,0.488536020291,0.759809125245,0.511463979709,0.0368604890387,0.0467620415888,0.899146013031,0.0866471264316,0.0851961541723,99.6731664135,11.8137633709,17.4016440371,11.7751520244,17.3447696198,1.0,0.0,0.0670612535577,0.0,0.0670612535577,0,6,0.0,0.4,Relevant
68,'http://t.co/3jzK6Pgb','http://bit.ly/HadjqU',0,0,'2012-03-27 22:30:42','anonymous','#Syria TEHRAN   SANA -Iranian President Mahmoud Ahmadinejad on Tuesday underlined that development of bilateral ... http://t.co/3jzK6Pgb',136,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.651074323167,0.582720516488,0.348925676833,?,0.114958157145,?,?,?,8.66046318683,68.6564920214,100.0,12.6141941306,8.66046318683,?,?,?,0.272960416842,?,0,0,0.0,0.0,Relevant
69,'http://t.co/Ttt1ftqL','http://bbc.in/HipKOB',0,0,'2012-03-27 22:30:38','anonymous','RT @BBCBreaking: US Secretary of State says #Assad will be judged by his actions  he accepts #An?'s #Syria peace plan http://t.co/Ttt1ftqL',140,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,292,662,267,0,?,0,0,0,0.715044080412,0.890219969883,0.284955919588,?,0.0504403191905,?,?,?,12.3958383926,91.1287163673,100.0,13.6025600784,12.3958383926,?,?,?,0.0911290199108,?,0,0,0.0,0.0,Relevant
70,'http://t.co/RdOhxyJ2','http://wikimapia.org/%23lat%3D36.5222237%26lon%3D37.0431254%26z%3D15%26l%3D5%26m%3Db',10,1,'2012-03-27 22:30:22','anonymous','RT @markito0171: #Syria #Aleppo Mennag-Airbase artillery from the military airport along with imposing curfew on the village http://t.co/RdOhxyJ2',145,5378,'http://webarchive.nationalarchives.gov.uk/20120618063603/http://wikimapia.org/%2523lat%253D36.5222237%2526lon%253D37.0431254%2526z%253D15%2526l%253D5%2526m%253Db','2012-09-16 00:00:00','?',20,84,0.238095238095,1,'?',?,0,0,0,0,?,309,16187,500,0.515239252548,0.90922666197,0.484760747452,0.026207120918,0.026207120918,0.401785714286,0.0470360434192,0.0519701150388,100.0,72.7026343742,48.0506514405,72.7026343742,48.0506514405,?,?,?,?,?,0,0,0.0,0.0,Relevant
71,'http://t.co/1uSUZY80','http://www.abc.net.au/pm/content/2012/s3464074.htm',0,0,'2012-03-27 22:30:15','anonymous','Great piece by Peter Cave - Preparations underway for influx of Syrian refugees http://t.co/1uSUZY80 #Syria',107,10000000000000000000000,'?','xxxxxxxx','?',20,50,0.4,4,'?',?,6,6,0,0,?,2,41,41,0.755741998165,0.48836599172,0.244258001835,?,0.123137757281,?,0.0817676319415,?,2.4261392164,66.9429605014,73.1929606876,3.62418870966,3.31471659789,?,?,?,0.183308893777,0.126019416362,0,0,0.0,0.0,Relevant
72,'http://t.co/hPzeK2Hm','http://www.google.com/url%3Fq%3Dhttp://www.todayszaman.com/news-275226-children-of-refugees-continue-their-education-in-turkish-camps.html%26sa%3DU%26ei%3DLTVtT_ibDaeUiAKgyp2gBQ%26ved%3D0CD8QqQIwCTiiAg%26usg%3DAFQjCNEh4RJRgff4aW7JOevZY1Hwatry4w',0,0,'2012-03-27 22:30:13','anonymous','Today's Zaman: #Children of @refugees continue #education in #Turkish camps http://t.co/hPzeK2Hm #Turkey #Turkiye #Syria #Assad #Mideast',136,10000000000000000000000,'?','xxxxxxxx','?',20,244,0.0819672131148,2,'?',?,1,0,0,0,?,3,59,59,0.678451086899,0.703743778004,0.321548913101,?,0.0281941937217,?,0.0119267560832,?,100.0,4.68663868946,4.29105172791,4.68663868946,4.29105172791,?,?,?,?,?,0,0,0.0,0.0,Relevant
73,'http://t.co/R5LyNBo2','http://twitter.com/omarmuqdad/status/184353074289192960/photo/1',0,0,'2012-03-27 22:30:09','anonymous','#Photos from Bleeding #Syria #Children #Refugees http://t.co/R5LyNBo2',69,10000000000000000000000,'?','xxxxxxxx','?',20,63,0.31746031746,5,'?',?,0,0,0,0,?,0,11,11,0.570174233259,0.66314444553,0.429825766741,?,0.0730404959499,?,0.044333899552,?,58.0580226761,3.86747869092,28.9040997847,6.66140270139,49.7848504864,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
74,'http://t.co/I2rrBcFH','http://tinyurl.com/6gx7dgc',0,0,'2012-03-27 22:30:03','anonymous','#Syria http://t.co/I2rrBcFH The shoe maker and his friends  by Evgeniy Zotov',76,10000000000000000000000,'?','xxxxxxxx','?',20,26,0.769230769231,1,'?',?,3,2,0,0,?,0,0,0,0.61722535833,0.949233091001,0.38277464167,?,0.0276236770086,?,?,?,13.1330551825,77.0487147885,100.0,17.0451320551,13.1330551825,?,?,?,0.123091490979,?,0,0,0.0,0.0,Relevant
75,'http://t.co/sLBgAq1L','http://p.ost.im/p/eXgk3H',0,0,'2012-03-27 22:30:02','anonymous','Jordan Girds for Influx of Syrian Refugees http://t.co/sLBgAq1L #Syria',70,10000000000000000000000,'?','xxxxxxxx','?',20,24,0.833333333333,2,'?',?,0,0,0,0,?,0,0,0,0.603151094885,0.720429596751,0.396848905115,?,0.102062072616,?,?,?,100.0,66.9212312658,100.0,66.9212312658,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
76,'http://t.co/pVeLVCmc','http://twitpic.com/8zj9mc',0,0,'2012-03-27 22:29:59','anonymous','#Syria : refugees walk through woods  helped by members of the Free Syrian Army  as they attempt to cross the nort http://t.co/pVeLVCmc',135,10000000000000000000000,'?','xxxxxxxx','?',20,25,0.8,1,'?',?,1,0,0,0,?,0,33,33,0.491404417714,0.831194766403,0.508595582286,?,0.114983276376,?,0.0580113588731,?,50.9606899788,20.2590917681,13.8992221276,39.7543513962,27.2743994114,?,?,?,0.470756541762,0.237674698636,0,0,0.0,0.0,Relevant
77,'http://t.co/WDBjI1IE','http://bit.ly/GTHsWH',0,0,'2012-03-27 22:29:57','anonymous','RT @AlertNet: INTERVIEW-UN rushes to ease burden of 100 000 Syrian refugees http://t.co/WDBjI1IE #syria',103,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.646263775511,0.824661485598,0.353736224489,?,0.0974754649933,?,?,?,52.3646987494,99.8004851143,100.0,52.4693829789,52.3646987494,?,?,?,0.100281181515,?,0,0,0.0,0.0,Relevant
78,'http://t.co/doK0UZqX','http://twitter.com/farGar/status/182861737559719937/photo/1',0,0,'2012-03-27 22:29:55','anonymous','Free #Syria Army attempted to escort refugees into Turkey on March 18  2012. I hope the mission was a success.  Getty  http://t.co/doK0UZqX',139,10000000000000000000000,'?','xxxxxxxx','?',20,59,0.338983050847,5,'?',?,0,0,0,0,?,0,27,27,0.48027673521,0.66358730878,0.51972326479,?,0.102974895778,?,0.0544891931024,?,58.0641245154,11.2407615171,4.94213003427,19.3592198468,8.51150357562,?,?,?,0.402911482013,0.213200716356,0,0,0.0,0.0,Relevant
79,'http://t.co/kfjfnS6n','http://p.ost.im/p/e455Um',0,0,'2012-03-27 22:29:53','anonymous','wtf! As if refugees don't have enough misery! RT @Mar15Syria: Jordan arrests 10 Syrians for spying on refugees http://t.co/kfjfnS6n #Syria',138,10000000000000000000000,'?','xxxxxxxx','?',20,24,0.833333333333,2,'?',?,0,0,0,0,?,0,0,0,0.413132509009,0.170798874395,0.586867490991,?,0.167248402001,?,?,?,100.0,72.4563422601,100.0,72.4563422601,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
80,'http://t.co/1awUS5Fx','http://youtu.be/gG8niiJ3bOw',0,0,'2012-03-27 22:29:38','anonymous','RT @Mou2amara: #FSA hands over a POW to a family member & sends a message to #Assad http://t.co/1awUS5Fx #Syria',111,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,75,256,29,0,?,0,0,0,0.564485010911,0.7954996771,0.435514989089,?,?,?,?,?,100.0,45.3881728614,100.0,45.3881728614,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
81,'http://t.co/eQVloCFp','http://fb.me/15qYsTxbS',0,0,'2012-03-27 22:29:22','anonymous','#Syria #Homs:27.03.2012 Holeh - Homs Holeh has been subjected to thugs coward shelling  thugs as always targeted... http://t.co/eQVloCFp',136,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,180,347,29,0,?,0,0,0,0.495647705794,0.788735746209,0.504352294206,?,0.0153664409951,?,?,?,13.3345476422,10.0894800533,100.0,75.6642094207,13.3345476422,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
82,'http://t.co/XoUc4Kcy','http://on.rt.com/rnzpzj',0,0,'2012-03-27 22:28:48','anonymous','RT @RT_com: Yes to An?: #Syria to try Kofi recipe http://t.co/XoUc4Kcy',72,10000000000000000000000,'?','xxxxxxxx','?',20,23,0.869565217391,1,'?',?,66,74,15,0,?,0,0,0,0.518065321706,0.677670718565,0.481934678294,?,0.0499172974814,?,?,?,16.6548549297,64.19510162,100.0,25.9441211391,16.6548549297,?,?,?,0.111725838409,?,0,0,0.0,0.0,Relevant
83,'http://t.co/vcz2m47P','http://www.youtube.com/watch%3Fv%3DN9jOCgyso-A%26context%3DC4709c15ADvjVQa1PpcFMulN6D5zaMDsXv4FjLlONxuL629rU0ziI%3D',0,0,'2012-03-27 22:28:48','anonymous','#Syria http://t.co/vcz2m47P | Outcomes of the random shelling on Khaldeye district #Homs -26/3/2012 | This is what.. https://t.co/hu4lYYg1',138,10000000000000000000000,'?','xxxxxxxx','?',20,115,0.173913043478,1,'?',?,6,7,0,0,?,0,6,6,0.432739127466,0.38274959147,0.567260872534,?,0.0687906952844,?,0.056080889592,?,16.4595476451,47.017953471,18.891880401,35.0069418807,87.1249833036,?,?,?,0.147844254191,0.10044039219,0,0,0.0,0.0,Relevant
84,'http://t.co/4socw2Ll','http://youtu.be/z8dmYeA4Vbs',0,0,'2012-03-27 22:28:46','anonymous','Some clown who claims to "defect" can't take his eyes off the laptop for more than 2 seconds. #Fail. http://t.co/4socw2Ll #FSA #Syria',133,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,333,378,24,0,?,0,0,0,0.385745483588,0.533603274692,0.614254516412,?,?,?,?,?,100.0,4.19917027683,100.0,4.19917027683,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
85,'http://t.co/78UNEjG4','http://tinyurl.com/3q8t47p',0,0,'2012-03-27 22:28:41','anonymous','#Syria http://t.co/78UNEjG4 The #keystone of #Banias  by Omar Khaled',68,10000000000000000000000,'?','xxxxxxxx','?',20,26,0.769230769231,1,'?',?,0,0,0,0,?,0,1,1,0.519140789284,0.536576547075,0.480859210716,?,0.0225876975726,?,0.0225876975726,?,37.7177138243,25.4572485723,31.8581198493,67.4941452998,84.4646099117,?,?,?,0.197385508488,0.197385508488,0,0,0.0,0.0,Relevant
86,'http://t.co/90JHa1Xl','http://tinyurl.com/4x6qo37',0,0,'2012-03-27 22:28:30','anonymous','#Syria http://t.co/90JHa1Xl A visual meal for the eye in a restaurant in old #Damascus. by Rayan Azhari',103,10000000000000000000000,'?','xxxxxxxx','?',20,26,0.769230769231,1,'?',?,4,1,0,0,?,0,0,0,0.533304485876,0.823138683966,0.466695514124,?,0.0289861160769,?,?,?,95.9700187913,26.6356155075,100.0,27.7541005441,95.9700187913,?,?,?,0.195646395218,?,0,0,0.0,0.0,Relevant
87,'http://t.co/vpUFuRDJ','http://www.theaustralian.com.au/nocookies',393,1,'2012-03-27 22:28:28','anonymous','#Syria n rapper joins revolution  to his fan he is Ahmz Rap artist from N.London  | The Australian http://t.co/vpUFuRDJ',119,248,'http://web.archive.org/web/20120418223236/http://www.theaustralian.com.au/nocookies','2012-11-16 04:24:36','?',20,41,0.487804878049,1,'?',?,3266,2307,2962,0,?,630,522750,500,0.607166783729,0.990960548817,0.392833216271,0.0233189577405,0.0237691344271,0.887942848856,0.0816552587827,0.0840674010199,85.7406705557,3.70260036403,70.4245399939,4.3183711301,82.1366797547,0.967204151649,0.0,0.0351520179032,0.0,0.0339991776548,0,7,0.0,0.333333333333,Relevant
88,'http://t.co/g4D4s0Q9','http://www.youtube.com/watch%3Fv%3D0N_rHbRvEFI',0,0,'2012-03-27 22:28:24','anonymous','Tanks present at most roundabouts in #Hama 21/03 http://t.co/g4D4s0Q9 #Syria',76,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,167,160,9,0,?,3,41,41,0.458101005948,0.628463739568,0.541898994052,?,0.0410564246399,?,0.0436584303798,?,16.4564958378,91.6126211698,91.2231286795,17.9631317472,18.0398283593,?,?,?,0.0,0.0449013255067,0,0,0.0,0.0,Relevant
89,'http://t.co/p4o49DVD','http://www.telegraph.co.uk/news/worldnews/middleeast/syria/9169442/Syria-state-TV-airs-pictures-of-Bashar-al-Assad-touring-demolished-Homs-neighbourhood.html',12,1,'2012-03-27 22:28:21','anonymous',' Video  #Syria state TV airs pictures of Bashar al-Assad touring demolished Homs neighbourhood. w/ eng. translation http://t.co/p4o49DVD',136,5394,'http://web.archive.org/web/20120327205827/http://www.telegraph.co.uk/news/worldnews/middleeast/syria/9169442/Syria-state-TV-airs-pictures-of-Bashar-al-Assad-touring-demolished-Homs-neighbourhood.html','2012-05-01 15:12:28','?',20,157,0.127388535032,6,'?',?,28,32,4,0,?,3,18,18,0.42377883874,0.357417099519,0.57622116126,0.0957540432857,0.0925929683735,0.758487491228,0.0691489844778,0.0715096941934,100.0,14.3462536655,17.0942006425,14.3462536655,17.0942006425,1.0,0.404519917478,0.254545454545,0.404519917478,0.254545454545,0,0,0.0,0.0,Relevant
90,'http://t.co/8zkQ4xyY','http://dlvr.it/1LVZRZ',0,0,'2012-03-27 22:28:05','anonymous','#Syria #Revolution The number of martyrs in #Syria has risen to 70  including 14 children and 7... http://t.co/8zkQ4xyY #bashar #Egitto3000',139,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.575762980908,0.742214350506,0.424237019092,?,0.0612083637825,?,?,?,52.0277477029,43.6866395153,100.0,83.967962182,52.0277477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
91,'http://t.co/WsXaujav','http://youtu.be/6Hph3UeZ4O4',0,0,'2012-03-27 22:28:01','anonymous','Alrifai neighborhood and Karam Alzaytoon martyrs due to execution mainly women and children #homs #syria http://t.co/WsXaujav',125,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,168,273,17,0,?,0,0,0,0.634134596094,0.685417962415,0.365865403906,?,0.00670115467493,?,?,?,16.6518083873,46.5555070883,100.0,35.7676447508,16.6518083873,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
92,'http://t.co/CZwdx8xf','http://bit.lyhttps%3A//www.cpj.org/2012/03/two-independent-journalists-killed-in-syria.php',0,0,'2012-03-27 22:27:57','anonymous','RT @BenTheunissen: Bad time for war reporters. 2 independent journalists killed in #Syria #MC123 http://t.co/CZwdx8xf',117,10000000000000000000000,'?','xxxxxxxx','?',20,90,0.222222222222,5,'?',?,0,0,0,0,?,0,0,0,0.405872404123,0.610804001694,0.594127595877,?,?,?,?,?,100.0,66.1669010925,100.0,66.1669010925,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
93,'http://t.co/iT2b5iP1','http://www.fco.gov.ukhttps%3A//www.gov.uk/government/news/foreign-office-minister-welcomes-successes-of-the-un-human-rights-council%3Fview%3DNews%26id%3D746407382',0,0,'2012-03-27 22:27:21','anonymous','Foreign Office Minister welcomes successes of the UN #HumanRights Council: http://t.co/iT2b5iP1 #Syria #Iran #SriLanka #DPRK #Burma',131,10000000000000000000000,'?','xxxxxxxx','?',20,162,0.123456790123,5,'?',?,0,0,0,0,?,0,0,0,0.549542639716,0.731948531485,0.450457360284,?,?,?,?,?,100.0,26.2416636933,100.0,26.2416636933,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
94,'http://t.co/lvJCgSbQ','http://bit.ly/Hjpi2B',0,0,'2012-03-27 22:27:13','anonymous','Iraq Arab League summit opens with eyes on #Syria -  http://t.co/lvJCgSbQ',73,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,5,4,1,0,?,0,0,0,0.51621889186,0.740451440457,0.48378110814,?,0.0750260552379,?,?,?,12.1713376872,47.3981336935,100.0,25.6789386813,12.1713376872,?,?,?,0.156134907861,?,0,0,0.0,0.0,Relevant
95,'http://t.co/n1LLLg2M','http://fb.me/1g5NzKAS9',0,0,'2012-03-27 22:27:10','anonymous','#Syria #Homs:27.03.2012 Bayyada - Homs martyr:Ahmad Alsalman  peace be upon him. Bayyada has been subjected to... http://t.co/n1LLLg2M',134,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,142,271,25,0,?,0,0,0,0.603656919901,0.891989302732,0.396343080099,?,0.0153217349139,?,?,?,16.4595475487,95.9966230421,100.0,17.1459651674,16.4595475487,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
96,'http://t.co/uzieWEpu','http://youtu.be/fWyIvQpnkPY',0,0,'2012-03-27 22:27:09','anonymous','#CNN more #Propaganda and more #crimes against #Syria revealed http://t.co/uzieWEpu  http://t.co/SLBRJVwR http://t.co/k8UPwkBe',126,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,1,0,0,0,?,0,0,0,0.588533225613,0.299585185355,0.411466774387,?,0.0258467068798,?,?,?,16.6518083887,41.4286807119,100.0,40.1939142221,16.6518083887,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
97,'http://t.co/FJYeXu8d','http://on.fb.mehttps%3A//www.facebook.com/photo.php%3Ffbid%3D417907191569756%26set%3Da.221856221174855.74557.217848338242310%26type%3D1',0,0,'2012-03-27 22:26:53','anonymous','http://t.co/FJYeXu8d #Syria Damascus Suburbs: Muadameyeh: Shabiha  regime&#039 s thugs  are deployed behind the park on the main street. P',138,10000000000000000000000,'?','xxxxxxxx','?',20,135,0.148148148148,3,'?',?,0,0,0,0,?,0,0,0,0.562851699363,0.786013744853,0.437148300637,?,?,?,?,?,100.0,7.51756470682,100.0,7.51756470682,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
98,'http://t.co/wN2EaQii','http://www.foxnews.com/opinion/2012/03/27/tragic-death-at-iraqs-camp-liberty-as-mek-supporters-face-intimidation/',23,1,'2012-03-27 22:26:48','anonymous','A Tragic Death At Iraq's Camp Liberty As #MEK Supporters Face Intimidation - Fox News http://t.co/wN2EaQii #Iranian #Iraq #Kurdistan #Syria',139,4299,'http://web.archive.org/web/20120823233827/http://www.foxnews.com/opinion/2012/03/27/tragic-death-at-iraqs-camp-liberty-as-mek-supporters-face-intimidation/','2012-09-03 10:06:57','?',20,113,0.176991150442,5,'?',?,13,24,3,0,?,2,30,30,0.566989185407,0.442928485241,0.433010814593,0.0974889600004,0.100605454573,0.8151471359,0.101066195081,0.097935427969,100.0,95.5052363177,96.253684373,95.5052363177,96.253684373,1.0,0.128948560317,0.124305199945,0.128948560317,0.124305199945,0,0,0.0,0.0,Relevant
99,'http://t.co/PieGJMBe','http://bit.ly/GXxbai',0,0,'2012-03-27 22:26:43','anonymous','http://t.co/PieGJMBe GreatSongGreatWords by @akalamusic Talk about humanity!F I'm honest I am just TIRED #Syria #Palestine #Iraq #Saudi',135,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,20464,15788,11061,0,?,0,0,0,0.527716234041,0.0186402870182,0.472283765959,?,0.0264252444672,?,?,?,16.6548520076,1.6783115966,100.0,10.0770129679,16.6548520076,?,?,?,0.0376889180722,?,0,0,0.0,0.0,Relevant
100,'http://t.co/LBj2DK7s','http://goo.gl/OzQnf',2,1,'2012-03-27 22:26:42','anonymous','Dear Assadists  why Assad will end in prison? A simple equation! - http://t.co/LBj2DK7s - #Syria #Homs #Aleppo #Assad',117,70373,'http://web.archive.org/web/20111201025349/http://goo.gl/ozQNf','2012-01-01 01:30:59','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.442970474388,0.617324114312,0.557029525612,0.0380831501247,0.0192879187453,0.0205672517447,?,?,13.1207800775,45.8789895832,13.1207800775,28.5986683593,100.0,?,0.0524142418361,?,?,?,0,0,0.0,0.0,Relevant
101,'http://t.co/uBGIdGPn','http://www.channel4.com/news/syrias-video-journalists-battle-to-tell-the-truth',13,1,'2012-03-27 22:26:39','anonymous','RT @NevMab: Our latest with Mani from Syria on the activists in Homs and the information war.... http://t.co/uBGIdGPn #syria #homs #mani',136,991,'http://web.archive.org/web/20120502224310/http://www.channel4.com/news/syrias-video-journalists-battle-to-tell-the-truth','2012-11-06 12:40:41','?',20,78,0.25641025641,2,'?',?,194,255,131,0,?,40,163,163,0.767267720429,0.586699010261,0.232732279571,0.0779560292908,0.0790418201534,0.681946283725,0.131577821784,0.120972358555,99.4681702929,15.9857239258,13.8207969088,15.900707097,13.7472938051,0.91376774436,0.125195771459,0.182975595303,0.133774027137,0.174376326855,0,0,0.0,0.0,Relevant
102,'http://t.co/qMXod7VU','http://on.fb.mehttps%3A//www.facebook.com/photo.php%3Ffbid%3D417966901563785%26set%3Da.221856221174855.74557.217848338242310%26type%3D1',0,0,'2012-03-27 22:26:26','anonymous','http://t.co/qMXod7VU #Syria Idlib: Jisr Al-Shoghour: The regime&#039 s forces is heavily shooting in Al-Janoudiyeh village&lt /a',128,10000000000000000000000,'?','xxxxxxxx','?',20,135,0.148148148148,3,'?',?,0,0,0,0,?,0,0,0,0.535219246762,0.88377178363,0.464780753238,?,?,?,?,?,100.0,85.5732094496,100.0,85.5732094496,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
103,'http://t.co/THwiIO35','http://www.youtube.com/watch%3Fv%3DGqW3ra4drMg',0,0,'2012-03-27 22:26:02','anonymous','Child sitting beside his dead mom  killed by shelling on Bayyada dist #Homs   in total shock: http://t.co/THwiIO35 #Syria #AssadCrimes',134,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,326,802,126,0,?,4,150,150,0.325405300728,0.770429867006,0.674594699272,?,0.00616158032761,?,0.0337483653531,?,16.7525082576,78.5810894077,75.512170675,21.3187528754,22.1851763867,?,?,?,0.0,0.0100392296432,0,0,0.0,0.0,Relevant
104,'http://t.co/QbDe0cBl','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DRsBDRKR9icA%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:25:52','anonymous','http://t.co/QbDe0cBl #Syria  Death in the Streets of #Khalidiya 3-21-12 Shot by Assad Regime Snipers #assadcrimes',113,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.40015388713,0.919384944663,0.59984611287,?,?,?,?,?,100.0,51.4456367296,100.0,51.4456367296,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
105,'http://t.co/OZciBX8L','http://www.youtube.com/watch%3Fv%3DW1CoJtnS-oo%26sns%3Dem',0,0,'2012-03-27 22:25:50','anonymous','Military hospitals into torture halls....this is the Assad regime.  http://t.co/OZciBX8L  #Assadcrimes  #Syria',110,10000000000000000000000,'?','xxxxxxxx','?',20,57,0.350877192982,1,'?',?,305,292,31,0,?,8,128,128,0.502646293933,0.705128577411,0.497353706067,?,0.0372574517698,?,0.083729733614,?,16.4595424297,22.5379927548,22.4890395507,73.0302055232,73.1891746314,?,?,?,0.115044748327,0.0846971141644,0,0,0.0,0.0,Relevant
106,'http://t.co/xorBqHZa','http://www.youtube.com/watch%3Fv%3DR5MpAxf6ChQ',0,0,'2012-03-27 22:25:46','anonymous','#Rastan #Homs #Syria Norobeid  martyred child murdered by regime shellin 3-21 #Assadcrimes  http://t.co/xorBqHZa #SAVESYRIA #ARMFSA',131,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,0,0,0,0,?,1,87,87,0.480733845287,0.784641948892,0.519266154713,?,0.021841298897,?,0.0163991729778,?,2.98874154236,38.0559808582,92.6740451838,7.85353964073,3.2250038686,?,?,?,0.0,0.0323677144175,0,0,0.0,0.0,Relevant
107,'http://t.co/gBx167JE','http://twitter.com/Happy_Arab/status/183439500251373569/photo/1',0,0,'2012-03-27 22:25:44','anonymous','RT @Happy_Arab: Even Barbie supports the Syrian revolution #Syria http://t.co/gBx167JE',86,10000000000000000000000,'?','xxxxxxxx','?',20,63,0.31746031746,5,'?',?,0,0,0,0,?,0,0,0,0.608691926669,0.421205027014,0.391308073331,?,0.0970096849603,?,?,?,58.0824352485,49.7485080201,100.0,85.6515533608,58.0824352485,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
108,'http://t.co/zgi2Ebk4','http://bit.lyhttps%3A//www.youtube.com/verify_controversy%3Fnext_url%3D/watch%253Fv%253Dt39Fq2jx04c%2526feature%253Dyoutube_gdatahttps%3A//www.youtube.com/watch%3Fv%3Dt39Fq2jx04c%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:25:39','anonymous','http://t.co/zgi2Ebk4 #Syria GoatHerder Killed in #Damascus by Dictator Assad regime forces #assadcrimes',103,10000000000000000000000,'?','xxxxxxxx','?',20,204,0.0980392156863,7,'?',?,0,0,0,0,?,0,0,0,0.584982015165,0.888780220896,0.415017984835,?,?,?,?,?,100.0,62.9492163045,100.0,62.9492163045,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
109,'http://t.co/10mVC8p6','http://twitter.com/RazanSpeaks/status/184767888480145408/photo/1',0,0,'2012-03-27 22:25:35','anonymous','RT @RazanSpeaks: I miss this. Mount Snowdon trek for #Syria -- 17/09/2011 http://t.co/10mVC8p6',94,10000000000000000000000,'?','xxxxxxxx','?',20,64,0.3125,5,'?',?,0,0,0,0,?,0,0,0,0.359799789391,0.35436445471,0.640200210609,?,0.0916175877407,?,?,?,58.0824352485,89.0896270665,100.0,65.1955083448,58.0824352485,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
110,'http://t.co/U2nNs04V','http://fb.me/1tEPU9wWI',0,0,'2012-03-27 22:26:14','anonymous','#Syrian civilians used as shields by the #Assad thugs. Who uses children? Damn you #Bashar. #FreeSyria http://t.co/U2nNs04V',123,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.510716515752,0.474559342092,0.489283484248,?,?,?,?,?,100.0,19.7901254017,100.0,19.7901254017,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
111,'http://t.co/0fq2ghTJ','http://twitpic.com/925mu0',0,0,'2012-03-27 21:28:52','anonymous','Did you say meme ready ? #bashar http://t.co/0fq2ghTJ',53,10000000000000000000000,'?','xxxxxxxx','?',20,25,0.8,1,'?',?,0,0,0,0,?,1,1,1,0.553377600342,0.19288607524,0.446622399658,?,0.0637576713063,?,0.0637576713063,?,63.6815342089,64.0256383223,64.0256383223,99.4625526236,99.4625526236,?,?,?,0.308606699924,0.308606699924,0,0,0.0,0.0,Relevant
112,'http://t.co/qpbPi3AV','http://dlvr.it/1MLTjY',0,0,'2012-03-27 21:16:25','anonymous','#Syria #Revolution 2day #syria ended with 70 martyrs incl 3 children.17 n each of Homs& Hama 11... http://t.co/qpbPi3AV #bashar #Egitto3000',139,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.701410338679,0.786161970637,0.298589661321,?,0.0694075936747,?,?,?,54.7632686721,49.0007387227,100.0,89.4773813012,54.7632686721,?,?,?,0.23953506879,?,0,0,0.0,0.0,Relevant
113,'http://t.co/jcBY8f5p','http://dlvr.it/1LXFct',0,0,'2012-03-27 21:16:15','anonymous','#Syria #Revolution The number of martyrs in #Syria has risen to 80 including 14 children and 7... http://t.co/jcBY8f5p #bashar #Egitto3000',138,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.570104621564,0.725057185388,0.429895378436,?,0.0608511631112,?,?,?,52.0277477029,93.539576975,100.0,55.6211064722,52.0277477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
114,'http://t.co/UlWytQso','http://fb.me/1lOBkuPWQ',0,0,'2012-03-27 20:57:03','anonymous','RT @IbnOmar2005: Kids in #Idlib tell #Bashar #Alassad to "irhal" spelled in fire -- meaning "Get the hell out of #Syria" #FreeSyria http://t.co/UlWytQso',152,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,21,57,0,0,?,0,0,0,0.356378355933,0.596872951743,0.643621644067,?,0.0244777689824,?,?,?,16.4595476418,20.7905773607,100.0,79.1683047386,16.4595476418,?,?,?,0.0449013255067,?,0,0,0.0,0.0,Relevant
115,'http://t.co/Rk1rwEms','http://www.youtube.com/watch%3Fv%3DTWmxNzheWBw%26feature%3Dyoutu.be',0,0,'2012-03-27 20:47:29','anonymous','RT @Partisangirl: President #Bashar #Assad visits #BabAmr #Homs #Syria greets residents http://t.co/Rk1rwEms working vid no translation',135,10000000000000000000000,'?','xxxxxxxx','?',20,67,0.298507462687,1,'?',?,6008,12174,3886,0,?,21,481,481,0.549369923462,0.730703797732,0.450630076538,?,?,?,?,?,100.0,17.9565850344,79.3875460547,17.9565850344,79.3875460547,?,?,?,?,?,0,0,0.0,0.0,Relevant
116,'http://t.co/qkv3L7V8','http://twitter.com/Partisangirl/status/184713505503584256/photo/1',0,0,'2012-03-27 20:40:36','anonymous','RT @Partisangirl: We are supposed to believe he is a reviled dictator hated by all..... #Syria #Bashar #Assad http://t.co/qkv3L7V8',130,10000000000000000000000,'?','xxxxxxxx','?',20,65,0.307692307692,5,'?',?,0,0,0,0,?,0,2,2,0.410415264477,0.948090995601,0.589584735523,?,0.0971102652724,?,0.0873992387452,?,58.0824352485,72.3691380509,66.1191440114,80.2585698999,87.8451106967,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
117,'http://t.co/KMw7eltb','http://on.fb.me/H7hqDo',0,0,'2012-03-27 20:40:28','anonymous','#Syria : Wall PhotosBiotransformations of #Bashar #al-#Assad from a donkey to a giraffe to duck  All In One #Bashar http://t.co/KMw7eltb',136,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.586143542919,0.75488441951,0.413856457081,?,0.0126228822947,?,?,?,90.4903224538,44.7961067994,100.0,49.5037541968,90.4903224538,?,?,?,0.298142397,?,0,0,0.0,0.0,Relevant
118,'http://t.co/Z2wcJEg5','http://fb.me/1zR3xV4zb',0,0,'2012-03-27 20:22:57','anonymous','#Syria #Revolution #Syriableeds stop #Assad's killing machine in #Syria http://t.co/Z2wcJEg5 http://t.co/nTxSTbSi #bashar #Egitto3000',133,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.46524622123,0.85136818098,0.53475377877,?,0.0124921948166,?,?,?,6.15183551916,63.0164511138,100.0,9.76226907487,6.15183551916,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
119,'http://t.co/sFgUW5O8','http://www.youtube.com/watch%3Fv%3DrIPL7qTAEH0%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 17:24:28','anonymous','How the #FSA prepare their defection videos. #Syria #Bashar #BabaAmr #Homs http://t.co/sFgUW5O8',95,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,142,248,29,0,?,0,21,21,0.602875906668,0.734473830496,0.397124093332,?,0.0478398386648,?,0.0858566805815,?,17.0454792094,41.1082727805,48.8635930631,41.4648392074,34.8838023175,?,?,?,0.0900450337781,0.201150476375,0,0,0.0,0.0,Relevant
120,'http://t.co/j4JtZr1V','http://ow.ly/9U4Cv',0,0,'2012-03-27 16:45:27','anonymous','RT @_Syria_: @AJELive: Syrian President #Bashar al-Assad visits #Baba Amr #Homs to inspect conditions  says State TV #Syria http://t.co/j4JtZr1V',144,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,7,3,3,0,?,0,0,0,0.566975843435,0.74948406136,0.433024156565,?,0.106321142541,?,?,?,2.78877376717,42.1802296872,100.0,6.61156610065,2.78877376717,?,?,?,0.240192230708,?,0,0,0.0,0.0,Relevant
121,'http://t.co/Cm45cSmh','http://dlvr.it/1Mk643',0,0,'2012-03-27 16:41:28','anonymous','#Syria #Revolution President al-Assad: Restoring Security  Safety  Imposing Rule of Law a Must:... http://t.co/Cm45cSmh #bashar #Egitto3000',139,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.683801896648,0.912068993472,0.316198103352,?,0.069727647156,?,?,?,57.8627099442,37.2577417267,100.0,64.3899011342,57.8627099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
122,'http://t.co/0HBhNIZ2','http://dlvr.it/1Mk09N',0,0,'2012-03-27 16:30:17','anonymous','#Syria #Revolution 57 martyrs n #Syria today including 2 children & 4 women. In Idlib there were... http://t.co/0HBhNIZ2 #bashar #Egitto3000',140,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.542909642776,0.768841578715,0.457090357224,?,0.0669743390934,?,?,?,52.3939360092,92.9479359593,100.0,56.3691226368,52.3939360092,?,?,?,0.267651689516,?,0,0,0.0,0.0,Relevant
123,'http://t.co/u4uzUdEN','http://dlvr.it/1Mk081',0,0,'2012-03-27 16:30:15','anonymous','#Syria #Revolution #LCC #Syria | 57 people have been killed by #Assad forces today  half of the... http://t.co/u4uzUdEN #bashar #Egitto3000',139,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.392654365925,0.726906117874,0.607345634075,?,0.0718781977774,?,?,?,52.0277477029,91.9439769299,100.0,56.5863577367,52.0277477029,?,?,?,0.0400320384513,?,0,0,0.0,0.0,Relevant
124,'http://t.co/0N6NCsGW','http://bit.ly/GWZ9mY',0,0,'2012-03-27 16:30:04','anonymous','State-run Syrian television showing #Bashar al-Assad apparently visiting Bab Amr: http://t.co/0N6NCsGW',102,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,111,210,56,0,?,0,0,0,0.409455820817,0.749736627808,0.590544179183,?,0.0218217890236,?,?,?,16.4594999352,43.1421675597,100.0,38.1517685971,16.4594999352,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
125,'http://t.co/dNjWyoPk','http://dlvr.it/1LGLdM',0,0,'2012-03-27 16:29:05','anonymous','#Syria #Revolution #Hama #Syria | #Assad forces continue to torture and kill the children of... http://t.co/dNjWyoPk #bashar #Egitto3000',136,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.483903742072,0.90539504861,0.516096257928,?,0.071260448587,?,?,?,8.27740349186,92.8501046719,100.0,8.91480254234,8.27740349186,?,?,?,0.284088329691,?,0,0,0.0,0.0,Relevant
126,'http://t.co/N6O72hTt','http://dlvr.it/1LxPRW',0,0,'2012-03-27 16:28:46','anonymous','#Syria #Revolution The number of martyrs has risen to 32 thus far  among them 3 children #Syria... http://t.co/N6O72hTt #bashar #Egitto3000',139,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.698435209159,0.41875746709,0.301564790841,?,0.0552110874997,?,?,?,51.6127101305,99.933037904,100.0,51.6472942412,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
127,'http://t.co/qOc8J0Bw','http://ow.ly/9UrHZ',0,0,'2012-03-27 16:24:45','anonymous','http://t.co/qOc8J0Bw #Assad and #Numerology #Syrian #Bashar',59,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,1,0,2,0,?,0,0,0,0.5468757515,0.499272107165,0.4531242485,?,0.0828741930165,?,?,?,1.26128617989,92.2561242709,100.0,1.36715712898,1.26128617989,?,?,?,0.148967784545,?,0,0,0.0,0.0,Relevant
128,'http://t.co/urAxLdn0','http://dlvr.it/1MjScq',0,0,'2012-03-27 15:34:46','anonymous','#Syria #Revolution Hama - Humairat :: The regime forces surrounded the village in preparation... http://t.co/urAxLdn0 #bashar #Egitto3000',137,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.588965611332,0.885692572224,0.411034388668,?,0.0768322049753,?,?,?,51.6127101305,54.5691151252,100.0,94.5822742628,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
129,'http://t.co/8UM4dhgV','http://dlvr.it/1MjSW7',0,0,'2012-03-27 15:34:36','anonymous','#Syria #Revolution #LCC #Syria | 53 people have been killed by #Assad forces today.... http://t.co/8UM4dhgV #bashar #Egitto3000',127,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.486153056086,0.802650733547,0.513846943914,?,0.0630860681867,?,?,?,51.6127101305,77.8356975373,100.0,66.3098189693,51.6127101305,?,?,?,0.0400320384513,?,0,0,0.0,0.0,Relevant
130,'http://t.co/AWjByrYB','http://huff.to/HfZKU0',0,0,'2012-03-27 15:32:01','anonymous','#Syria Accepts #Peace Plan Offered By U.N. Envoy Kofi An? http://t.co/AWjByrYB IT'S A SHAME #BASHAR TRANSLATES PEACE TO "KILL BABIES."',136,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,428,946,197,0,?,0,0,0,0.236511254451,0.931597401496,0.763488745549,?,0.0551384888172,?,?,?,51.2446917105,40.347800877,100.0,78.7355714908,51.2446917105,?,?,?,0.0863667034175,?,0,0,0.0,0.0,Relevant
131,'http://t.co/IO4whW7g','http://dlvr.it/1M7cJB',0,0,'2012-03-27 14:32:06','anonymous','#Syria #Revolution The number of martyrs has risen to 38  among them 3 women &  2 children #syria... http://t.co/IO4whW7g #bashar #Egitto300',140,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.677131638788,0.918299514898,0.322868361212,?,0.0586518962285,?,?,?,51.6127101305,78.8579514221,100.0,65.4502294311,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
132,'http://t.co/OrnIsndj','http://fb.me/1A8UvIPWm',0,0,'2012-03-27 14:23:21','anonymous','RT @RevolutionSyria: #LCC #AlJazeera #AlArabiya: #Syrian President #Bashar al-Assad visits #Baba Amr #Homs today. #Assad's visit is... http://t.co/OrnIsndj',155,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.682876631046,0.788103353937,0.317123368954,?,0.0212309918433,?,?,?,6.15183551916,43.7449827519,100.0,14.0629510681,6.15183551916,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
133,'http://t.co/cySWrBn7','http://on.fb.me/H9qH8s',0,0,'2012-03-27 13:46:51','anonymous','@AJELive: Syrian President #Bashar al-Assad visits #Baba Amr #Homs to inspect c...: @AJELive: Syrian Pres... http://t.co/cySWrBn7 #Syria',136,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.552829823908,0.760402694746,0.447170176092,?,0.0241860779052,?,?,?,27.7952936102,43.0148600652,100.0,64.6178868607,27.7952936102,?,?,?,0.363136519601,?,0,0,0.0,0.0,Relevant
134,'http://t.co/Y9TjpIGb','http://aje.me/HbkSwz',0,0,'2012-03-27 13:34:12','anonymous','RT @AJELive: Syrian president #Bashar al-Assad visits Baba Amr to inspect conditions  says State TV http://t.co/Y9TjpIGb #syria',127,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.566975843435,0.74948406136,0.433024156565,?,0.0999001497504,?,?,?,2.78877376717,39.1529020949,100.0,7.12277664734,2.78877376717,?,?,?,0.206724557649,?,0,0,0.0,0.0,Relevant
135,'http://t.co/IkOELrCu','http://bit.ly/HbSElq',0,0,'2012-03-27 13:24:41','anonymous','#LCC #AlJazeera #AlArabiya: #Syrian President #Bashar al-Assad visits #Baba Amr #Homs today. #Assad's visit is..... http://t.co/IkOELrCu',136,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.671859059936,0.788103353937,0.328140940064,?,0.0963756504888,?,?,?,57.8627099442,43.5922875728,100.0,75.3374455065,57.8627099442,?,?,?,0.037267799625,?,0,0,0.0,0.0,Relevant
136,'http://t.co/4cWTufYU','http://goo.gl/v8EmL',0,0,'2012-03-27 13:24:02','anonymous','Hmm! #Bashar in #BabaAmer? That's brave!! Remember #Gaddafi? He couldn't make it out of his bunker bedroom for 6 mths! http://t.co/4cWTufYU',139,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.615176303254,0.0899049502506,0.384823696746,?,?,?,?,?,100.0,76.2657317995,100.0,76.2657317995,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
137,'http://t.co/QdPlBjmH','http://dlvr.it/1Mh5FL',0,0,'2012-03-27 13:18:12','anonymous','#Syria #Revolution Twenty martyrs in #Syria today so far  including four women..hope #Assad... http://t.co/QdPlBjmH #bashar #Egitto3000',135,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.552246764588,0.396981259306,0.447753235412,?,0.0714938986753,?,?,?,52.0277477029,92.7543540355,100.0,56.0919735185,52.0277477029,?,?,?,0.0400320384513,?,0,0,0.0,0.0,Relevant
138,'http://t.co/x5dGcMhk','http://dlvr.it/1Mh5F3',0,0,'2012-03-27 13:18:12','anonymous','#Syria #Revolution #LCC #Syria : 20 martyrs have been killed by #Assad forces today  including 4... http://t.co/x5dGcMhk #bashar #Egitto3000',140,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.480937842731,0.908275352564,0.519062157269,?,0.0716704997645,?,?,?,52.0277477029,92.7494487673,100.0,56.0949400717,52.0277477029,?,?,?,0.0400320384513,?,0,0,0.0,0.0,Relevant
139,'http://t.co/YLxRCPtg','http://dlvr.it/1Mgvq2',0,0,'2012-03-27 13:00:08','anonymous','#Syria #Revolution Damascus Suburbs #Madaya Several injured & many houses destroyed due to the... http://t.co/YLxRCPtg #bashar #Egitto3000',138,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.463093582954,0.705625168892,0.536906417046,?,0.0719378725056,?,?,?,52.0277477029,80.395721334,100.0,64.7145729145,52.0277477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
140,'http://t.co/aNDsMEny','http://dlvr.it/1Mgkgl',0,0,'2012-03-27 12:42:13','anonymous','#Syria #Revolution @BSyria @ArabSpringFF great! that's exactly what I asked for :  http://t.co/aNDsMEny #bashar #Egitto3000',123,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.702355777632,0.119246854399,0.297644222368,?,0.0545454545455,?,?,?,51.6127099442,76.9552114586,100.0,67.0685051291,51.6127099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
141,'http://t.co/8KNIiGrh','http://dlvr.it/1MgZr7',0,0,'2012-03-27 12:26:09','anonymous','#Syria #Revolution Damascus - Rukneddin :: Arresting the student Beman Khalil Mustafa for the... http://t.co/8KNIiGrh #bashar #Egitto3000',137,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.628418973336,0.719023396536,0.371581026664,?,0.0768004757958,?,?,?,51.6127101305,80.713549616,100.0,63.9455337748,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
142,'http://t.co/y7UZLPPV','http://tl.gd/glids5',0,0,'2012-03-27 10:55:08','anonymous','What makes me want to throw up!RT @AJELive: Syrian president #Bashar al-Assad visits Baba Amr to  cont  http://t.co/y7UZLPPV',124,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,1,1,0.513687297687,0.367754420594,0.486312702313,?,0.183639654906,?,0.183639654906,?,100.0,49.5065211418,49.8975214895,49.5065211418,49.8975214895,?,?,?,?,?,0,0,0.0,0.0,Relevant
143,'http://t.co/nJfxSjW0','http://fb.me/1OfEDpIw1',0,0,'2012-03-27 08:27:41','anonymous','RT @IbnOmar2005: #Syria bans all men aged 18-42 from leaving the country. #Bashar #Al-Assad is a ruthless mastermind. He is trying... http://t.co/nJfxSjW0',154,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.444465292087,0.76406468194,0.555534707913,?,0.0225589417397,?,?,?,61.1995492064,96.8882553209,100.0,63.16508539,61.1995492064,?,?,?,0.5465943945,?,0,0,0.0,0.0,Relevant
144,'http://t.co/po3qPP5k','http://youtu.be/mHmDqkdGxjc',0,0,'2012-03-27 08:25:00','anonymous','RT @Khilafahcom: Shelling of centuries-old fortress Al-Madiq citadel in northwestern #Syria by #Bashar forces. http://t.co/po3qPP5k #khilafah #islam',148,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,27,98,2,0,?,0,0,0,0.534899140682,0.789296218884,0.465100859318,?,0.012503908082,?,?,?,18.2173123653,39.0982609621,100.0,46.5936640583,18.2173123653,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
145,'http://t.co/ibUqdylL','http://dlvr.it/1Lj8DF',0,0,'2012-03-27 07:12:16','anonymous','#Syria #Revolution #Syria #humanrights #Homs Pictures of the massacres committed by the #Assad... http://t.co/ibUqdylL #bashar #Egitto3000',138,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.60008827814,0.422510712101,0.39991172186,?,0.0690579574728,?,?,?,51.6127101305,91.0819984935,100.0,56.6662029646,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
146,'http://t.co/p4Dh2vNO','http://dlvr.it/1MbzmJ',0,0,'2012-03-27 05:35:06','anonymous','#Syria #Revolution Devil Leaving #Syira "Man  this regime does not fear God"... http://t.co/p4Dh2vNO #bashar #Egitto3000',120,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.389766300774,0.887205435645,0.610233699226,?,0.0689215200967,?,?,?,57.8627099442,30.180555731,100.0,52.1589046903,57.8627099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
147,'http://t.co/e1OuHSjN','http://bit.ly/GTJ5Je',0,0,'2012-03-27 02:21:28','anonymous','All about #President #Bashar. Tagged on http://t.co/e1OuHSjN | #PresidentBashar',79,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.591951874359,0.685333634051,0.408048125641,?,0.0942809041582,?,?,?,73.3043317902,69.8693042563,69.8693042563,95.3140183533,95.3140183534,?,?,?,0.112154430818,0.10383482633,0,0,0.0,0.0,Relevant
148,'http://t.co/bvLkTc53','http://dlvr.it/1MZgk1',0,0,'2012-03-27 01:33:56','anonymous','#Syria #Revolution Homs - Quseir :: Regime forces shell the villages of Bouwaida  Sharqiya and... http://t.co/bvLkTc53 #bashar #Egitto3000',138,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.605338910498,0.782302220565,0.394661089502,?,0.081989159175,?,?,?,51.6127101305,86.710044867,100.0,59.5233345913,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
149,'http://t.co/ZyGALNvl','http://dlvr.it/1MYv36',0,0,'2012-03-26 23:19:10','anonymous','#Syria #Revolution Daraa - Harra:: Intense gunfire at a checkpoint in Jaradat neighborhood and... http://t.co/ZyGALNvl #bashar #Egitto3000',138,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.708474594507,0.459665819017,0.291525405493,?,0.077023409431,?,?,?,51.6127101305,84.8257612236,100.0,60.8455608131,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
150,'http://t.co/a1uCaIp5','http://dlvr.it/1MYv1b',0,0,'2012-03-26 23:19:08','anonymous','#Syria #Revolution #Homs Boxing champion Sobhi Abed was martyred n Dablan &2 of his... http://t.co/a1uCaIp5 #bashar #Egitto3000',127,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.490174751264,0.820325649296,0.509825248736,?,0.0670307385469,?,?,?,52.0277477029,77.1242083708,100.0,67.4596845814,52.0277477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
151,'http://t.co/7CwjRjPZ','http://dlvr.it/1MYhMb',0,0,'2012-03-26 22:44:05','anonymous','#Syria #Revolution RT @KareemLailah: MUST SEE: Assad's troops heavily shelling Homs today... http://t.co/7CwjRjPZ #bashar #Egitto3000',133,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.675895666914,0.632130836676,0.324104333086,?,0.0606932059371,?,?,?,57.887124193,84.8760365245,100.0,68.2019643746,57.887124193,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
152,'http://t.co/gMFWBMU2','http://fb.me/XwpbIFzb',0,0,'2012-03-26 22:11:41','anonymous','#Syria #Revolution Very Soon! http://t.co/gMFWBMU2 http://t.co/YrWld3gU #bashar #Egitto3000',91,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.607005669671,0.715036668941,0.392994330329,?,0.0155192713811,?,?,?,6.15183551916,43.6835963209,100.0,14.0827130486,6.15183551916,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
153,'http://t.co/xjMspdzy','http://dlvr.it/1MYNbN',0,0,'2012-03-26 21:57:10','anonymous','#Syria #Revolution A nation which makes the final sacrifice for life and freedom does not get... http://t.co/xjMspdzy #bashar #Egitto3000',137,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.59495766407,0.561014435933,0.40504233593,?,0.0581158061618,?,?,?,57.8627099442,50.0372567871,100.0,86.4758267204,57.8627099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
154,'http://t.co/OSGo2HlW','http://youtu.be/0ADksOtoPLE',0,0,'2012-03-26 21:57:10','anonymous','#Syria #Revolution 37 seconds of your time please?! #Homs #Syria http://t.co/OSGo2HlW... http://t.co/heM8lZzP #bashar #Egitto3000',129,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,0,0,0,0,?,0,0,0,0.432291377202,0.36917718607,0.567708622798,?,0.0581081165972,?,?,?,9.26315560486,41.0892463903,100.0,22.5439900184,9.26315560486,?,?,?,0.169841555122,?,0,0,0.0,0.0,Relevant
155,'http://t.co/tDkGM2u0','http://dlvr.it/1MYNJn',0,0,'2012-03-26 21:56:13','anonymous','#Syria #Revolution The number of martyrs has reached 76 martyrs thus far  including 13 children ... http://t.co/tDkGM2u0 #bashar #Egitto3000',140,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.65389209746,0.263199355139,0.34610790254,?,0.0608511631112,?,?,?,51.6127101305,93.4907888983,100.0,55.2061981065,51.6127101305,?,?,?,0.0435194139889,?,0,0,0.0,0.0,Relevant
156,'http://t.co/yidQq3cC','http://dlvr.it/1LSZ8L',0,0,'2012-03-26 21:22:42','anonymous','#Syria #Revolution #Homs 25 martyrs incl 4 children&amp   2 women&amp   more than 150 injured as a result... http://t.co/yidQq3cC #bashar #Egitto300',148,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.625373117173,0.478383052137,0.374626882827,?,0.0822983588613,?,?,?,52.0277477029,11.0895938767,100.0,21.3147683042,52.0277477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
157,'http://t.co/VURBkEHo','http://fb.me/1akSuHUeE',0,0,'2012-03-26 19:41:09','anonymous','#Syria #Revolution AT LEAST GIVE US A NUMBER!! #Syria http://t.co/VURBkEHo http://t.co/OeKWYLhN #bashar #Egitto3000',115,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.426744664996,0.00823718950944,0.573255335004,?,0.0291512979631,?,?,?,6.15183551916,92.3133841251,100.0,6.66407756304,6.15183551916,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
158,'http://t.co/qVmDm362','http://youtu.be/7vX85I8N1UM',2,1,'2012-03-26 19:24:28','anonymous','#Syria #Revolution Must Watch &amp  Share! http://t.co/qVmDm362 http://t.co/gNg5TJRq http://t.co/oC8JQm2q #bashar #Egitto3000',125,16532,'http://webarchive.nationalarchives.gov.uk/20120812195211/http://youtu.be/7vX85I8N1UM','2012-08-12 00:00:00','?',20,27,0.740740740741,1,'?',?,4,7,0,0,?,0,0,0,0.655100013754,0.674786907825,0.344899986246,0.025641025641,0.0381269516981,0.103790035178,?,?,22.6334117899,89.0889816692,74.0167429182,20.1638760806,16.7525142181,0.0972433276653,0.0,?,0.0809113394063,?,0,0,0.0,0.0,Relevant
159,'http://t.co/WL2EiCBT','http://dlvr.it/1MX9ww',0,0,'2012-03-26 19:07:41','anonymous','#Syria #Revolution RT @arwaCNN: activists &amp  friends of Jassim terrified about what #syria forces... http://t.co/WL2EiCBT #bashar #Egitto3000',144,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.635152672989,0.827186967801,0.364847327011,?,0.0663669172091,?,?,?,57.8871240067,64.1725010914,100.0,90.2054977167,57.8871240067,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
160,'http://t.co/1RhKgfdI','http://dlvr.it/1MX9wc',0,0,'2012-03-26 19:07:41','anonymous','#Syria #Revolution RT @arwaCNN: Jassim was key 2 ops getting humanitarian aid 2 #homs &amp  other... http://t.co/1RhKgfdI #bashar #Egitto3000',141,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.527824194066,0.591239578287,0.472175805934,?,0.0736210173832,?,?,?,58.2777477029,81.7997835176,100.0,71.2443788929,58.2777477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
161,'http://t.co/uWkx3MR7','http://dlvr.it/1MX9wP',0,0,'2012-03-26 19:07:40','anonymous','#Syria #Revolution So men in #Syria between the ages of 18-42 cannot travel outside t now ... http://t.co/uWkx3MR7 #bashar #Egitto3000',134,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.639157798441,0.763657464402,0.360842201559,?,0.052332436502,?,?,?,52.5907979564,93.4782895947,100.0,56.259906107,52.5907979564,?,?,?,0.161164592805,?,0,0,0.0,0.0,Relevant
162,'http://t.co/WqGnkvoC','http://dlvr.it/1MWpb8',0,0,'2012-03-26 18:19:28','anonymous','#Syria #Revolution @DialogBroadbans that's not today my friend..it's an old one http://t.co/WqGnkvoC #bashar #Egitto3000',120,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.597915750596,0.274249103862,0.402084249404,?,0.0391143099233,?,?,?,57.8627099442,92.7652765061,100.0,62.3753974801,57.8627099442,?,?,?,0.0481125224325,?,0,0,0.0,0.0,Relevant
163,'http://t.co/BntY4sLH','http://dlvr.it/1MWpb0',0,0,'2012-03-26 18:19:28','anonymous','#Syria #Revolution Damascus Suburbs #Zabadany: Child Faroq Al-Khos was martyred from being... http://t.co/BntY4sLH #bashar #Egitto3000',134,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.493548053503,0.782693901904,0.506451946497,?,0.0695816205095,?,?,?,52.0277477029,29.7856484298,100.0,57.2495442239,52.0277477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
164,'http://t.co/D0qP3ZJb','http://dlvr.it/1MVY18',0,0,'2012-03-26 15:56:27','anonymous','#Syria #Revolution Daraa - Saham :: Regime's army opened fire at civilians indiscriminately. #Syria http://t.co/D0qP3ZJb #bashar #Egitto3000',140,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.56488509486,0.775406034914,0.43511490514,?,0.0720189002395,?,?,?,51.6127101305,90.7263668112,100.0,56.8883246894,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
165,'http://t.co/ux7MyLhs','http://dlvr.it/1MVMY6',0,0,'2012-03-26 15:38:12','anonymous','#Syria #Revolution News Update #Syria | #LCC : Kafrnabil #Idlib | #Assad forces are burning... http://t.co/ux7MyLhs #bashar #Egitto3000',135,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.449465346552,0.876994766608,0.550534653448,?,0.0736809449612,?,?,?,52.7845851421,80.1761104456,100.0,65.8358017729,52.7845851421,?,?,?,0.141598465081,?,0,0,0.0,0.0,Relevant
166,'http://t.co/wBDIea5m','http://www.facebook.com/photo.php%3Ffbid%3D204046456371367%26set%3Da.153291951446818.29816.153280714781275%26type%3D1',0,0,'2012-03-26 15:16:49','anonymous','Biotransformations of #Bashar #al-#Assad from a donkey to a giraffe to duck  All In One #Bashar http://t.co/wBDIea5m',116,10000000000000000000000,'?','xxxxxxxx','?',20,117,0.17094017094,1,'?',?,0,0,0,0,?,0,1,1,0.570011024416,0.686510312122,0.429988975584,?,0.0145202280623,?,0.0145202280623,?,16.4116668441,43.2397118953,17.4647561451,37.9550790805,93.9702032352,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
167,'http://t.co/nMrUBpGy','http://fb.me/1m8PAsZjJ',0,0,'2012-03-26 15:14:12','anonymous','RT @Homs_Hot_News: Biotransformations of #Bashar #al-#Assad from a donkey to a giraffe to duck  All In One #Bashar http://t.co/nMrUBpGy',135,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.599214490504,0.686510312122,0.400785509496,?,0.0251736680178,?,?,?,17.8706801183,37.7833774468,100.0,47.2977307108,17.8706801183,?,?,?,0.461880215352,?,0,0,0.0,0.0,Relevant
168,'http://t.co/OmSsEunc','http://www.hrw.org/news/2012/03/25/syria-local-residents-used-human-shields',11,1,'2012-03-26 15:14:08','anonymous','#Assad was either playing with #Bashar #iPod or #Asma latest jewelry  when this was happening in #Syria. http://t.co/OmSsEunc #HRW #Damascus',140,13776,'http://web.archive.org/web/20120904190344/http://www.hrw.org/news/2012/03/25/syria-local-residents-used-human-shields','2013-01-14 01:42:08','?',20,75,0.266666666667,5,'?',?,392,448,113,0,?,68,529,500,0.429405998354,0.158143463472,0.570594001646,0.0436785348634,0.0443048820516,0.803387448291,0.119219106695,0.120610196453,99.9999928519,46.1525246235,2.03214654794,46.1525279225,2.03214640268,0.980456026059,0.015829206186,0.146077752164,0.015829206186,0.143759057686,0,0,0.0,0.0,Relevant
169,'http://t.co/2EQrTZIo','http://wp.me/p1ANo5-mj',0,0,'2012-03-26 15:07:07','anonymous','#Asma and Complicated #Syria  by SYRIAN HAMSTER  http://t.co/2EQrTZIo via @7ee6an #Bashar #Damascus #sanctions #Landis #opposition',130,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,2,0,0,0,?,0,0,0,0.532939230024,0.330280946197,0.467060769976,?,0.0747957592007,?,?,?,7.09492333471,15.717206826,100.0,45.1411208953,7.09492333471,?,?,?,0.101004948354,?,0,0,0.0,0.0,Relevant
170,'http://t.co/ZKa98hSG','http://twitpic.com/8uc458',1,1,'2012-03-26 14:55:42','anonymous','[ReUploaded] #Bashar the Killer is Wanted #Dead or Dead in #Syria - By @StrangerX2 #Egypt http://t.co/ZKa98hSG via @TwitPic',123,34361,'http://web.archive.org/web/20120313052301/http://twitpic.com/8uc458','2012-03-13 05:23:01','?',20,25,0.8,1,'?',?,0,0,0,0,?,0,2,2,0.423056234936,0.765013367131,0.576943765064,0.112758849627,0.113039461051,0.780449800926,0.113039461051,0.112758849627,99.9999998643,89.7797503977,89.774669325,89.7797505195,89.7746694468,1.0,0.435142634576,0.435142634576,0.435142634576,0.435142634576,0,0,0.0,0.0,Relevant
171,'http://t.co/6o6fiE9J','http://dlvr.it/1MTpJl',0,0,'2012-03-26 14:42:55','anonymous','#Syria #Revolution News Update: 36 people have been killed by #Assad forces today #Syria... http://t.co/6o6fiE9J #bashar #Egitto3000',132,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.458479879892,0.83095987659,0.541520120108,?,0.0663084633442,?,?,?,51.6127101305,56.009144191,100.0,92.1505066287,51.6127101305,?,?,?,0.0416666666667,?,0,0,0.0,0.0,Relevant
172,'http://t.co/VNlgxA5R','http://dlvr.it/1MTpBC',0,0,'2012-03-26 14:42:26','anonymous','#Syria #Revolution #Douma #Damascus | Around 10 000 mourners are at the Angeela Mosque for the... http://t.co/VNlgxA5R #bashar #Egitto3000',138,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.555115395521,0.920837814484,0.444884604479,?,0.0581398557412,?,?,?,58.6806033868,90.6993574426,100.0,64.6979262493,58.6806033868,?,?,?,0.197951895616,?,0,0,0.0,0.0,Relevant
173,'http://t.co/i8nfo4tX','http://dlvr.it/1MRy0H',0,0,'2012-03-26 11:35:58','anonymous','#Syria #Revolution Homs :: A large number of people were injured during the violent shelling of... http://t.co/i8nfo4tX #bashar #Egitto3000',139,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.355751496982,0.51145692167,0.644248503018,?,0.0694075936747,?,?,?,51.6127101305,61.4770627219,100.0,83.9544178679,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
174,'http://t.co/NIKQ8xub','http://euro-med.dk/%3Fp%3D26382',2,1,'2012-03-26 09:31:31','anonymous','In the footsteps of the Gulf War 3.0 http://t.co/NIKQ8xub #Syria #Bashar',72,70645,'http://web.archive.org/web/20120503050856/http://euro-med.dk/%3Fp%3D26382','2012-05-03 08:49:08','?',20,31,0.645161290323,1,'?',?,69,53,6,0,?,1,10,10,0.614854988316,0.800546532422,0.385145011684,0.0425628265379,0.0392837100659,0.203318329656,0.060858061945,0.0923132662754,8.66504082069,45.8497898331,43.7838056704,3.97290300523,19.7905154383,?,0.0477818482567,0.117203591615,?,?,0,0,0.0,0.0,Relevant
175,'http://t.co/CVoZV68F','http://dlvr.it/1MPnZJ',0,0,'2012-03-26 07:49:04','anonymous','#Syria #Revolution A leaked documented denoted as Highly Confidential  looking original  dated... http://t.co/CVoZV68F #bashar #Egitto3000',138,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.683385026328,0.383923263548,0.316614973672,?,0.0638652587105,?,?,?,57.8627099442,55.988052914,100.0,96.7601637876,57.8627099442,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
176,'http://t.co/7qDhxTil','http://dlvr.it/1MNDMh',0,0,'2012-03-26 04:33:10','anonymous','#Syria #Revolution  03-25-2012  #Idlib l Martyr Raed Asfari  an #FSA soldier  killed today by... http://t.co/7qDhxTil #bashar #Egitto3000',137,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.611263757249,0.941157830954,0.388736242751,?,0.0812145471638,?,?,?,52.0277477029,11.4290375796,100.0,21.9671965138,52.0277477029,?,?,?,0.037267799625,?,0,0,0.0,0.0,Relevant
177,'http://t.co/yuxr8dMv','http://dlvr.it/1MLThv',0,0,'2012-03-25 23:01:09','anonymous','#Syria #Revolution Damascus Suburbs - Hama :: Heavy gunfire from the side of al-Derij of the... http://t.co/yuxr8dMv #bashar #Egitto3000',136,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.494626520133,0.598636917898,0.505373479867,?,0.0743499561242,?,?,?,51.6127101305,34.9399239952,100.0,67.6963560078,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
178,'http://t.co/65d3d6aK','http://reut.rs/GMVDxD',11,1,'2012-03-25 21:53:08','anonymous','Predictably #Putin. #Bashar's peace w #An? = sham. "@Reuters: Syrian forces offensive  Moscow says peace takes time http://t.co/65d3d6aK"',139,151,'http://web.archive.org/web/20120325215539/http://reut.rs/GMVDxD','2012-05-29 10:18:30','?',20,21,0.952380952381,1,'?',?,16,7,0,0,?,0,0,0,0.52207586336,0.550639330667,0.47792413664,0.0656789577429,0.0601113089778,0.868226803232,?,?,99.7000499097,2.6508445305,2.41637596759,2.64289331993,2.4091280457,0.812648337139,0.116952176338,?,0.12659743038,?,0,0,0.0,0.0,Relevant
179,'http://t.co/9iDO8rGp','http://dlvr.it/1MJ2rH',0,0,'2012-03-25 16:09:00','anonymous','#Syria #Revolution News Update| Bab Houd #Homs #Syria | Bodies are still in the streets - on Abu... http://t.co/9iDO8rGp #bashar #Egitto3000',140,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.50822570999,0.856915302109,0.49177429001,?,0.0791223589267,?,?,?,61.3783335705,78.6230922436,100.0,78.0665473959,61.3783335705,?,?,?,0.198353881472,?,0,0,0.0,0.0,Relevant
180,'http://t.co/xSZ47NGv','http://dlvr.it/1MHgW5',0,0,'2012-03-25 15:15:36','anonymous','#Syria #Revolution #AlArabiya | Revolution Council: 24 people have been killed by #Assad forces... http://t.co/xSZ47NGv #bashar #Egitto3000',139,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.46531896941,0.82311561461,0.53468103059,?,0.072451181779,?,?,?,51.6127101305,78.666730866,100.0,65.6093237411,51.6127101305,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
181,'http://t.co/PyQ1SEsL','http://www.damascusbureau.org/%3Fp%3D3182',1,1,'2012-03-25 13:43:20','anonymous','Towards the end of #Syria's apartheid : The #Damascus Bureau http://t.co/PyQ1SEsL #Bashar #An? #Homs',102,37000,'http://webarchive.nationalarchives.gov.uk/20120720164452/http://www.damascusbureau.org/%253Fp%253D3182','2012-07-20 00:00:00','?',20,41,0.487804878049,1,'?',?,1,2,0,0,?,0,10,10,0.535614306995,0.676706463876,0.464385693005,0.0284901441149,0.0386045718241,0.362950438872,0.0219581437546,0.0162050930888,100.0,62.3951648601,2.68521155075,62.3951648601,2.68521155075,?,?,?,?,?,0,0,0.0,0.0,Relevant
182,'http://t.co/6iXRGlJ7','http://www.malaya.com.ph/03212012/news5.html%23.T2itEB6dkRo.twitter',0,0,'2012-03-27 22:25:41','anonymous','#Syrian Regime ban on Pinoy workers called a blessing   http://t.co/6iXRGlJ7 #AssadCrimes',89,10000000000000000000000,'?','xxxxxxxx','?',20,67,0.298507462687,2,'?',?,0,0,0,0,?,0,29,29,0.587248470627,0.853104168736,0.412751529373,?,?,?,?,?,100.0,87.8746217803,91.0026750398,87.8746217803,91.0026750398,?,?,?,?,?,0,0,0.0,0.0,Relevant
183,'http://t.co/rPywtFvX','http://youtu.be/dmN5jX19l3w',0,0,'2012-03-27 22:24:10','anonymous','#Homs  near Jada: a child martyr. To The Highest Heaven. http://t.co/rPywtFvX #Syria #AssadCrimes',97,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,167,285,11,0,?,0,0,0,0.598645276302,0.65365711035,0.401354723698,?,0.0161584840175,?,?,?,16.4594999585,25.2929486019,100.0,65.0754493576,16.4594999585,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
184,'http://t.co/lolAXnx2','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3D9gwOAEieCxE%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:24:08','anonymous','http://t.co/lolAXnx2 #Syria Assad Bombs Houses in Bayada with Artillery -#Homs City 3-23-12 #assadcrimes',104,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.636676227024,0.883278018852,0.363323772976,?,?,?,?,?,100.0,77.8173713768,100.0,77.8173713768,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
185,'http://t.co/hbYRD40R','http://www.defensenews.com/article/20120320/DEFREG02/303200011/McCain-Syria-NATO-Expansion-Should-Summit-Agenda',0,0,'2012-03-27 22:24:06','anonymous','sometimes i think McCain is secretly working for Obama #Syria http://t.co/hbYRD40R #AssadCrimes',95,10000000000000000000000,'?','xxxxxxxx','?',20,111,0.18018018018,5,'?',?,2,0,0,0,?,0,14,14,0.544530915958,0.407186520504,0.455469084042,?,0.0320997928768,?,0.0185328240583,?,2.82397448159,37.6265741455,12.6265711653,7.50526601403,22.3653313684,?,?,?,0.0458349248514,0.0264628062012,0,0,0.0,0.0,Relevant
186,'http://t.co/AB7iIMqk','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DwYR4RYi8Lf0%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:24:04','anonymous','http://t.co/AB7iIMqk #Syria 18 # Idlib - Sinjar body of the martyr Firas  3-15-12 #assadcrimes',94,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.600573865118,0.873229715508,0.399426134882,?,?,?,?,?,100.0,79.637853006,100.0,79.637853006,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
187,'http://t.co/mtQMdnbm','http://www.youtube.com/watch%3Fv%3DN0jxMjJkQAs',0,0,'2012-03-27 22:14:49','anonymous','#DAMASCUS #ZABADANI #SYRIA #ASSADCRIMES SHIBIHA THUGS TRYING PASS THEMSELVES OFF AS 'POLICE' 3-22 http://t.co/mtQMdnbm #SAVESYRIA #ARMFSA',137,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,30,35,4,0,?,0,26,26,0.413839970948,0.717179434344,0.586160029052,?,0.0240346348292,?,0.0368674468675,?,16.6548600068,67.1526758421,23.2073395002,24.80148378,71.7654861157,?,?,?,0.0559016994375,0.107186615714,0,0,0.0,0.0,Relevant
188,'http://t.co/j09HFa3L','http://bit.ly/GHFjTd',0,0,'2012-03-27 22:14:28','anonymous','Victims lose their limbs for lack of medical care  Mar15th/AFP  http://t.co/j09HFa3L #Syria #assadcrimes',104,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.287210005254,0.776763170911,0.712789994746,?,0.0602060162302,?,?,?,51.2400306047,13.3119113458,100.0,25.9795148222,51.2400306047,?,?,?,0.174574312189,?,0,0,0.0,0.0,Relevant
189,'http://t.co/LVpkZkJq','http://cpj.org/2012/03/two-independent-journalists-killed-in-syria.php%23more',0,0,'2012-03-27 22:09:28','anonymous','2 independent journalists killed in #syria making documentary. RIP bros  ur death will not go in vain http://t.co/LVpkZkJq #AssadCrimes',135,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,3,'?',?,0,0,0,0,?,62,337,337,0.283318184033,0.889489673832,0.716681815967,?,0.0462140456586,?,0.0705680932977,?,100.0,1.23197668918,51.4196628798,1.23197668918,51.4196628798,?,?,?,?,?,0,0,0.0,0.0,Relevant
190,'http://t.co/dbv0Dc10','http://bit.ly/GHELg7',0,0,'2012-03-27 22:06:09','anonymous','RT @CmapuseExmasna: Why Putin Has Begun Abandoning Assad  Mar15th  http://t.co/dbv0Dc10 #Syria #assadcrimes',107,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.512620028493,0.749507692695,0.487379971507,?,0.0475584250004,?,?,?,0.847960180445,93.7918639624,100.0,0.904087139995,0.847960180445,?,?,?,0.0649569802462,?,0,0,0.0,0.0,Relevant
191,'http://t.co/lZf82c9v','http://bit.ly/GE4y5C',0,0,'2012-03-27 22:03:19','anonymous','Please share and retweet #StopAssad2012 #Syria http://t.co/lZf82c9v #AssadCrimes #GenocideInSyria',97,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.594874735462,0.509712714772,0.405125264538,?,0.0223457875457,?,?,?,4.15483632359,37.6829599414,100.0,11.0257695522,4.15483632359,?,?,?,0.0374765844498,?,0,0,0.0,0.0,Relevant
192,'http://t.co/Fn','http://t.co/Fn',1,1,'2012-03-27 22:00:08','anonymous','Imagine the government that is supposed to protect you &       maintain law &       order is doing this!! #AssadCrimes #Syria http://t.co/Fn',140,26271,'http://web.archive.org/web/20120329051759/http://t.co/FN','2012-03-29 05:17:59','?',14,14,1.0,1,'?',?,22,6,1,0,?,40,261,261,0.414513057955,0.776639548977,0.585486942045,0.0593390829097,?,?,?,0.0550241667435,100.0,4.57107861211,75.823343534,4.57107861211,75.823343534,?,?,?,?,?,0,3,0.0,0.09375,Relevant
193,'http://t.co/tVh5ARJn','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DTCJ23A9G0Aw%26feature%3Dyoutube_gdata',0,0,'2012-03-27 22:00:04','anonymous','http://t.co/tVh5ARJn #Syria Wounded Dragged from Street in Al Houle - Shot by Assad Army - 12-March-12 #assadcrimes',115,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.362341569027,0.958780563519,0.637658430973,?,?,?,?,?,100.0,56.5512186208,100.0,56.5512186208,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
194,'http://t.co/jQy1FPEa','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3Dj8NN5C6jYvE%26feature%3Dyoutube_gdata',0,0,'2012-03-27 21:59:53','anonymous','http://t.co/jQy1FPEa #Syria Syrian Sunni Cries over Relatives Bodies Slaughtered  11-March-12 #assadcrimes',106,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.381649507166,0.69399314421,0.618350492834,?,?,?,?,?,100.0,91.8966445304,100.0,91.8966445304,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
195,'http://t.co/nlUHENnU','http://bit.ly/GVodfP',0,0,'2012-03-27 21:57:21','anonymous','#Syria's refugees remind us of the price of revolution  Guardian comment  http://t.co/nlUHENnU #risedamascus #assadcrimes',121,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,30,37,4,0,?,0,0,0,0.660598026389,0.372576361388,0.339401973611,?,0.0600960426134,?,?,?,11.8067420531,24.7554333374,100.0,47.6935381907,11.8067420531,?,?,?,0.142295234932,?,0,0,0.0,0.0,Relevant
196,'http://t.co/3foP8WbC','http://www.youtube.com/watch%3Fv%3D38AVb32ejNs%26feature%3Dyoutu.be',0,0,'2012-03-27 21:53:38','anonymous','Why #StopGenocideInSyria ? Watch this pls. Graphic. http://t.co/3foP8WbC #AssadCrimes #Heartbreaking',100,10000000000000000000000,'?','xxxxxxxx','?',20,67,0.298507462687,1,'?',?,198,144,81,0,?,20,218,218,0.655633175176,0.219494395374,0.344366824824,?,0.0,?,0.0120824418666,?,100.0,65.2281283342,50.2657627859,65.2281283342,50.2657627859,?,?,?,?,?,0,2,0.0,0.2,Relevant
197,'http://t.co/YZ2qlqM5','http://youtu.be/-9OLFERzRs0',0,0,'2012-03-27 21:53:19','anonymous','25/3/2012 #Homs  Al Khaldiye: massive destruction of the residental area. http://t.co/YZ2qlqM5 #Syria #AssadCrimes',114,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,98,186,9,0,?,0,0,0,0.531359456673,0.481476762315,0.468640543327,?,0.021870444132,?,?,?,16.4595476451,37.6857430851,100.0,43.6757943393,16.4595476451,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
198,'http://t.co/BW9lCb6B','http://bit.lyhttps%3A//www.youtube.com/verify_controversy%3Fnext_url%3D/watch%253Fv%253DhaoKEIVwKgk%2526feature%253Dyoutube_gdatahttps%3A//www.youtube.com/watch%3Fv%3DhaoKEIVwKgk%26feature%3Dyoutube_gdata',0,0,'2012-03-27 21:52:14','anonymous','SYRIAN JAILS http://t.co/BW9lCb6B #Syria Every Day is 'Abu Ghraib' Day - Protester Beat by Assad Security #assadcrimes',118,10000000000000000000000,'?','xxxxxxxx','?',20,204,0.0980392156863,7,'?',?,0,0,0,0,?,0,0,0,0.473150072592,0.758639117784,0.526849927408,?,?,?,?,?,100.0,78.7405534031,100.0,78.7405534031,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
199,'http://t.co/FK0dXpXi','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3D7DoJ9IfK29Q%26feature%3Dyoutube_gdata',0,0,'2012-03-27 21:52:12','anonymous','http://t.co/FK0dXpXi #Syria Assad Security Forces Seek Protesters to Attack in #Hama 3-23-12 #assadcrimes',105,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.406074488841,0.969475233031,0.593925511159,?,?,?,?,?,100.0,30.110913512,100.0,30.110913512,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
200,'http://t.co/r45Y3fp','http://t.co/r45Y3fp',0,0,'2012-03-27 21:44:59','anonymous','Thanks @SenJohnMcCain for supporting the people's demands. #NATO4Syria to put an end to #AssadCrimes &  #GenocideInSyria http://t.co/r45Y3fp',140,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,54,54,0.772659611683,0.303070768326,0.227340388317,?,?,?,?,?,100.0,15.6218763192,17.0850921115,15.6218763192,17.0850921115,?,?,?,?,?,0,0,0.0,0.0,Relevant
201,'http://t.co/7Qk39cZ4','http://statweestics.com/253287/',0,0,'2012-03-27 21:41:52','anonymous','#assadcrimes is getting popular  +700% the last hour : http://t.co/7Qk39cZ4',75,10000000000000000000000,'?','xxxxxxxx','?',20,31,0.645161290323,1,'?',?,0,0,0,0,?,0,123,123,0.450252131185,0.485590899186,0.549747868815,?,0.0606897129034,?,0.0134589380119,?,37.3014189222,60.1377698473,81.6663894646,62.0266082645,45.6753618799,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
202,'http://t.co/Txv85EbG','http://youtu.be/IS1OUvMej6g',0,0,'2012-03-27 21:41:48','anonymous','We need someone to rescue us/ #Syria is breaking my heart. http://t.co/Txv85EbG #assadcrimes',92,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,52,121,0,0,?,0,0,0,0.409471339702,0.342499926649,0.590528660298,?,0.0173552533625,?,?,?,16.654854205,11.3082147931,100.0,67.8974108923,16.654854205,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
203,'http://t.co/JYMtdL4j','http://twitter.com/mannoush/status/184328127604994050/photo/1',0,0,'2012-03-27 21:34:28','anonymous','There is a GENOCIDE in #Syria .plz share it if you care. #AssadCrimes #StopAssad2012 #GenocideInSyria http://t.co/JYMtdL4j',122,10000000000000000000000,'?','xxxxxxxx','?',20,61,0.327868852459,5,'?',?,0,0,0,0,?,0,106,106,0.640833944696,0.362660195588,0.359166055304,?,0.0859767840292,?,0.0226219883721,?,58.4730601554,19.488380086,18.9966656081,33.3288184922,32.4878936687,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
204,'http://t.co/Fnnc','http://t.co/Fnnc',0,0,'2012-03-27 21:31:29','anonymous','Imagine the government that is supposed to protect you &      maintain law &      order is doing this!! #AssadCrimes #Syria http://t.co/Fnnc',140,10000000000000000000000,'?','xxxxxxxx','?',16,16,1.0,1,'?',?,0,0,0,0,?,1,8,8,0.414513057955,0.776639548977,0.585486942045,?,?,?,?,?,100.0,10.8210785654,10.1863066374,10.8210785654,10.1863066374,?,?,?,?,?,0,0,0.0,0.0,Relevant
205,'http://t.co/t2Nqv0wW','http://youtu.be/xxzSM1JRZFo',0,0,'2012-03-27 21:24:48','anonymous','This is what the road in #homs looks like.... http://t.co/t2Nqv0wW  #Syria #GenocideInSyria #Assadcrimes',104,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,101,131,7,0,?,0,0,0,0.327830199651,0.341391185423,0.672169800349,?,0.017931631503,?,?,?,16.4595476422,57.1570092298,100.0,28.797076446,16.4595476422,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
206,'http://t.co/TZupBte1','http://youtu.be/DNTspjyx0zg',0,0,'2012-03-27 21:22:28','anonymous','Martyr Abdul Muheimen Al-Jaban  tortured &  killed by #Assad's militia. http://t.co/TZupBte1 #Idlib #Syria #AssadCrimes',119,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,19,50,2,0,?,0,0,0,0.573188860391,0.781260546663,0.426811139609,?,0.0141442574215,?,?,?,16.654860212,42.9504343014,100.0,38.7769308574,16.654860212,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
207,'http://t.co/fRTAOItE','http://www.youtube.com/watch%3Fv%3DoVAfpY8AUc0%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 21:22:23','anonymous','Martyr baby girl Malak Mohammad was shot multiple times by Assad's forces #Rastan 3-25-12 #Syria  forces http://t.co/fRTAOItE #AssadCrimes',138,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,280,406,40,0,?,3,137,137,0.458991616903,0.965388107648,0.541008383097,?,0.0323761954119,?,0.0558164571177,?,16.4595476451,68.7049150398,66.8989367347,23.9568706774,24.6036012655,?,?,?,0.0,0.0380754811925,0,0,0.0,0.0,Relevant
208,'http://t.coMdBrhnH','http://t.coMdBrhnH',0,0,'2012-03-27 21:22:18','anonymous','@anderson Civilians in #Homs killed by Assad R still in the street in their cars.Where is humanity??http://t.coMdBrhnH #Syria #AssadCrimes',138,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.524106550692,0.979638174072,0.475893449308,?,?,?,?,?,100.0,50.462610922,100.0,50.462610922,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
209,'http://t.co/8JrLdcSW','http://bit.ly/GJasRX',0,0,'2012-03-27 21:22:15','anonymous','@StateDept Assad criminal thugs torturing civilian in #Syria where is humanity??  http://t.co/8JrLdcSW' #AssadCrimes',116,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.491457063792,0.621242797129,0.508542936208,?,?,?,?,?,100.0,50.4676294501,100.0,50.4676294501,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
210,'http://t.co/nJhV29hD','http://ansamed.ansa.it/ansamed/en/news/nations/syria/2012/03/23/visualizza_new.html_155918834.html',0,0,'2012-03-27 21:15:01','anonymous','Amnesty to UN: send human rights monitors to #Syria  http://t.co/nJhV29hD #AssadCrimes',86,10000000000000000000000,'?','xxxxxxxx','?',20,98,0.204081632653,9,'?',?,0,0,0,0,?,1,72,72,0.566031043391,0.763366585926,0.433968956609,?,0.0662622139955,?,0.0231507998794,?,57.7337030179,17.1857341349,17.1857339952,29.7672472691,29.7672470271,?,?,?,0.0559016994375,0.0170896481756,0,0,0.0,0.0,Relevant
211,'http://t.co/4dPPdR4K','http://bit.ly/GVobJM',0,0,'2012-03-27 21:12:04','anonymous','RT @Mar15Syria: UN raises Syria death toll estimate to more than 9 000 http://t.co/4dPPdR4K #Syria #assadcrimes',111,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.558344302715,0.573690251337,0.441655697285,?,0.182574185835,?,?,?,100.0,48.9951528281,100.0,48.9951528281,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
212,'http://t.co/fKBawl7r','http://www.youtube.com/watch%3Fv%3DJiZDZaoHQuA',0,0,'2012-03-27 21:05:33','anonymous','RT @usgrant63: 'Rich as the Arabic language is  it is too poor describe our suffering.' http://t.co/fKBawl7r #Syria  #Assadcrimes',129,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,364,431,87,0,?,1,65,65,0.378759337275,0.164758215425,0.621240662725,?,0.0282644930223,?,0.0387810366877,?,16.6548519494,23.4781491831,65.6618344856,70.9376698289,25.3645851961,?,?,?,0.0,0.0285132974256,0,0,0.0,0.0,Relevant
213,'http://t.co/JSIoZMRj','http://www.youtube.com/watch%3Fv%3DwgYtJqqq8Qo%26hd%3D1',0,0,'2012-03-27 21:05:22','anonymous','Outcome of the shelling... http://t.co/JSIoZMRj #Assadcrimes #GenocideInSyria  #homs #Syria',91,10000000000000000000000,'?','xxxxxxxx','?',20,55,0.363636363636,1,'?',?,50,141,10,0,?,0,56,56,0.574778511648,0.465832749533,0.425221488352,?,0.017902871851,?,0.0371454725794,?,12.7485622955,57.5678029276,7.56329681663,22.1452993638,59.3266647747,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
214,'http://t.co/JZaiHUya','http://youtu.be/_Sj2dPyUYOI',0,0,'2012-03-27 21:05:06','anonymous','Martyrdom with her mother by her side....... http://t.co/JZaiHUya #Assadcrimes #GenocideInSyria  #homs #Syria',109,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,0,0,0,0,?,0,0,0,0.62167952189,0.973841525009,0.37832047811,?,0.0166770931091,?,?,?,16.752508246,67.7596567589,100.0,24.7234254825,16.752508246,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
215,'http://t.co/0HkxuCsy','http://huff.to/GAH9hz',0,0,'2012-03-27 21:03:28','anonymous','A Massacre in #Syria  Don't Close Your Eyes http://t.co/0HkxuCsy #AssadCrimes',77,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,10,13,3,0,?,0,0,0,0.649998846071,0.0808709045717,0.350001153929,?,0.0322245496349,?,?,?,100.0,67.761087219,100.0,67.761087219,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
216,'http://t.co/274A0HeE','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DqQdztNcsfpw%26feature%3Dyoutube_gdata',0,0,'2012-03-27 21:03:22','anonymous','http://t.co/274A0HeE #Syria Der Bres -- smuggled video: security forces attack the citizens in the public bus #assadcrimes',122,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.346734665241,0.926106398602,0.653265334759,?,?,?,?,?,100.0,65.0511283852,100.0,65.0511283852,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
217,'http://t.co/fAiQCRrz','http://www.youtube.com/watch%3Fv%3DedDanu0ii9I%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 20:45:16','anonymous','RT @adpucci: RT @ad?_alshami: Woman injured coz #AssadCrimes  shelling. 26-3-2012 http://t.co/fAiQCRrz  #SOS #syria #fb',121,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,148,97,73,0,?,3,81,81,0.539558624288,0.589420657353,0.460441375712,?,0.019834954601,?,0.0384016535801,?,16.6548608901,45.4497810117,37.5379029314,36.6445349557,44.368117528,?,?,?,0.0,0.0390434404722,0,0,0.0,0.0,Relevant
218,'http://t.co/sgZiDpuV','http://www.youtube.com/watch%3Fv%3DuqTGnyXaTNs',0,0,'2012-03-27 20:44:58','anonymous','#Homs #Syria Karm Al Zeytoon Being Bombarded with #AssadCrimes Shelling attacks this afternoon 3-32  http://t.co/sgZiDpuV #SaveSyria #ArmFSA',140,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,21,32,1,0,?,2,42,42,0.482585812269,0.722948588586,0.517414187731,?,0.0260903475009,?,0.0404237767091,?,16.6548601684,42.7868344718,42.8602677463,38.9251983092,38.8585070605,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
219,'http://t.co/v10V56DS','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DOvSiGUDKv6A%26feature%3Dyoutube_gdata',0,0,'2012-03-27 20:41:51','anonymous','http://t.co/v10V56DS #Syria Protest in Krak Des Chevaliers Castle - 3-23-12  - A NEW DAWN IS ARRIVING. #assadcrimes',115,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.648673382545,0.773371414557,0.351326617455,?,?,?,?,?,100.0,75.7139808778,100.0,75.7139808778,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
220,'http://t.co/M19G0hav','http://www.youtube.com/watch%3Fv%3DtnaO-5fN6FI%26feature%3Dshare',0,0,'2012-03-27 20:33:52','anonymous','Please somebody stop #Assadcrimes #Syria  http://t.co/M19G0hav',62,10000000000000000000000,'?','xxxxxxxx','?',20,64,0.3125,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.354051021329,0.463272065709,0.645948978671,?,0.0285068602887,?,0.103752458493,?,4.15483632359,69.7247966183,4.54084790876,5.95890777042,91.4991298339,?,?,?,0.094809092628,0.0901035920426,0,0,0.0,0.0,Relevant
221,'http://t.co/aGpB3Bsj','http://bambuser.com/v/2502447',3,1,'2012-03-27 20:27:12','anonymous','745AM #Homs #Syria OLDHOMS BABASAABAA is being bombarded with #AssadCrimes shelling attacks LIVE NOW http://t.co/aGpB3Bsj #SaveSyria',132,15824,'http://web.archive.org/web/20120329005056/http://bambuser.com/v/2502447','2012-07-05 02:43:47','?',20,29,0.689655172414,2,'?',?,7,7,1,0,?,2,113,113,0.511454392862,0.732960388189,0.488545607138,0.0430630635873,0.0416395663928,0.909115538728,0.048770499995,0.0504377764807,99.9999377953,89.9338055321,89.9338181116,89.9337495891,89.9337621686,0.960768922831,0.0833333333333,0.0918630424349,0.0800640769025,0.0882591563281,0,0,0.0,0.0,Relevant
222,'http://t.co/k9dIJCSJ','http://www.youtube.com/watch%3Fv%3D4-qWnJ_LCdQ%26sns%3Dem',0,0,'2012-03-27 20:26:55','anonymous','http://t.co/k9dIJCSJ very graphic #AssadCrimes in #Hama #Syria a toddler injured &  crying for his dad!! @acarvin @AC360 @arwaCNN @BBCWorld',139,10000000000000000000000,'?','xxxxxxxx','?',20,57,0.350877192982,1,'?',?,0,0,0,0,?,12,154,154,0.568253214664,0.618435096023,0.431746785336,?,?,?,?,?,100.0,28.9539250129,28.1726750129,28.9539250129,28.1726750129,?,?,?,?,?,0,0,0.0,0.0,Relevant
223,'http://t.co/N546fsKY','http://www.kuna.net.kw/HomePage.aspx',9,1,'2012-03-27 20:24:33','anonymous','#NATO Rasmussen criticizes UNSC inaction on #Syria  http://t.co/N546fsKY  #AssadCrimes',86,20131,'http://web.archive.org/web/20120915020004/http://www.kuna.net.kw/HomePage.aspx','2012-10-01 05:02:46','?',20,36,0.555555555556,1,'?',?,0,0,0,0,?,3,45,45,0.526868348527,0.478254653188,0.473131651473,0.0267739776301,?,?,?,0.0376512812363,100.0,13.0351289852,85.5588804155,13.0351289852,85.5588804155,?,?,?,?,?,0,0,0.0,0.0,Relevant
224,'http://t.co/xHqwPN6P','http://twitter.com/arwamenla/status/184407484100902912/photo/1',0,0,'2012-03-27 20:20:43','anonymous','RT @NZones: 1 of many #AssadCrimes..This is what they do to our beautiful children. I'm sure this picture speaks for itself. #Syria http://t.co/xHqwPN6P',152,10000000000000000000000,'?','xxxxxxxx','?',20,62,0.322580645161,5,'?',?,0,0,0,0,?,0,30,30,0.769666058142,0.0738082830662,0.230333941858,?,0.0711843957664,?,0.0321578320692,?,58.4730601554,3.63990693939,16.8418129181,6.2249297877,28.802687722,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
225,'http://t.co/FnncJp','http://t.co/FnncJp',0,0,'2012-03-27 20:15:55','anonymous','Imagine the government that is supposed to protect you &     maintain law &     order is doing this!! #AssadCrimes #Syria http://t.co/FnncJp',140,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,7,7,0.414513057955,0.776639548977,0.585486942045,?,?,?,?,?,100.0,4.5710785188,10.5769319401,4.5710785188,10.5769319401,?,?,?,?,?,0,0,0.0,0.0,Relevant
226,'http://t.co/6hkLHLov','http://www.youtube.com/watch%3Fv%3DI4XBoHkbRko',0,0,'2012-03-27 20:15:38','anonymous','Imagine the government that is supposed to protect you &   maintain law &   order is doing this!! #AssadCrimes #Syria http://t.co/6hkLHLov',138,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,3,0,0,0,?,3,62,62,0.414513057955,0.776639548977,0.585486942045,?,0.0144771779782,?,0.046510801034,?,15.873610049,10.8210785188,10.1863064511,68.1702428456,64.1713285109,?,?,?,0.0402911482013,0.106600358178,0,0,0.0,0.0,Relevant
227,'http://t.co/TKbgU2Vj','http://youtu.be/X7bZg87Ob6w',0,0,'2012-03-27 19:48:33','anonymous','These videos are going to continue to be shown until action is taken against Bashar. http://t.co/TKbgU2Vj #Syria #AssadCrimes #Genocide @UN',139,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,1,0,0,0,?,0,0,0,0.390423714308,0.848906061398,0.609576285692,?,0.0500792897705,?,?,?,16.6548519611,16.9204226927,100.0,98.430472238,16.6548519611,?,?,?,0.0290129426593,?,0,0,0.0,0.0,Relevant
228,'http://t.co/H234znK5','http://bit.ly/HbeBRq',0,0,'2012-03-27 19:48:31','anonymous','UN says more than 9 000 dead in #Syria unrest  Gulfnews  http://t.co/H234znK5 #assadcrimes',90,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,3,6,1,0,?,0,0,0,0.332932301278,0.60520739632,0.667067698722,?,0.0567742105629,?,?,?,12.1730602672,47.3345822379,100.0,25.7170544065,12.1730602672,?,?,?,0.103590795849,?,0,0,0.0,0.0,Relevant
229,'http://t.co/Mj88AgZF','http://ow.ly/9TGwW',0,0,'2012-03-27 19:48:25','anonymous','#SYRIA Opposition begin talks in #Turkey to show they can provide alternative to #Assad. http://t.co/Mj88AgZF #Mar15 #MidEast #AssadCrimes',138,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,3,0,0,0,?,0,0,0,0.247264934965,0.585821963447,0.752735065035,?,0.108933474443,?,?,?,9.05722746233,30.5525261194,100.0,29.6447744678,9.05722746233,?,?,?,0.126210948574,?,0,0,0.0,0.0,Relevant
230,'http://t.co/zSQdvp1H','http://www.youtube.com/watch%3Fv%3DLVHbcE7Sw5k',19,1,'2012-03-27 19:48:17','anonymous','#Aleppo #Izaz #Syria #Assadcrimes Military Gunships Firing on Civilians 3-22 http://t.co/zSQdvp1H #SaveSyria #ArmFSA',116,3070,'http://web.archive.org/web/20120323185707/http://www.youtube.com/watch%3Fv%3DLVHbcE7Sw5k','2012-04-24 00:11:29','?',20,46,0.434782608696,1,'?',?,0,0,0,0,?,40,261,261,0.439280917437,0.733417708785,0.560719082563,0.022587057359,0.0263397414379,0.50501544231,0.0962854923208,0.0782150480819,32.130424385,53.6573037817,80.9711785916,17.2403194186,39.6813099968,0.318946460372,0.0344010458077,0.172625105168,0.0396214425875,0.0994105779777,0,0,0.0,0.0,Relevant
231,'http://t.co/82Z2Nds6','http://www.voanews.com/content/an?-tries-to-secure-chinese-support-for-syria-plan-144339785/179906.html/content/article/179906.html',0,0,'2012-03-27 19:45:05','anonymous','#UN envoy Kofi #An? is in #China trying to secure support for peace plan in #Syria. http://t.co/82Z2Nds6 #MidEast #Mar15 #AssadCrimes',135,10000000000000000000000,'?','xxxxxxxx','?',20,133,0.15037593985,6,'?',?,0,0,0,0,?,0,0,0,0.645806405872,0.685382477601,0.354193594128,?,0.0891689998094,?,?,?,100.0,52.4164073005,100.0,52.4164073005,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
232,'http://t.co/IQmckee7','http://bit.ly/GJasRX',0,0,'2012-03-27 19:41:42','anonymous','@anderson Assad criminal thugs torturing civilian in #Syria where is humanity??  http://t.co/IQmckee7' #AssadCrimes',115,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.485296195083,0.62104381365,0.514703804917,?,?,?,?,?,100.0,50.4676296196,100.0,50.4676296196,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
233,'http://t.co/gnsQHB8H','http://www.youtube.com/watch%3Fv%3DZ7BiW-Yw6lI%26feature%3Dyoutu.be%26t%3D35s',0,0,'2012-03-27 19:41:40','anonymous','IMPORTANT video from #Syria-shows helicopter tracer fire: http://t.co/gnsQHB8H Please 'like' on YouTube - important! #NoFlyZone #AssadCrimes',140,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,1,'?',?,1,1,0,0,?,54,453,453,0.5582424651,0.0998271309544,0.4417575349,?,0.0,?,0.00938646508928,?,100.0,82.0066858068,85.8946620944,82.0066858068,85.8946620944,?,?,?,?,?,0,0,0.0,0.0,Relevant
234,'http://t.co/m4Ty5Auk','http://bit.ly/GSSEri',0,0,'2012-03-27 19:31:29','anonymous','The Syrian Revolution #Documentary http://t.co/m4Ty5Auk #Syria #AssadCrimes #SyriaMassacre',90,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,962,264,120,0,?,0,0,0,0.611239500047,0.519795623602,0.388760499953,?,0.0357864792445,?,?,?,16.4839616363,47.99685459,100.0,34.3438372724,16.4839616363,?,?,?,0.156173761889,?,0,0,0.0,0.0,Relevant
235,'http://t.co/r45Y3','http://t.co/r45Y3',0,0,'2012-03-27 19:26:11','anonymous','THX @SenJohnMcCain for supporting the people's demands. #NATO4Syria to put an end to #AssadCrimes & #GenocideInSyria http://t.co/r45Y3',134,10000000000000000000000,'?','xxxxxxxx','?',17,17,1.0,1,'?',?,0,0,0,0,?,0,15,15,0.731564134903,0.349541535324,0.268435865097,?,?,?,?,?,100.0,6.24982637007,17.0408416233,6.24982637007,17.0408416233,?,?,?,?,?,0,0,0.0,0.0,Relevant
236,'http://t.co/MTltsn2L','http://bit.lyhttps%3A//www.youtube.com/verify_controversy%3Fnext_url%3D/watch%253Fv%253DjwPaScHjCE8%2526feature%253Dyoutube_gdatahttps%3A//www.youtube.com/watch%3Fv%3DjwPaScHjCE8%26feature%3Dyoutube_gdata',0,0,'2012-03-27 19:04:05','anonymous','http://t.co/MTltsn2L #Syria Child Killed by Assad Army Artillery - 3-26-12  #Homs #assadcrimes',94,10000000000000000000000,'?','xxxxxxxx','?',20,204,0.0980392156863,7,'?',?,0,0,0,0,?,0,0,0,0.587038746866,0.885341423219,0.412961253134,?,?,?,?,?,100.0,44.3113609054,100.0,44.3113609054,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
237,'http://t.co/TDFV0PzL','http://youtu.be/01dyrWOug5c',0,0,'2012-03-27 18:54:43','anonymous','@VOA_News @DavidCornDC  Assad's thugs shot an infant in the leg. #GenocideInSyria #AssadCrimes http://t.co/TDFV0PzL #Hama #Syria',128,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,0,0,0,0,?,0,0,0,0.507980517736,0.747276531735,0.492019482264,?,0.018977461833,?,?,?,16.6548519494,1.43917623053,100.0,8.64118297115,16.6548519494,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
238,'http://t.co/gAARNr8K','http://www.youtube.com/watch%3Fv%3Dm6_kyWw-w8A',0,0,'2012-03-27 18:30:27','anonymous','#Damascus Douma city #Syria  devastated by the bombings by #Assadcrimes forces 3-24 http://t.co/gAARNr8K #SaveSyria #ArmFSA',123,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,50,81,6,0,?,0,31,31,0.580175931246,0.862648810419,0.419824068754,?,0.0209856926348,?,0.0277156955033,?,16.6548601451,65.6721277473,66.6486902481,25.3606221032,24.9890284161,?,?,?,0.0475651494154,0.0471142847432,0,0,0.0,0.0,Relevant
239,'http://t.co/YmAkh2Rc','http://v7.nonxt8.c.youtube.com/videoplayback%3Fip%3D0.0.0.0%26app%3Dyoutube_gdata%26devkey%3DAX8iKz393pCCMUL6wqrPOZoO88HsQjpE1a8d1GxQnGDm%26el%3Dvideos%26uaopt%3Dno-save%26source%3Dyoutube%26itag%3D18%26id%3Dddc97b86b920d6a0%26ipbits%3D0%26expire%3D1334608945%26sparams%3Did%2Citag%2Csource%2Cuaopt%2Cip%2Cipbits%2Cexpire%26signature%3D7B08C7580887AAC7CF62BA83C7D23449BE20EF89.FAC7826B199301FEA65CC4BBA690950332E8CB0D%26key%3Dyta1%26cms_redirect%3Dyes%26redirect_counter%3D1',0,0,'2012-03-27 18:29:56','anonymous','Desperate woman in Homs screams 'Where are the Arabs?! Oh Arabs  you sons of dogs!' BBC Panorama about #AssadCrimes http://t.co/YmAkh2Rc',136,10000000000000000000000,'?','xxxxxxxx','?',20,474,0.042194092827,1,'?',?,0,0,0,0,?,31,1908,500,0.366809656569,0.513597164053,0.633190343431,?,?,?,?,?,100.0,58.8853549016,31.649783502,58.8853549016,31.649783502,?,?,?,?,?,0,0,0.0,0.0,Relevant
240,'http://t.co/5cvcL2Y9','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DxXJsCYepPOM%26feature%3Dyoutube_gdata',0,0,'2012-03-27 18:27:52','anonymous','http://t.co/5cvcL2Y9 #Syria Child Slaughtered in Assad Missile Attacks on #Homs City  3-21-12  #assadcrimes',107,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.514763261449,0.900035640231,0.485236738551,?,?,?,?,?,100.0,38.0315101397,100.0,38.0315101397,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
241,'http://t.co/ZSP6DayU','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DQWHRLV4R5Lk%26feature%3Dyoutube_gdata',0,0,'2012-03-27 18:22:21','anonymous','http://t.co/ZSP6DayU #Syria Jeb Al Jandali In Flames as Assad Army Bombs Houses - 3-26-12 #Homs City #assadcrimes',113,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.558936362133,0.887751895666,0.441063637867,?,?,?,?,?,100.0,26.5013022941,100.0,26.5013022941,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
242,'http://t.co/el0O6qF6','http://youtu.be/MHxaTunLiw0',0,0,'2012-03-27 18:13:15','anonymous','@HouriaBas: Baba Amr #Homs: Man has been lying in same position for 5 days w/ no one to rescue him. #AssadCrimes http://t.co/el0O6qF6 #SYRIA',140,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,610,789,117,0,?,0,0,0,0.29305098427,0.94980846898,0.70694901573,?,0.0262703468746,?,?,?,16.7525081994,2.24102953169,100.0,13.3772776292,16.7525081994,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
243,'http://t.co/lZbjQV14','http://bit.lyhttps%3A//www.youtube.com/watch%3Fv%3DuVsNhpu1sm8%26feature%3Dyoutube_gdata',0,0,'2012-03-27 17:37:50','anonymous','http://t.co/lZbjQV14 #Syria Assad Army Shoots at Protesters in #Aleppo pt2 - 3-23-12 #assadcrimes',97,10000000000000000000000,'?','xxxxxxxx','?',20,88,0.227272727273,3,'?',?,0,0,0,0,?,0,0,0,0.557540699746,0.889715978481,0.442459300254,?,?,?,?,?,100.0,28.5933382177,100.0,28.5933382177,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
244,'http://t.co/SHcP6KJd','http://youtu.be/edDanu0ii9I',0,0,'2012-03-27 17:34:16','anonymous','26/3/2012 !!GRAPHIC!! It's incredible but this Woman is alive &awake. #Syria #AssadCrimes http://t.co/SHcP6KJd via @ad?_alshami',129,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,148,97,73,0,?,0,0,0,0.686517848886,0.143177771874,0.313482151114,?,0.00720787414631,?,?,?,16.6548608901,11.0608555266,100.0,66.4121759983,16.6548608901,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
245,'http://t.co/BU5CivFS','http://twitter.com/Sunshine828/status/183188919565815808/photo/1',0,0,'2012-03-27 17:30:00','anonymous','Our hero! God less the souls of all our Syrian heroes...#syria #FreeSyria #AssadCrimes #Assad2012 http://t.co/BU5CivFS',118,10000000000000000000000,'?','xxxxxxxx','?',20,64,0.3125,5,'?',?,0,0,0,0,?,0,20,20,0.550726930148,0.353555265485,0.449273069852,?,0.0917126760774,?,0.0544411713514,?,58.0824352485,8.43756011946,8.44366363508,14.5268704443,14.5373788116,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
246,'http://t.co/cmtlHHXw','http://youtu.be/31sU7qb3ct8',1,1,'2012-03-27 17:09:45','anonymous','Video captures the moment when a mortar strikes civilian homes in Khaldiyeh #Homs. 3/21 #AssadCrimes http://t.co/cmtlHHXw #Syria @CNN @AC360',140,83730,'http://web.archive.org/web/20120323175415/http://youtu.be/31sU7qb3ct8','2012-03-23 17:54:15','?',20,27,0.740740740741,1,'?',?,1,0,0,0,?,0,0,0,0.616362043154,0.790952127673,0.383637956846,0.0298018248589,0.0258037666572,0.514880527021,?,?,48.7137242084,10.3036329393,8.01803541656,21.1513964632,16.4594999599,0.271041082432,0.0538381902058,?,0.0479463301485,?,0,0,0.0,0.0,Relevant
247,'http://t.co/rbSTDe6F','http://youtu.be/fDdUNJQeRlw',1,1,'2012-03-27 16:54:03','anonymous','Older woman from Khaldiyeh  Homs  with a horrible nose injury after being hit by shrapnel http://t.co/rbSTDe6F #Syria #AssadCrimes',130,9959,'http://web.archive.org/web/20120327194002/http://youtu.be/fDdUNJQeRlw','2012-03-27 19:40:02','?',20,27,0.740740740741,1,'?',?,0,0,0,0,?,0,0,0,0.15954502336,0.750662589478,0.84045497664,0.0150286757709,0.0112387931353,0.505443702461,?,?,60.6724064304,7.49030094494,4.96627014148,4.54454583218,3.01315560467,0.342083727464,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
248,'http://t.co/07BIJ7Of','http://www.washingtoninstitute.org/policy-analysis/view/the-tides-of-battle-in-syria',0,0,'2012-03-27 22:40:41','anonymous','MUST READ - This paper explains why #Assad's army isn't winning during current offensive  via @washinstitute http://t.co/07BIJ7Of #Syria',136,10000000000000000000000,'?','xxxxxxxx','?',20,84,0.238095238095,3,'?',?,0,0,0,0,?,0,0,0,0.32469175188,0.581061516541,0.67530824812,?,0.0675108551371,?,?,?,52.4104628231,72.8635355479,100.0,71.9296180578,52.4104628231,?,?,?,0.0668750470215,?,0,0,0.0,0.0,Relevant
249,'http://t.co/dwKVGTCb','http://youtu.be/uyHeyppj2co',0,0,'2012-03-27 22:23:05','anonymous','Video apparently showing #Assad troops using civilians as human shields in #Homs #Syria http://t.co/dwKVGTCb',108,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,933,1025,163,0,?,0,0,0,0.461319741203,0.76266802999,0.538680258797,?,0.0344835786918,?,?,?,16.654851996,87.9439040769,100.0,18.9380403006,16.654851996,?,?,?,0.0408248290464,?,0,0,0.0,0.0,Relevant
250,'http://t.co/4XjjD8W3','http://twitter.com/NMSyria/status/184754147596320770/photo/1',0,0,'2012-03-27 22:22:52','anonymous','RT @NMSyria: #Assad supporters from #BabaAmr - His own gangs.  #AssadTerrorism #Syria #Homs http://t.co/4XjjD8W3',112,10000000000000000000000,'?','xxxxxxxx','?',20,60,0.333333333333,5,'?',?,0,0,0,0,?,0,1,1,0.683114860551,0.474955170728,0.316885139449,?,0.102273600455,?,0.0971102652724,?,58.0580226761,87.6358303699,37.8326745225,66.2491841876,65.1635601397,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
251,'http://t.co/wWwWwmNH','http://twitter.com/NMSyria/status/184742600664821762/photo/1',0,0,'2012-03-27 22:20:46','anonymous','RT @NMSyria: One day they're in school. The next day they're six feet under. This is #AssadTerrorism   #Assad #Syria #Damascus #Homs http://t.co/wWwWwmNH',153,10000000000000000000000,'?','xxxxxxxx','?',20,60,0.333333333333,5,'?',?,0,0,0,0,?,0,0,0,0.450556671184,0.963112007673,0.549443328816,?,0.102167672305,?,?,?,58.0824352485,38.2222021886,100.0,65.8068175432,58.0824352485,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
252,'http://t.co/yKpmotlM','http://bit.ly/GDZhhx',0,0,'2012-03-27 22:19:30','anonymous','UN peace plan 4 #Syria agreed. http://t.co/yKpmotlM But surely it's a dead duck if #Assad doesn't quit? Or will he be pushed?',125,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,2,2,0,0,?,0,0,0,0.421994223419,0.53053214493,0.578005776581,?,?,?,?,?,100.0,93.5202948627,100.0,93.5202948627,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
253,'http://t.co/RCH8Jl0i','http://youtu.be/M3et8fKUqTY',0,0,'2012-03-27 22:19:27','anonymous','RT @mkatbi: Bashar al-#Assad visiting #BabaAmr. Yil3ano sho kalb. This ruined my day. http://t.co/RCH8Jl0i',106,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,1228,3415,844,0,?,0,0,0,0.454068325375,0.532865491004,0.545931674625,?,?,?,?,?,100.0,18.6945255482,100.0,18.6945255482,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
254,'http://t.co/iy6H0Sqf','http://goo.gl/RXpur',0,0,'2012-03-27 22:18:21','anonymous','China supports Assad. No wonder  still killing Tibetans in the background. http://t.co/iy6H0Sqf #Syria #Homs #Hama #Aleppo #Assad #Duck',135,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.606601453052,0.61347025444,0.393398546948,?,0.00928376655687,?,?,?,100.0,75.9921805001,100.0,75.9921805001,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
255,'http://t.co/42iruVaA','http://bbc.in/HipLC9',0,0,'2012-03-27 22:17:01','anonymous','RT @BBCWorld: US Secretary of State says #Assad will be judged by his actions  after reports he accepts #An?'s #Syria peace plan http://t.co/42iruVaA',151,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,292,662,267,0,?,0,0,0,0.692708031971,0.939837950703,0.307291968029,?,0.0569494797451,?,?,?,12.3958383926,66.2044381516,100.0,18.7235761508,12.3958383926,?,?,?,0.0911290199108,?,0,0,0.0,0.0,Relevant
256,'http://t.co/XBowdcIj','http://ow.ly/9UTf3',0,0,'2012-03-27 22:15:17','anonymous','RT @ASLANmedia: #SYRIA #UN reports that over 9 000 civilians have been killed in the year long crackdown on #Assad regime opposition. http://t.co/XBowdcIj',154,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,1,0,0,0,?,0,0,0,0.486784227432,0.694683174096,0.513215772568,?,0.0770014281491,?,?,?,11.9805730361,52.8819998026,100.0,22.6552949602,11.9805730361,?,?,?,0.146998787265,?,0,0,0.0,0.0,Relevant
257,'http://t.co/mNxM0Ty5','http://ow.ly/9MYz5',0,0,'2012-03-27 22:13:11','anonymous','#Russia and #China agree on a #UN Security Council statement that threatens #Assad http://t.co/mNxM0Ty5 #Syria',110,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,28,45,57,0,?,0,0,0,0.691570128726,0.831764418959,0.308429871274,?,0.100080096128,?,?,?,2.61170039655,9.03491543497,100.0,28.9067497681,2.61170039655,?,?,?,0.150755672289,?,0,0,0.0,0.0,Relevant
258,'http://t.co/Nm0YjYu6','http://goo.gl/4s2Tu',0,0,'2012-03-27 22:12:50','anonymous','Russia will now have his own Srebrenica. Even more  they are SUPPORTING Assad. http://t.co/Nm0YjYu6 #Syria #Homs #Hama #Aleppo #Assad #Duck',139,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.592926190632,0.771345151877,0.407073809368,?,0.0167569003763,?,?,?,100.0,38.6875051248,100.0,38.6875051248,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
259,'http://t.co/AN64qEEm','http://m.youtube.com/%3Frdm%3D4psit6585%23/watch%3Fdesktop_uri%3D%252Fwatch%253Fv%253DtnaO-5fN6FI%26v%3DtnaO-5fN6FI%26gl%3DUS',0,0,'2012-03-27 22:11:30','anonymous','SO powerful. Please watch and . #Assad #Syria #ASSAD2012 http://t.co/AN64qEEm',77,10000000000000000000000,'?','xxxxxxxx','?',20,125,0.16,2,'?',?,9020,9614,4198,0,?,1,61,61,0.636542287591,0.0220532708071,0.363457712409,?,0.0481962692712,?,0.0200508600165,?,44.5303349768,76.3045759638,75.4989059408,58.3586690763,58.9814308193,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
260,'http://t.co/o5z1CAZ2','http://youtu.be/ID2PIx4F91c',0,0,'2012-03-27 22:09:14','anonymous','RT @SyriaDayofRage:  03-27-12  Al-Qusayr | #Homs #Syria | Funeral Procession of Martyrs Murdered by #Assad Forces http://t.co/o5z1CAZ2',134,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,6,5,0,0,?,0,0,0,0.501578880444,0.881678655671,0.498421119556,?,0.0765123158876,?,?,?,16.6762224934,99.3594928884,100.0,16.7837234356,16.6762224934,?,?,?,0.428824646572,?,0,0,0.0,0.0,Relevant
261,'http://t.co/9Or9duYZ','http://www.youtube.com/watch%3Fv%3Dy2h4iBcvmGM',0,0,'2012-03-27 22:06:40','anonymous','#Assad army of thugs continues his brutal by useless shelling of #Homs #Syria http://t.co/9Or9duYZ',98,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,85,165,6,0,?,0,22,22,0.365113667914,0.522417670317,0.634886332086,?,0.0299829520427,?,0.0326963946192,?,16.6548608901,41.9619894956,41.0322017655,39.6903509351,40.5897323895,?,?,?,0.0,0.029061909686,0,0,0.0,0.0,Relevant
262,'http://t.co/oxfbVjbL','http://ow.ly/9UHAp',0,0,'2012-03-27 22:06:02','anonymous','RT @AslanMediaLive: Bashar al- #Assad tours #Homs as he accepts #UN peace plan http://t.co/oxfbVjbL #SOSHoms #Syria #March15 #Mar15 #BabAmr #news',145,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,10,1,4,0,?,0,0,0,0.514610046753,0.8882455652,0.485389953247,?,0.0675775632377,?,?,?,12.3714243359,23.5533533325,100.0,52.5251082563,12.3714243359,?,?,?,0.159272827522,?,0,0,0.0,0.0,Relevant
263,'http://t.co/5LkGkHoA','http://www.youtube.com/watch%3Fv%3Dj3JeVIBb1B8',0,0,'2012-03-27 22:05:18','anonymous','@UN @UNICEF Mohammd 14 years old taken by #Assad's forces yesterday.he tortured & his body found in street #Hama #Syria http://t.co/5LkGkHoA',140,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,0,0,0,0,?,0,49,49,0.44509245412,0.931506910904,0.55490754588,?,0.0337038657046,?,0.0435625441075,?,16.6518002382,64.5910539939,85.0660956857,25.7803506965,19.5751316714,?,?,?,0.0,0.0482067684041,0,0,0.0,0.0,Relevant
264,'http://t.co/qLShmn7Y','http://www.youtube.com/watch%3Fv%3DWAXTRcFRld8%26feature%3Dg-u-u%26context%3DG2e89603FUAAAAAAAEAA',0,0,'2012-03-27 22:01:17','anonymous','RT @markito0171: #Syria #Idlib #Kefranbel after #Assad Troops raided the city with looting & burning http://t.co/qLShmn7Y http://t.co/m7jIyc3J',142,10000000000000000000000,'?','xxxxxxxx','?',20,97,0.20618556701,1,'?',?,0,0,0,0,?,0,7,7,0.636730533394,0.925596766535,0.363269466606,?,?,?,?,?,100.0,17.6795455151,23.7840208107,17.6795455151,23.7840208107,?,?,?,?,?,0,0,0.0,0.0,Relevant
265,'http://t.co/GscvTV6k','http://goo.gl/aDqdi',0,0,'2012-03-27 21:53:55','anonymous','And Assad's Blood Baath continues...  8/8   http://t.co/GscvTV6k  #Syria #Homs #Hama #Aleppo #Assad #Duck',105,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.538929612056,0.519946632189,0.461070387944,?,0.00528989473849,?,?,?,100.0,91.958791163,100.0,91.958791163,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
266,'http://t.co/xEDCgj5m','http://tinyurl.com/6bl3f2n',4,1,'2012-03-27 21:51:16','anonymous','RT @The_Newstime: AP #News Minute:  Insurance mandate.  #Assad on peace plan  JetBlue Captain restrained  Live jewelry..and more Videos-&gt  http://t.co/xEDCgj5m',161,7724,'http://webarchive.nationalarchives.gov.uk/20120616031621/http://tinyurl.com/6bl3f2n','2012-06-18 00:00:00','?',20,26,0.769230769231,1,'?',?,1126,35,2,0,?,0,0,0,0.589521404485,0.660647384693,0.410478595515,0.0632249117037,0.060971076085,0.783093551797,?,?,14.0754352922,8.0807056308,5.11460360721,57.4099874216,36.3370901221,0.404577389939,0.139009609371,?,0.121267812518,?,0,0,0.0,0.0,Relevant
267,'http://t.co/HMH8BwkD','http://bit.ly/HgQNHq',0,0,'2012-03-27 21:49:19','anonymous','Report: Shots fired toward #Assad during visit to embattled city of #Homs - Haaretz Daily http://t.co/HMH8BwkD',110,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,21,8,8,0,?,0,0,0,0.627671704776,0.922974856174,0.372328295224,?,0.0810182260873,?,?,?,5.95511413107,55.9060177976,100.0,10.6520091498,5.95511413107,?,?,?,0.126422451125,?,0,0,0.0,0.0,Relevant
268,'http://t.co/TMbmAyf6','http://twitter.com/AmeriCammando/status/184758814095048704/photo/1',0,0,'2012-03-27 21:49:08','anonymous','RT @AmeriCammando: #Assad listened to the not-so-peaceful terrorists in #Syria. They wanted FREE DOOM. That's what they got. #RealSyria http://t.co/TMbmAyf6',156,10000000000000000000000,'?','xxxxxxxx','?',20,66,0.30303030303,5,'?',?,0,0,0,0,?,0,0,0,0.528242647641,0.443876928182,0.471757352359,?,0.0866034350467,?,?,?,52.0277477029,68.0928076143,100.0,76.4071118899,52.0277477029,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
269,'http://t.co/nU6r1YYl','http://www.meforum.org/3198/syria-muslim-brotherhood',9,1,'2012-03-27 21:46:40','anonymous','http://t.co/nU6r1YYl The Muslim Brotherhood Reborn #SYRIA #SURIYE #ASSAD',72,11276,'http://web.archive.org/web/20120505005436/http://www.meforum.org/3198/syria-muslim-brotherhood','2012-11-11 08:12:14','?',20,52,0.384615384615,2,'?',?,80,110,21,0,?,5,24,24,0.552600798242,0.754503421334,0.447399201758,0.0625543242171,0.057993350477,0.904515222146,0.0512593642325,0.0516046846542,100.0,7.03004354871,29.5817806198,7.03004354871,29.5817806198,1.0,0.0480292106428,0.0466974482433,0.0480292106428,0.0466974482433,0,0,0.0,0.0,Relevant
270,'http://t.co/qYuVC8aN','http://bit.ly/HdR16S',0,0,'2012-03-27 21:43:47','anonymous','http://t.co/qYuVC8aN  #Syria rural communities have been severely affected. Heartbreaking but not for #Assad. He smilingly visits Bab Amr.',138,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,5,4,1,0,?,0,0,0,0.430407989526,0.625029635808,0.569592010474,?,0.0588348405415,?,?,?,5.91998467848,17.3247609286,100.0,34.1706572626,5.91998467848,?,?,?,0.0704015896295,?,0,0,0.0,0.0,Relevant
271,'http://t.co/vZ7fzb3B','http://youtu.be/LNq9tUdzQYw',0,0,'2012-03-27 21:42:15','anonymous','Defection of general Mohammed Hussein  paratroopers commander. http://t.co/vZ7fzb3B #Syria #Homs #Hama #Aleppo #Assad #Duck',123,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,127,291,26,0,?,0,0,0,0.513051722023,0.233400415284,0.486948277977,?,?,?,?,?,100.0,4.477239208,100.0,4.477239208,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
272,'http://t.co/DWsbdhLv','http://bit.ly/GGOMdz',0,0,'2012-03-27 21:38:29','anonymous','#Syria Live: Report - #Turkey preparing buffer zone in #Syria for refugees http://t.co/DWsbdhLv | #p2 #tcot #Mar15 #Assad #MENA',127,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.484859237832,0.55699550038,0.515140762168,?,0.0827783087167,?,?,?,2.41656671122,53.2607163059,100.0,4.53724035056,2.41656671122,?,?,?,0.0999075358101,?,0,0,0.0,0.0,Relevant
273,'http://t.co/UcqqTt4q','http://goo.gl/7GHPG',0,0,'2012-03-27 21:37:29','anonymous','And Assad's Blood Baath continues...  5/8   http://t.co/UcqqTt4q  #Syria #Homs #Hama #Aleppo #Assad #Duck',105,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.52607321535,0.607479107331,0.47392678465,?,0.00533669294959,?,?,?,100.0,23.9902350643,100.0,23.9902350643,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
274,'http://t.co/Dicwe75O','http://bit.ly/GRN9Eh',0,0,'2012-03-27 21:37:19','anonymous','#ALIraq 2 call 4 tfr of power in #Syria not 4 #Assad 2 step down.  What if u called 4 him 2 step down b4 http://t.co/Dicwe75O #Jordan #Qatar',140,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.429556755929,0.868763034876,0.570443244071,?,?,?,?,?,100.0,56.7908165931,100.0,56.7908165931,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
275,'http://t.co/nbecnOVO','http://youtu.be/C5DPgk10twE',0,0,'2012-03-27 21:32:54','anonymous','RT @Mou2amara: Central #Azzaz #Aleppo a ghost town after #Assad forces stormed the city today. http://t.co/nbecnOVO #Syria',122,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,3,9,0,0,?,0,0,0,0.587158650624,0.875416155943,0.412841349376,?,0.0128374041491,?,?,?,15.675245884,90.6542095795,100.0,17.2912498567,15.675245884,?,?,?,0.0449013255067,?,0,0,0.0,0.0,Relevant
276,'http://t.co/TQ0NPh38','http://bit.ly/GSWTm8',0,0,'2012-03-27 21:32:43','anonymous','#Russia backs their man in #Syria.  #Assad not the problem  it's the opposition. http://t.co/TQ0NPh38 #FSA #SNC',111,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,1,0,0,?,0,0,0,0.513826668194,0.417872433942,0.486173331806,?,0.0679870014565,?,?,?,9.04940882812,55.4869178186,100.0,16.3090854275,9.04940882812,?,?,?,0.136386181397,?,0,0,0.0,0.0,Relevant
277,'http://t.co/ulBRQp3G','http://goo.gl/jQF4w',0,0,'2012-03-27 21:31:02','anonymous','And Assad's Blood Baath continues...  4/8   http://t.co/ulBRQp3G  #Syria #Homs #Hama #Aleppo #Assad #Duck',105,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.532129782019,0.519946632189,0.467870217981,?,0.00521853575904,?,?,?,100.0,74.3318382459,100.0,74.3318382459,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
278,'http://t.co/n6lO5gjO','http://goo.gl/8DtGs',1,1,'2012-03-27 21:30:28','anonymous','It's cheap  it's greasy and nobody will buy it. It's SANA !!! http://t.co/n6lO5gjO #Syria #Homs #Aleppo #Hama #Assad #Duck',122,81819,'http://web.archive.org/web/20120413201407/http://goo.gl/8dtGs','2012-04-13 20:14:07','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.49800656974,0.120541789982,0.50199343026,0.0,0.0193238969872,0.0,?,?,100.0,30.5333397802,100.0,30.5333397802,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
279,'http://t.co/WnnzY8Td','http://upload.wikimedia.org/wikipedia/en/1/14/DuckHuntBox.jpg',0,0,'2012-03-27 21:29:54','anonymous','Remember Duck Hunt video game on #nintendo ? In #Homs we call it #Assad Hunt http://t.co/WnnzY8Td #Syria',104,10000000000000000000000,'?','xxxxxxxx','?',20,61,0.327868852459,5,'?',?,15,4,7,0,?,1,47,47,0.344451804622,0.283208054656,0.655548195378,?,0.00828002971542,?,0.05035032747,?,100.0,12.5159714058,12.5404786011,12.5159714058,12.5404786011,?,?,?,?,?,0,0,0.0,0.0,Relevant
280,'http://t.co/RhgmVl1P','http://goo.gl/iQYig',0,0,'2012-03-27 21:28:26','anonymous','And Assad's Blood Baath continues...  3/8   http://t.co/RhgmVl1P  #Syria #Homs #Hama #Aleppo #Assad #Duck',105,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.553137727804,0.58829717204,0.446862272196,?,0.0101784136092,?,?,?,100.0,92.6912132454,100.0,92.6912132454,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
281,'http://t.co/45w7lVZ8','http://www.csmonitor.com/World/Middle-East/2012/0327/Syrian-opposition-cautiously-welcomes-UN-cease-fire-plan',22,1,'2012-03-27 21:24:37','anonymous','RT @peterson__scott: My report on the deep divisions among opponents of #Assad: #Syrian opposition cautiously welcomes UN ceasefire plan-CSM http://t.co/45w7lVZ8',161,1392,'http://web.archive.org/web/20120327214749/http://www.csmonitor.com/World/Middle-East/2012/0327/Syrian-opposition-cautiously-welcomes-UN-cease-fire-plan','2012-08-01 14:12:31','?',20,109,0.183486238532,5,'?',?,6,22,3,0,?,3,19,19,0.601774533904,0.53559657352,0.398225466096,0.0722434539053,0.058289373017,0.712071918018,0.0898142406954,0.102005165964,99.1341842931,3.26348557974,3.84127845474,3.29198813004,3.87482731828,0.857656676457,0.119098266835,0.148643621963,0.119736868018,0.141138386393,0,0,0.0,0.0,Relevant
282,'http://t.co/MloW7AbG','http://bambuser.com/v/2506409',1,1,'2012-03-27 21:19:42','anonymous','RT @hlk01: LIVE #Assad forces are breaking into Der El Baa #homs sounds of shooting and explosions #assadterrorism  http://t.co/MloW7AbG',136,63824,'http://web.archive.org/web/20120414150326/http://bambuser.com/v/2506409','2012-04-14 15:03:26','?',20,29,0.689655172414,2,'?',?,36,15,1,0,?,0,5,5,0.486495712771,0.556235689103,0.513504287229,0.0693844499552,0.0678819794665,0.897025421179,0.0807957163247,0.0825840139015,44.9448384279,9.80419600785,9.73848794559,4.40648005488,4.37694767246,0.913546879604,0.088561488554,0.105409255339,0.0933520056019,0.111111111111,0,0,0.0,0.0,Relevant
283,'http://t.co/1d256boy','http://cnn.com/video/data/2.0/video/world/2012/03/19/pkg-damon-syria-children-wounded.cnn.html',1,1,'2012-03-27 21:16:31','anonymous','Syria's maimed children cry out http://t.co/1d256boy #Syria #Assad #Childkiller',79,15362,'http://web.archive.org/web/20120502013233/http://www.cnn.com/video/data/2.0/video/world/2012/03/19/pkg-damon-syria-children-wounded.cnn.html','2012-05-02 01:32:33','?',20,94,0.212765957447,9,'?',?,988,1001,793,0,?,0,0,0,0.498161707322,0.416471009537,0.501838292678,0.185695338177,0.201007563052,0.905159559379,?,?,100.0,62.2320271773,100.0,62.2320271773,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
284,'http://t.co/30kKJJQE','http://goo.gl/1ALpN',0,0,'2012-03-27 21:15:34','anonymous','And Assad's Blood Baath continues...  1/8   http://t.co/30kKJJQE  #Syria #Homs #Hama #Aleppo #Assad #Duck',105,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.531996910555,0.519946632189,0.468003089445,?,0.00536797188667,?,?,?,100.0,74.1214575071,100.0,74.1214575071,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
285,'http://t.co/T45Qnzrd','http://bambuser.com/v/2462666',6,1,'2012-03-27 21:11:17','anonymous','Ever been in a helicopter? Bab Amr is far behind the "Point of Return"! http://t.co/T45Qnzrd #Homs #Aleppo #Syria #Assad',120,9966,'http://web.archive.org/web/20120413235723/http://bambuser.com/v/2462666','2012-06-18 20:56:00','?',20,29,0.689655172414,2,'?',?,753,99,12,0,?,85,690,500,0.53277564835,0.239073687811,0.46722435165,0.0548293079133,0.0537385935148,0.921767383791,0.0951614211128,0.0970903547754,100.0,41.7774657483,70.6957811067,41.7774657483,70.6957811067,0.957427107756,0.0,0.0503832684793,0.0,0.060245336589,0,0,0.0,0.0,Relevant
286,'http://t.co/vBWLOYA5','http://IRINnews.org',1757,1,'2012-03-27 21:09:24','anonymous','http://t.co/vBWLOYA5: #UN asks for help in responding to #Syria'n #refugee crisis http://t.co/wWBOuQmu @Refugees #UNHCR #Assad #Mideast',135,41,'http://web.archive.org/web/20111129210843/http://www.irinnews.org/','2013-01-18 20:38:07','?',20,19,1.05263157895,0,'?',?,256,317,38,0,?,254,3523,500,0.580527108553,0.875241633838,0.419472891447,0.0251745543365,0.0216472529755,0.526811449297,0.177218102112,0.164120323757,17.3107486821,15.6770723465,11.9558174482,90.5626477193,69.0658599911,0.12885152489,0.0,0.0862145004242,0.0,0.112476180825,0,1,0.0,0.0625,Relevant
287,'http://t.co/kafJzC1A','http://soc.li/OHU4ICE',0,0,'2012-03-27 21:06:45','anonymous','A huge interactive database of #Assad emails on the Daily Telegraph website http://t.co/kafJzC1A',96,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,11,4,3,0,?,0,0,0,0.596531394449,0.76399558738,0.403468605551,?,0.0541662748403,?,?,?,8.68468594039,59.0252806382,100.0,14.7135021579,8.68468594039,?,?,?,0.0900450337781,?,0,0,0.0,0.0,Relevant
288,'http://t.co/7t1PYjVL','http://www.youtube.com/watch%3Fv%3DqMoC-Pole2E%26feature%3Dyoutu.be',0,0,'2012-03-27 21:03:11','anonymous','GRAPHIC: a little girl killed by random fire into houses by #Assad's forces last week in Al Rastan #Homs #Syria http://t.co/7t1PYjVL',132,10000000000000000000000,'?','xxxxxxxx','?',20,67,0.298507462687,1,'?',?,772,786,147,0,?,1,44,44,0.447927474186,0.806396913522,0.552072525814,?,0.0,?,0.0,?,100.0,88.1665777243,78.759369968,88.1665777243,78.759369968,?,?,?,?,?,0,0,0.0,0.0,Relevant
289,'http://t.co/VoanWexA','http://www.avaaz.org/en/arrest_syrias_torturers_e/',7,1,'2012-03-27 21:01:22','anonymous','This is a link to Sign the Petition to Bring #ASSAD to Justice: http://t.co/VoanWexA  #HELP #SYRIA #FreeSYRIA #ASSAD2012',120,19445,'http://web.archive.org/web/20120607022527/http://www.avaaz.org/en/arrest_syrias_torturers_e/','2012-08-29 15:14:01','?',20,50,0.4,2,'?',?,4936,293,120,0,?,8,253,253,0.616485251547,0.858046372666,0.383514748453,0.0817775354743,0.0823823432369,0.99265852683,0.0952355207044,0.0945363516843,100.0,46.5229611419,48.0257068344,46.5229611419,48.0257068344,1.0,0.227109989583,0.142571661861,0.227109989583,0.142571661861,0,0,0.0,0.0,Relevant
290,'http://t.co/pIuW9nwW','http://bcove.me/fir0dcgq',0,0,'2012-03-27 20:59:49','anonymous','Channel 4 News Special report: the battle to tell the 'truth' in Syria:  http://t.co/pIuW9nwW #Syria #ArabSpring #Assad',119,10000000000000000000000,'?','xxxxxxxx','?',20,24,0.833333333333,1,'?',?,0,1,0,0,?,0,0,0,0.544179196019,0.576496426831,0.455820803981,?,0.16781215552,?,?,?,100.0,56.0113952689,100.0,56.0113952689,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
291,'http://t.co/en50JKPF','http://www.youtube.com/watch%3Fv%3D01dyrWOug5c%26sns%3Dtw',0,0,'2012-03-27 20:56:49','anonymous','Warning: Painful to watch  but this is what #ASSad is doing to the children of #Syria. http://t.co/en50JKPF @AC360 @CNN @BBCNews @cnnbrk @UN',140,10000000000000000000000,'?','xxxxxxxx','?',20,57,0.350877192982,1,'?',?,0,0,0,0,?,23,831,500,0.2183839317,0.0416293083754,0.7816160683,?,0.0479115021652,?,0.0606964101373,?,16.6548519494,12.1411778006,7.47637484299,72.8987434863,44.8900708676,?,?,?,0.0560331814681,0.0382228606909,0,0,0.0,0.0,Relevant
292,'http://t.co/Jl2NMVCJ','http://www.aljazeera.com/news/middleeast/2012/03/2012327153111767387.html',32,1,'2012-03-27 20:56:12','anonymous','Thoughts on this anyone? http://t.co/Jl2NMVCJ #syria #assad #an?',66,1013,'http://web.archive.org/web/20120405211305/http://www.aljazeera.com/news/middleeast/2012/03/2012327153111767387.html','2012-10-05 23:42:15','?',20,73,0.27397260274,5,'?',?,59,49,45,0,?,3,33,33,0.481190825994,0.557413149491,0.518809174006,0.029911889697,0.0309987497423,0.811045133423,0.0959091977914,0.0836140503384,99.9999999984,6.07345457961,9.50036854232,6.07345457951,9.50036854216,0.904780332998,0.0315912011803,0.169820655404,0.0285830975238,0.153733396729,0,0,0.0,0.0,Relevant
293,'http://t.co/091VpnzS','http://ow.ly/9ULs6',0,0,'2012-03-27 20:52:22','anonymous','RT @ASLANmedia: #SYRIA Shots fired at #Assad's convoy during visit to #BabaAmr district of #Homs. http://t.co/091VpnzS #Mar15 #MidEast #ArabSpring #News',152,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,21,8,8,0,?,0,0,0,0.604051158037,0.823105315825,0.395948841963,?,0.0695145191353,?,?,?,5.95511413107,89.8881404841,100.0,6.62502761655,5.95511413107,?,?,?,0.105117666246,?,0,0,0.0,0.0,Relevant
294,'http://t.co/sa2T3838','http://bit.ly/GUGmJC',0,0,'2012-03-27 20:51:27','anonymous','RT @NMSyria: One day they're in school. The next day they're six feet under. This is #Assad #Syria #Damascus #Homs http://t.co/sa2T3838',135,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.450556671184,0.963112007673,0.549443328816,?,0.0873087164643,?,?,?,58.0824352485,37.9292332522,100.0,65.3024155925,58.0824352485,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
295,'http://t.co/Whsqa4FO','http://www.google.com/url%3Fq%3Dhttp://www.calgaryherald.com/news/rushes%252Bease%252Bburden%252BSyrian%252Brefugees/6351689/story.html%26sa%3DU%26ei%3D-t5tT6SYIuXJiQLdgd2uBQ%26ved%3D0CCUQqQIwADiOAg%26usg%3DAFQjCNGcIHwYjf9K64-2QuE2XvGsEhqjcw',0,0,'2012-03-27 20:49:41','anonymous','Calgary Herald: #UN rushes to ease burden of 100 000 #Syria'n @refugees http://t.co/Whsqa4FO #UNHCR #Assad #CivilWar #Mideast',125,10000000000000000000000,'?','xxxxxxxx','?',20,241,0.0829875518672,5,'?',?,0,0,0,0,?,1,37,37,0.552517067188,0.809982488164,0.447482932812,?,?,?,?,?,100.0,63.8431341615,65.4147968782,63.8431341615,65.4147968782,?,?,?,?,?,0,0,0.0,0.0,Relevant
296,'http://t.co/jmJKukT0','http://news.sky.com/home/world-news/article/16197039',3,1,'2012-03-27 20:47:05','anonymous','#VIDEO #Syria President #Assad tours #Homs Baba Amr 'accepts' Kofi #An? Peace Plan ~ READ MORE  http://t.co/jmJKukT0',118,11037,'http://web.archive.org/web/20120329235102/http://news.sky.com/home/world-news/article/16197039','2012-06-16 16:56:17','?',20,52,0.384615384615,4,'?',?,9,5,1,0,?,4,57,57,0.635483465278,0.562592757532,0.364516534722,0.0992733048645,0.122674936516,0.510788047741,0.116932966059,0.109971547279,91.4768363779,4.71751136762,71.7039491525,5.15705565957,65.5925042427,0.944947802304,0.144954038066,0.163109358817,0.179271063504,0.176429936322,0,0,0.0,0.0,Relevant
297,'http://t.co/OvzIBGut','http://goo.gl/bZ00i',0,0,'2012-03-27 20:45:54','anonymous','RT @TomHall: How can #Syria sign a #Peace #Treaty with itself? #Assad Stop Killing Civilians! http://t.co/OvzIBGut #UN #An?',125,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.305866192786,0.746610976037,0.694133807214,?,0.0572617108953,?,?,?,8.65722070293,43.8140151722,100.0,19.7590215572,8.65722070293,?,?,?,0.0633009658021,?,0,0,0.0,0.0,Relevant
298,'http://t.co/veLIQXLT','http://www.youtube.com/watch%3Fv%3DPQJ9zNaUzAI%26sns%3Dem',0,0,'2012-03-27 20:43:26','anonymous','Ugly torture of a protester carried out by #Assad militia!   Not pretty but must watch   http://t.co/veLIQXLT  #UN #Syria #FSA',126,10000000000000000000000,'?','xxxxxxxx','?',20,57,0.350877192982,1,'?',?,0,3,2,0,?,12,770,500,0.293593175772,0.0512559728763,0.706406824228,?,?,?,?,?,100.0,88.1448186693,38.7089228592,88.1448186693,38.7089228592,?,?,?,?,?,0,1,0.0,0.0416666666667,Relevant
299,'http://t.co/9rJQRkog','http://www.telegraph.co.uk/news/worldnews/middleeast/syria/9160066/UN-Syria-statement-will-give-Assad-regime-more-time-to-kill.html',10,1,'2012-03-27 20:43:11','anonymous','Duh! No kidding: You don't say: #UN #Syria statement 'will give #Assad regime more time to kill' http://t.co/9rJQRkog via @Telegraph',132,20008,'http://web.archive.org/web/20120323150943/http://www.telegraph.co.uk/news/worldnews/middleeast/syria/9160066/UN-Syria-statement-will-give-Assad-regime-more-time-to-kill.html','2012-03-30 20:01:29','?',20,131,0.152671755725,6,'?',?,65,66,20,0,?,12,157,157,0.404950948623,0.249527367057,0.595049051377,0.0738878155849,0.0755691480292,0.68715802821,0.0457051473616,0.0466312245733,99.9999999999,29.201358659,40.4411588188,29.201358659,40.4411588188,0.967764002316,0.135534829514,0.0712809798493,0.140049463702,0.0736553329931,0,0,0.0,0.0,Relevant
300,'http://t.co/NWSNJJ2o','http://bit.ly/HeOpTO',0,0,'2012-03-27 20:42:02','anonymous','The #Lede #Blog: Video of #Assad in Battered City Is Broadcast on State TV: http://t.co/NWSNJJ2o | #Syrian #neighborhood #television #Homs',138,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.469810302976,0.779666683629,0.530189697024,?,0.183512876783,?,?,?,59.2004351303,57.5540125368,100.0,97.2189011957,59.2004351303,?,?,?,0.300222139979,?,0,0,0.0,0.0,Relevant
301,'http://t.co/9ohwBXhh','http://edition.cnn.com/2012/03/21/world/meast/syria-assad-emails/index.html',73,1,'2012-03-27 20:41:42','anonymous','#CNN Flirtatious emails fill #Assad's inbox http://t.co/9ohwBXhh #Syria',71,1413,'http://web.archive.org/web/20120425210515/http://edition.cnn.com/2012/03/21/world/meast/syria-assad-emails/index.html','2012-06-20 13:48:27','?',20,75,0.266666666667,7,'?',?,161,195,73,0,?,7,80,80,0.519148457412,0.463847932166,0.480851542588,0.0650944554904,0.0754259547808,0.844391148608,0.0952992787498,0.0959532271045,100.0,8.91766754623,34.591086058,8.91766754623,34.591086058,1.0,0.112880910246,0.174073092917,0.112880910246,0.174073092917,0,1,0.0,0.125,Relevant
302,'http://t.co/jVJki16k','http://www.youtube.com/watch%3Fv%3DKPy34TvqgZQ',0,0,'2012-03-27 20:40:33','anonymous','#DAMASCUS #SYRIA http://t.co/jVJki16k  SH1TBIHA TANKS WITH #ASSAD FLAGS WITH HIS FACE   SHOULD BEA DUCK INSTEAD 3-21 #SAVESYRIA #ARMFSA',135,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,14,52,1,0,?,0,22,22,0.459796057041,0.707633451389,0.540203942959,?,0.0291698952843,?,0.0484205745315,?,16.4594998653,68.5424730368,68.0997774193,24.013577474,24.1696823236,?,?,?,0.051031036308,0.0521286035143,0,0,0.0,0.0,Relevant
303,'http://t.co/AYq8ltdi','http://youtu.be/0PQCUsgdy-U',0,0,'2012-03-27 20:38:10','anonymous',' 03-23-12  Bab Sba'a | #Homs #Syria | Martyr Khalid Al-Hasan Murdered by #Assad Shelling http://t.co/AYq8ltdi',109,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,2,0,0,0,?,0,0,0,0.500638729167,0.872486944522,0.499361270833,?,0.0770180789068,?,?,?,18.2143083654,42.3048269803,100.0,43.0549175249,18.2143083654,?,?,?,0.424334212396,?,0,0,0.0,0.0,Relevant
304,'http://t.co/mbXVLrY0','http://bit.ly/GS9j9i',0,0,'2012-03-27 20:37:59','anonymous','RT @EANewsFeed: #Syria  and Beyond  Live Coverage: Latest Developments Over Talks http://t.co/mbXVLrY0 | #p2 #tcot #Mar15 #Assad #MENA',134,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,5,2,0,0,?,0,0,0,0.468141525368,0.186654996118,0.531858474632,?,0.0637965835292,?,?,?,9.05108800861,40.8183383566,100.0,22.1740726669,9.05108800861,?,?,?,0.0555603191616,?,0,0,0.0,0.0,Relevant
305,'http://t.co/xEnDE8QW','http://gabrielhelou.blogspot.com/2012/03/syria-forces-using-civilians-as-human.html%3Fspref%3Dtw',0,0,'2012-03-27 20:34:03','anonymous','Syria forces using civilians as human shields: HRW http://t.co/xEnDE8QW #HRW #UN #Syria #Assad #ICC',99,10000000000000000000000,'?','xxxxxxxx','?',20,96,0.208333333333,3,'?',?,0,0,0,0,?,0,17,17,0.617747550753,0.747112204619,0.382252449247,?,0.0368073916664,?,0.0209051936847,?,100.0,16.8742823602,16.8009924773,16.8742823602,16.8009924773,?,?,?,?,?,0,0,0.0,0.0,Relevant
306,'http://t.co/MtONc18C','http://www.foxnews.com/opinion/2012/03/27/assad-nods-to-peace-plan-but-aims-to-stay-in-power-at-all-cost/',118,1,'2012-03-27 20:33:15','anonymous','RT @salimb94: #Assad nods to peace plan  but aims to stay in power at all cost #Syria #MENA http://t.co/MtONc18C',112,235,'http://web.archive.org/web/20120327203710/http://www.foxnews.com/opinion/2012/03/27/assad-nods-to-peace-plan-but-aims-to-stay-in-power-at-all-cost/','2013-01-18 09:25:27','?',20,105,0.190476190476,5,'?',?,2,3,0,0,?,6,23,23,0.468321966972,0.890972378971,0.531678033028,0.0756837696833,0.0799309694507,0.714486745585,0.0978800684835,0.092720567497,99.9599845421,54.5271653338,66.0609918848,54.5489933633,66.0874370753,0.977464788732,0.127662785182,0.14782516781,0.0709237695453,0.122116442973,0,0,0.0,0.0,Relevant
307,'http://t.co/rgprVsh8','http://bit.ly/H9H5sD',0,0,'2012-03-27 20:32:57','anonymous','Vivid description of torture under #assad in #syria by @suzannenossel: http://t.co/rgprVsh8 via @AddThis',104,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.577549999145,0.259913992356,0.422450000855,?,0.063340635522,?,?,?,2.63631673656,66.0739524881,100.0,3.98994859136,2.63631673656,?,?,?,0.0473779369679,?,0,0,0.0,0.0,Relevant
308,'http://t.co/CPgxBtAW','http://bit.ly/HcnIhk',0,0,'2012-03-27 20:31:45','anonymous','#Assad tours Homs ruins: "Life will return to normal in Baba Amr  better than it was before" http://t.co/CPgxBtAW. Optimist @haaretzprint',137,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,21,8,8,0,?,0,0,0,0.580920999295,0.224905907992,0.419079000705,?,0.0560868616798,?,?,?,5.95511413107,51.4201901428,100.0,11.5812759823,5.95511413107,?,?,?,0.102040382663,?,0,0,0.0,0.0,Relevant
309,'http://t.co/1UqX0qmv','http://ow.ly/9UHsn',0,0,'2012-03-27 20:30:12','anonymous','#Video shows a civilian lying dead on the street of Bab Hood http://t.co/1UqX0qmv #Syria #March15 #Mar15 #Homs #SOSHoms #Assad',126,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,610,789,117,0,?,0,0,0,0.486731048209,0.711125375227,0.513268951791,?,0.0414702422365,?,?,?,16.7525081994,14.2213256993,100.0,84.8907251974,16.7525081994,?,?,?,0.0797452222829,?,0,0,0.0,0.0,Relevant
310,'http://t.co/ShtOpZGv','http://goo.gl/eoj9U',0,0,'2012-03-27 20:26:57','anonymous','Surfaced! Does Assad try to escape? Watch Assad's secret tactical map of Syria! http://t.co/ShtOpZGv #Syria #Homs #Hama #Aleppo #Assad #Duck',140,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,0,0,0,0,?,0,0,0,0.478138889562,0.554702152061,0.521861110438,?,?,?,?,?,100.0,35.1522301635,100.0,35.1522301635,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
311,'http://t.co/mR88PpUM','http://on.fb.me/GzIGcb',0,0,'2012-03-27 20:22:55','anonymous','#Syriableeds stop #Assad's killing machine in #Syria: #Syriableeds stop #Assad's killing machine in #Syria http://t.co/mR88PpUM #Syria',134,10000000000000000000000,'?','xxxxxxxx','?',20,22,0.909090909091,1,'?',?,0,0,0,0,?,0,0,0,0.419690141051,0.85136818098,0.580309858949,?,0.0145478593491,?,?,?,6.15183551916,63.4276754802,100.0,9.69897678355,6.15183551916,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
312,'http://t.co/s0Cc5iLN','http://goo.gl/1okKt',0,0,'2012-03-27 20:22:22','anonymous','How to fix #Egypt: Temporary Ban on Football: RT @AlArabiya_Eng Opinion: The 'Duck' files http://t.co/s0Cc5iLN #AlArabiya #Syria #Assad',135,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,1,'?',?,1,1,0,0,?,0,0,0,0.376203752294,0.846594800192,0.623796247706,?,0.0880493040219,?,?,?,8.65874658183,81.4305758021,100.0,10.6332866943,8.65874658183,?,?,?,0.0997785157857,?,0,0,0.0,0.0,Relevant
313,'http://t.co/HZ6HtbLg','http://yfrog.com/nukopgyj',0,0,'2012-03-27 20:21:52','anonymous','RT @tweets4peace: "The Week: Shopping and bombing. The strange world of #Syria's first couple" - front page. #Assad http://t.co/HZ6HtbLg',136,10000000000000000000000,'?','xxxxxxxx','?',20,25,0.8,1,'?',?,0,0,0,0,?,3,49,49,0.698316638289,0.630330716928,0.301683361711,?,0.127162427548,?,0.0824430088855,?,32.5548154705,59.9899542908,75.3223910385,54.2671116445,43.2206346899,?,?,?,0.582085500087,0.293519754282,0,0,0.0,0.0,Relevant
314,'http://t.co/bE2GLFjI','http://ow.ly/9PdQX',0,0,'2012-03-27 20:18:10','anonymous','Check out the Stop #Assad 2012 campaign exposing the crimes commit by the President http://t.co/bE2GLFjI #Syria #March15 #Mar15 #AssadCrimes',140,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,9020,9614,4198,0,?,0,0,0,0.68528902675,0.888067086623,0.31471097325,?,0.0507543903663,?,?,?,4.15483632359,53.0435952553,100.0,7.8328708746,4.15483632359,?,?,?,0.113318539934,?,0,0,0.0,0.0,Relevant
315,'http://t.co/AOB8yVar','http://www.washingtoninstitute.org/policy-analysis/view/dont-expect-turkey-to-invade-syria',0,0,'2012-03-27 20:17:44','anonymous','if #Assad fails to stop his crackdown  Turkey would likely call for no-fly zones inside #Syria to protect civilians.  http://t.co/AOB8yVar',138,10000000000000000000000,'?','xxxxxxxx','?',20,90,0.222222222222,3,'?',?,0,0,0,0,?,0,0,0,0.293132445515,0.27649575286,0.706867554485,?,0.119970011245,?,?,?,8.69099249307,67.8052358029,100.0,12.8175831706,8.69099249307,?,?,?,0.175467387486,?,0,0,0.0,0.0,Relevant
316,'http://t.co/udLCTxSF','http://www.google.com/url%3Fq%3Dhttp://www.ynetnews.com/articles/0%2C7340%2CL-4207656%2C00.html%26sa%3DU%26ei%3DZsdvT7jELuPMiQKTyJmABQ%26ved%3D0CDgQqQIwBzjIAQ%26usg%3DAFQjCNE9aMAYPhK7dhEni4BU1S4E9XQX2A',0,0,'2012-03-27 20:17:20','anonymous','Ynetnews: #Russia says #KofiAn? offers last chance for #Syria http://t.co/udLCTxSF #UN #Assad #CivilWar #Mideast   So much for that.',134,10000000000000000000000,'?','xxxxxxxx','?',20,201,0.0995024875622,3,'?',?,0,0,0,0,?,2,27,27,0.439919854046,0.347333051825,0.560080145954,?,0.0355334527259,?,0.0168358757425,?,100.0,43.6292292192,41.9934870663,43.6292292192,41.9934870663,?,?,?,?,?,0,0,0.0,0.0,Relevant
317,'http://t.co/GUJyzHpc','http://twitpic.com/923pq3',0,0,'2012-03-27 20:16:23','anonymous','RT @PressTV: Syrian President Bashar al- #Assad addresses soldiers during his visit to the Baba Amr neighbourhood in the restiv http://t.co/GUJyzHpc',148,10000000000000000000000,'?','xxxxxxxx','?',20,25,0.8,1,'?',?,0,0,0,0,?,1,6,6,0.66610008664,0.954590098883,0.33389991336,?,0.127125724651,?,0.126195750754,?,61.887434124,83.8862323543,83.8480853817,73.7754365491,73.8090009357,?,?,?,0.574524259714,0.61419226864,0,0,0.0,0.0,Relevant
318,'http://t.co/eHYfnQX7','http://nyti.ms/GVCASG',0,0,'2012-03-27 20:15:49','anonymous','Video of #Assad in Battered City Is Broadcast on Syrian State Television: http://t.co/eHYfnQX7 #Syria',101,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,16,7,2,0,?,0,0,0,0.465146514585,0.703913443578,0.534853485415,?,0.086322446841,?,?,?,2.80108800857,85.8619570726,100.0,3.26231558663,2.80108800857,?,?,?,0.176640451195,?,0,0,0.0,0.0,Relevant
319,'http://t.co/iJhN7bgO','http://bit.ly/Hgj4Oq',0,0,'2012-03-27 20:14:35','anonymous','FUNNY: Top Ten Greatest Quotes by Arab Dictators #assad #gadhafi #mubarak #saleh #arabspring http://t.co/iJhN7bgO via @AddThis',126,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.67333009159,0.510020199908,0.32666990841,?,?,?,?,?,100.0,96.0673315771,100.0,96.0673315771,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
320,'http://t.co/du9OX99N','http://ow.ly/i/wSxw',0,0,'2012-03-27 20:10:30','anonymous','RT @queerfruitfly: &  a child shall lead them  RT @AnonCircleNews: [pic] #Syria children against #Assad http://t.co/du9OX99N #AnonCircle'',137,10000000000000000000000,'?','xxxxxxxx','?',20,19,1.05263157895,2,'?',?,0,0,0,0,?,0,34,34,0.629136606331,0.89153933612,0.370863393669,?,0.0540688667661,?,0.026051031853,?,17.6129141451,27.0772839227,83.2280881966,65.0468274271,21.1622236276,?,?,?,0.153846153846,0.0741249316661,0,0,0.0,0.0,Relevant
321,'http://t.co/01JU1lW8','http://www.dw.de/dw/article/0%2C%2C15840487%2C00.html',77,1,'2012-03-27 20:10:04','anonymous','former NATO chief: I think Putin realizes his strong support for #Assad & his murderous regime means paying a price http://t.co/01JU1lW8',136,609,'http://web.archive.org/web/20120714202013/http://www.dw.de/dw/article/0%2C%2C15840487%2C00.html','2012-09-16 20:40:47','?',20,53,0.377358490566,3,'?',?,219,73,21,0,?,0,4,4,0.574145689228,0.679311658945,0.425854310772,0.106949709073,0.0960594046797,0.717657773412,0.117862266615,0.131224372742,100.0,2.73478637132,83.7285207654,2.73478637132,83.7285207654,0.998474446099,0.171079784554,0.194916636821,0.171341174751,0.195214446982,0,0,0.0,0.0,Relevant
322,'http://t.co/0tCFV3UQ','http://www.rightnow.io/breaking-news/syria-mazzeh-damascus_bn_1329200960410.html',4,1,'2012-03-27 20:06:12','anonymous','A message from the people of #Damascus to the Duck of #S... http://t.co/0tCFV3UQ #Syria #Babaamro #Homs #Assad #Idlib #Syrian via @i_magpie',139,29301,'http://web.archive.org/web/20120518041433/http://www.rightnow.io/breaking-news/syria-mazzeh-damascus_bn_1329200960410.html','2012-06-18 12:28:26','?',20,80,0.25,2,'?',?,6,3,0,0,?,15,564,500,0.652694304593,0.797991900293,0.347305695407,0.0594196082323,0.0595066954961,0.998536513192,0.493868883378,0.493146324273,100.0,11.0237811887,15.6498021707,11.0237811887,15.6498021707,?,?,?,?,?,0,2,0.0,0.0952380952381,Relevant
323,'http://t.co/keEo79lZ','http://www.google.com/url%3Fq%3Dhttp://rt.com/news/syria-opposition-instructed-west-993/%26sa%3DU%26ei%3DyE1pT57FG8SviQKptID1Bg%26ved%3D0CDEQqQIwBDj8Ag%26usg%3DAFQjCNHQYEBwofdXwIthC7i7m2tgfHGaDw',0,0,'2012-03-27 19:58:07','anonymous','RT: 'Opposition gets instruction from abroad' - #Syria'n #UN #envoy http://t.co/keEo79lZ #Assad #CivilWar #Mideast  Doesn't everyone?',133,10000000000000000000000,'?','xxxxxxxx','?',20,194,0.103092783505,4,'?',?,38,21,4,0,?,5,39,39,0.39962660972,0.495068194521,0.60037339028,?,0.032241294011,?,0.0460409255516,?,100.0,82.6209517626,79.0160955298,82.6209517626,79.0160955298,?,?,?,?,?,0,0,0.0,0.0,Relevant
324,'http://t.co/orCnj7aR','http://online.wsj.com/article/SB10001424052702304177104577307802591450424.html%3Fmod%3Dgooglenews_wsj',0,0,'2012-03-27 19:55:19','anonymous','#Assad supporters are against foreign intervention!! What do you call this http://t.co/orCnj7aR #sy11 #mar15 #freedom for #syrians #homs',136,10000000000000000000000,'?','xxxxxxxx','?',20,101,0.19801980198,2,'?',?,16,12,0,0,?,9,66,66,0.640117218418,0.502969268046,0.359882781582,?,0.0333987103537,?,0.0685979188256,?,6.0893986024,59.3556653708,2.57006948959,10.2591699787,42.2056373281,?,?,?,0.025213645283,0.0519588733318,0,0,0.0,0.0,Relevant
325,'http://t.co/TsbuxsMv','http://bit.ly/GYhXG2',0,0,'2012-03-27 19:44:36','anonymous','@TheWeek 's cover on #assad and his wife  in light of the #assademails is amazing. check it out. http://t.co/TsbuxsMv',117,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.801743287163,0.655268048578,0.198256712837,?,0.0515406099558,?,?,?,8.64044329933,7.70812363547,100.0,89.2098167703,8.64044329933,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
326,'http://t.co/Qu5gIIs6','http://bbc.in/HipKyg',0,0,'2012-03-27 19:39:27','anonymous','RT @BBCNews: US Secretary of State says #Assad will be judged by his actions  after reports he accepts #An?'s #Syria peace plan http://t.co/Qu5gIIs6',150,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,292,662,267,0,?,0,0,0,0.692708031971,0.939837950703,0.307291968029,?,0.0551245452244,?,?,?,12.3958383926,41.2032933714,100.0,30.0845815426,12.3958383926,?,?,?,0.0882352941176,?,0,0,0.0,0.0,Relevant
327,'http://t.co/xLIgheZK','http://yhoo.it/GUvWtH',0,0,'2012-03-27 19:33:56','anonymous','In pictures. Syria agrees 2 ceasefire plan. #Assad tours baba amr nghbrhd. #Homs #Lebanon #Beirut  #Idlib #Damascus  http://t.co/xLIgheZK',137,10000000000000000000000,'?','xxxxxxxx','?',20,21,0.952380952381,1,'?',?,0,0,0,0,?,0,0,0,0.55125247365,0.755602884181,0.44874752635,?,?,?,?,?,100.0,17.2545234685,100.0,17.2545234685,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
328,'http://t.co/HrgLV9Sw','http://bit.ly/HdN27T',0,0,'2012-03-27 19:30:05','anonymous','On World Affairs blog  Kirchick says #NATO could've avoided #Syria commitment w/o telling #Assad it wasn't intervening http://t.co/HrgLV9Sw',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.308514272392,0.341200768306,0.691485727608,?,0.0948840144096,?,?,?,9.06481960341,43.3380787397,100.0,20.9165239139,9.06481960341,?,?,?,0.150616019019,?,0,0,0.0,0.0,Relevant
329,'http://t.co/8ybEzm8y','http://youtu.be/LVS1UWPGtI8',0,0,'2012-03-27 19:29:58','anonymous','Turkish PM #Erdogan loosing it faster than #Assad. this is #Turkey #Cizre #Kurdish town 4kms to #Syrian border  videoPG http://t.co/8ybEzm8y',140,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,2444,3209,721,0,?,0,0,0,0.269956176666,0.357148536855,0.730043823334,?,0.0288752145436,?,?,?,16.7525171401,10.6594413051,100.0,63.6288935921,16.7525171401,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
330,'http://t.co/rYuWw682','http://bit.ly/Hew8WI',0,0,'2012-03-27 19:28:40','anonymous','BBCBreaking: US Secretary of State says #Assad will be judged by his actions  after reports he accepts #An? 's #Syr http://t.co/rYuWw682',138,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.628751803245,0.911243102566,0.371248196755,?,0.102160654763,?,?,?,69.0185251686,50.7731978849,100.0,73.5645940866,69.0185251686,?,?,?,0.30408182028,?,0,0,0.0,0.0,Relevant
331,'http://t.co/kipqOa3Y','http://tmblr.co/Z6k_vvIFpOUC',0,0,'2012-03-27 19:27:20','anonymous','RT @GirslHunters: Video is released against President Bashar #Assad of #Syria - identical to #Kony2012 video: http://t.co/kipqOa3Y #Assad2012',141,10000000000000000000000,'?','xxxxxxxx','?',20,28,0.714285714286,1,'?',?,1,3,0,0,?,0,0,0,0.506175757596,0.783063550335,0.493824242404,?,0.129944424547,?,?,?,5.49890509417,23.3838421691,100.0,23.5158322332,5.49890509417,?,?,?,0.0653720450461,?,0,0,0.0,0.0,Relevant
332,'http://t.co/eV89rvke','http://bit.ly/GTOzm3',0,0,'2012-03-27 19:25:27','anonymous','#Syria's nod to UN peace plan greeted with scepticism http://t.co/eV89rvke #UN #Assad #Homs',91,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,41,12,7,0,?,0,0,0,0.554542377135,0.572999517407,0.445457622865,?,0.0659504385485,?,?,?,8.66048702727,64.846063328,100.0,13.3554553396,8.66048702727,?,?,?,0.150292520127,?,0,0,0.0,0.0,Relevant
333,'http://t.co/X6PsBf3p','http://bit.ly/GNR0Cw',0,0,'2012-03-27 19:24:55','anonymous','RT @mannoush If Obama is impotent with #Assad  then have at least the decency of supporting others... http://t.co/X6PsBf3p #MAR15 #Syria',136,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.449563187285,0.154242162747,0.550436812715,?,0.0781722556064,?,?,?,59.0361095191,13.307413808,100.0,22.5411428979,59.0361095191,?,?,?,0.129219147676,?,0,0,0.0,0.0,Relevant
334,'http://t.co/sKzPuh6t','http://youtu.be/dyc7ekXoAS4',0,0,'2012-03-27 21:58:39','anonymous',''Syria &   Gaza 2012': http://t.co/sKzPuh6t via @youtube #stopassad2012 that's true',83,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,721,277,83,0,?,0,0,0,0.76977907201,0.493553665313,0.23022092799,?,0.0417945679954,?,?,?,18.0219999599,48.3175478039,100.0,37.2990782419,18.0219999599,?,?,?,0.0656532164299,?,0,0,0.0,0.0,Relevant
335,'http://t.co/zeRy58un','http://bit.ly/GE4y5C',0,0,'2012-03-27 21:54:20','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/zeRy58un'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0244302428384,?,?,?,4.15483632359,30.6381200724,100.0,13.5610028089,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
336,'http://t.co/01fzIGFA','http://bit.ly/GE4y5C',0,0,'2012-03-27 21:34:30','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/01fzIGFA'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0254709911307,?,?,?,4.15483632359,75.9521430176,100.0,5.47033455347,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
337,'http://t.co/d6yg2HoU','http://www.youtube.com/watch%3Fv%3DtnaO-5fN6FI%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 21:34:16','anonymous','Plz help make this video viral.please share and retweet. Join #StopAssad2012 campaign. #GenocideInSyria #AssadMasaccres http://t.co/d6yg2HoU',140,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.62776016198,0.815315509057,0.37223983802,?,0.0169369930225,?,0.106576613805,?,4.15483632359,1.23279017053,4.54084790876,29.6712090325,91.4991298339,?,?,?,0.0283296349835,0.0901035920426,0,0,0.0,0.0,Relevant
338,'http://t.co/ayj8cM2g','http://www.youtube.com/watch%3Ffeature%3Dplayer_embedded%26v%3DtnaO-5fN6FI%23',0,0,'2012-03-27 21:00:36','anonymous','MUST WATCH !! http://t.co/ayj8cM2g! #StopASSAD2012 #Retweet',59,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.576997451014,0.554887754728,0.423002548986,?,0.0258659137688,?,0.104463613032,?,4.15483632359,95.5029964446,4.54084790876,4.35047744916,91.4991298339,?,?,?,0.0,0.0901035920426,0,0,0.0,0.0,Relevant
339,'http://t.co/8g9lKtCD','http://www.youtube.com/watch%3Ffeature%3Dplayer_embedded%26v%3DtnaO-5fN6FI%23',0,0,'2012-03-27 18:09:46','anonymous','MUST WATCH !! http://t.co/8g9lKtCD! #StopASSAD2012 #Retweet',59,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.576997451014,0.554887754728,0.423002548986,?,0.0190519397053,?,0.104713352952,?,4.15483632359,96.2842401801,4.54084790876,4.31517797287,91.4991298339,?,?,?,0.0,0.0901035920426,0,0,0.0,0.0,Relevant
340,'http://t.co/i6yiQTsG','http://bit.ly/HhUzmP',0,0,'2012-03-27 17:20:20','anonymous','YouTube -CRIMES OF ASSAD 2012 http://t.co/i6yiQTsG #StopAssad2012',65,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.536232402552,0.423067219291,0.463767597448,?,0.075473190814,?,?,?,50.5673139853,26.0478399191,100.0,51.5112191379,50.5673139853,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
341,'http://t.co/CKH2Uq2X','http://bit.ly/GE4y5C',0,0,'2012-03-27 17:14:05','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/CKH2Uq2X'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0183679589593,?,?,?,4.15483632359,2.89763708556,100.0,69.7413053097,4.15483632359,?,?,?,0.031960138605,?,0,0,0.0,0.0,Relevant
342,'http://t.co/YiqkELLI','http://bit.ly/GE4y5C',0,0,'2012-03-27 17:10:14','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/YiqkELLI'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0254937432488,?,?,?,4.15483632359,75.8529638689,100.0,5.47748711675,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
343,'http://t.co/BkMw5RGP','http://bit.ly/GE4y5C',0,0,'2012-03-27 17:03:52','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/BkMw5RGP'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0191117696789,?,?,?,4.15483632359,1.33508642097,100.0,32.1333096419,4.15483632359,?,?,?,0.0321412173267,?,0,0,0.0,0.0,Relevant
344,'http://t.co/BFePzolu','http://bit.ly/GE4y5C',0,0,'2012-03-27 15:32:06','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/BFePzolu'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0255623671771,?,?,?,4.15483632359,79.2709057968,100.0,5.24131304144,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
345,'http://t.co/27b0ybjK','http://bit.ly/GE4y5C',0,0,'2012-03-27 15:13:06','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/27b0ybjK'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0200133466815,?,?,?,4.15483632359,1.33502979656,100.0,32.1319467864,4.15483632359,?,?,?,0.0335200761577,?,0,0,0.0,0.0,Relevant
346,'http://t.co/4ybHSU8f','http://bit.ly/GE4y5C',0,0,'2012-03-27 14:42:18','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/4ybHSU8f'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0243648920941,?,?,?,4.15483632359,27.6122793373,100.0,15.0470603054,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
347,'http://t.co/4dyos8UB','http://bit.ly/GE4y5C',0,0,'2012-03-27 14:08:16','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/4dyos8UB'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0245071540698,?,?,?,4.15483632359,79.0755942281,100.0,5.25425874336,4.15483632359,?,?,?,0.0611990061362,?,0,0,0.0,0.0,Relevant
348,'http://t.co/u3xGke9h','http://youtu.be/tnaO-5fN6FI',3,1,'2012-03-27 14:01:59','anonymous','What do you think of the new #StopAssad2012 video? Tweet us your thoughts -  http://t.co/u3xGke9h',97,35881,'http://webarchive.nationalarchives.gov.uk/20120825153850/http://youtu.be/tnaO-5fN6FI','2012-09-10 00:00:00','?',20,27,0.740740740741,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.505048700511,0.20185291169,0.494951299489,0.0349428278907,0.0299208146232,0.103226994194,0.103952487644,0.0244504304388,5.64635813645,76.2667026632,6.13489290359,7.40343811818,92.0367841001,0.0,0.0,0.0220513733885,0.0795557284176,0.0918305006816,0,0,0.0,0.0,Relevant
349,'http://t.co/8bOeNvk2','http://www.youtube.com/watch%3Ffeature%3Dplayer_embedded%26v%3DtnaO-5fN6FI%23',0,0,'2012-03-27 13:48:11','anonymous','MUST WATCH !! http://t.co/8bOeNvk2! #StopASSAD2012 #Retweet',59,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.576997451014,0.554887754728,0.423002548986,?,0.0188813728012,?,0.102384570662,?,4.15483632359,95.8936153896,4.54084790876,4.33275594701,91.4991298339,?,?,?,0.0,0.0906027847381,0,0,0.0,0.0,Relevant
350,'http://t.co/BBqEfopI','http://bit.ly/GE4y5C',0,0,'2012-03-27 13:28:25','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/BBqEfopI'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0254313210793,?,?,?,4.15483632359,79.2724348423,100.0,5.24121194443,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
351,'http://t.cohLAF0Qv','http://t.cohLAF0Qv',0,0,'2012-03-27 13:28:23','anonymous','@xarabankonline Please share this video 'Assad 2012' http://t.cohLAF0Qv Raise awareness on the regime's atrocities. #StopAssad2012',130,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,0,'?',?,0,0,0,0,?,0,0,0,0.622392586897,0.74994234778,0.377607413103,?,?,?,?,?,100.0,69.0901255037,100.0,69.0901255037,100.0,?,?,?,?,?,0,0,0.0,0.0,Relevant
352,'http://t.co/sPWHHGgH','http://bit.ly/GE4y5C',0,0,'2012-03-27 12:53:04','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/sPWHHGgH'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0256084255337,?,?,?,4.15483632359,27.4154379316,100.0,15.1550974088,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
353,'http://t.co/0U3WvBKp','http://bit.ly/GE4y5C',0,0,'2012-03-27 12:13:10','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/0U3WvBKp'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0254880495038,?,?,?,4.15483632359,80.6396198742,100.0,5.15235107764,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
354,'http://t.co/nv7Aojhe','http://bit.ly/GE4y5C',0,0,'2012-03-27 12:01:07','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/nv7Aojhe'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.019176083163,?,?,?,4.15483632359,2.89762814486,100.0,69.741090122,4.15483632359,?,?,?,0.031960138605,?,0,0,0.0,0.0,Relevant
355,'http://t.co/H3U8ILGX','http://bit.ly/GE4y5C',0,0,'2012-03-27 08:44:28','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/H3U8ILGX'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0255796099226,?,?,?,4.15483632359,79.1732763223,100.0,5.24777616462,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
356,'http://t.co/U8eo4bmg','http://bit.ly/GE4y5C',0,0,'2012-03-27 07:53:25','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/U8eo4bmg'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0244029495187,?,?,?,4.15483632359,79.2724347957,100.0,5.24121194751,4.15483632359,?,?,?,0.0611990061362,?,0,0,0.0,0.0,Relevant
357,'http://t.co/pDo5VsDS','http://bit.ly/GE4y5C',0,0,'2012-03-27 07:44:23','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/pDo5VsDS'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0243648920941,?,?,?,4.15483632359,77.6107534118,100.0,5.35342866928,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
358,'http://t.co/l2xuLU5H','http://bit.ly/GE4y5C',0,0,'2012-03-27 07:40:57','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/l2xuLU5H'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0243540512072,?,?,?,4.15483632359,80.737276357,100.0,5.14611900607,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
359,'http://t.co/HsV0mZWA','http://bit.ly/GE4y5C',0,0,'2012-03-27 07:35:10','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/HsV0mZWA'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0191588694404,?,?,?,4.15483632359,2.84881492029,100.0,68.5662369927,4.15483632359,?,?,?,0.031960138605,?,0,0,0.0,0.0,Relevant
360,'http://t.co/cLcZhRhE','http://bit.ly/GE4y5C',0,0,'2012-03-27 07:25:04','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/cLcZhRhE'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0200804832226,?,?,?,4.15483632359,1.33499403377,100.0,32.1310860356,4.15483632359,?,?,?,0.0335200761577,?,0,0,0.0,0.0,Relevant
361,'http://t.co/Eg3m0Ahh','http://bit.ly/GE4y5C',0,0,'2012-03-27 07:19:24','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/Eg3m0Ahh'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0257012941088,?,?,?,4.15483632359,78.9794897479,100.0,5.26065227423,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
362,'http://t.co/GcjfDE3q','http://bit.ly/GE4y5C',0,0,'2012-03-27 06:25:54','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/GcjfDE3q'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0192323498636,?,?,?,4.15483632359,1.28624935528,100.0,30.9578826962,4.15483632359,?,?,?,0.0335200761577,?,0,0,0.0,0.0,Relevant
363,'http://t.co/whEsXFqT','http://bit.ly/GE4y5C',0,0,'2012-03-27 06:15:27','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/whEsXFqT'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0256431331515,?,?,?,4.15483632359,30.6396459512,100.0,13.5603274601,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
364,'http://t.co/wE4bpIQG','http://bit.ly/GE4y5C',0,0,'2012-03-27 06:04:55','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/wE4bpIQG'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0200445931434,?,?,?,4.15483632359,1.3351251639,100.0,32.1342421197,4.15483632359,?,?,?,0.0335200761577,?,0,0,0.0,0.0,Relevant
365,'http://t.co/goOp6XVP','http://bit.ly/GE4y5C',0,0,'2012-03-27 06:02:00','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/goOp6XVP'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0191588694404,?,?,?,4.15483632359,2.89758937865,100.0,69.7401570838,4.15483632359,?,?,?,0.031960138605,?,0,0,0.0,0.0,Relevant
366,'http://t.co/2RFVSbu9','http://bit.ly/GE4y5C',0,0,'2012-03-27 05:58:53','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/2RFVSbu9'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0257539787437,?,?,?,4.15483632359,1.28630595713,100.0,30.9592450087,4.15483632359,?,?,?,0.0335200761577,?,0,0,0.0,0.0,Relevant
367,'http://t.co/UwMgNDME','http://bit.ly/GE4y5C',0,0,'2012-03-27 05:56:13','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/UwMgNDME'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0200490688816,?,?,?,4.15483632359,1.28631191751,100.0,30.959388465,4.15483632359,?,?,?,0.0353332626669,?,0,0,0.0,0.0,Relevant
368,'http://t.co/TI9EwqHD','http://bit.ly/GE4y5C',0,0,'2012-03-27 05:43:09','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/TI9EwqHD'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0246294959668,?,?,?,4.15483632359,77.7084066816,100.0,5.34670121422,4.15483632359,?,?,?,0.0611990061362,?,0,0,0.0,0.0,Relevant
369,'http://t.co/RVjJJm6j','http://bit.ly/GE4y5C',0,0,'2012-03-27 05:41:16','anonymous','@FlashNewsPlus have u seen this Joanna?? Please share and retweet join #StopAssad2012 campaign #Syria http://t.co/RVjJJm6j'',123,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.636656533896,0.907300209191,0.363343466104,?,0.0190989844597,?,?,?,4.15483632359,1.28630893727,100.0,30.9593167358,4.15483632359,?,?,?,0.0335200761577,?,0,0,0.0,0.0,Relevant
370,'http://t.co/WL7FXN1R','http://bit.ly/GE4y5C',0,0,'2012-03-27 05:07:22','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/WL7FXN1R'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0235034016291,?,?,?,4.15483632359,80.5404409118,100.0,5.15869577638,4.15483632359,?,?,?,0.0611990061362,?,0,0,0.0,0.0,Relevant
371,'http://t.co/Ds4ieJSx','http://bit.ly/GE4y5C',0,0,'2012-03-27 04:58:14','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/Ds4ieJSx'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0245016363045,?,?,?,4.15483632359,30.5419899341,100.0,13.6036857211,4.15483632359,?,?,?,0.0611990061362,?,0,0,0.0,0.0,Relevant
372,'http://t.co/L0Ipi2Y5','http://bit.ly/GE4y5C',0,0,'2012-03-27 04:55:07','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/L0Ipi2Y5'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0302016959816,?,?,?,4.15483632359,30.6380969755,100.0,13.561013032,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
373,'http://t.co/V1RQ9AUZ','http://bit.ly/GE4y5C',0,0,'2012-03-27 04:52:26','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/V1RQ9AUZ'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.024551430807,?,?,?,4.15483632359,75.9505941816,100.0,5.47044610824,4.15483632359,?,?,?,0.0611990061362,?,0,0,0.0,0.0,Relevant
374,'http://t.co/y9FGcOAo','http://bit.ly/GE4y5C',0,0,'2012-03-27 04:49:26','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/y9FGcOAo'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0255394309974,?,?,?,4.15483632359,26.147434656,100.0,15.8900342548,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
375,'http://t.co/TOGmIA0x','http://www.youtube.com/watch%3Ffeature%3Dplayer_embedded%26v%3DtnaO-5fN6FI%23',0,0,'2012-03-27 04:27:27','anonymous','MUST WATCH !! http://t.co/TOGmIA0x! #StopASSAD2012 #Retweet',59,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.576997451014,0.554887754728,0.423002548986,?,0.0188352643739,?,0.10491417358,?,4.15483632359,96.6748654826,4.54084790876,4.29774202721,91.4991298339,?,?,?,0.0,0.0901035920426,0,0,0.0,0.0,Relevant
376,'http://t.co/0MDDkvCr','http://bit.ly/GE4y5C',0,0,'2012-03-27 04:24:23','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/0MDDkvCr'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0254709911307,?,?,?,4.15483632359,27.7084064954,100.0,14.994858417,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
377,'http://t.co/NSXscOFd','http://bit.ly/GE4y5C',0,0,'2012-03-27 04:05:54','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/NSXscOFd'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0254539669619,?,?,?,4.15483632359,27.4169876523,100.0,15.1542407805,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
378,'http://t.co/FLhlIp8T','http://bit.ly/GE4y5C',0,0,'2012-03-27 03:36:28','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/FLhlIp8T'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0244357124999,?,?,?,4.15483632359,29.272431862,100.0,14.1936834739,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
379,'http://t.co/WyIWnQTo','http://bit.ly/FQNV30',0,0,'2012-03-26 23:30:54','anonymous','Now this is worth fighting for http://t.co/WyIWnQTo #stopassad2012 #forgetaboutkony2012',87,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.585982798182,0.289395488018,0.414017201818,?,0.00862581949178,?,?,?,4.15483632359,11.27848063,100.0,36.8386173626,4.15483632359,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
380,'http://t.co/lWvrXNDz','http://www.youtube.com/watch%3Ffeature%3Dplayer_embedded%26v%3DtnaO-5fN6FI%23',0,0,'2012-03-26 23:00:51','anonymous','MUST WATCH !! http://t.co/lWvrXNDz! #StopASSAD2012 #Retweet',59,10000000000000000000000,'?','xxxxxxxx','?',20,77,0.25974025974,1,'?',?,9020,9614,4198,0,?,186,6262,500,0.576997451014,0.554887754728,0.423002548986,?,0.0189447971411,?,0.103426704287,?,4.15483632359,95.5029902747,4.54084790876,4.35047773022,91.4991298339,?,?,?,0.0,0.0901035920426,0,0,0.0,0.0,Relevant
381,'http://t.co/hhp2KyRC','http://bit.ly/GE4y5C',0,0,'2012-03-26 21:53:48','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/hhp2KyRC'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0243703179692,?,?,?,4.15483632359,79.2709089167,100.0,5.24131283515,4.15483632359,?,?,?,0.0611990061362,?,0,0,0.0,0.0,Relevant
382,'http://t.co/CWTmbpya','http://bit.ly/GE4y5C',0,0,'2012-03-26 21:44:06','anonymous','Please share and retweet.The best video ever for ArabSpring and #Syria join #StopAssad2012 campaign. #GenocideInSyria http://t.co/CWTmbpya'',139,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,9020,9614,4198,0,?,0,0,0,0.866366194292,0.406180528661,0.133633805708,?,0.0254596378914,?,?,?,4.15483632359,76.1459328052,100.0,5.4564126678,4.15483632359,?,?,?,0.0639202772101,?,0,0,0.0,0.0,Relevant
383,'http://t.co/QLLZ8x26','http://youtu.be/XWj4G53ZgGc',1,1,'2012-03-27 22:03:27','anonymous','3-12-12 #Homs  MUST WATCH Teenager shot in the back by Assad gangs:Where is Justice?Where is humanity?http://t.co/QLLZ8x26 #GenocideInSyria',139,21393,'http://web.archive.org/web/20120315160654/http://youtu.be/XWj4G53ZgGc','2012-03-15 16:06:54','?',20,27,0.740740740741,1,'?',?,321,23,16,0,?,0,0,0,0.533776074542,0.959079123934,0.466223925458,0.0647314520267,0.0576000737281,0.49920133323,?,?,11.1284278462,35.6455088033,1.85342351892,3.96678472757,16.6548549762,0.382165763303,0.206959338596,?,0.24857728848,?,0,0,0.0,0.0,Relevant
384,'http://t.co/GCbTfH','http://t.co/GCbTfH',0,0,'2012-03-27 22:03:25','anonymous','@NicolasSarkozy Weapons from #Iran &   #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria http://t.co/GCbTfH',140,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,7,7,0.708158517964,0.722584604342,0.291841482036,?,?,?,?,?,100.0,51.4526305668,51.4159126097,51.4526305668,51.4159126097,?,?,?,?,?,0,0,0.0,0.0,Relevant
385,'http://t.co/eclBqli1','http://www.youtube.com/watch%3Fv%3DZSbF9RdyvmI%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 22:03:13','anonymous','@CNN @anderson Innocent children got hit during Assad barbaric shelling of the city of #Rastin 3/26/12 http://t.co/eclBqli1 #GenocideInSyria',140,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,76,93,5,0,?,0,100,100,0.699049809837,0.743109753514,0.300950190163,?,0.00740192652807,?,0.0385282541031,?,15.6782499585,12.2056722134,12.1781996875,77.8509862116,77.6757592194,?,?,?,0.0,0.0484122918276,0,0,0.0,0.0,Relevant
386,'http://t.co/hdhKLSQw','http://bit.ly/GJaa0H',0,0,'2012-03-27 21:54:32','anonymous','@HAGOP_ALSOURY: Important #Syria #Azzaz Assad 's helicopters spray 30mm bullets indiscriminately : http://t.co/hdhKLSQw #GenocideInSyria',136,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,198,508,47,0,?,0,0,0,0.532160647701,0.14515291634,0.467839352299,?,0.0338231826967,?,?,?,16.6548519611,49.9320862051,100.0,33.3550092273,16.6548519611,?,?,?,0.103203137423,?,0,0,0.0,0.0,Relevant
387,'http://t.co/zjB9cTQ2','http://youtu.be/',1475,1,'2012-03-27 21:54:26','anonymous',''Civilians injured in AlMedan District on the checkpoint near Cultural Center' http://t.co/zjB9cTQ2 #Homs  #GenocideInSyria #Syria',130,24,'http://web.archive.org/web/20120405215450/http://youtu.be/','2013-01-16 13:22:49','?',20,16,1.25,0,'?',?,57894,25069,23121,0,?,217,2402,500,0.591791868095,0.743785560592,0.408208131905,0.00753179479501,0.016793682733,0.388561616944,0.077975800805,0.0883662684632,10.8877050319,10.3271946282,10.8071215942,94.851895766,99.259867553,0.0823386969593,0.0255321460594,0.0530271646783,0.0,0.0231075711882,0,27,0.0,1.6875,Relevant
388,'http://t.co/t1enRZ1L','http://www.youtube.com/watch%3Fv%3D0ADksOtoPLE%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 21:24:42','anonymous','@StateDept Innocent Syrians shot by Assad's forces in #Homs screaming for help will you answer?? http://t.co/t1enRZ1L #GenocideInSyria',134,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,0,0,0,0,?,26,386,386,0.370746939861,0.643188975301,0.629253060139,?,0.0254823595719,?,0.0383319553055,?,2.98874154236,66.4892751177,13.7068368472,4.49507313333,21.8047502548,?,?,?,0.0,0.0369736933323,0,0,0.0,0.0,Relevant
389,'http://t.co/Vpw1vjfk','http://youtu.be/1odDHIlpUgQ',0,0,'2012-03-27 21:06:27','anonymous','http://t.co/Vpw1vjfk  Very heavy shelling on the city's districts.   #Homs  #Syria  #GenocideInSyria',100,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,298,844,72,0,?,0,0,0,0.54281217267,0.588912100248,0.45718782733,?,0.0242298194118,?,?,?,15.6782976422,48.2355971943,100.0,32.5035835651,15.6782976422,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
390,'http://t.co/Riuo6pao','http://www.youtube.com/watch%3Fv%3Dmz-yjP7mz_I%26feature%3Dshare',0,0,'2012-03-27 21:06:20','anonymous','Every rocket sent shivers down my spine..you don't need to understand Arabic to know what's going on..#GenocideInSyria http://t.co/Riuo6pao',139,10000000000000000000000,'?','xxxxxxxx','?',20,64,0.3125,1,'?',?,1293,1421,417,0,?,23,322,322,0.378897371955,0.243004398544,0.621102628045,?,0.0081004196126,?,0.0759886716243,?,16.7525081994,49.8881361912,5.74164897977,33.5801444561,34.2733691661,?,?,?,0.0,0.0195167623388,0,0,0.0,0.0,Relevant
391,'http://t.co/9wU4ILj0','http://www.youtube.com/watch%3Fv%3DruvpiF040d4%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 21:06:09','anonymous','#Sec.Clinton Where is humanity? An elderly lady her stomach sticking out of her belly due to shelling. http://t.co/9wU4ILj0 #GenocideInSyria',140,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,0,0,0,0,?,0,183,183,0.377991808468,0.629482774304,0.622008191532,?,?,?,?,?,100.0,59.9395256179,9.54889982624,59.9395256179,9.54889982624,?,?,?,?,?,0,0,0.0,0.0,Relevant
392,'http://t.co/D5IVwFiq','http://www.youtube.com/watch%3Fv%3DB70zzvnHSQc%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 20:27:37','anonymous','Assad is launching a barbaric war against innocent civilians. Where is the world? Where is humanity? http://t.co/D5IVwFiq #GenocideInSyria',138,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,0,0,0,0,?,0,146,146,0.787174811489,0.702304551763,0.212825188511,?,0.0145868871041,?,0.0469347484895,?,16.654851996,9.45698468667,9.45088638645,56.7821598711,56.7455441136,?,?,?,0.0459800489872,0.0369863360728,0,0,0.0,0.0,Relevant
393,'http://t.co/vexF632x','http://youtu.be/eEednI56zlI',0,0,'2012-03-27 20:27:15','anonymous',''The Masaacre near Khaled Ben AlWaleed mosque as the shell falls onto a car w civilians inside' http://t.co/vexF632x #GenocideInSyria #Syria',140,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,0,0,0,0,?,0,0,0,0.532760012117,0.745303899985,0.467239987883,?,0.0104370715181,?,?,?,28.0131556061,61.3157680177,100.0,45.6867075334,28.0131556061,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
394,'http://t.co/jfMPGLVt','http://www.youtube.com/watch%3Fv%3DysV1A37b3Z8%26feature%3Dyoutube_gdata_player',0,0,'2012-03-27 18:39:26','anonymous','Brave free Syrians raised the independent flag in #Kafersoseh #Damascus #Syria http://t.co/jfMPGLVt #GenocideInSyria',116,10000000000000000000000,'?','xxxxxxxx','?',20,79,0.253164556962,1,'?',?,682,1364,120,0,?,4,179,179,0.694163196101,0.67893081639,0.305836803899,?,0.0278423023195,?,0.0578294447026,?,16.654851996,0.784896842791,0.224899279866,4.71272181211,1.35035291769,?,?,?,0.0,0.0303697241932,0,0,0.0,0.0,Relevant
395,'http://t.co/JJVEYyUm','http://youtu.be/4PDzY12L57s',0,0,'2012-03-27 18:22:15','anonymous','@Anderson Weapons from #Iran &     #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria http://t.co/JJVEYyUm',138,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,110,64,19,0,?,0,0,0,0.718835194648,0.722578862987,0.281164805352,?,0.0504813526447,?,?,?,16.6518069175,63.9526305232,100.0,26.037720077,16.6518069175,?,?,?,0.213200716356,?,0,0,0.0,0.0,Relevant
396,'http://t.co/pZ8c21mC','http://www.youtube.com/watch%3Fv%3DdvYysZumSmI',0,0,'2012-03-27 18:22:02','anonymous','Barbaric shelling of #Homs by Assad forces continues while world powers are watching silently. http://t.co/pZ8c21mC #GenocideInSyria #Syria',139,10000000000000000000000,'?','xxxxxxxx','?',20,46,0.434782608696,1,'?',?,0,0,0,0,?,2,58,58,0.564326458383,0.784615902497,0.435673541617,?,?,?,?,?,100.0,62.9862293068,62.9862293039,62.9862293068,62.9862293039,?,?,?,?,?,0,0,0.0,0.0,Relevant
397,'http://t.co/WVRF9Nkq','http://youtu.be/C9QW9Ks7mKk',0,0,'2012-03-27 18:05:17','anonymous','Shelling on Old #Homs  http://t.co/WVRF9Nkq http://t.co/MjQwOlpC https://t.co/36THROLa #GenocideInSyria #Syria',110,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,44,54,2,0,?,0,0,0,0.505004919196,0.563050577094,0.494995080804,?,0.0169607283772,?,?,?,15.6782976451,19.9569647365,100.0,78.560531885,15.6782976451,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
398,'http://t.co/tWQDYh7y','http://youtu.be/38AVb32ejNs',0,0,'2012-03-27 17:33:13','anonymous','SUPPORT THE SYRIAN PEOPLE NOW IS THE TIME TO SPEAK UP YOUR VOICE CAN MAKE A DIFFERENCE: http://t.co/tWQDYh7y  #GenocideInSyria #SOSSyria',136,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,198,144,81,0,?,0,0,0,0.439630142607,0.714725160793,0.560369857393,?,0.0462621002059,?,?,?,16.6548519611,54.391526817,100.0,30.6203060214,16.6548519611,?,?,?,0.208514414057,?,0,0,0.0,0.0,Relevant
399,'http://t.co/Hti0SxxG','http://youtu.be/jdmV3m35RDU',0,0,'2012-03-27 17:25:27','anonymous',''An attempt to count the number of shells' Bab Hood #Homs #Syria  #GenocideInSyria  http://t.co/Hti0SxxG',104,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,168,299,22,0,?,0,0,0,0.437892156023,0.728966682077,0.562107843977,?,0.0279011677493,?,?,?,16.6548608901,5.45939560238,100.0,32.7795929272,16.6548608901,?,?,?,0.0495073771488,?,0,0,0.0,0.0,Relevant
400,'http://t.co/GCbTfHd','http://t.co/GCbTfHd',0,0,'2012-03-27 17:10:03','anonymous','@AmbassadorRice Weapons from #Iran &  #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria http://t.co/GCbTfHd',140,10000000000000000000000,'?','xxxxxxxx','?',19,19,1.0,1,'?',?,0,0,0,0,?,0,6,6,0.708158517964,0.722584604342,0.291841482036,?,?,?,?,?,100.0,56.1339316864,54.5882029404,56.1339316864,54.5882029404,?,?,?,?,?,0,0,0.0,0.0,Relevant
401,'http://t.co/1dHOQOjM','http://youtu.be/5DOE8AyFFIY',0,0,'2012-03-27 15:31:56','anonymous','@CNN Subtitled: 4 year old kid killed by brutal Assad thugs in #Alrastan  #Homs - 16/03/2012 http://t.co/1dHOQOjM #Syria #GenocideInSyria',137,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,40,48,14,0,?,0,0,0,0.574187122062,0.644151368724,0.425812877938,?,0.0619340505751,?,?,?,66.7524679634,50.6941749612,100.0,75.9435216523,66.7524679634,?,?,?,0.286445949616,?,0,0,0.0,0.0,Relevant
402,'http://t.co/37NqwC','http://t.co/37NqwC',0,0,'2012-03-27 14:01:01','anonymous','Weapons from #Iran &    #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria #AssadMasacres http://t.co/37NqwC',140,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,12,12,0.708158517964,0.722584604342,0.291841482036,?,?,?,?,?,100.0,67.0836386715,67.0897288168,67.0836386715,67.0897288168,?,?,?,?,?,0,0,0.0,0.0,Relevant
403,'http://t.co/P4UBT','http://t.co/P4UBT',0,0,'2012-03-27 14:00:45','anonymous','Weapons from #Iran &     #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria #AssadMasacres http://t.co/P4UBT',140,10000000000000000000000,'?','xxxxxxxx','?',17,17,1.0,1,'?',?,0,0,0,0,?,0,7,7,0.708158517964,0.722584604342,0.291841482036,?,?,?,?,?,100.0,54.5767484207,54.5889435252,54.5767484207,54.5889435252,?,?,?,?,?,0,0,0.0,0.0,Relevant
404,'http://t.co/P4UBTz','http://t.co/P4UBTz',0,0,'2012-03-27 13:40:38','anonymous','Weapons from #Iran &    #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria #AssadMasacres http://t.co/P4UBTz',140,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,6,6,0.708158517964,0.722584604342,0.291841482036,?,?,?,?,?,100.0,54.5714078449,54.589706465,54.5714078449,54.589706465,?,?,?,?,?,0,0,0.0,0.0,Relevant
405,'http://t.co/37Nqw','http://t.co/37Nqw',0,0,'2012-03-27 13:07:00','anonymous','Weapons from #Iran &     #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria #AssadMasacres http://t.co/37Nqw',140,10000000000000000000000,'?','xxxxxxxx','?',17,17,1.0,1,'?',?,0,0,0,0,?,0,7,7,0.708158517964,0.722584604342,0.291841482036,?,?,?,?,?,100.0,54.5897064243,54.5897064709,54.5897064243,54.5897064709,?,?,?,?,?,0,0,0.0,0.0,Relevant
406,'http://t.co/e4yopw','http://t.co/e4yopw',0,0,'2012-03-27 13:06:36','anonymous','Weapons from #Iran &    #Russia r being used against innocent Syrians.Massacre in #Rastin #GenocideInSyria #AssadMasacres http://t.co/e4yopw',140,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,5,5,0.708158517964,0.722584604342,0.291841482036,?,?,?,?,?,100.0,67.0897183449,67.0897049804,67.0897183449,67.0897049804,?,?,?,?,?,0,0,0.0,0.0,Relevant
407,'http://t.co/Urz4Z7GG','http://youtu.be/fzEZhxzYDYs',1,1,'2012-03-27 08:59:05','anonymous','https://t.co/sR02WtVk http://t.co/Urz4Z7GG Shelling on Old #Homs  #GenocideInSyria #Syria',89,52903,'http://web.archive.org/web/20120331234048/http://youtu.be/fzEZhxzYDYs','2012-03-31 23:40:48','?',20,27,0.740740740741,1,'?',?,63,124,19,0,?,0,0,0,0.505004919196,0.563050577094,0.494995080804,0.0275868629534,0.0417843508803,0.504032236969,?,?,76.4122583277,21.6157150097,20.5180398869,16.5170559926,15.6782976422,0.272474630457,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
408,'http://t.co/TxWcK2pl','http://youtu.be/QaIZWwSDcOk',0,0,'2012-03-27 08:26:59','anonymous',''Martyr Muhammad AlSalman  killed by the shelling on the city of #Homs '  http://t.co/TxWcK2pl #GenocideInSyria #Syria',118,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,89,302,12,0,?,0,0,0,0.639130215481,0.885115234507,0.360869784519,?,0.0211751224573,?,?,?,15.6782976451,4.48556907571,100.0,28.6100517879,15.6782976451,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
409,'http://t.co/BFJSEM','http://t.co/BFJSEM',0,0,'2012-03-27 08:22:59','anonymous','Brave free Syrians raised the independent flag in #Kafersoseh #Damascus #Syria http://t.co/BFJSEM #GenocideInSyria',114,10000000000000000000000,'?','xxxxxxxx','?',18,18,1.0,1,'?',?,0,0,0,0,?,0,3,3,0.694163196101,0.67893081639,0.305836803899,?,?,?,?,?,100.0,1.00424193556,1.45132520046,1.00424193556,1.45132520046,?,?,?,?,?,0,0,0.0,0.0,Relevant
410,'http://t.co/ND0Nt5WE','http://bit.ly/GJE4xf',0,0,'2012-03-27 21:59:22','anonymous','RT @Sonja_Jo: Assad family blacklisted by EU http://t.co/ND0Nt5WE #Syria #EU #risedamascus @guardian',100,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,72,46,45,0,?,0,0,0,0.636022253301,0.748251282482,0.363977746699,?,0.0566479051549,?,?,?,2.4135147671,47.306696925,100.0,5.10184587804,2.4135147671,?,?,?,0.122524507352,?,0,0,0.0,0.0,Relevant
411,'http://t.co/RNf8wmDG','http://bit.ly/GJLMrl',0,0,'2012-03-27 20:32:57','anonymous','Fierce clashes in north #Syria  Homs under fire  Mar15th/WorldNews  http://t.co/RNf8wmDG #risedamascus',102,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.562913859913,0.835704786824,0.437086140087,?,0.0484821773641,?,?,?,1.63359969001,53.5735637445,100.0,3.0492645548,1.63359969001,?,?,?,0.143838990446,?,0,0,0.0,0.0,Relevant
412,'http://t.co/XDMspRxf','http://bit.ly/GJLssA',0,0,'2012-03-27 19:00:42','anonymous','Russia to discuss #Syria with An?  #Turkey says Assad blew chances of survival  Al Arabiya  http://t.co/XDMspRxf #risedamascus',128,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.556876008351,0.585556643047,0.443123991649,?,0.122093539133,?,?,?,7.51607784607,42.1722247435,100.0,17.8223413438,7.51607784607,?,?,?,0.184083725592,?,0,0,0.0,0.0,Relevant
413,'http://t.co/LZ1YGxrJ','http://bit.ly/GJM1T2',0,0,'2012-03-27 16:13:26','anonymous','Rebels  troops clash in northern #Syria  Mar15th/GulfNews  http://t.co/LZ1YGxrJ #risedamascus',93,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,0,0,0,0,?,0,0,0,0.573424235695,0.821300925348,0.426575764305,?,0.0501540291496,?,?,?,2.4169479947,66.1727538258,100.0,3.65248210926,2.4169479947,?,?,?,0.0871842563633,?,0,0,0.0,0.0,Relevant
414,'http://t.co/6bmqWxFC','http://twitter.com/Dima_Shq/status/183232004182122496/photo/1',0,0,'2012-03-26 09:51:51','anonymous','RT @Dima_Shq: See how beautiful you are when you rise..! #RiseDamascus http://t.co/6bmqWxFC',91,10000000000000000000000,'?','xxxxxxxx','?',20,61,0.327868852459,5,'?',?,0,0,0,0,?,0,3,3,0.824402440978,0.136078211058,0.175597559022,?,0.0797516914862,?,0.0644490992697,?,58.0824352485,61.9891385487,61.9891609005,93.697761589,93.697727804,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
415,'http://t.co/ddFDxNUd','http://youtu.be/DAbA9Fv6Zd8',1,1,'2012-03-24 22:32:51','anonymous','RT @HalaWanly: Wow! A protest nearby the damascus castle on Saturday  March 24. This is for the people tweeting #RiseDamascus #Syria http://t.co/ddFDxNUd',153,1421,'http://web.archive.org/web/20120324225632/http://youtu.be/DAbA9Fv6Zd8','2012-03-24 22:56:32','?',20,27,0.740740740741,1,'?',?,757,2281,243,0,?,0,0,0,0.394504139907,0.698036210455,0.605495860093,0.0146884216413,0.0127593167058,0.502850279325,?,?,52.982052834,12.809455534,8.82408245927,24.1769709719,16.6548519494,0.186771841909,0.0,?,0.0,?,0,0,0.0,0.0,Relevant
416,'http://t.co/kegV7Fi9','http://youtu.be/bVZ2AwaGmDM',0,0,'2012-03-24 04:45:10','anonymous','Beautiful  united protest in Hama on Friday. God  I wish I was with them :'  http://t.co/kegV7Fi9 #Syria #Hama #RiseDamascus',124,10000000000000000000000,'?','xxxxxxxx','?',20,27,0.740740740741,1,'?',?,5,6,1,0,?,0,0,0,0.433072112042,0.429569782747,0.566927887958,?,0.0492859985894,?,?,?,16.4595475723,39.2368746514,100.0,41.9491810155,16.4595475723,?,?,?,0.142373699363,?,0,0,0.0,0.0,Relevant
417,'http://t.co/0jZGdcvs','http://twitter.com/lmbasha/status/183366390110097408/photo/1',0,0,'2012-03-24 01:35:30','anonymous','#LCC: Protest in Qamishli. "The Syrian Duck  The Looney Tunes Duck  The Disney Duck" #RiseDamascus #Syria http://t.co/0jZGdcvs',126,10000000000000000000000,'?','xxxxxxxx','?',20,60,0.333333333333,5,'?',?,0,0,0,0,?,1,23,23,0.515226401804,0.435312779317,0.484773598196,?,0.111340442854,?,0.0595139700644,?,58.4730601554,30.1030073578,91.0967517973,51.4818401463,64.1878651013,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
418,'http://t.co/nkxJTdyZ','http://bit.ly/k5ZkyF',0,0,'2012-03-23 23:18:05','anonymous','RT @_david_fs: hey vogue: the internet's got an elephant-like memory. http://t.co/nkxJTdyZ #syria #risedamascus',111,10000000000000000000000,'?','xxxxxxxx','?',20,20,1.0,1,'?',?,304,139,391,0,?,0,0,0,0.571809370215,0.795148112108,0.428190629785,?,0.0266123147706,?,?,?,8.66027244838,20.6964524411,100.0,41.8442362189,8.66027244838,?,?,?,0.00972571239805,?,0,0,0.0,0.0,Relevant
419,'http://t.co/qwHTFTi8','http://ow.ly/9QeQh',0,0,'2012-03-23 22:30:14','anonymous','#Video shows the destruction as a result of shelling in #BabSeba #Homs http://t.co/qwHTFTi8 #Syria #March15 #Mar15 #RiseDamascus #Assad',135,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,35,97,20,0,?,0,0,0,0.468522853778,0.894542045222,0.531477146222,?,0.063942487856,?,?,?,16.7525104084,55.2425250385,100.0,30.3253886327,16.7525104084,?,?,?,0.239045721867,?,0,0,0.0,0.0,Relevant
420,'http://t.co/YFB7xGvb','http://www.youtube.com/watch%3Fv%3Dj-D2xbW1fww',3,1,'2012-03-23 19:33:29','anonymous','RT @omen_99: #RiseDamascus! a new day is coming. together we rise  together we rise  together we rise! http://t.co/YFB7xGvb',123,58719,'http://web.archive.org/web/20111128031450/http://www.youtube.com/watch%3Fv%3Dj-D2xbW1fww','2011-12-21 00:37:00','?',20,46,0.434782608696,1,'?',?,2283,849,781,7,?,5,62,61,0.710348767032,0.765449013158,0.289651232968,0.031755033882,0.0327631205711,0.476350703607,0.101046088209,0.0937717390865,91.5158100068,69.4964100647,43.1966064263,63.6002025964,47.2012501699,0.54255411113,0.0284785885906,0.128186759018,0.0596284794,0.0853991993863,0,0,0.0,0.0,Relevant
421,'http://t.co/0aEnAaKP','http://www.olivewave.com/featured/TheSyrianWindow/',1,1,'2012-03-23 19:29:51','anonymous','RT @Olivewave_Syria: #RiseDamascus Songs of Defiance! Friday Protest Live! http://t.co/0aEnAaKP #Syria  Watch and Share ! RT !',126,21254,'http://web.archive.org/web/20120710012405/http://www.olivewave.com/featured/TheSyrianWindow/','2012-07-10 01:24:05','?',20,50,0.4,2,'?',?,10,0,0,0,?,3,133,133,0.564696138032,0.406495948319,0.435303861968,0.083857897407,0.0850564988838,0.98023115846,0.145613282956,0.143565174154,99.9986298823,2.72628859273,41.3234010178,2.7263259466,41.3239672048,0.974229438145,0.142173708115,0.189204492933,0.143756395555,0.185668883965,0,1,0.0,0.0555555555556,Relevant
422,'http://t.co/ZNiHe8pR','http://ow.ly/9Qc9I',0,0,'2012-03-23 19:00:22','anonymous','Large demonstration took place in #Daraa #Bousra http://t.co/ZNiHe8pR #Syria #March15 #Mar15 #Assad #Video #Vid #RiseDamascus',125,10000000000000000000000,'?','xxxxxxxx','?',20,18,1.11111111111,1,'?',?,20,14,1,0,?,0,0,0,0.544803620764,0.61216366326,0.455196379236,?,0.0381269516981,?,?,?,16.4595484134,90.6378229123,100.0,18.1596908272,16.4595484134,?,?,?,0.129099444874,?,0,0,0.0,0.0,Relevant
423,'http://t.co/aNPL78sN','http://twitter.com/MouhanadSYR/status/183255997278720000/photo/1',0,0,'2012-03-23 18:28:56','anonymous','RT @MouhanadSYR: Very Cool - Freedom written with growing Wheat Seeds. Our Freedom is still growing. #Syria   #RiseDamascus http://t.co/aNPL78sN',144,10000000000000000000000,'?','xxxxxxxx','?',20,64,0.3125,5,'?',?,0,0,0,0,?,0,0,0,0.850410168322,0.223902431825,0.149589831678,?,0.11178686358,?,?,?,58.0824352485,97.5855038394,100.0,59.519532065,58.0824352485,?,?,?,0.0,?,0,0,0.0,0.0,Relevant
424,'http://t.co/9uPC8ALd','http://twitter.com/farGar/status/183218146411429889/photo/1',0,0,'2012-03-23 18:12:45','anonymous','RT @farGar: #RiseDamascus because this Syrian boy looks like he was a great student. Why was he murdered? http://t.co/9uPC8ALd',126,10000000000000000000000,'?','xxxxxxxx','?',20,59,0.338983050847,5,'?',?,0,0,0,0,?,0,2,2,0.435267876888,0.50941747338,0.564732123112,?,0.102167672305,?,0.0915701543501,?,51.6126862178,89.1898568993,89.9901558106,57.8683361676,57.3537024722,?,?,?,0.376705287478,0.312347523777,0,0,0.0,0.0,Relevant
425,'http://t.co/DRKyf0zp','http://www.bbc.co.uk/news/world-europe-17483714',16,1,'2012-03-23 17:04:13','anonymous','About time. Truely disgusting woman   -  EU sanctions on Asma al-Assad http://t.co/DRKyf0zp   #RiseDamascus',107,534,'http://www.webarchive.org.uk/wayback/memento/20120327171307/http://www.bbc.co.uk/news/world-europe-17483714','2012-04-29 02:56:42','?',20,47,0.425531914894,2,'?',?,307,832,349,0,?,63,645,500,0.38030537211,0.0792203197809,0.61969462789,0.0652024674711,0.0507926949187,0.734933521553,0.121129254238,0.128534640231,100.0,3.02625444873,3.04201693874,3.02625444873,3.04201693874,0.997703785718,0.0941387573548,0.179178213254,0.0939225945957,0.178776016982,0,0,0.0,0.0,Relevant
426,'http://t.co/NyJ31eQF','http://a3.sphotos.ak.fbcdn.net/hphotos-ak-ash3/546774_343819418988037_308495162520463_853301_844600288_n.jpg',0,0,'2012-03-23 16:56:10','anonymous','#RiseDamascus like habibi 3amoura has risen &amp  he's only 4 yrs old http://t.co/NyJ31eQF',90,10000000000000000000000,'?','xxxxxxxx','?',20,108,0.185185185185,2,'?',?,0,0,0,0,?,0,1,1,0.464865441817,0.526494453707,0.535134558183,?,?,?,?,?,100.0,97.2059307982,72.6942106045,97.2059307982,72.6942106045,?,?,?,?,?,0,0,0.0,0.0,Relevant


==> anc/Training.data.without_closecalls.arff <==
@RELATION Relevance


@ATTRIBUTE ID		NUMERIC
@ATTRIBUTE ShortURL	string
@ATTRIBUTE LongURL  	string
@ATTRIBUTE MementoCount   NUMERIC
@ATTRIBUTE NumberOFArchives   NUMERIC
@ATTRIBUTE TweetDate   string
@ATTRIBUTE TweetAuthor   string
@ATTRIBUTE TweetText   string
@ATTRIBUTE TweetLength   NUMERIC
@ATTRIBUTE ClosestMementoTime   NUMERIC
@ATTRIBUTE ClosestMemento   string
@ATTRIBUTE ClosestMementoTimeStamp   string
@ATTRIBUTE CreationDate   string
@ATTRIBUTE ShortURLLength   NUMERIC
@ATTRIBUTE OriginalURLLength   NUMERIC
@ATTRIBUTE ReductionRate   NUMERIC
@ATTRIBUTE OriginalURLDepth   NUMERIC
@ATTRIBUTE InitialPageTitle   string
@ATTRIBUTE InitialContentLength   NUMERIC
@ATTRIBUTE FacebookShares   NUMERIC
@ATTRIBUTE FacebookLikes   NUMERIC
@ATTRIBUTE FacebookComments   NUMERIC
@ATTRIBUTE FacebookClicks   NUMERIC
@ATTRIBUTE BitlyClicks   NUMERIC
@ATTRIBUTE InfluentialTweetsCount   NUMERIC
@ATTRIBUTE TotalTweetCount   NUMERIC
@ATTRIBUTE RetrievedTweets   NUMERIC
@ATTRIBUTE PositiveSentiment   NUMERIC
@ATTRIBUTE NeutralSentiment   NUMERIC
@ATTRIBUTE NegativeSentiment   NUMERIC
@ATTRIBUTE TweetSimilarityWithPast   NUMERIC
@ATTRIBUTE TweetSimilarityWithCurrent   NUMERIC
@ATTRIBUTE PastCurrentSimilarity   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithCurrent   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithPast   NUMERIC
@ATTRIBUTE simhash_current_past   NUMERIC
@ATTRIBUTE simhash_tweet_past   NUMERIC
@ATTRIBUTE simhash_tweetpage_past   NUMERIC
@ATTRIBUTE simhash_current_tweet   NUMERIC
@ATTRIBUTE simhash_current_tweetpage   NUMERIC
@ATTRIBUTE cosine_current_past   NUMERIC
@ATTRIBUTE cosine_tweet_past   NUMERIC
@ATTRIBUTE cosine_tweetpage_past   NUMERIC
@ATTRIBUTE cosine_current_tweet   NUMERIC
@ATTRIBUTE cosine_current_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_tweet   NUMERIC
@ATTRIBUTE celeb_count_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweet   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweetpage   NUMERIC
@ATTRIBUTE Relevancy   {Relevant,NonRelevant}

@Data
2,'http://bit.ly/yEH5C','http://www.positioniseverything.net/articles/ie7-dehacker.html',338,1,'2009-06-11 17:44:08','http://twitter.com/netclues','CSS Hacks and IE7 http://bit.ly/yEH5C',37,3,'http://web.archive.org/web/20060406174405/http://www.positioniseverything.net/articles/ie7-dehacker.html','2006-04-06 17:44:05','Thu 11 Jun 2009 09:44:09 +0000',19,62,0.306451612903,2,'CSS Hacks and IE7',29741,7,0,10,0,7,4,19,19,0.577635927916,0.467408190359,0.422364072084,0.043740888264,0.0298573982456,0.935621234068,0.1545671686,0.156530851873,100.0,22.1728403928,32.5708103572,22.1728403928,32.5708103572,0.94767619824,0.0539687072221,0.147185063577,0.0360141203033,0.135969205255,0,0,0.0,0.0,Relevant
7,'http://bit.ly/WbRk3','http://www.youtube.com/watch?v=kAO4EVMlpwM',52,2,'2009-06-11 17:48:53','http://twitter.com/nursenicole','Laughing at: YouTube - Hipster Olympics ( http://bit.ly/WbRk3 )',63,8,'http://web.archive.org/web/20120812174901/http://www.youtube.com/watch?v=kAO4EVMlpwM','','Thu 11 Jun 2009 09:48:49 +0000',19,42,0.452380952381,1,'?',0,41611,20658,33395,287,5,239,2421,500,0.628586211818,0.416466031798,0.371413788182,0.0369006202308,0.0422294435532,0.579597057384,0.106408350001,0.0810294352373,31.2662302046,14.895699528,9.06455583622,47.6414950908,28.9915214495,0.716146644181,0.058321184352,0.0668929992514,0.0902893898143,0.0552197089465,0,4,0.0,0.444444444444,Relevant
9,'http://bit.ly/ch4Nl','http://forums.catholic.com/group.php?groupid=90',50,1,'2009-06-11 17:33:24','http://twitter.com/marfrani','Catholic vegetarians and vegans are growing in numbers. http://bit.ly/ch4Nl',75,10,'http://web.archive.org/web/20120229173334/http://forums.catholic.com/group.php?groupid=90','','Fri 05 Jun 2009 09:47:14 +0000',19,47,0.404255319149,1,'?',107921,4,2,1,0,152,2,271,271,0.544239288074,0.56324760359,0.455760711926,0.0746166074244,0.0345715108553,0.64533783011,0.189145000511,0.177619698148,11.0105074046,19.154575331,93.6606780954,57.4823884861,11.7557417142,?,0.124524411719,0.215486152825,?,?,0,3,0.0,0.333333333333,Relevant
11,'http://bit.ly/MHTzE','http://www.ctvnews.ca/',1312,2,'2009-06-11 17:50:43','http://twitter.com/lizzierw','Currently reading http://bit.ly/MHTzE',37,13,'http://web.archive.org/web/20120616175056/http://www.ctvnews.ca/','2012-06-16 17:50:56','Thu 11 Jun 2009 09:50:43 +0000',19,22,0.863636363636,7,'CTV News | Top Stories - Breaking News - Top News Headlines',153393,2001,1357,1279,0,8,64,587,500,0.611061009587,0.516685210808,0.388938990413,0.0183772615473,0.0208673247629,0.330073242955,0.160435490565,0.177922633996,74.8274585185,91.2645056632,17.7952281786,68.2909101173,13.3157169836,?,0.0,0.0848254854881,?,?,0,0,0.0,0.0,NonRelevant
12,'http://bit.ly/YsQJg','http://www.escapistmagazine.com/videos/view/zero-punctuation/767-inFamous',30,2,'2009-06-11 17:09:10','http://twitter.com/lafayettecore','down syndrome batman and giant trash robots built by super hobos http://bit.ly/YsQJg',84,16,'http://web.archive.org/web/20091126170926/http://www.escapistmagazine.com/videos/view/zero-punctuation/767-inFamous','2009-11-26 17:09:26','Wed 10 Jun 2009 09:06:26 +0000',19,73,0.260273972603,4,'?',0,572,49,162,7,83,12,150,146,0.430756203691,0.205722119052,0.569243796309,0.0119796996296,0.00877496877488,0.494685861792,0.0940269903396,0.102969167003,25.5990782177,9.64673708607,15.7892357178,37.683923632,61.678922903,0.824957911384,0.0322748612184,0.106148978487,0.0304290309725,0.11683808281,0,0,0.0,0.0,Relevant
16,'http://bit.ly/B7OAn','http://www.cashcrate.com/',819,2,'2009-06-11 17:36:34','http://twitter.com/benji1313','Want to make $9-14 an hour doing simple surveys? http://bit.ly/B7OAn',68,20,'http://web.archive.org/web/20110111173654/http://www.cashcrate.com/','2011-01-11 17:36:54','Tue 09 Jun 2009 10:00:46 +0000',19,25,0.76,1,'Make Money Online With Paid Surveys | Free Cash at CashCrate!',16833,0,0,0,0,2715,354,37492,500,0.417999167147,0.323830477584,0.582000832853,0.080687153046,0.0765166709729,0.861878162853,0.161737975387,0.170752973284,98.7078019074,68.7315667362,99.6649986636,69.6313416043,98.3771294519,0.861538461538,0.124034734589,0.220254561519,0.124034734589,0.220254561519,0,0,0.0,0.0,Relevant
21,'http://bit.ly/7ECG','http://www.apple.com/retail/soho/',834,2,'2009-06-11 17:12:50','http://twitter.com/wpettyjohn','@themusicslut pete yorn @ joes pub. ALSO: theres a FREE in-store Pete performance at Apple Soho. tell ur readers! :) http://bit.ly/7ECG',135,36,'http://web.archive.org/web/20100104171326/http://www.apple.com/retail/soho/','2010-01-04 17:13:26','Tue 27 Jan 2009 08:26:37 +0000',18,33,0.545454545455,2,'?',0,1467,9790,2111,149,10908,537,2798,500,0.702638469523,0.63721779169,0.297361530477,0.047935311803,0.0549218468955,0.439341645266,0.111969365716,0.127577651604,91.0644897105,69.4671377547,74.6338618679,76.2834536003,81.9571515803,0.219773830727,0.055684604639,0.128367483262,0.0,0.147359969935,0,20,0.0,0.952380952381,Relevant
22,'http://bit.ly/CtNnU','http://coinmill.com/',411,2,'2009-06-11 17:43:16','http://twitter.com/lookmeupdotcom','The Best Currency Exchange Rate Conversion Calculator http://bit.ly/CtNnU',73,44,'http://web.archive.org/web/20110708174400/http://coinmill.com/','2011-07-08 17:44:00','Thu 11 Jun 2009 09:42:41 +0000',19,20,0.95,0,'Currency Exchange Rate Conversion Calculator',24440,370,98,133,1,18,15,425,425,0.816320950019,0.0649961938814,0.183679049981,0.068599434057,0.0530516205217,0.552828692765,0.101537463789,0.109022464576,99.9999442592,86.0025368211,56.8050486609,86.0025847596,56.8050169973,0.814876917236,0.260289603148,0.0995105423359,0.263523138347,0.0954158918861,0,0,0.0,0.0,Relevant
24,'http://bit.ly/uz0ry','http://www.houstonpress.com/',1696,2,'2009-06-11 17:22:52','http://twitter.com/scottroberts','Any Texans here agree or disagree? The 10 Best Burgers in Texas: http://bit.ly/uz0ry #food #burgers #texas',106,45,'http://web.archive.org/web/20121016172337/http://www.houstonpress.com/','2012-10-16 17:23:37','Thu 11 Jun 2009 09:22:18 +0000',19,28,0.678571428571,2,'Houston News and Events | Houston Press',123834,311,304,266,269,29,194,444,442,0.788743433028,0.298188039182,0.211256566972,0.0391967028493,0.0369368505982,0.68570845498,0.17060855588,0.148617145488,68.1585425316,96.1437404761,33.6256839913,65.5301722439,22.9187761248,0.258198889747,0.0,0.0454271785043,0.0,0.0293231176354,0,4,0.0,0.25,NonRelevant
26,'http://bit.ly/SDBHJ','http://www.weatheroffice.gc.ca/warnings/warnings_e.html',448,2,'2009-06-11 17:56:39','http://twitter.com/ottawaweather','No watches or warnings in effect; Ottawa (Kanata - Orl�ans) http://bit.ly/SDBHJ',81,46,'http://web.archive.org/web/20080512175553/http://www.weatheroffice.gc.ca/warnings/warnings_e.html?','','Tue 05 May 2009 14:46:44 +0000',19,55,0.345454545455,2,'Weather Warnings - Environment Canada',24588,711,164,646,32,804,196,16908,500,0.464558383245,0.419762444944,0.535441616755,0.0607036886579,0.0573657286212,0.860130898474,0.150113729341,0.147478584784,86.9366325869,28.8667793235,55.6808023359,33.2043909046,64.0475719832,?,?,?,0.123091490979,0.0709380442299,0,0,0.0,0.0,NonRelevant
28,'http://bit.ly/11vSvf','http://scobleizer.com/2009/06/11/we-lost-a-great-developer/',14,1,'2009-06-11 17:16:12','http://twitter.com/scardinale','We lost a great developer&#8230;: Sanaz Ahari just sent me a Facebook message that Steve Rider has passed away; .. http://bit.ly/11vSvf',135,52,'http://web.archive.org/web/20120730171704/http://scobleizer.com/2009/06/11/we-lost-a-great-developer/','2012-07-30 17:17:04','Thu 11 Jun 2009 09:16:11 +0000',20,59,0.338983050847,4,'We lost a great developer… | Scobleizer',22009,1,0,0,0,57,1,13,9,0.589846413678,0.433603185278,0.410153586322,0.103024439274,0.124434203368,0.42476108646,0.110754473862,0.117687788289,79.1420572131,7.91455420374,19.930353127,10.0004403252,25.1830111938,0.400821725203,0.23174488733,0.182862954993,0.197666484443,0.179968508266,0,0,0.0,0.0,Relevant
31,'http://bit.ly/12rYcp','http://cuanas.blogspot.com/2006/06/is-jimmy-carter-anti-semite-history.html',18,1,'2009-06-11 17:37:33','http://twitter.com/twmiller24','So anti-semitism is right wing now? Check it out http://bit.ly/12rYcp . #tcot #carter',85,58,'http://web.archive.org/web/20120220173831/http://cuanas.blogspot.com/2006/06/is-jimmy-carter-anti-semite-history.html','2012-02-20 17:38:31','Thu 11 Jun 2009 09:37:34 +0000',20,75,0.266666666667,3,'?',0,0,0,0,0,11,0,0,0,0.720791073857,0.215715454952,0.279208926143,0.0383306383051,0.0380057155392,0.971002105775,?,?,100.0,76.1717337867,8.66046317159,76.1717337867,8.66046317159,1.0,0.0504933170907,?,0.0504933170907,?,0,0,0.0,0.0,Relevant
34,'http://bit.ly/Dhr8F','http://www.backtype.com/',436,2,'2009-06-11 17:55:02','http://twitter.com/solacetech','New comment on Tesla Co-Founder Sues CEO Elon Musk For Slander And Breach Of Contract http://bit.ly/Dhr8F',105,63,'http://web.archive.org/web/20111005175605/http://www.backtype.com/','2011-10-05 17:56:05','Thu 11 Jun 2009 09:55:02 +0000',19,24,0.791666666667,3,'BackType',3410,151,27,35,4,26,444,2026,500,0.513618415083,0.587853298276,0.486381584917,0.0194037631427,0.020480798013,0.941053982964,0.102219941345,0.103336023414,100.0,44.7361110869,42.2654157493,44.7361110869,42.2654157493,1.0,0.0,0.0811905010415,0.0,0.0811905010415,0,0,0.0,0.0,NonRelevant
35,'http://bit.ly/NYZGk','http://net.tutsplus.com/tutorials/other/building-a-forum-from-scratch-with-ruby-on-rails/',40,2,'2009-06-11 17:10:47','http://twitter.com/tfisher','Building a forum from scratch with Ruby on Rails... http://bit.ly/NYZGk',71,65,'http://web.archive.org/web/20111017171152/http://net.tutsplus.com/tutorials/other/building-a-forum-from-scratch-with-ruby-on-rails/','2011-10-17 17:11:52','Mon 08 Jun 2009 05:44:24 +0000',19,89,0.213483146067,3,'Building a Forum From Scratch with Ruby on Rails | Nettuts+',155245,4,8,0,0,1327,12,113,113,0.719046843735,0.876908363328,0.280953156265,0.0,0.0540343226958,0.0767338117057,0.115103374638,0.019518001459,35.5367318715,72.9832527318,85.0043855905,25.9358628344,41.8057628729,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
36,'http://bit.ly/12dbKf','http://www.massagetoday.com/mpacms/mt/home.php',219,1,'2009-06-11 17:45:19','http://twitter.com/fcmassage','T-Shirt Photo Contest at Massage Today http://bit.ly/12dbKf http://twitpic.com/74ny5',84,68,'http://web.archive.org/web/20071008174411/http://www.massagetoday.com/mpacms/mt/home.php','2007-10-08 17:44:11','Thu 11 Jun 2009 09:44:26 +0000',20,46,0.434782608696,3,'Massage Today provides massage & spa therapy news research & info for alternative health professionals',57835,86,24,36,0,14,0,6,6,0.593474088123,0.404318009328,0.406525911877,0.0514344499874,0.0434601904451,0.416291338007,0.056902746409,0.0428620416561,7.26564853525,16.1645798898,22.5345978198,44.9479577248,32.242193064,?,0.0376889180722,0.0481125224325,?,?,0,0,0.0,0.0,NonRelevant
38,'http://bit.ly/Gh3zN','http://www.youtube.com/watch?v=Us-TVg40ExM',734,2,'2009-06-11 17:25:38','http://twitter.com/katielady3','@howyabe81 Welcome to the twitterverse!! love your blog; have you seen this vid yet? my all time fav: http://bit.ly/Gh3zN',121,79,'http://web.archive.org/web/20120528172657/http://www.youtube.com/watch?v=Us-TVg40ExM','','Tue 17 Feb 2009 03:06:13 +0000',19,42,0.452380952381,1,'?',0,1291315,1297646,697077,461,9737,332,40961,500,0.67878606364,0.0620292058979,0.32121393636,0.0347448499354,0.0423659272868,0.537023987219,0.105362285004,0.0625678367018,70.6228271119,90.5387723666,69.2128643873,78.0028547614,98.0035311779,0.143636969292,0.0592348877759,0.0841469208828,0.0,0.0388738941365,0,2,0.0,0.105263157895,Relevant
39,'http://bit.ly/HUe0A','http://openremote.org/display/HOME/OpenRemote',52,1,'2009-06-11 17:48:36','http://twitter.com/pkeys','If youre interested in home automation; these guys are working on an interesting open source project in that area http://bit.ly/HUe0A',133,79,'http://web.archive.org/web/20110923174955/http://www.openremote.org/display/HOME/OpenRemote','2011-09-23 17:49:55','Thu 11 Jun 2009 09:48:28 +0000',19,45,0.422222222222,3,'OpenRemote - Home of the Digital Home',26456,135,36,58,0,11,4,15,15,0.658444462785,0.144396677759,0.341555537215,0.0658426921959,0.0628832712225,0.755650049469,0.100837566975,0.0872107762898,29.734326461,52.7780856818,11.0346497037,56.3383951442,37.110811029,?,?,?,0.0907841299003,0.151306883167,0,0,0.0,0.0,Relevant
40,'http://bit.ly/sportsvite','http://sportsvite.com/',302,2,'2009-06-11 17:37:03','http://twitter.com/sportsvite','@KentuckyShark Keep playing softball; and try using Sportsvite to help you find more players; teams; or leagues! http://bit.ly/sportsvite',137,82,'http://web.archive.org/web/20061108173541/http://sportsvite.com/','2006-11-08 17:35:41','Tue 02 Jun 2009 06:50:22 +0000',24,22,1.09090909091,1,'Sportsvite | Manage Sports Teams Online — Adult Leagues and Recreational Activities',21297,106,149,90,539,320,4,342,342,0.671348157605,0.618872252699,0.328651842395,0.0997662542169,0.119284529967,0.299151730044,0.146656496861,0.133043387709,78.0436202683,10.4250268241,45.0988768286,8.1360683475,57.7867565261,0.0688020916154,0.0,0.0424811365895,0.25259074277,0.16740472258,0,2,0.0,0.111111111111,NonRelevant
41,'http://bit.ly/WJNwK','http://www.salehoo.com/learn-more',272,2,'2009-06-11 17:21:28','http://twitter.com/wholesalehero','http://bit.ly/WJNwK St. Anns Warehouse Is Looking for a New Home http://bit.ly/5KE6G',84,85,'http://web.archive.org/web/20101222172253/http://www.salehoo.com/learn-more','2010-12-22 17:22:53','Fri 29 May 2009 20:08:16 +0000',19,33,0.575757575758,2,'Wholesale Suppliers for eBay | SaleHoo',101944,334,19,9,0,559,9,109,109,0.542987643381,0.792565681698,0.457012356619,0.0386750825163,0.0372429792429,0.368524198637,0.15695791003,0.113045429742,26.1366078587,46.5070244349,54.5819370325,12.1553586033,14.2658668439,0.251742096459,0.0,0.165288457484,0.0442265782087,0.182303384754,0,0,0.0,0.0,NonRelevant
42,'http://bit.ly/L8ZSx','http://www.unifiedcolor.com/',138,1,'2009-06-11 17:48:44','http://twitter.com/ushareimages','You can download Unified Colors HDR PhotoStudio image editing software here http://bit.ly/L8ZSx photography #photogs #togs',122,89,'http://web.archive.org/web/20110426175013/http://unifiedcolor.com/','2011-04-26 17:50:13','Thu 11 Jun 2009 09:46:10 +0000',19,28,0.678571428571,0,'HDR Photography | Photo Editing Software & Programs by Unified Color',35169,66,12,54,17,11,4,56,55,0.642159080412,0.335733288938,0.357840919588,0.0936110886658,0.088610150626,0.76855950965,0.159543914493,0.165028259299,64.2265235065,44.6940190956,34.1754231364,28.7054146805,53.2107628914,0.75003904928,0.148300799552,0.14296820501,0.147542222713,0.118278275963,0,0,0.0,0.0,Relevant
43,'http://bit.ly/UDdKv','http://www.nytimes.com/interactive/2009/06/09/business/economy/20090610-leonhardt-graphic.html',14,1,'2009-06-11 17:29:32','http://twitter.com/mbusigin','http://bit.ly/UDdKv My Dad sent me this excellent graph from the NYT detailing the history of our current $1.215T deficit.',122,93,'http://web.archive.org/web/20110512173105/http://www.nytimes.com/interactive/2009/06/09/business/economy/20090610-leonhardt-graphic.html','2011-05-12 17:31:05','Tue 09 Jun 2009 19:27:11 +0000',19,94,0.202127659574,7,'?',0,1476,485,1154,8,316,53,317,310,0.825737023255,0.154432303131,0.174262976745,0.0527163437144,0.0544767042051,0.683402041772,0.10955958257,0.119647538776,100.0,73.9351101442,95.4959895002,73.9351101442,95.4959895002,1.0,0.0949157995752,0.157445610706,0.0949157995752,0.157445610706,0,0,0.0,0.0,Relevant
44,'http://bit.ly/onlinesystem','http://www.twitteronlinesystem.com',159,1,'2009-06-11 17:48:21','http://twitter.com/success2000','Reading @GatherSuccess - Increase Your Twitter Followers With The Twitter Online System @ http://bit.ly/onlinesystem',116,94,'http://web.archive.org/web/20100721174955/http://www.twitteronlinesystem.com/','2010-07-21 17:49:55','Wed 13 May 2009 20:41:54 +0000',26,34,0.764705882353,0,'Make Money Online With Twitter',54815,19,10,8,0,24629,502,16031,500,0.719276153309,0.714574299885,0.280723846691,0.0938905053626,0.0949759807921,0.987038384925,0.0697591652792,0.0689618914921,99.9641853474,10.0403781642,15.5106559897,10.0367822376,15.5051009021,0.758176488395,0.0881685827554,0.0616754105374,0.116774841624,0.0735173739361,0,0,0.0,0.0,Relevant
48,'http://bit.ly/PzfuY','http://www.noob.us/humor/conan-obrien-patton-oswalt-on-old-women-giving-birth/',35,1,'2009-06-11 17:35:28','http://twitter.com/katicotrophic','http://bit.ly/PzfuY Patton Oswalt. 2006. Conan. Funny as shit.',62,101,'http://web.archive.org/web/20070827173347/http://www.noob.us/humor/conan-obrien-patton-oswalt-on-old-women-giving-birth/','2007-08-27 17:33:47','Thu 11 Jun 2009 09:35:28 +0000',19,78,0.24358974359,2,'Conan O’Brien - Patton Oswalt on old women giving birth',23578,122,48,61,35,7,3,8,8,0.708320523234,0.0239564392955,0.291679476766,0.103695169473,0.0835511986289,0.454852424329,0.111145325465,0.109985336266,5.01185094784,3.98426940187,3.99309313338,79.4969651599,79.6730225008,0.160872363022,0.0737209780774,0.117953564924,0.218217890236,0.174574312189,2,2,0.25,0.25,Relevant
49,'http://bit.ly/12Fmbo','http://smallbiztrends.com/2009/06/how-to-grab-your-local-listing-in-bing.html',90,1,'2009-06-11 17:45:46','http://twitter.com/savvyva','Do you have Yours?~http://bit.ly/12Fmbo',39,110,'http://web.archive.org/web/20120407174736/http://smallbiztrends.com/2009/06/how-to-grab-your-local-listing-in-bing.html','2012-04-07 17:47:36','Tue 09 Jun 2009 07:46:15 +0000',20,77,0.25974025974,3,'How to Grab Your Local Listing in Bing | Small Business Trends',132838,5,1,0,0,111,35,182,169,0.54116117338,0.362483243326,0.45883882662,0.0225017580185,0.0230709513402,0.811151506741,0.160174284353,0.152967919399,5.49440896493,5.71758953992,9.8342738568,96.0965967663,55.8700016385,?,0.0503952630679,0.212274850487,?,?,0,0,0.0,0.0,Relevant
50,'http://bit.ly/151Dl1','http://www.tweetmeme.com/',1346,2,'2009-06-11 17:35:23','http://twitter.com/edbisquera','RT @tweetmeme Tweetmeme - Hottest Stories on Twitter http://bit.ly/151Dl1',73,112,'http://web.archive.org/web/20120801173715/http://tweetmeme.com/','2012-08-01 17:37:15','Thu 19 Feb 2009 02:50:20 +0000',20,25,0.8,0,'TweetMeme - Search and Retweet the Hottest Stories on Twitter',55422,252,50,25,11,8367,12,297,297,0.626210800543,0.611434461015,0.373789199457,0.0822165010311,0.131590338992,0.165760961306,0.034334770402,0.0756333429308,27.5812597353,82.5824438374,58.8861642767,33.3984542642,46.8382685034,?,?,?,0.0845154254729,0.0120983479624,0,0,0.0,0.0,Relevant
51,'http://bit.ly/1a5KFR','http://www.firstshowing.net/2009/06/10/must-watch-first-trailer-for-martin-scorseses-shutter-island/',18,1,'2009-06-11 17:13:27','http://twitter.com/soctechnologist','First trailer for Scorseses Shutter Island: http://bit.ly/1a5KFR',64,114,'http://web.archive.org/web/20110119171521/http://www.firstshowing.net/2009/06/10/must-watch-first-trailer-for-martin-scorseses-shutter-island/','2011-01-19 17:15:21','Thu 11 Jun 2009 09:13:10 +0000',20,100,0.2,4,'Must Watch: First Trailer for Martin Scorseses Shutter Island | FirstShowing.net',101183,0,0,0,0,25,26,310,276,0.644016288726,0.44781810217,0.355983711274,0.0518127760151,0.0559454238864,0.78481969935,0.20156395269,0.186705678705,99.718884138,10.9983240498,22.8911971413,10.9674060164,22.8268463552,0.85372330512,0.0839838766434,0.240484043302,0.0820665205373,0.237014742444,0,13,0.0,1.85714285714,Relevant
52,'http://bit.ly/lL2nZ','http://www.unabashedlyfemale.com/',54,1,'2009-06-11 17:48:37','http://twitter.com/gwegner','Thx for noticing my request!! Ill check em out. RT @juliedaley: @gwegner creativity & the body: http://bit.ly/lL2nZ http://bit.ly/DizHg',135,114,'http://web.archive.org/web/20120204175031/http://www.unabashedlyfemale.com/','2012-02-04 17:50:31','Thu 11 Jun 2009 09:47:36 +0000',19,33,0.575757575758,0,'unabashedly female — womens wildly creative leadership emerging from within',134002,72,74,25,0,79,75,125,122,0.450675059497,0.110866194185,0.549324940503,0.0529059337952,0.0442692173357,0.549199343174,0.207688846338,0.214297960233,28.0386032658,10.7392993476,12.5894098659,3.01114953761,3.52989468582,0.39468765263,0.0379355737164,0.228573332564,0.0315420533843,0.227178693486,0,0,0.0,0.0,NonRelevant
54,'http://bit.ly/ac2d','http://www.flickr.com/tools/',459,2,'2009-06-11 17:42:10','http://twitter.com/omerperchik','Flickr uploadr 3.2.1 fixed some of the issues (img sorting; resizing lag; crash & duplicate content) http://bit.ly/ac2d (via @shamir)',133,124,'http://web.archive.org/web/20061227174006/http://flickr.com/tools/','2006-12-27 17:40:06','Sun 15 Mar 2009 17:57:45 +0000',18,28,0.642857142857,1,'Flickr: Tools to upload and share',78279,72,4,27,3,322,106,423,398,0.602801261811,0.516664880374,0.397198738189,0.0,0.0386952994976,0.0426401432711,0.117841961722,0.0164099888465,19.7519219771,82.03004172,12.9733925974,24.0788881279,65.6816719529,?,?,?,0.046625240412,0.16689863152,0,1,0.0,0.0526315789474,Relevant
55,'http://bit.ly/OHexC','http://www.slate.com/id/2219995/?GT1=38001',10,1,'2009-06-11 17:33:36','http://twitter.com/sicrowe','One time Twitterers.....http://bit.ly/OHexC',43,135,'http://web.archive.org/web/20090611173551/http://www.slate.com/id/2219995/?GT1=38001','','Mon 08 Jun 2009 12:40:22 +0000',19,42,0.452380952381,3,'People who sign up for Twitter post once then never return. - Slate Magazine',95162,3,3,1,0,3628,84,969,500,0.601049757676,0.4217287244,0.398950242324,0.0355035801248,0.0282066530417,0.388067314568,0.146458282628,0.213177157585,2.44082857161,16.4737871374,37.1111649451,14.8164386929,0.905819917238,?,0.0412920069508,0.266661004794,?,?,0,0,0.0,0.0,Relevant
56,'http://bit.ly/10NrOO','http://maverickmoneymakersdbp.com/',12,2,'2009-06-11 17:45:17','http://twitter.com/newearth4energy','http://bit.ly/10NrOO Constellation Energy deal with EDF Group will need Md. regulatory ... http://bit.ly/mSStO',110,135,'http://web.archive.org/web/20110303174732/http://maverickmoneymakersdbp.com/','2011-03-03 17:47:32','Mon 27 Apr 2009 13:23:33 +0000',20,34,0.588235294118,0,'Contact Support',431,0,0,0,0,24106,116,28708,500,0.550536858973,0.711020402242,0.449463141027,0.0141534629268,0.0468807230938,0.181142209327,0.0256038784279,0.121562319576,100.0,3.57279394939,96.5070502322,3.57279394939,96.5070502322,?,?,?,?,?,0,16,0.0,1.23076923077,NonRelevant
57,'http://bit.ly/4RRA6','http://www.mirror.co.uk/news/top-stories/2009/06/11/porn-pics-taken-inside-nursery-115875-21431414/',32,1,'2009-06-11 17:46:26','http://twitter.com/ihottys','Child porn pictures taken inside Plymouth nursery: Mirror.co.uk Detectives have found photos of youngsters under.. http://bit.ly/4RRA6',134,136,'http://web.archive.org/web/20111213174842/http://www.mirror.co.uk/news/top-stories/2009/06/11/porn-pics-taken-inside-nursery-115875-21431414','2011-12-13 17:48:42','Thu 11 Jun 2009 09:46:24 +0000',19,99,0.191919191919,6,'Child porn pictures taken inside Plymouth nursery - Mirror Online',94174,5,0,0,0,11,0,0,0,0.535924236052,0.798952243592,0.464075763948,0.101606802772,0.0874095642267,0.393817124995,?,?,50.8487818359,48.5335482762,50.8359735754,24.6787180802,99.974811077,0.0,0.201455741006,?,0.0,?,0,0,0.0,0.0,Relevant
58,'http://bit.ly/jijvT','http://www.amalfihotelchicago.com/',298,1,'2009-06-11 17:21:00','http://twitter.com/traveldesigned','Going to a reception next week at the newly renovated Amalfi in Chicago... cant wait.. looks really good on line ! http://bit.ly/jijvT',134,137,'http://web.archive.org/web/20080213171843/http://www.amalfihotelchicago.com/','2008-02-13 17:18:43','Thu 11 Jun 2009 09:20:24 +0000',19,34,0.558823529412,0,'Downtown Four Star Chicago River North Hotels | Amalfi Hotel Chicago',29789,75,100,102,3,8,3,17,17,0.550072725276,0.466800214573,0.449927274724,0.0593913870916,0.0411780735721,0.44655469246,0.10886621079,0.117669681083,8.48414127767,24.0304126764,98.9423622537,2.03877416107,8.57483193691,0.453877628839,0.120096115354,0.130558241967,0.0638153444717,0.130384048104,0,0,0.0,0.0,Relevant
61,'http://bit.ly/ZYQp9','http://www.phoenixrescuemission.com/',31,1,'2009-06-11 17:07:07','http://twitter.com/azgiftbaskets','Could you survive?? Video: http://bit.ly/ZYQp9 . . . . Heres how you can help @phxmission: http://bit.ly/397Z1z',111,146,'http://web.archive.org/web/20040522170441/http://phoenixrescuemission.com/','2004-05-22 17:04:41','Thu 11 Jun 2009 09:01:25 +0000',19,36,0.527777777778,0,'Phoenix Rescue Mission — Phoenix Rescue Mission',44893,162,231,80,2,12,0,3,3,0.532476850469,0.372358607963,0.467523149531,0.038561494364,0.0814780145028,0.227891744073,0.0733016666138,0.0203615740594,35.3774412124,5.19275225384,5.18985686749,14.6781453827,14.6699611098,0.207613699634,0.0,0.0,0.201007563052,0.1,0,0,0.0,0.0,Relevant
62,'http://bit.ly/TdtmN','http://www.ustream.tv/cbsnews',278,2,'2009-06-11 17:33:11','http://twitter.com/datkkid','watchin President Obama speaking at town hall meeting right now http://bit.ly/TdtmN',83,148,'http://web.archive.org/web/20120801173539/http://www.ustream.tv/cbsnews','2012-08-01 17:35:39','Wed 20 May 2009 08:57:13 +0000',19,29,0.655172413793,2,'CBS News Ustream.TV: CBS News behind the scenes live news coverage.',45552,31026,18382,19733,30,39329,1374,32811,500,0.647918036365,0.750096050036,0.352081963635,0.0189218908152,0.0204124145232,0.561679778717,0.0974392716284,0.0950323753876,13.341773278,28.747815212,25.4176623296,46.409694718,52.4901665031,?,0.0314347306731,0.0624030765432,?,?,0,4,0.0,0.363636363636,NonRelevant
63,'http://bit.ly/QJdmm','http://www.who.int/mediacentre/news/statements/2009/h1n1_pandemic_phase6_20090611/en/index.html',147,2,'2009-06-11 17:09:02','http://twitter.com/cammcgill','RT @NIHforHealth: RT @BirdFluGov - Director-General Chan of WHO statement on Raising Pandemic Alert to Level 6: http://bit.ly/QJdmm',131,150,'http://web.archive.org/web/20110809171132/http://www.who.int/mediacentre/news/statements/2009/h1n1_pandemic_phase6_20090611/en/index.html','2011-08-09 17:11:32','Thu 11 Jun 2009 08:59:20 +0000',19,95,0.2,7,'WHO | World now at the start of 2009 influenza pandemic',31145,342,8,13,5,315,22,237,228,0.534598853739,0.358890202884,0.465401146261,0.0905815892507,0.089928086285,0.968649687373,0.199303942204,0.202796056372,100.0,3.89072758716,1.82701373753,3.89072758716,1.82701373753,1.0,0.108400182289,0.209882593806,0.108400182289,0.209882593806,0,1,0.0,0.0555555555556,Relevant
65,'http://bit.ly/Ro9oZ','http://www.adbusters.org/magazine/83/gaza.html',18,1,'2009-06-11 17:57:58','http://twitter.com/ender_sisu','RT @adbusters Never Again: A ghettoized Gaza (Warning: graphic content)http://bit.ly/Ro9oZ',90,152,'http://web.archive.org/web/20110611180030/http://www.adbusters.org/magazine/83/gaza.html','2011-06-11 18:00:30','Thu 11 Jun 2009 09:48:18 +0000',19,46,0.413043478261,3,'Never Again | Adbusters Culturejammer Headquarters',44321,72,2,11,0,282,14,37,32,0.514416386319,0.255115754831,0.485583613681,0.0581639352021,0.0569275042553,0.504983128213,0.151043410478,0.172559192563,32.4381836417,9.99144020789,12.2670042179,3.24104172309,3.97919335555,0.931694582211,0.0144337567297,0.164111755609,0.0302198942608,0.17655115308,0,0,0.0,0.0,Relevant
67,'http://bit.ly/8hNOP','http://www.mcall.com/topic/',1959,2,'2009-06-11 17:10:59','http://twitter.com/cleanfishinc','RT @CleanFishInc: Wegmans is the first grocery chain to join the Marlin boycott- removing the fish from all 72 stores. http://bit.ly/8hNOP',138,161,'http://web.archive.org/web/20120206171340/http://www.mcall.com/topic/','2012-02-06 17:13:40','Thu 11 Jun 2009 09:03:24 +0000',19,27,0.703703703704,3,'Topic Galleries -- mcall.com',200478,0,0,0,0,30,384,1288,500,0.678363648835,0.864490734461,0.321636351165,0.0277316768773,0.0347776126489,0.849914086454,0.145946690355,0.147323680475,26.463035405,37.0862130242,42.7015902456,71.3554532724,61.9720138121,?,0.0,0.0792865129146,?,?,0,17,0.0,0.809523809524,NonRelevant
68,'http://bit.ly/uwjlw','http://www.michelfortin.com/pardon-dust-disqus/',37,1,'2009-06-11 17:11:09','http://twitter.com/michelfortin','Close to 24 hours and 30% of the comments are still not imported by @disqus. If you notice something; post here: http://bit.ly/uwjlw',132,163,'http://web.archive.org/web/20100628171352/http://www.michelfortin.com/pardon-dust-disqus/','2010-06-28 17:13:52','Thu 11 Jun 2009 09:10:54 +0000',19,47,0.404255319149,1,'The Michel Fortin Blog - Michel Fortin on Copywriting Marketing Business and Life',61234,22,203,5,5,54,1,12,12,0.47346034917,0.0367859176394,0.52653965083,0.0835053321403,0.045269728376,0.46395739122,0.0522272208425,0.107043604822,53.6149966975,25.505787689,21.3596667958,13.6749272271,11.4519846472,0.315654369777,0.141264482804,0.209892539288,0.0640184399664,0.0692681800518,0,0,0.0,0.0,NonRelevant
69,'http://bit.ly/H7RbA','http://www.w3schools.com/browsers/browsers_stats.asp',1438,2,'2009-06-11 17:15:09','http://twitter.com/josephball','@bug_girl According to http://bit.ly/H7RbA about 95%',52,169,'http://web.archive.org/web/20120421171758/http://www.w3schools.com/browsers/browsers_stats.asp','2012-04-21 17:17:58','Tue 05 May 2009 15:45:33 +0000',19,52,0.365384615385,2,'Browser Statistics',45907,2800,1038,2961,51,2157,407,4758,500,0.535190060435,0.671178899058,0.464809939565,0.0340108511926,0.0342192955415,0.810605762213,0.119264016051,0.125141478209,26.000008046,36.615246577,96.9936069048,9.51996705609,25.2183455994,0.774381620252,0.0,0.123351650913,0.0,0.126701206703,0,0,0.0,0.0,Relevant
71,'http://bit.ly/Hlli2','http://emofree.com/',1466,1,'2009-06-11 17:36:12','http://twitter.com/anitacasalina','EFT and kids: simple; fun and it works! http://bit.ly/Hlli2',59,173,'http://web.archive.org/web/20050827173319/http://www.emofree.com/','2005-08-27 17:33:19','Thu 11 Jun 2009 09:36:10 +0000',19,19,1.0,0,'EFT Home - World Center for EFT (Emotional Freedom Techniques)',2352,1255,445,367,483,21,43,125,122,0.831318109551,0.226951539792,0.168681890449,0.0462359948623,0.025359156467,0.282901115214,0.107043869993,0.176823627359,15.2756328695,43.2861915509,8.66556883541,35.2898518493,56.7280512003,0.0844400661841,0.0870388279778,0.159647885774,0.0808452083454,0.0893088561378,0,0,0.0,0.0,Relevant
73,'http://bit.ly/9EYLy','http://www.ustream.tv/dukeuniversity',81,2,'2009-06-11 17:05:56','http://twitter.com/kerina','RT @Ustream Bill Clinton is speaking at Duke University right now! http://bit.ly/9EYLy',86,183,'http://webcitation.org/query?id=1253912934568611','','Thu 04 Jun 2009 06:19:50 +0000',19,36,0.527777777778,1,'Duke University Ustream.TV: {channelDuke University Live {channel2_title} {channel3_title}',40116,645,1073,334,29,7040,2446,4729,500,0.76560644164,0.608447523906,0.23439355836,0.0,0.0539791896359,0.0107958379272,0.106452993073,0.0652870910855,1.91585846561,32.6482622079,83.5304582975,5.86817899651,2.29360463795,0.0,0.0,0.0679529588584,0.0,0.0,2,5,0.166666666667,0.416666666667,Relevant
74,'http://bit.ly/wNJIf','http://www.cnn.com/2009/POLITICS/06/11/rollins.daughters/index.html',17,2,'2009-06-11 17:06:47','http://twitter.com/tonigraziosi','Recommended Article: Commentary: Obama and our kids future - http://bit.ly/wNJIf #cnn [Dreams dont cost money & love shouldnt either]',133,184,'http://web.archive.org/web/20090611170343/http://www.cnn.com/2009/POLITICS/06/11/rollins.daughters/index.html','2009-06-11 17:03:43','Thu 11 Jun 2009 09:05:24 +0000',19,67,0.283582089552,6,'Commentary: Obama and our kids future - CNN.com',83476,64,0,0,1,17,1,32,17,0.699811591948,0.927342026103,0.300188408052,0.0737878451915,0.0719014188337,0.86251112318,0.124440062489,0.124430423035,1.6154892145,1.86333750574,2.79065313251,86.6986903624,57.8892874819,?,0.10959932487,0.194325082689,?,?,0,0,0.0,0.0,Relevant
75,'http://bit.ly/rsol8','http://www.newscientist.com/article/mg20227115.500-humans-prefer-cockiness-to-expertise.html',45,2,'2009-06-11 17:08:16','http://twitter.com/gaalinda','Is there any question? Of course not! RT @mattsingley Do you agree? I do. Article says ppl prefer cockiness to expertise http://bit.ly/rsol8',140,185,'http://web.archive.org/web/20120119171121/http://www.newscientist.com/article/mg20227115.500-humans-prefer-cockiness-to-expertise.html','2012-01-19 17:11:21','Wed 10 Jun 2009 11:12:10 +0000',19,92,0.20652173913,2,'Sign in to read: Humans prefer cockiness to expertise - life - 10 June 2009 - New Scientist',24497,205,2,8,0,138,45,404,376,0.55430551594,0.336615175691,0.44569448406,0.0607176740719,0.0657004319818,0.82202893937,0.162243605486,0.171960582299,99.4517007491,85.1072654057,84.6152979344,85.5764806077,85.0818008109,0.878619793522,0.0510642921188,0.212702425503,0.0563212717036,0.207678483401,0,0,0.0,0.0,Relevant
76,'http://bit.ly/L5HqP','http://www.wired.com/thisdayintech/2009/06/dayintech_0611/',23,2,'2009-06-11 17:02:38','http://twitter.com/christyku','RT @TwilightEarth: Jacques Cousteau would have been 100 yrs old today. Excellent article about the man his legacy http://bit.ly/L5HqP',133,187,'http://web.archive.org/web/20090614170545/http://www.wired.com/thisdayintech/2009/06/dayintech_0611','2009-06-14 17:05:45','Thu 11 Jun 2009 08:55:02 +0000',19,58,0.327586206897,4,'June 11 1910: Champion of the Wine-Dark Sea | This Day In Tech | Wired.com',59726,83,22,19,0,147,17,93,90,0.758352032337,0.158367959557,0.241647967663,0.0386703269434,0.0472401794922,0.55511455927,0.103611732169,0.111343862188,2.41637577769,2.99143140639,4.22498219445,80.7765731323,57.1925671275,?,0.0405998971471,0.107621560019,?,?,0,0,0.0,0.0,Relevant
77,'http://bit.ly/nxNbu','http://www.cooksrecipes.com/poultry-recipes/chicken-casseroles-recipes.html',144,2,'2009-06-11 17:06:50','http://twitter.com/ryanmiller09','@KendraWOfficial link to a website for Chicken Casserolle http://bit.ly/nxNbu',77,187,'http://web.archive.org/web/20091012170957/http://www.cooksrecipes.com/poultry-recipes/chicken-casseroles-recipes.html','2009-10-12 17:09:57','Thu 11 Jun 2009 09:06:51 +0000',19,75,0.253333333333,2,'Recipes for Chicken Casseroles at CooksRecipes.com | Page 1',39893,1,0,0,0,6,0,0,0,0.453611948342,0.331625269878,0.546388051658,0.0803738036951,0.0750375281485,0.663415671288,?,?,5.15733534611,74.6421604631,100.0,6.90941327812,5.15733534611,?,?,?,0.099380799,?,0,0,0.0,0.0,Relevant
78,'http://bit.ly/1VsGe','http://www.youtube.com/watch?v=1D8lj3dg5-o',55,2,'2009-06-11 17:20:54','http://twitter.com/bnice2','Check this video out -- Blame It - Jamie Foxx- BARACK OBAMA SPOOF http://bit.ly/1VsGe',85,195,'http://web.archive.org/web/20120322172409/http://www.youtube.com/watch?v=1D8lj3dg5-o','','Fri 08 May 2009 13:06:33 +0000',19,42,0.452380952381,1,'?',0,35226,10311,9860,232,11452,329,2975,500,0.489541106606,0.403014643566,0.510458893394,0.0603835669885,0.060800396842,0.537973927955,0.112106780473,0.0961374704053,3.39478039398,2.11391660135,4.99881219506,62.2696126412,67.91174106,0.0243757474709,0.108033953925,0.113144268981,0.0805822964025,0.0202361164629,2,7,0.142857142857,0.5,Relevant
83,'http://bit.ly/3lgpq','http://www.wired.com/dangerroom/2009/06/army-orders-bases-stop-blocking-twitter-facebook-flickr/',38,2,'2009-06-11 17:52:36','http://twitter.com/stephstad','Army orders network managers to permit access to social media sites so folks can tell the Army story. They get it. http://bit.ly/3lgpq',134,233,'http://web.archive.org/web/20091205175629/http://www.wired.com/dangerroom/2009/06/army-orders-bases-stop-blocking-twitter-facebook-flickr','2009-12-05 17:56:29','Wed 10 Jun 2009 12:34:18 +0000',19,96,0.197916666667,4,'Army Orders Bases to Stop Blocking Twitter Facebook Flickr | Danger Room | Wired.com',168952,195,3,0,0,62,213,1025,500,0.530483100031,0.812194980847,0.469516899969,0.0652633632668,0.0659688700383,0.421860316931,0.163126384722,0.176130889794,5.51564016918,14.8939236464,61.0263681633,37.032821573,3.36599487621,?,0.111649985544,0.210601018124,?,?,0,2,0.0,0.0909090909091,Relevant
84,'http://bit.ly/JdKZp','http://www.premiereltg.com/pendant-lighting.html',31,1,'2009-06-11 17:35:41','http://twitter.com/premiereltg','Home lighting Modern Glass and Crystal Pendant Lamp http://bit.ly/JdKZp',71,235,'http://web.archive.org/web/20100613173936/http://www.premiereltg.com/pendant-lighting.html','2010-06-13 17:39:36','Fri 22 May 2009 13:36:24 +0000',19,48,0.395833333333,1,'Pendant lighting|modern Pendants|Home Light Fixtures|Premiere Luminaire|Montreal Lighting Store',62117,0,0,0,0,146,0,3,3,0.615520847379,0.337446274931,0.384479152621,0.095836474284,0.0960346885067,0.654997976857,0.14098147537,0.140690491623,97.4302047976,89.6694883972,90.0486473858,87.3651661864,87.7345815655,0.0,0.0,0.0,0.301511344578,0.258198889747,0,0,0.0,0.0,Relevant
89,'http://bit.ly/kxcdy','http://www.scribd.com/doc/212002/Using-delicious-In-Education',15,1,'2009-06-11 17:41:13','http://twitter.com/ubc_ncie','Check it out; using delicious in education: http://bit.ly/kxcdy',63,244,'http://web.archive.org/web/20080706173709/http://www.scribd.com/doc/212002/Using-delicious-In-Education','2008-07-06 17:37:09','Wed 13 May 2009 04:45:33 +0000',19,61,0.311475409836,3,'Using del.icio.us In Education',153675,4,0,0,0,14,1,20,20,0.88560502348,0.0971726646175,0.11439497652,0.0515539262226,0.0386766895253,0.289032772906,0.0758891448342,0.0974480581182,8.6665782574,55.1561845712,54.4057069766,15.7127950832,15.9295389014,?,?,?,0.0944911182523,0.0858503524679,0,0,0.0,0.0,Relevant
92,'http://bit.ly/19S9dL','http://www.appscout.com/2009/06/microsoft_readying_beta_releas.php',12,1,'2009-06-11 17:15:33','http://twitter.com/ilovedevel','Microsoft Readying Beta Release of Free Anti-Virus Software http://bit.ly/19S9dL',80,281,'http://web.archive.org/web/20100609172014/http://www.appscout.com/2009/06/microsoft_readying_beta_releas.php','2010-06-09 17:20:14','Thu 11 Jun 2009 09:15:29 +0000',20,66,0.30303030303,3,'Microsoft Readying Beta Release of Free Anti-Virus Software',123642,0,0,0,0,11,0,4,4,0.670464722784,0.5611222784,0.329535277216,0.0983945086376,0.0713118799993,0.383794654301,0.0735823663719,0.104428053306,6.67429332978,46.4635725503,88.2605631644,14.3645719936,5.89076888011,0.858395075279,0.172928615967,0.160591013709,0.201455741006,0.187082869339,0,0,0.0,0.0,Relevant
93,'http://bit.ly/6ax9T','http://www.job-hunt.org/job-search-news/2009/06/09/top-50-employers-recruiting-on-twitter/',31,1,'2009-06-11 17:14:55','http://twitter.com/jobcamp','RT @Keppie_Careers RT @JobCamp: Job seeking on Twitter? Check out these corporate recruiting departments that tweet http://bit.ly/6ax9T',135,287,'http://web.archive.org/web/20120710171942/http://www.job-hunt.org/job-search-news/2009/06/09/top-50-employers-recruiting-on-twitter/','2012-07-10 17:19:42','Thu 11 Jun 2009 09:14:41 +0000',19,90,0.211111111111,5,'?',76281,31,1,0,0,154,122,625,500,0.703094265273,0.460505415831,0.296905734727,0.0618326735975,0.0599846458957,0.828241294702,0.172893079933,0.174061122806,99.9293756492,26.8640959668,15.0692092587,26.8451233734,15.0585667275,0.722336868115,0.111803398875,0.190827956099,0.127515342613,0.212959627821,0,0,0.0,0.0,Relevant
94,'http://bit.ly/7mXle','http://www.blogtalkradio.com/usapatriots-shout',11,1,'2009-06-11 17:57:59','http://twitter.com/cotoblogzz','Just received pocket copy of US Constitution & Be Armed and Dangerous.... stickers - http://bit.ly/7mXle',104,287,'http://web.archive.org/web/20111118180246/http://www.blogtalkradio.com/usapatriots-shout','2011-11-18 18:02:46','Thu 11 Jun 2009 09:58:00 +0000',19,46,0.413043478261,1,'Usapatriots-shout Online Radio by Usapatriots-shout | Blog Talk Radio',76398,8,0,0,0,12,0,3,2,0.583428313264,0.21449953064,0.416571686736,0.036829227487,0.034426518633,0.716998629813,0.060858061945,0.0651054912548,97.2255847706,80.3132236818,10.8405615616,82.6050302205,11.1499062589,0.986393923832,0.0251259453815,0.068041381744,0.0247840798548,0.0838945069018,0,0,0.0,0.0,NonRelevant
96,'http://bit.ly/HpOtS','http://www.merriam-webster.com/dictionary/mischievous',15,2,'2009-06-11 17:35:40','http://twitter.com/gwenda','@stacylwhitman @bennettmadison @elockhart Goes back to the 16th century so . . . http://bit.ly/HpOtS',100,299,'http://web.archive.org/web/20060904173041/http://www.merriam-webster.com/dictionary/mischievous','2006-09-04 17:30:41','Thu 11 Jun 2009 09:35:41 +0000',19,53,0.358490566038,2,'Mischievous - Definition and More from the Free Merriam-Webster Dictionary',71280,67,43,83,0,44,6,13,11,0.429070514617,0.76929418219,0.570929485383,0.0905666825703,0.0537689671747,0.377468319406,0.0780535725021,0.111750243149,8.39060405604,79.8437509382,42.4375517146,10.5087799076,19.7716496759,0.496699633899,0.114707866935,0.107433760648,0.0721687836487,0.108147614087,0,0,0.0,0.0,NonRelevant
98,'http://bit.ly/uUq0h','http://www.pbs.org/nbr/blog/gershs_power_town/',60,2,'2009-06-11 17:13:22','http://twitter.com/kvh1','One of my favorite TV correspondents and bloggers: http://bit.ly/uUq0h',70,307,'http://web.archive.org/web/20080815170815/http://www.pbs.org/nbr/blog/gershs_power_town/','2008-08-15 17:08:15','Thu 11 Jun 2009 09:13:22 +0000',19,46,0.413043478261,3,'Nightly Business Report | Watch Online | PBS Video',63371,57,61,11,0,8,0,4,4,0.630017375757,0.0395106834812,0.369982624243,0.0408674214722,0.0345032779671,0.323548106637,0.0718539984864,0.0696334069809,58.6434043346,26.5913748619,15.9630830547,15.5940874784,9.36129534005,?,0.0185312329165,0.0658971301483,?,?,0,0,0.0,0.0,Relevant
99,'http://bit.ly/fDHM6','http://www.chicagobusiness.com/',1821,2,'2009-06-11 17:01:38','http://twitter.com/chicagonw','RT @lynfredwinery: YES! We made Crains Business Top Ten Things To Do This Weekend list w/ our Grape Art Show! http://bit.ly/fDHM6',129,312,'http://web.archive.org/web/20121008170650/http://chicagobusiness.com/','2012-10-08 17:06:50','Thu 11 Jun 2009 08:58:42 +0000',19,31,0.612903225806,2,'Chicago business & financial news & analysis - Crains Chicago Business',64448,0,0,0,0,43,55,347,345,0.576644896616,0.658735864294,0.423355103384,0.0764220653894,0.0534617959843,0.75484453512,0.197944484544,0.182174339225,9.68405110858,31.0782715097,85.6900804812,31.1601985508,11.3012510365,0.527409631634,0.088561488554,0.0606943704157,0.12738595106,0.118022852477,0,3,0.0,0.142857142857,NonRelevant
102,'http://bit.ly/1D4q4','http://www.kctv5.com/',892,2,'2009-06-11 17:27:16','http://twitter.com/mytaislim','Obesity Surgery May Lead To Broken Bones - Health News Story ... http://bit.ly/1D4q4',84,315,'http://web.archive.org/web/20120209173231/http://www.kctv5.com/','2012-02-09 17:32:31','Thu 11 Jun 2009 09:27:16 +0000',19,21,0.904761904762,3,'Kansas City Missouri Kansas News Weather Sports - KCTV5',207944,579,499,554,9,10,84,1127,500,0.37442680573,0.718760945271,0.62557319427,0.0539556127885,0.0665956691314,0.525316270306,0.198897472195,0.196366762889,4.04618989495,5.09449481289,3.68818547111,79.422789571,91.1520607501,0.0734509490197,0.0639202772101,0.170791588976,0.0379868588199,0.101241492711,0,2,0.0,0.153846153846,NonRelevant
103,'http://bit.ly/INeYO','http://www.indiewire.com/article/man_on_the_moon_duncan_jones_details_his_sci-fi_debut',16,1,'2009-06-11 17:14:08','http://twitter.com/indyfilm','Man on His “Moon”: Duncan Jones Pulls Off Sci-Fi for $5 Million - http://bit.ly/INeYO',89,321,'http://web.archive.org/web/20120524171929/http://www.indiewire.com/article/man_on_the_moon_duncan_jones_details_his_sci-fi_debut','2012-05-24 17:19:29','Thu 11 Jun 2009 09:14:08 +0000',19,86,0.220930232558,4,'Man on His Moon: Duncan Jones Pulls Off Sci-Fi for $5 Million | Filmmakers Film Industry Film Festivals Awards & Movie Reviews | Indiewire',73734,0,0,0,0,9,0,0,0,0.711249228088,0.954963954311,0.288750771912,0.0747822024026,0.0643739399447,0.734138813476,?,?,100.0,2.49497602679,2.42553102857,2.49497602679,2.42553102857,0.973118671686,0.137312594482,?,0.124695937278,?,2,0,0.142857142857,0.0,Relevant
105,'http://bit.ly/1gk40g','http://lifehacker.com/5287092/switch-power-management-plans-with-a-hotkey',20,1,'2009-06-11 17:38:56','http://twitter.com/ramorel','Switch Power Management Plans With a Hotkey [Windows Tip] : Have you ever wanted to quickly switch from High Per.. http://bit.ly/1gk40g',135,331,'http://web.archive.org/web/20091027174427/http://lifehacker.com/5287092/switch-power-management-plans-with-a-hotkey','2009-10-27 17:44:27','Thu 11 Jun 2009 08:22:07 +0000',20,73,0.27397260274,2,'Switch Power Management Plans With a Hotkey',129060,1,0,0,0,6,0,9,9,0.654885750651,0.751827650025,0.345114249349,0.0886175114959,0.0772539303937,0.35207630664,0.100224713513,0.104550244741,43.836230758,2.96851969479,7.08221481341,6.77184065204,16.1560761292,0.0766964988847,0.231908414261,0.263930753654,0.0,0.0,0,0,0.0,0.0,Relevant
106,'http://bit.ly/11DmWo','http://www.webdesignbooth.com/wordpress-28-and-10-things-that-you-should-know-beforeafter-you-upgrade/',73,1,'2009-06-11 17:45:36','http://twitter.com/shock_motion','RT @wplinks: RT @dicky83 Wordpress 2.8 And 10 Things That You Should Know Before/After You Upgrade http://bit.ly/11DmWo',119,339,'http://web.archive.org/web/20100122175115/http://www.webdesignbooth.com/wordpress-28-and-10-things-that-you-should-know-beforeafter-you-upgrade','2010-01-22 17:51:15','Thu 11 Jun 2009 09:42:10 +0000',20,102,0.196078431373,1,'Wordpress 2.8 And 10 Things That You Should Know Before/After You Upgrade',141024,4,0,0,0,833,66,384,351,0.521709512611,0.360006524309,0.478290487389,0.0384615384615,0.0475084549479,0.689871386057,0.121930466483,0.119757662352,99.9920772204,2.96194500801,2.85208052369,2.96171033963,2.85185455964,0.857793622525,0.0325300024316,0.104353310205,0.0752923252421,0.120785984862,0,0,0.0,0.0,Relevant
108,'http://bit.ly/Gw4eD','http://news.cnet.com/8301-13860_3-10261742-56.html',11,2,'2009-06-11 17:37:34','http://twitter.com/nexxus1990','RT @felfoldi RT @mparent77772: Microsoft to discontinue MS Money. http://bit.ly/Gw4eD #fb',89,349,'http://web.archive.org/web/20101201174323/http://news.cnet.com/8301-13860_3-10261742-56.html','2010-12-01 17:43:23','Thu 11 Jun 2009 06:23:50 +0000',19,50,0.38,1,'Microsoft to discontinue MS Money | Beyond Binary - CNET News',75822,60,1,0,1,117,38,342,328,0.566707485239,0.5546899734,0.433292514761,0.042599284764,0.0481443744866,0.572966611422,0.157521947335,0.181456791099,93.3389266152,14.138578284,13.1097777016,15.147568969,14.0453486846,0.842283910563,0.0742909451589,0.250817797408,0.0947963119643,0.245346418825,0,0,0.0,0.0,Relevant
109,'http://bit.ly/rOrrv','http://www.mentalfloss.com/blogs/archives/15131',96,2,'2009-06-11 17:18:13','http://twitter.com/lanceulanoff','RT RT This man took a polaroid every day for 18 years until the day he died. http://bit.ly/rOrrv',96,358,'http://web.archive.org/web/20081015171215/http://www.mentalfloss.com/blogs/archives/15131','2008-10-15 17:12:15','Mon 08 Jun 2009 07:04:11 +0000',19,47,0.404255319149,3,'He Took a Polaroid Every Day Until the Day He Died | Mental Floss',59892,10367,6584,6694,141,6359,834,6595,500,0.500691729774,0.992027274948,0.499308270226,0.0471520960096,0.0543727247827,0.340685364403,0.0934755609276,0.152764016261,97.7922329402,12.4525851141,25.5063895587,12.7337158992,26.0822243156,0.608431649221,0.0896699267666,0.176135069986,0.124837556786,0.123647872625,0,0,0.0,0.0,Relevant
111,'http://bit.ly/19MAaG','http://www.squarespace.com/tour/',197,2,'2009-06-11 17:08:03','http://twitter.com/ankitbansal','Brilliant scheme from #squarespace http://bit.ly/19MAaG',55,372,'http://web.archive.org/web/20101115171415/http://www.squarespace.com/tour','2010-11-15 17:14:15','Fri 05 Jun 2009 10:16:03 +0000',20,32,0.625,1,'Build a Website - Squarespace 6',44458,736,249,380,1,8281,29,235,227,0.809494872261,0.36813478758,0.190505127739,0.0347209664229,0.0246164333852,0.27136385947,0.144860630608,0.120792007813,2.86291053686,89.6897488779,0.0624708943067,3.19201533361,2.18207636957,0.193035734282,0.0629940788349,0.118247591242,0.0247083105554,0.179885359613,0,0,0.0,0.0,Relevant
113,'http://bit.ly/18BWph','http://kotaku.com/5026060/sega-the-iphone-is-as-powerful-as-the-dreamcast',46,1,'2009-06-11 17:16:05','http://twitter.com/undercoverpir8','Interesting article comparing the iPhone and the Dreamcast http://bit.ly/18BWph',79,374,'http://web.archive.org/web/20121114172219/http://kotaku.com/5026060/sega-the-iphone-is-as-powerful-as-the-dreamcast','2012-11-14 17:22:19','Thu 11 Jun 2009 09:16:05 +0000',20,73,0.27397260274,2,'Sega: The iPhone is as Powerful as the Dreamcast',126141,0,1,0,0,8,3,13,13,0.663875313211,0.0363117059604,0.336124686789,0.0446392986671,0.0434552660566,0.79582863107,0.0644942889129,0.0662515751568,100.0,5.11112400755,49.6445433024,5.11112400755,49.6445433024,1.0,0.108147614087,0.168955441238,0.108147614087,0.168955441238,0,0,0.0,0.0,Relevant
116,'http://bit.ly/MLEJY','http://www.searchenginejournal.com/twitter-seo-4-simple-tips-to-help-your-twitter-profile-rank/10981/',26,1,'2009-06-11 17:19:07','http://twitter.com/tweettips4u','Twitter SEO: 4 Simple Tips to Help Your Twitter Profile Rank http://bit.ly/MLEJY',80,385,'http://web.archive.org/web/20111220172532/http://www.searchenginejournal.com/twitter-seo-4-simple-tips-to-help-your-twitter-profile-rank/10981','2011-12-20 17:25:32','Thu 11 Jun 2009 09:19:01 +0000',19,101,0.188118811881,2,'Twitter SEO: 4 Simple Tips to Help Your Twitter Profile Rank | Search Engine Journal',101842,14,10,0,0,11,83,395,382,0.714824370944,0.422794162134,0.285175629056,0.0669461927005,0.0720853996998,0.775857846222,0.136256101384,0.143680045531,5.54807850085,5.5706936975,5.57069373917,99.5940326667,99.5940319217,?,0.134218873048,0.168828096379,?,?,0,0,0.0,0.0,Relevant
117,'http://bit.ly/JYfKT','http://www.grist.org/article/Obama-moutaintop-removal/',77,1,'2009-06-11 17:11:48','http://twitter.com/andrewtappan','RT @grist Obama says mountaintop removal mining can be regulated - but wont abolish it http://bit.ly/JYfKT [me: must-read article]',130,386,'http://web.archive.org/web/20120129171814/http://grist.org/article/Obama-moutaintop-removal/','2012-01-29 17:18:14','Thu 11 Jun 2009 09:04:31 +0000',19,54,0.351851851852,2,'Breaking: Obama says mountain crimes can be regulated | Grist',47211,0,0,0,0,209,4,22,17,0.576187456,0.349829262833,0.423812544,0.0834279354112,0.083291168212,0.704388523998,0.122950444192,0.123152333399,100.0,55.3372041554,31.8972281123,55.3372041553,31.8972281123,0.991180757712,0.108306072215,0.183303244725,0.0950469531539,0.183843167087,0,0,0.0,0.0,Relevant
121,'http://bit.ly/cHvo5','http://www.designboom.com/weblog/cat/8/view/6671/chloe-ruchon-barbie-foot-at-dmy-berlin-design-festival-09.html',16,1,'2009-06-11 17:58:14','http://twitter.com/myturtleneck','a barbie fooseball table? hilarious. http://bit.ly/cHvo5',56,394,'http://web.archive.org/web/20110917180448/http://www.designboom.com/weblog/cat/8/view/6671/chloe-ruchon-barbie-foot-at-dmy-berlin-design-festival-09.html','2011-09-17 18:04:48','Thu 11 Jun 2009 04:27:17 +0000',19,111,0.171171171171,6,'chloe ruchon: barbie foot at DMY berlin design festival 09',96668,0,1,0,0,474,42,342,325,0.786381534618,0.0867979590468,0.213618465382,0.0451018195343,0.0355784033482,0.369571405807,0.128307477509,0.119947646469,47.3172955129,13.9904910901,57.5326960044,6.6199220128,27.2229157849,0.521658636875,0.0625,0.142927973517,0.0498754668054,0.12947807446,0,0,0.0,0.0,Relevant
125,'http://bit.ly/NVR9x','http://www.phrack.org/issues.html?issue=66',43,1,'2009-06-11 17:20:48','http://twitter.com/anthonymckay','How did I just barely notice there is a new phrack issue. http://bit.ly/NVR9x',77,427,'http://web.archive.org/web/20110709172755/http://www.phrack.org/issues.html?issue=66','','Thu 11 Jun 2009 03:50:32 +0000',19,42,0.452380952381,1,'.:: Phrack Magazine ::.',10860,20,0,0,0,1044,6,73,71,0.343289320073,0.21610439707,0.656710679927,0.0881947727405,0.0950496913044,0.927880685673,0.153852708657,0.154177513346,100.0,84.6400042958,99.2600461362,84.6400042958,99.2600461362,1.0,0.353553390593,0.0783260449988,0.353553390593,0.0783260449988,0,0,0.0,0.0,Relevant
126,'http://bit.ly/8qNnj','http://blog.heritage.org/2009/06/11/obamas-health-care-trojan-horse/',37,2,'2009-06-11 17:35:40','http://twitter.com/fleckman','The Public Plan Deception - Its NOT about choice. http://bit.ly/8qNnj #tcot #p2',79,440,'http://web.archive.org/web/20091101174300/http://blog.heritage.org/2009/06/11/obamas-health-care-trojan-horse/','2009-11-01 17:43:00','Thu 11 Jun 2009 09:35:32 +0000',19,68,0.279411764706,4,'Obamas Health Care Trojan Horse - The Foundry: Conservative Policy News Blog from The Heritage Foundation',73388,10,3,0,0,23,8,36,33,0.628106877499,0.659790053337,0.371893122501,0.0515710623129,0.0519331277492,0.621432516473,0.101578108052,0.117681584534,2.4150419259,20.3967334417,37.2609500965,11.840336752,6.48142873342,?,0.0706400733301,0.162099397574,?,?,0,0,0.0,0.0,Relevant
129,'http://bit.ly/vpD0o','http://www.youtube.com/watch?v=fXSovfzyx28',31,2,'2009-06-11 17:45:26','http://twitter.com/youtube_music','Coldplay - Life In Technicolor http://bit.ly/vpD0o',50,448,'http://web.archive.org/web/20100424175254/http://www.youtube.com/watch?v=fXSovfzyx28','','Tue 05 May 2009 20:04:12 +0000',19,42,0.452380952381,1,'?',0,314599,328973,140859,424,2733,433,11219,500,0.695399894682,0.610558596969,0.304600105318,0.0408575281538,0.041469150651,0.313683922701,0.0782852161359,0.0590255475862,31.2721428279,52.6784759547,78.5524871939,16.4736882401,24.5650459902,0.120213903913,0.072547625011,0.084012518798,0.18411492358,0.053513910715,0,1,0.0,0.166666666667,Relevant
131,'http://bit.ly/7LKC9','http://www.time.com/time/photogallery/0%2C29307%2C1626519%2C00.html',717,2,'2009-06-11 17:11:31','http://twitter.com/pjcooper','This fascinates me: http://bit.ly/7LKC9 But; yo; Britain; what the hell is a mayonnaise sandwich?!',98,466,'http://web.archive.org/web/20120118171917/http://www.time.com/time/photogallery/0%2C29307%2C1626519%2C00.html','2012-01-18 17:19:17','Fri 15 May 2009 15:35:16 +0000',19,67,0.283582089552,3,'What the World Eats Part I  - Photo Essays - TIME',36710,34,0,5,447,1416,133,1080,500,0.47056087806,0.359835364481,0.52943912194,0.0441833881806,0.0425628265379,0.744161100641,0.0932853527448,0.100467544358,100.0,2.14925179264,1.98232168136,2.14925179264,1.98232168136,1.0,0.0,0.0522109574731,0.0,0.0522109574731,0,0,0.0,0.0,Relevant
133,'http://bit.ly/QSLOb','http://www.affluent.net/sara/saraapp.htm',91,1,'2009-06-11 17:13:16','http://twitter.com/christinajade','@newscoma know a girl who had a note from her Dr saying she was nuts and used this http://bit.ly/QSLOb - takes her poodle everywhere! :)',136,473,'http://web.archive.org/web/20010801170523/http://www.affluent.net/sara/saraapp.htm','2001-08-01 17:05:23','Thu 11 Jun 2009 09:12:52 +0000',19,40,0.475,2,'SARA SERVICE ANIMAL FORM',11941,4,0,4,0,7,0,1,1,0.532974412909,0.999850751053,0.467025587091,0.0448448529331,0.0339471007125,0.470026408154,0.0353332626669,0.0466760028009,17.332957599,43.7303633397,43.7303633397,7.57976533555,7.57976533555,0.662122191972,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
135,'http://bit.ly/oUu68','http://www.beliefnet.com/Health/Health-Support/10-Tips-for-Coping-with-Anger.aspx',42,1,'2009-06-11 17:36:47','http://twitter.com/bnetcommunity','Try these 10 tips for coping with anger: http://bit.ly/oUu68',60,479,'http://web.archive.org/web/20090211172848/http://www.beliefnet.com/Health/Health-Support/10-Tips-for-Coping-with-Anger.aspx','2009-02-11 17:28:48','Thu 11 Jun 2009 09:36:21 +0000',19,81,0.234567901235,3,'10 Tips for Coping with Anger - Beliefnet.com',39486,42,20,35,0,13,1,8,8,0.628672576489,0.654418832438,0.371327423511,0.0685575058158,0.0601798453895,0.56689787307,0.0652971372123,0.0676247071698,22.5075937612,36.3546944159,22.7532005399,61.9111070051,98.9205616228,?,0.1792842914,0.155962573473,?,?,0,0,0.0,0.0,Relevant
136,'http://bit.ly/sbavO','http://carolinescrafts-carolinejones.blogspot.com/',30,1,'2009-06-11 17:23:44','http://twitter.com/carolinescrafts','Giveaway on my blog is today! http://bit.ly/sbavO',49,496,'http://web.archive.org/web/20120311173200/http://www.carolinescrafts-carolinejones.blogspot.com/','2012-03-11 17:32:00','Thu 07 May 2009 07:46:47 +0000',19,50,0.38,0,'?',0,3,0,0,2,103,1,37,37,0.52897982563,0.403728884388,0.47102017437,0.0191083771574,0.0278891840223,0.641473767135,0.0639021484263,0.0702146245577,22.1534110769,47.9793441031,55.7318153857,10.6290613311,12.346498163,0.155673932683,0.0,0.0743991400436,0.0,0.036792565474,0,0,0.0,0.0,NonRelevant
137,'http://bit.ly/i9k0E','http://www.newyorker.com/reporting/2009/06/01/090601fa_fact_gawande?currentPage=all',49,2,'2009-06-11 17:32:56','http://twitter.com/ichrisbarnes','Essential reading: new article on #healthcare costs in the New Yorker: The Cost Conundrum by Atul Gawande http://bit.ly/i9k0E',125,498,'http://web.archive.org/web/20111103174114/http://www.newyorker.com/reporting/2009/06/01/090601fa_fact_gawande?currentPage=all','','Mon 25 May 2009 16:30:03 +0000',19,83,0.228915662651,5,'McAllen Texas and the high cost of health care : The New Yorker',193620,4928,835,1569,43,552,23,200,200,0.633556684445,0.545800737132,0.366443315555,0.0580973283193,0.0581356048107,0.929967270854,0.15495699925,0.156074351168,100.0,3.79171147819,2.62332189271,3.79171147819,2.62332189271,0.992450008845,0.0231786385206,0.164561954774,0.0233634656758,0.164585698311,0,0,0.0,0.0,Relevant
139,'http://bit.ly/nT3KS','http://www.healthcareitnews.com/news/university-kentucky-healthcare-rolls-out-rtls',10,1,'2009-06-11 17:39:59','http://twitter.com/hitnewstweet','UK HealthCare implements RTLS tags at Albert B. Chandler Hospital in Lexington; Kentucky. http://bit.ly/nT3KS',109,525,'http://web.archive.org/web/20090626174844/http://www.healthcareitnews.com/news/university-kentucky-healthcare-rolls-out-rtls','2009-06-26 17:48:44','Thu 11 Jun 2009 09:39:51 +0000',19,82,0.231707317073,2,'University of Kentucky Healthcare rolls out RTLS | Healthcare IT News',47930,1,0,0,0,31,2,4,4,0.563270752258,0.792576916284,0.436729247742,0.0852554120485,0.117697977267,0.461719073218,0.151141730981,0.111218433759,5.56121202955,92.6009015015,91.0371590495,6.00557007478,6.10872756533,?,?,?,0.208656212383,0.210528725647,0,0,0.0,0.0,Relevant
140,'http://bit.ly/tZhe0','http://www.johnchow.com/how-to-create-a-mobile-version-of-your-blog/',16,1,'2009-06-11 17:45:44','http://twitter.com/adamchandler','How To Create a Mobile Version of Your Blog http://bit.ly/tZhe0',63,525,'http://web.archive.org/web/20110322175429/http://www.johnchow.com/how-to-create-a-mobile-version-of-your-blog/','2011-03-22 17:54:29','Thu 11 Jun 2009 09:45:45 +0000',19,68,0.279411764706,1,'How To Create a Mobile Version of Your Blog',114563,0,0,0,0,60,4,16,15,0.647850962068,0.35336396844,0.352149037932,0.0705181180464,0.0584960486657,0.794527760753,0.0793874946177,0.0837402651801,99.9997511278,6.62839130163,6.64635506883,6.6284077979,6.6463716098,0.824944531161,0.122398012272,0.162480543206,0.116405049295,0.174522378732,0,0,0.0,0.0,Relevant
141,'http://bit.ly/zu4nS','http://www.visitmaine.com/attractions/sightseeing_tours/lighthouse/light_keepers_life/',21,1,'2009-06-11 17:57:57','http://twitter.com/visitmaine','Listen to Lighthouse Keeper Stories... http://bit.ly/zu4nS',58,529,'http://web.archive.org/web/20121116180646/http://www.visitmaine.com/attractions/sightseeing_tours/lighthouse/light_keepers_life/','2012-11-16 18:06:46','Thu 11 Jun 2009 09:57:58 +0000',19,86,0.220930232558,4,'Light Keepers Life - Maine Office of Tourism',26385,0,0,0,0,46,1,7,7,0.637986214182,0.484881633985,0.362013785818,0.0426014322842,0.0429933580392,0.956084045476,0.086522464041,0.0857337286738,100.0,18.1779620789,25.5535514755,18.1779620789,25.5535514755,1.0,0.0833333333333,0.114707866935,0.0833333333333,0.114707866935,0,0,0.0,0.0,Relevant
143,'http://bit.ly/cba46','http://www.michigan.gov/dnr/0%2C1607%2C7-153-10365-215611--%2C00.html',18,2,'2009-06-11 17:50:43','http://twitter.com/val_forrestal','Awesome idea! RT @LTULib Park and Read Program this summer - free MI park passes; libraries; and hammocks! http://bit.ly/cba46',126,541,'http://web.archive.org/web/20111226175944/http://www.michigan.gov/dnr/0%2C1607%2C7-153-10365-215611--%2C00.html','2011-12-26 17:59:44','Thu 11 Jun 2009 07:04:27 +0000',19,69,0.275362318841,2,'DNR - Park & Read program gives library customers a free pass into Michigan state parks museums and historic sites',46986,2,1,2,0,50,1,17,11,0.693841881756,0.294318385193,0.306158118244,0.104070399484,0.0942053375901,0.692889362196,0.133356506573,0.142857142857,100.0,83.2152620233,83.2637342892,83.2152620233,83.2637342892,?,?,?,?,?,0,0,0.0,0.0,Relevant
144,'http://bit.ly/famMJ','http://ladycruisersoftheozarks.com/',26,1,'2009-06-11 17:12:34','http://twitter.com/shannonalbert','Ha. And I assume Steve and Dan arent ladies? RT @jwhetzel: ...Pic in question shows Steve and Dan. http://bit.ly/famMJ',118,551,'http://web.archive.org/web/20070612170323/http://www.ladycruisersoftheozarks.com/','2007-06-12 17:03:23','Thu 11 Jun 2009 09:09:07 +0000',19,35,0.542857142857,0,'Lady Cruisers of the Ozarks',21242,2,0,0,0,28,2,3,2,0.480416010928,0.379969487891,0.519583989072,0.0655825835784,0.0345032779671,0.203653269991,0.0510443308338,0.0582716546748,2.41543385054,39.2561449118,26.6585602223,6.15300828945,9.06063129591,?,?,?,0.0374634324633,0.0499306998974,0,0,0.0,0.0,NonRelevant
145,'http://bit.ly/a5YPW','http://www.blogherald.com/2009/06/11/wordpress-28-xml-rpc-changes-all-systems-go/',17,1,'2009-06-11 17:16:42','http://twitter.com/rad4444nunez',':) WordPress 2.8 XML-RPC Changes: All Systems Go? | The Blog Herald ( http://bit.ly/a5YPW )',91,556,'http://web.archive.org/web/20110911172558/http://www.blogherald.com/2009/06/11/wordpress-28-xml-rpc-changes-all-systems-go/','2011-09-11 17:25:58','Thu 11 Jun 2009 09:16:42 +0000',19,81,0.234567901235,4,'WordPress 2.8 XML-RPC Changes: All Systems Go? | The Blog Herald',74479,0,0,0,0,4,1,5,4,0.581581598976,0.649192736011,0.418418401024,0.0802427329372,0.0724698259269,0.552309897379,0.0771654557573,0.07912718585,46.3340855562,55.2124784903,51.3785428515,83.9195899607,90.1817820917,?,0.262612865719,0.229786257505,?,?,0,0,0.0,0.0,Relevant
146,'http://bit.ly/3wB9u','http://dreamlandtoyworks.com/my_little_cthulhu.html',107,1,'2009-06-11 17:13:29','http://twitter.com/carriechandler','@ChrisChinch have you seen these http://bit.ly/3wB9u',52,561,'http://web.archive.org/web/20120112172250/http://dreamlandtoyworks.com/my_little_cthulhu.html','2012-01-12 17:22:50','Fri 15 May 2009 09:06:20 +0000',19,51,0.372549019608,1,'Dreamland Toyworks - My Little Cthulhu by John Kovalic',7936,555,282,423,133,1057,76,572,456,0.579650609556,0.382821528599,0.420349390444,0.0237624228261,0.0247083105554,0.96171783064,0.144607753001,0.147857184956,100.0,74.2706081745,95.6625073952,74.2706081745,95.6625073952,1.0,0.0,0.121884828485,0.0,0.121884828485,0,0,0.0,0.0,Relevant
148,'http://bit.ly/mMFY7','http://www.youtube.com/watch?v=SSrH_oqnrl0',15,2,'2009-06-11 17:34:43','http://twitter.com/alejandromr','http://bit.ly/mMFY7 I code to its rhythm. Personally; Ive a new best concert ever. What do you think?',101,567,'http://web.archive.org/web/20100724174410/http://www.youtube.com/watch?v=SSrH_oqnrl0','','Fri 15 May 2009 13:32:25 +0000',19,42,0.452380952381,1,'Yanni - The Storm',0,193547,156392,103309,5306,296,174,2553,500,0.608021067956,0.0974484214404,0.391978932044,0.0479065774524,0.0357873958946,0.328774463842,0.097446101411,0.0669613509012,28.0505854623,15.2052654409,72.8916011733,54.2065885268,20.4465208819,0.288195208852,0.071888515469,0.066571930946,0.0,0.0429264615477,0,0,0.0,0.0,Relevant
149,'http://bit.ly/11hlvZ','http://www.techcrunch.com/2009/06/09/you-have-three-days-to-pick-your-facebook-vanity-url/',122,1,'2009-06-11 17:08:04','http://twitter.com/kwech','You have one and a half days to choose your Facebook vanity url. Choose wisely; or youre screwed. http://bit.ly/11hlvZ #fb #facebook',132,570,'http://web.archive.org/web/20100324171734/http://techcrunch.com/2009/06/09/you-have-three-days-to-pick-your-facebook-vanity-url/','2010-03-24 17:17:34','Thu 11 Jun 2009 09:06:53 +0000',20,90,0.222222222222,4,'You Have Three Days To Pick Your Facebook Vanity URL. Choose Wisely Or Youre Screwed.  |  TechCrunch',75924,320,3,0,0,193,159,1234,500,0.568772133477,0.426567022165,0.431227866523,0.0834654818757,0.0779549550502,0.372070962814,0.134710481115,0.192584939609,99.9972516573,20.5376064864,97.2996008699,20.5370420426,97.3022750698,0.750422511886,0.150755672289,0.2002034443,0.159835682047,0.176666503416,0,0,0.0,0.0,Relevant
150,'http://bit.ly/jG0Ea','http://www.techhit.com/TwInbox/twitter_plugin_outlook.html',140,2,'2009-06-11 17:21:34','http://twitter.com/a3pixitesmunier','Twitter Add-in for Microsoft Outlook http://bit.ly/jG0Ea',56,572,'http://web.archive.org/web/20110923173106/http://www.techhit.com/TwInbox/twitter_plugin_outlook.html','2011-09-23 17:31:06','Tue 19 May 2009 12:25:08 +0000',19,58,0.327586206897,2,'TwInbox - Use Twitter directly from Outlook.',11814,102,12,16,1,5025,303,2927,500,0.595719700296,0.44892865293,0.404280299704,0.105263157895,0.104257207029,0.946545695391,0.16024890445,0.161769945097,69.0092654828,1.74519346945,3.24466839681,2.52892630756,4.70178659939,0.972640808465,0.161122748174,0.150345921474,0.158192999292,0.150234925751,0,0,0.0,0.0,Relevant
151,'http://bit.ly/jqgU0','http://benalman.com/projects/javascript-debug-console-log/',41,1,'2009-06-11 17:38:13','http://twitter.com/pesla','Just read about a crossbrowser wrapper for console.log @ http://bit.ly/jqgU0. Interesting; even though you lose track of line-numbers...',136,573,'http://web.archive.org/web/20120119174746/http://benalman.com/projects/javascript-debug-console-log/','2012-01-19 17:47:46','Thu 11 Jun 2009 09:37:38 +0000',19,58,0.327586206897,2,'Ben Alman » JavaScript Debug: A simple wrapper for console.log',45335,4,0,0,0,451,11,59,59,0.533888747375,0.00117843833717,0.466111252625,0.073029674334,0.0820047685641,0.919527499272,0.159601564358,0.165230555176,93.3569089718,97.085079221,29.8463989123,96.1598936942,31.9702089979,0.709101444616,0.083387639845,0.160010450003,0.0886968593984,0.153988827897,0,0,0.0,0.0,Relevant
154,'http://bit.ly/bY2fF','http://www.forrester.com/Groundswell/index.html',121,1,'2009-06-11 17:34:25','http://twitter.com/breopitz','@mrdallasjmoore check out Groundswell great info and strategies for companies who want to take on social technologies http://bit.ly/bY2fF',137,591,'http://web.archive.org/web/20080529172434/http://www.forrester.com/Groundswell/index.html','2008-05-29 17:24:34','Thu 11 Jun 2009 09:32:41 +0000',19,47,0.404255319149,2,'Forrester Research',10000,2,1,0,0,164,14,85,81,0.738997810913,0.621962148403,0.261002189087,0.105576971046,0.0320585281819,0.270285695159,0.0837955185074,0.177932002959,36.4548589984,59.7361303257,4.23325053939,21.7767220814,11.6123080865,0.0,0.157018573255,0.178501386824,0.0,0.0229174624257,0,0,0.0,0.0,NonRelevant
155,'http://bit.ly/NfmH2','http://www.adl.org/main_Extremism/White_Supremacists_July_4_Tea_Parties.htm',17,1,'2009-06-11 17:41:02','http://twitter.com/andrewam','RT @nedryun: Tea Partiers should emphatically reject this notion/idea: http://bit.ly/NfmH2',90,597,'http://web.archive.org/web/20101016175059/http://adl.org/main_Extremism/White_Supremacists_July_4_Tea_Parties.htm','2010-10-16 17:50:59','Tue 19 May 2009 11:06:59 +0000',19,75,0.253333333333,2,'?',33281,97,20,123,0,84,62,183,174,0.485165908716,0.352230606497,0.514834091284,0.0292352673102,0.0293624172554,0.990709887198,0.130733316911,0.130167893676,2.41504024988,3.86764984281,17.8639563347,62.4420603735,13.5190671352,?,0.0174714139454,0.149024165466,?,?,0,0,0.0,0.0,Relevant
157,'http://bit.ly/LimG9','http://discussingdissociation.wordpress.com/',31,1,'2009-06-11 17:36:48','http://twitter.com/kathy_b_from_ac','Explanations about the Dissociative Experiences Scale (DES) - scoring; clinical uses; research - in new blog post http://bit.ly/LimG9',133,603,'http://web.archive.org/web/20120519174651/http://discussingdissociation.wordpress.com/','2012-05-19 17:46:51','Fri 22 May 2009 12:54:27 +0000',19,44,0.431818181818,0,'Discussing Dissociation',199210,2,0,1,6,60,2,89,83,0.767451644984,0.408088037949,0.232548355016,0.0646480037459,0.0646009073448,0.597952576705,0.234967575414,0.224780266195,47.1123473662,8.69714256284,63.0951180888,18.4604313923,74.6687680336,0.288316447027,0.0580957876272,0.255235403694,0.0855920985022,0.184836199066,0,0,0.0,0.0,NonRelevant
158,'http://bit.ly/1i66TC','http://www.transcendcoffee.com/',70,1,'2009-06-11 17:34:47','http://twitter.com/jeffmarvin','Im already on my second cup of #transcendcoffee for the day. Man these tasty beans never quit giving love! http://bit.ly/1i66TC',127,637,'http://web.archive.org/web/20071008172410/http://www.transcendcoffee.com/','2007-10-08 17:24:10','Wed 08 Apr 2009 07:58:43 +0000',20,31,0.645161290323,0,'Buy Specialty Coffee in Canada - Coffee and Espresso Online - Transcend Coffee Edmonton Canada',24829,5,1,0,0,619,13,83,80,0.452668864585,0.853216912867,0.547331135415,0.0782460796436,0.0443896761618,0.298192232498,0.116401370626,0.158808262609,18.7352748805,18.350317674,22.7913534964,97.9452812464,82.2034324702,0.0,0.0993268583161,0.194922253869,0.0,0.0573539334676,0,0,0.0,0.0,Relevant
159,'http://bit.ly/8U3l0','http://thedesigninspiration.com/articles/60-most-stunning-typography-inspiration-of-all-time/',286,2,'2009-06-11 17:02:40','http://twitter.com/djandrew_s','Gotta love great typography: http://bit.ly/8U3l0',48,641,'http://web.archive.org/web/20091011171321/http://thedesigninspiration.com/articles/60-most-stunning-typography-inspiration-of-all-time/','2009-10-11 17:13:21','Thu 11 Jun 2009 04:43:10 +0000',19,93,0.204301075269,2,'60 Most Stunning Typography Inspiration of All Time | The Design Inspiration',60981,231,40,33,2,845,128,770,500,0.76213309237,0.220168213088,0.23786690763,0.0549218468955,0.0515272279979,0.847632772262,0.113746579656,0.112733898238,71.370449942,8.15868248824,8.80490897231,11.4314572696,12.3369111158,0.34935260711,0.0711468008177,0.145142439575,0.0690065559342,0.091864189225,0,0,0.0,0.0,Relevant
160,'http://bit.ly/UkfR7','http://www.space.com/news/090610-military-fireballs.html',29,1,'2009-06-11 17:23:14','http://twitter.com/stellarflare','Military Hush-Up: Incoming Space Rocks Now Classified http://bit.ly/UkfR7',73,667,'http://web.archive.org/web/20091120173421/http://www.space.com/news/090610-military-fireballs.html','2009-11-20 17:34:21','Wed 10 Jun 2009 17:47:43 +0000',19,56,0.339285714286,2,'Military Hush-Up: Incoming Space Rocks Now Classified | Space.com',38973,231,143,180,0,236,17,91,90,0.547649624203,0.762054613635,0.452350375797,0.0742833629962,0.0741582013858,0.547192392862,0.173623168899,0.171768765082,99.9973203795,7.61548639559,8.04502728122,7.6156904672,8.0452428632,0.969067002144,0.0792584397704,0.228396236609,0.0776296679653,0.231175974574,0,0,0.0,0.0,Relevant
161,'http://bit.ly/iK3an','http://www.academicearth.org/courses/game-theory',95,1,'2009-06-11 17:34:26','http://twitter.com/moehlert','Game Theory course on Academic Earth. Awesome. http://bit.ly/iK3an',66,683,'http://web.archive.org/web/20100308174549/http://academicearth.org/courses/game-theory','2010-03-08 17:45:49','Thu 11 Jun 2009 09:34:27 +0000',19,48,0.395833333333,2,'Game Theory | Yale Video Course',73567,500,535,334,6,63,12,86,85,0.66923435138,0.598824992588,0.33076564862,0.0474365367887,0.0531014207369,0.420646451213,0.0964884439332,0.0957570195626,35.0284599159,43.3005765443,40.7572967655,15.1675250982,14.2766533603,0.555030276704,0.12171612389,0.0896277673985,0.139771311563,0.0975507884065,0,0,0.0,0.0,Relevant
162,'http://bit.ly/18UCsk','http://www.youtube.com/watch?v=npvUyxiTfYs',22,1,'2009-06-11 17:32:32','http://twitter.com/rozeenabaybee','Listening to that Swine Flu skank ... http://bit.ly/18UCsk',58,693,'http://webcitation.org/query?id=1253051045147494','','Fri 08 May 2009 12:30:27 +0000',20,42,0.47619047619,1,'?',0,23855,2280,3730,123,953,43,443,414,0.610183924998,0.652304285382,0.389816075002,0.0,0.0391007029431,0.0184038689817,0.120310682393,0.00946857622918,20.9396716754,24.9853201114,73.7328111205,83.807898326,28.3993941872,0.0,0.0,0.00986671297455,0.143019388387,0.105050213691,0,1,0.0,0.125,Relevant
163,'http://bit.ly/wWHep','http://yehudakatz.com/2009/06/11/rails-edge-architecture/',36,1,'2009-06-11 17:37:33','http://twitter.com/jystewart','guessing this will be of interest to @fidothe and others: http://bit.ly/wWHep',77,703,'http://web.archive.org/web/20120422174916/http://yehudakatz.com/2009/06/11/rails-edge-architecture/','2012-04-22 17:49:16','Thu 11 Jun 2009 01:42:14 +0000',19,57,0.333333333333,4,'?',0,1,0,0,0,210,7,57,55,0.552991238606,0.365239026249,0.447008761394,0.0434190230502,0.0438716535431,0.974867237069,0.161353297916,0.163680806296,5.53223354427,32.8441737261,5.39129361139,16.8438810195,0.298258953639,?,0.0610467695667,0.179616618955,?,?,0,0,0.0,0.0,NonRelevant
164,'http://bit.ly/4vvhgt','http://www.time.com/time/business/article/0%2C8599%2C1903810%2C00.html',54,2,'2009-06-11 17:40:14','http://twitter.com/melshel99','how annoying is tagged.com? read more @time http://bit.ly/4vvhgt',64,707,'http://web.archive.org/web/20120407175201/http://www.time.com/time/business/article/0%2C8599%2C1903810%2C00.html','2012-04-07 17:52:01','Thu 11 Jun 2009 08:54:50 +0000',20,70,0.285714285714,4,'Tagged.com: The Worlds Most Annoying Website - TIME',53048,18,0,9,357,547,48,308,278,0.462722575255,0.132000964115,0.537277424745,0.0682156237239,0.0492330159389,0.597358899327,0.167704725171,0.177118815857,99.9989017572,77.023350591,17.321724527,77.0225046876,17.3215342924,0.889267059035,0.06316139408,0.197785509353,0.0471404520791,0.17866830947,0,0,0.0,0.0,Relevant
166,'http://bit.ly/Xzjts','http://www.affiliatestuff.co.uk/general/affiliate-x-factor-the-sure-fire-secret-of-success/',23,1,'2009-06-11 17:27:55','http://twitter.com/lindachristiano','Affiliate X Factor - The Sure Fire Secret of Success » UK ...: General Add comments. Ive been thinking toda.. http://bit.ly/Xzjts',130,716,'http://web.archive.org/web/20120305173951/http://www.affiliatestuff.co.uk/general/affiliate-x-factor-the-sure-fire-secret-of-success','2012-03-05 17:39:51','Thu 11 Jun 2009 09:27:54 +0000',19,91,0.208791208791,2,'Affiliate X Factor – The Sure Fire Secret of Success » UK Affiliate Marketing Blog - Kirstys Affiliate Marketing Guide - Affiliate Stuff UK',43880,0,0,0,0,9,1,23,22,0.627709527582,0.511203416621,0.372290472418,0.116229052504,0.11764826323,0.986723150707,0.110733161323,0.10939736863,100.0,25.7438801331,23.678807197,25.7438801331,23.678807197,1.0,0.141948067022,0.141313822615,0.141948067022,0.141313822615,0,0,0.0,0.0,Relevant
168,'http://bit.ly/19P4SI','http://www.gametrailers.com/video/best-nintendo-best-of-e3/51397',12,1,'2009-06-11 17:33:09','http://twitter.com/baubert','Scribblenauts wins Best DS Game at gametrailers: http://bit.ly/19P4SI',69,739,'http://web.archive.org/web/20110829174528/http://www.gametrailers.com/video/best-nintendo-best-of-e3/51397','2011-08-29 17:45:28','Thu 11 Jun 2009 09:33:10 +0000',20,64,0.3125,3,'- how get a stopper from a bottle? | Gametrailers',68534,0,0,0,0,15,0,2,2,0.59558013058,0.162460580171,0.40441986942,0.0479573560956,0.0455990378705,0.300677196917,0.0618115099964,0.0682445141198,15.8393886415,12.631301785,13.9321763254,79.7461446958,87.9590534756,0.0749268649265,0.153960071784,0.1788854382,0.0540738070436,0.0418853908292,0,0,0.0,0.0,NonRelevant
170,'http://bit.ly/2W8LcF','http://www.comscore.com/Press_Events/Press_Releases/2009/6/Bing_Off_to_a_Good_Start_in_First_Week_of_Search_Activity_According_to_comScore',12,2,'2009-06-11 17:10:13','http://twitter.com/geekstats','Microsoft gained 2% share-of-search (to 11.1%) in 1st week after Bing launch (http://bit.ly/2W8LcF) #Bing #search',113,744,'http://web.archive.org/web/20110718172237/http://www.comscore.com/Press_Events/Press_Releases/2009/6/Bing_Off_to_a_Good_Start_in_First_Week_of_Search_Activity_According_to_comScore','2011-07-18 17:22:37','Tue 09 Jun 2009 14:26:35 +0000',20,138,0.144927536232,5,'Bing Off to a Good Start in First Week of Search Activity According to comScore - comScore Inc',102697,0,0,0,0,23,10,71,70,0.530703614295,0.919346610196,0.469296385705,0.0690460220833,0.0600885154902,0.646664058044,0.172402736752,0.177888527488,59.081423965,94.1482483186,59.4100042339,62.7536093555,99.4469277133,?,0.183597018409,0.312437737841,?,?,0,0,0.0,0.0,Relevant
172,'http://bit.ly/Hg9qi','http://www.selectism.com/news/2009/06/10/land-rover-limited-fire-ice-defenders/',21,1,'2009-06-11 17:49:20','http://twitter.com/shattis','Mouth watering - http://bit.ly/Hg9qi',36,749,'http://web.archive.org/web/20091217180149/http://www.selectism.com/news/2009/06/10/land-rover-limited-fire-ice-defenders/','2009-12-17 18:01:49','Wed 10 Jun 2009 13:35:27 +0000',19,79,0.240506329114,5,'Land Rover Limited Fire & Ice Defenders • Selectism',55330,0,1,0,0,53,2,15,13,0.596810848616,0.62205727111,0.403189151384,0.0369498479312,0.0254658286849,0.356468403804,0.0643099583747,0.0731716022848,8.84396147421,24.6344718092,31.1086412704,35.9007554239,28.4292759601,?,0.0,0.102105494049,?,?,0,0,0.0,0.0,Relevant
173,'http://bit.ly/SoO7M','http://whatconsumesme.com/2009/what-im-writing/how-to-be-happy-in-business-venn-diagram/',47,1,'2009-06-11 17:15:10','http://twitter.com/taddgiles','how to be happy in business - venn diagram http://bit.ly/SoO7M Just ran across this again. Theres goodness here.',112,761,'http://web.archive.org/web/20110920172751/http://whatconsumesme.com/2009/what-im-writing/how-to-be-happy-in-business-venn-diagram/','2011-09-20 17:27:51','Thu 11 Jun 2009 09:14:15 +0000',19,88,0.215909090909,3,'how to be happy in business – venn diagram / what consumes me bud caddell',171144,123,216,57,0,19,177,1317,500,0.65141424331,0.0515661213616,0.34858575669,0.0561962441489,0.0952986215202,0.408147666474,0.15781702235,0.203463460879,73.859369983,3.009392677,2.85459042898,2.22271847155,2.10838250644,0.517393101725,0.108270439356,0.218662017049,0.114415510709,0.20020993962,0,2,0.0,0.111111111111,Relevant
174,'http://bit.ly/10JOmH','http://www.questionsforliving.com/',26,1,'2009-06-11 17:18:09','http://twitter.com/toddkashdan','just interviewed by this group. The quality of your questions determines the quality of your life (great slogan): http://bit.ly/10JOmH',134,761,'http://web.archive.org/web/20080901170528/http://www.questionsforliving.com/','2008-09-01 17:05:28','Thu 11 Jun 2009 09:16:45 +0000',20,34,0.588235294118,0,'Questions for Living',102027,4,2,0,0,74,0,31,27,0.710420482305,0.162317316013,0.289579517695,0.0260909025143,0.0557807784665,0.169529909755,0.094809092628,0.0674625897174,35.5731263548,86.8075227195,93.6290985787,30.8801497425,33.3067975422,0.0510061370451,0.0450834817334,0.055999004471,0.0707106781187,0.0872102849601,0,0,0.0,0.0,Relevant
175,'http://bit.ly/19B3n3','http://www.relationaleadership.com/newrealleaderpage/realleader.asp',15,1,'2009-06-11 17:48:08','http://twitter.com/paulaswitzer','Are you missing key management opportunities because there’s just a little “something”lacking in ur leadership skills? http://bit.ly/19B3n3',145,764,'http://web.archive.org/web/20091018180052/http://www.relationaleadership.com/newrealleaderpage/realleader.asp','2009-10-18 18:00:52','Thu 28 May 2009 11:53:55 +0000',20,67,0.298507462687,2,'?',18501,0,0,0,0,11,0,5,5,0.496124253035,0.095863521728,0.503875746965,0.0,0.111498934668,0.0389249472081,0.242620088081,0.0,35.5367318715,21.0970481656,59.4341754548,7.49720143941,21.1209635714,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
177,'http://bit.ly/7eOxC','http://www.cnn.com/2009/HEALTH/06/11/swine.flu.who/index.html',19,2,'2009-06-11 17:29:32','http://twitter.com/stormfreak','Swine Flu has officially been declared a pandemic...http://bit.ly/7eOxC #everybodypanic',87,798,'http://webcitation.org/query?id=1248990165333709','','Thu 11 Jun 2009 09:25:35 +0000',19,61,0.311475409836,6,'Swine flu not stoppable World Health Organization says - CNN.com',86716,317,0,0,0,12,28,316,187,0.576006434111,0.676958131585,0.423993565889,0.0,0.0485865798107,0.0147844254191,0.140985953206,0.0156786811397,72.075201709,37.1460686657,84.8017618534,26.7731039177,84.9925757834,?,0.0,0.0163758483677,?,?,0,4,0.0,0.444444444444,Relevant
181,'http://bit.ly/1az7ry','http://www.bellairsia.com/walk/index.html',33,1,'2009-06-11 17:13:27','http://twitter.com/publichistorian','@sethpm Heres the John Bellairs tour of Marshall: http://bit.ly/1az7ry',70,815,'http://web.archive.org/web/20061206165952/http://www.bellairsia.com/walk/index.html','2006-12-06 16:59:52','Thu 11 Jun 2009 09:13:03 +0000',20,41,0.487804878049,2,'Bellairsia : the life and work of john bellairs',16892,2,0,2,0,13,1,1,1,0.710731971668,0.577019512263,0.289268028332,0.120971675782,0.0697681965232,0.43570224764,0.0764272300645,0.110431526075,32.8851332574,30.4084252333,54.761297233,9.99985115945,60.0517791196,?,0.0,0.0,?,?,0,0,0.0,0.0,Relevant
182,'http://bit.ly/LxNGg','http://www.holytaco.com/7-signs-youre-adult',42,1,'2009-06-11 17:20:13','http://twitter.com/jlcoassin','7 Signs That Youre an Adult > http://bit.ly/LxNGg [HILARIOUS]',61,819,'http://web.archive.org/web/20111113173352/http://www.holytaco.com/7-signs-youre-adult','2011-11-13 17:33:52','Wed 10 Jun 2009 10:50:44 +0000',19,43,0.441860465116,1,'7 Signs That You’re an Adult  –      Holytaco',107076,3,1,0,0,155,13,98,92,0.684149353747,0.156456370826,0.315850646253,0.0573749076623,0.0569597436868,0.915443925798,0.153331797191,0.152792911104,0.0756971514991,0.114944048667,0.398980622017,65.8556509685,18.9726385999,?,0.0874329993976,0.144437076146,?,?,0,0,0.0,0.0,Relevant
183,'http://bit.ly/5kgYH','http://midtownlunch.com/2009/06/11/szechuan-gourmet-update/',58,1,'2009-06-11 17:42:55','http://twitter.com/midtownlunch','RT @cyh: First to eat at new szechuan gourmet location! @midtownlunch (are you sure?!? we were there at 12:13!) http://bit.ly/5kgYH',131,820,'http://web.archive.org/web/20121009175635/http://midtownlunch.com/2009/06/11/szechuan-gourmet-update/','2012-10-09 17:56:35','Thu 11 Jun 2009 09:42:52 +0000',19,59,0.322033898305,4,'Szechuan Gourmet Update | Midtown Lunch - Finding Lunch in the Food Wasteland of NYCs Midtown Manhattan',26232,0,0,0,0,111,1,1,1,0.702876717524,0.282807795412,0.297123282476,0.0896897058662,0.0898252912888,0.913898323649,0.0898252912888,0.0896897058662,100.0,58.2806208972,58.2806208972,58.2806208972,58.2806208972,1.0,0.111978502191,0.111978502191,0.111978502191,0.111978502191,0,0,0.0,0.0,Relevant
184,'http://bit.ly/he8Ob','http://www.buzzfeed.com/expresident/deadline',11,1,'2009-06-11 17:45:18','http://twitter.com/adamkillick','Deadlines and Super Breakout: the stop-motion-post-it-note-animation version: http://bit.ly/he8Ob (from @buzzfeed)',114,825,'http://web.archive.org/web/20121125175903/http://www.buzzfeed.com/expresident/deadline','2012-11-25 17:59:03','Thu 11 Jun 2009 09:44:48 +0000',19,44,0.431818181818,2,'DEADLINE [VIDEO]',251305,67,0,0,1,10,9,55,52,0.693786824138,0.165460807355,0.306213175862,0.0304759096292,0.0324524837842,0.656266865294,0.107417231106,0.099438023282,51.5805571645,66.628753284,94.0348351588,77.4148616358,54.8526055024,?,0.0534522483825,0.179206876039,?,?,0,0,0.0,0.0,Relevant
185,'http://bit.ly/v7Yc','http://whitecenternow.com/',68,2,'2009-06-11 17:07:18','http://twitter.com/caferozella','Just wrote a post on Timothy Egans very biased account of the Amanda Knox case. http://bit.ly/v7Yc The New York Times blows it. FAIL',132,827,'http://web.archive.org/web/20080819165331/http://whitecenternow.com/','2008-08-19 16:53:31','Sun 22 Mar 2009 16:02:32 +0000',18,26,0.692307692308,0,'White Center Now: The blog about White Center',120027,25,25,17,0,59,18,87,79,0.695703495484,0.608784434132,0.304296504516,0.0254025862737,0.0288032578557,0.469191231846,0.205828686847,0.211813705746,4.61010362971,32.5870978759,3.47315012632,14.1470211532,75.3377885897,0.248953131102,0.0233650599619,0.17166765697,0.0356603130107,0.193891683582,0,2,0.0,0.0869565217391,Relevant
188,'http://bit.ly/J4uDL','http://reface.me/hacks/make-facebook-talk-like-a-pirate/',34,1,'2009-06-11 17:55:02','http://twitter.com/reface_me','Make Facebook talk like a pirate! at http://bit.ly/J4uDL',56,839,'http://web.archive.org/web/20120103180901/http://reface.me/hacks/make-facebook-talk-like-a-pirate/','2012-01-03 18:09:01','Thu 11 Jun 2009 09:55:02 +0000',19,56,0.339285714286,2,'How to: Facebook pirate language translation',70912,162,110,63,1,12,0,6,5,0.63108174043,0.449620677474,0.36891825957,0.0669816421034,0.0666502118554,0.876994916171,0.0917190177316,0.0921751071564,54.5273009782,96.1678747654,34.0516998936,52.4377465177,62.4489004274,0.879049072992,0.0753778361444,0.170560573084,0.0857492925713,0.194028500029,0,0,0.0,0.0,Relevant
190,'http://bit.ly/7ILC1','http://twitterholic.com/top100/followers/bylocation/Nashville%2C+TN/',24,1,'2009-06-11 17:13:01','http://twitter.com/jenclapp','I dont follow ANY of the Nashville Top 100 Twitter-ers...victory? http://bit.ly/7ILC1',85,862,'http://web.archive.org/web/20090615172723/http://twitterholic.com/top100/followers/bylocation/nashville%2C+tn/','','Thu 11 Jun 2009 09:13:01 +0000',19,68,0.279411764706,4,'Who has the most Followers on Twitter? (Top 100) (Nashville TN Edition) | Twitaholic.com',68337,0,0,0,0,24,0,0,0,0.599579605076,0.186077336849,0.400420394924,0.082702807251,0.0565703527752,0.413157651854,?,?,79.3472826274,18.972801049,65.8438834418,23.9110911184,52.2453322874,0.243975018237,0.0809776330179,?,0.0408248290464,?,0,0,0.0,0.0,Relevant
192,'http://bit.ly/ps6Ym','http://www.newscientist.com/gallery/dn17273-ten-most-historic-science-objects',13,1,'2009-06-11 17:51:11','http://twitter.com/dannydamnboy','RT @google: RT @newscientist 10 scientific objects that changed the world - http://bit.ly/ps6Ym',95,873,'http://web.archive.org/web/20090611180544/http://www.newscientist.com/gallery/dn17273-ten-most-historic-science-objects','','Thu 11 Jun 2009 09:45:36 +0000',19,77,0.246753246753,2,'Gallery - 10 scientific objects that changed the world - Image 1 - New Scientist',10212,68,0,3,0,11358,37,234,226,0.595690110651,0.824993707177,0.404309889349,0.109251292139,0.123033250384,0.706286432647,0.124221304156,0.116650194221,83.3484309083,78.9493145581,78.9329886141,94.7220165968,94.7024290127,0.73029674334,0.0,0.061898446059,0.0413449115297,0.173402131428,0,0,0.0,0.0,Relevant
194,'http://bit.ly/17gO8m','http://www.youtube.com/watch?v=GA8z7f7a2Pk',45,2,'2009-06-11 17:35:39','http://twitter.com/meenanmj','The wisdom (?) or crowds - http://bit.ly/17gO8m',47,878,'http://web.archive.org/web/20120730175017/http://www.youtube.com/watch?v=GA8z7f7a2Pk','','Thu 11 Jun 2009 09:35:12 +0000',20,42,0.47619047619,1,'?',0,94827,118711,143007,1320,8,805,15674,500,0.616127287912,0.719657890213,0.383872712088,0.0246999345727,0.0325300024316,0.498565127975,0.107912299355,0.0694922651322,55.7549840929,64.6232238253,75.234345505,86.2770081599,74.1084191252,?,0.0468292905791,0.0820272448612,?,?,0,0,0.0,0.0,Relevant
195,'http://bit.ly/VnxTJ','http://www.mastersoftrivia.com',53,1,'2009-06-11 17:02:37','http://twitter.com/sherrypcmo','♺ @triviamike: Germany produces over 5;000 varieties of beer and has about 1;300 breweries http://bit.ly/VnxTJ',112,897,'http://web.archive.org/web/20121206171734/http://mastersoftrivia.com/','2012-12-06 17:17:34','Fri 10 Apr 2009 19:49:45 +0000',19,30,0.633333333333,0,'Quiz Quizzes and Trivia from Masters of Trivia',136207,7,5,14,0,72033,324,12917,500,0.532858600494,0.800283003085,0.467141399506,0.0270765180537,0.0275113603342,0.949597066118,0.150024799537,0.148458089526,100.0,27.2328111097,11.7279556204,27.2328111097,11.7279556204,0.916515138991,0.0,0.0423850354261,0.0,0.0231229325206,0,40,0.0,2.66666666667,NonRelevant
196,'http://bit.ly/4qrpPf','http://www.authenticseacoast.com/play/index.html',113,1,'2009-06-11 17:20:02','http://twitter.com/authenticcoast','@DayTripsCanada Thanks for The Afrikan Canadian Heritage & Friendship Centre RT. Here’s another 100 things to do! http://bit.ly/4qrpPf',136,908,'http://web.archive.org/web/20100323173510/http://www.authenticseacoast.com/play/index.html','2010-03-23 17:35:10','Mon 13 Apr 2009 05:20:37 +0000',20,48,0.416666666667,2,'Nova Scotia Vacation Planning | Authentic Seacoast 101 | Best Beaches Festivals Hiking Tours',53307,3,3,2,0,208,55,66,60,0.578335768451,0.347992571104,0.421664231549,0.0656705490873,0.0641123500066,0.928240770293,0.194213553481,0.191828980571,81.8546290944,26.7276982197,23.0911446673,32.6526410485,28.2099435582,0.909905493038,0.079787516225,0.221015319008,0.0761141892823,0.226812752949,0,0,0.0,0.0,Relevant
197,'http://bit.ly/1Gs40W','http://blogs.harvardbusiness.org/cs/2009/06/new_twitter_research_men_follo.html',57,1,'2009-06-11 17:35:39','http://twitter.com/seapixy','Harvard Business Pub blog: New Twitter study delves into who twitters and what they tweet http://bit.ly/1Gs40W',110,910,'http://web.archive.org/web/20111009175049/http://blogs.harvardbusiness.org/cs/2009/06/new_twitter_research_men_follo.html','2011-10-09 17:50:49','Mon 01 Jun 2009 10:37:56 +0000',20,79,0.253164556962,4,'?',55120,44,8,11,0,36098,869,4761,500,0.70129500635,0.801220802994,0.29870499365,0.0726552536246,0.0784982282028,0.63251072063,0.176192320391,0.169224360856,100.0,12.340102097,13.824030313,12.340102097,13.824030313,0.926275006546,0.0877902562612,0.212688820744,0.082269006979,0.214629131752,0,0,0.0,0.0,Relevant
199,'http://bit.ly/kVUTI','http://well.blogs.nytimes.com/2009/06/11/the-voices-of-cystic-fibrosis/',11,1,'2009-06-11 17:25:18','http://twitter.com/jay23simon','rt @brandonrayford: The Voices of Cystic Fibrosis http://bit.ly/kVUTI',69,923,'http://web.archive.org/web/20090615174041/http://well.blogs.nytimes.com/2009/06/11/the-voices-of-cystic-fibrosis','2009-06-15 17:40:41','Thu 11 Jun 2009 06:19:47 +0000',19,71,0.267605633803,4,'?',0,85,21,10,17,25,4,24,21,0.619048110946,0.424387716125,0.380951889054,0.0387328595849,0.0373995142302,0.554383814932,0.115075895427,0.113674715431,1.61986491139,1.86948693119,4.3268526887,86.6475654022,37.4374869664,?,0.0512315519579,0.134282675463,?,?,0,0,0.0,0.0,Relevant
204,'http://bit.ly/12rc1k','http://seedmagazine.com/content/article/a_not-so-silent_spring/',14,1,'2009-06-11 17:44:37','http://twitter.com/healthyalgo','good interview in SEED: malaria; DDT; health effects http://bit.ly/12rc1k',73,944,'http://web.archive.org/web/20120503180021/http://seedmagazine.com/content/article/a_not-so-silent_spring/','2012-05-03 18:00:21','Thu 11 Jun 2009 09:36:24 +0000',20,63,0.31746031746,3,'A Not-So-Silent Spring § SEEDMAGAZINE.COM',32063,0,0,0,0,28,2,10,10,0.680057290162,0.165123412979,0.319942709838,0.0625,0.0629524573709,0.986255165478,0.144109025184,0.143073272278,100.0,5.54497150427,5.47585788254,5.54497150427,5.47585788254,1.0,0.0885267789746,0.197010536682,0.0885267789746,0.197010536682,0,0,0.0,0.0,Relevant
205,'http://bit.ly/YU3bw','http://commontag.org/Home',111,1,'2009-06-11 17:35:40','http://twitter.com/josemalonso','RT @johnlsheridan:RT @martinrstone: Open Tagging format with own metadata and URLs #semanticweb #linkeddata http://bit.ly/YU3bw',127,945,'http://web.archive.org/web/20110807175125/http://www.commontag.org/Home','2011-08-07 17:51:25','Thu 11 Jun 2009 08:00:26 +0000',19,25,0.76,1,'Home - Common Tag',6857,15,0,0,0,311,32,148,139,0.814509394651,0.269747523071,0.185490605349,0.0893237001263,0.0921442675251,0.969389659557,0.160205678939,0.161162171153,100.0,67.9604135304,73.6225517674,67.9604135304,73.6225517674,1.0,0.190346746907,0.210144927536,0.190346746907,0.210144927536,0,0,0.0,0.0,Relevant
206,'http://bit.ly/aQukP','http://www.travelandleisure.com/articles/the-10-best-lobster-shacks-in-maine',53,2,'2009-06-11 17:10:36','http://twitter.com/accessinspirati','RT @WIDOS: RT @TravlandLeisure: The 10 best lobster shacks Maine has to offer. Grab your bib & dive in! http://bit.ly/aQukP',123,952,'http://web.archive.org/web/20080513165444/http://www.travelandleisure.com/articles/the-10-best-lobster-shacks-in-maine','2008-05-13 16:54:44','Tue 26 May 2009 06:11:55 +0000',19,76,0.25,2,'The 10 Best Lobster Shacks In Maine - Articles | Travel + Leisure',37997,68,50,40,80,622,12,76,71,0.802483354453,0.240149245309,0.197516645547,0.0759311195329,0.0472866243743,0.320295743472,0.104065422792,0.126357020713,1.9616640621,12.0055568862,11.2388885903,16.3396340603,17.4542531172,?,0.121160952918,0.136378013282,?,?,0,0,0.0,0.0,Relevant
208,'http://bit.ly/hOu0p','http://www.startupnation.com/small-business-success-calculator',25,1,'2009-06-11 17:20:56','http://twitter.com/danatodd','For extra credit: Whats wrong with this Odds of Success calculator: http://bit.ly/hOu0p',87,965,'http://web.archive.org/web/20091212173701/http://www.startupnation.com/small-business-success-calculator','2009-12-12 17:37:01','Thu 11 Jun 2009 09:03:18 +0000',19,62,0.306451612903,1,'Success Calculator',31004,5,0,1,0,43,16,68,54,0.630350022887,0.365373779567,0.369649977113,0.0519342140112,0.0624525822291,0.748770141588,0.114209122028,0.117320266552,94.2713920371,1.4169935985,8.46126366327,1.33581959038,7.97655103929,0.977099236641,0.104972776216,0.132320764373,0.104972776216,0.140104338748,0,0,0.0,0.0,Relevant
211,'http://bit.ly/8a0tv','http://dsc.discovery.com/news/subjects/space/space.html',187,2,'2009-06-11 17:13:17','http://twitter.com/discovery_space','Planet Smash-Up Possible (in 3.5 Billion Years) http://bit.ly/8a0tv',67,989,'http://web.archive.org/web/20080707165648/http://dsc.discovery.com/news/subjects/space/space.html','2008-07-07 16:56:48','Thu 11 Jun 2009 09:13:16 +0000',19,55,0.345454545455,4,'Space : Discovery News',115457,129,39,24,0,21,1,4,4,0.591068108143,0.498162140843,0.408931891857,0.0375234594956,0.0319076722359,0.242127868307,0.0798282470032,0.11554229035,86.9334455552,98.2670653829,98.0845209643,85.4269457834,85.2682536305,?,0.0,0.19245008973,?,?,0,0,0.0,0.0,NonRelevant
212,'http://bit.ly/9SpGn','http://www.cracked.com/article_17467_6-retarded-publicity-stunts-that-fooled-everyone.html',18,1,'2009-06-11 17:04:11','http://twitter.com/pop2cents','http://bit.ly/9SpGn 6 Publicity Stunts (That Fooled Everyone) #cracked.com',74,993,'http://web.archive.org/web/20120427172044/http://www.cracked.com/article_17467_6-retarded-publicity-stunts-that-fooled-everyone.html','2012-04-27 17:20:44','Thu 11 Jun 2009 09:03:35 +0000',19,90,0.211111111111,1,'6 Retarded Publicity Stunts (That Fooled Everyone) | Cracked.com',73116,122,112,13,0,23,23,99,93,0.625630690022,0.38144052095,0.374369309978,0.0681523972881,0.0741312962333,0.793432380117,0.115938815565,0.115621588823,100.0,8.7521894356,8.76595037436,8.7521894356,8.76595037436,0.909092201972,0.0628074293021,0.114285769752,0.0688428390822,0.120948349268,0,3,0.0,0.375,Relevant
214,'http://bit.ly/GpmsU','http://www.latenightwithjimmyfallon.com/blogs/2009/06/kudo-tsunado-demos-project-natal/',32,1,'2009-06-11 17:22:21','http://twitter.com/seantedore','Did you guys see project Natal on late night last night? http://bit.ly/GpmsU',76,1010,'http://web.archive.org/web/20120103173911/http://www.latenightwithjimmyfallon.com/blogs/2009/06/kudo-tsunado-demos-project-natal/','2012-01-03 17:39:11','Wed 10 Jun 2009 21:27:44 +0000',19,87,0.218390804598,4,'Kudo Tsunoda Demos Project Natal - Show Clips - Late Night with Jimmy Fallon',153235,407,0,0,0,1713,29,266,255,0.430906381143,0.485771342035,0.569093618857,0.0504001612808,0.0649374119432,0.687299767369,0.1279778191,0.122902343781,39.6684815432,52.2181545119,71.7723603334,20.7141489848,28.471005512,0.0963076485756,0.0228396236609,0.101956799692,0.105409255339,0.0576151201916,0,11,0.0,0.916666666667,Relevant
215,'http://bit.ly/VHo4j','http://www.cnn.com/2009/BUSINESS/06/10/Internet.search.terms/index.html',19,1,'2009-06-11 17:51:55','http://twitter.com/dennyjlee','The most dangerous search terms on the Internet - http://bit.ly/VHo4j',69,1019,'http://web.archive.org/web/20091124180854/http://www.cnn.com/2009/BUSINESS/06/10/Internet.search.terms/index.html','2009-11-24 18:08:54','Wed 10 Jun 2009 21:03:18 +0000',19,71,0.267605633803,6,'What are the most dangerous search terms on the Internet? - CNN.com',68349,171,0,0,1,84,27,240,119,0.568031546285,0.641794241214,0.431968453715,0.053024724123,0.0519641224981,0.828582287821,0.139957090723,0.143137475815,100.0,11.4560285617,13.7407333414,11.4560285617,13.7407333414,1.0,0.109230922736,0.227777777778,0.109230922736,0.227777777778,0,2,0.0,0.2,Relevant
216,'http://bit.ly/18GWUc','http://blog.hubspot.com/blog/tabid/6307/bid/4828/Top-Inbound-Marketing-News-Stories-From-the-Past-Week.aspx',22,1,'2009-06-11 17:48:38','http://twitter.com/mvincenti','Top Inbound Marketing News Stories From the Past Week http://bit.ly/18GWUc',74,1022,'http://web.archive.org/web/20100516180540/http://blog.hubspot.com/blog/tabid/6307/bid/4828/top-inbound-marketing-news-stories-from-the-past-week.aspx','2010-05-16 18:05:40','Thu 11 Jun 2009 09:48:36 +0000',20,107,0.18691588785,6,'Top Inbound Marketing News Stories From the Past Week',61640,6,0,0,0,21,6,29,29,0.63355266535,0.798015781486,0.36644733465,0.0743622892016,0.0689128606352,0.517795947501,0.0989685612677,0.078316118624,67.9749888278,26.2932746416,26.3626471251,17.8728505001,17.920006438,0.912021862883,0.141334851169,0.164314493018,0.1474092603,0.161295567709,0,0,0.0,0.0,Relevant
217,'http://bit.ly/yDFFG','http://www.dragonsearchmarketing.com/social-media-roi-calculator.htm',16,1,'2009-06-11 17:27:30','http://twitter.com/ryanzuk','RT @PublicityGuru For All You Number Crunchers: Social Networking Media ROI Calculator http://bit.ly/yDFFG',106,1025,'http://web.archive.org/web/20090428171025/http://www.dragonsearchmarketing.com/social-media-roi-calculator.htm','2009-04-28 17:10:25','Wed 27 May 2009 21:13:49 +0000',19,68,0.279411764706,1,'?',39665,22,0,0,0,487,0,9,9,0.643750022633,0.369071198115,0.356249977367,0.048235730118,0.0832050294338,0.48199687515,0.0896906077371,0.0605312382805,60.5202368958,16.0460227665,99.5213768343,9.71109099064,60.8112938355,?,0.566138517072,0.366617787553,?,?,0,0,0.0,0.0,Relevant
218,'http://bit.ly/v7tf7','http://tremendousnews.com/2009/06/11/a-funeral-for-the-internet-applications-of-yesterday/',18,1,'2009-06-11 17:23:15','http://twitter.com/rakefet27','RT @alapoet Leave Your Regards At The Open Funeral For BBS; IRC; ICQ and Friendster. http://bit.ly/v7tf7',104,1032,'http://web.archive.org/web/20100205174027/http://tremendousnews.com/2009/06/11/a-funeral-for-the-internet-applications-of-yesterday','2010-02-05 17:40:27','Wed 10 Jun 2009 20:03:07 +0000',19,90,0.211111111111,4,'A Funeral For The Internet Applications Of Yesterday. - @TremendousNews!',34863,3,5,1,0,1248,29,72,66,0.707016020431,0.305410223614,0.292983979569,0.078738620631,0.0916983939507,0.835493604554,0.156408109124,0.134302884024,99.999891622,24.1427611126,50.2508586588,24.1427349472,50.2508041979,0.978855962752,0.125582005234,0.240525599682,0.12829467257,0.226301512549,0,0,0.0,0.0,Relevant
219,'http://bit.ly/yCdTz','http://www.ifrc.org/en/news-and-media/',145,2,'2009-06-11 16:59:08','http://twitter.com/ozarksredcross','RT @Federation: Red Cross Red Crescent ready to respond to Influenza A (H1N1) pandemic. http://bit.ly/yCdTz #h1n1',113,1046,'http://web.archive.org/web/20110726171634/http://www.ifrc.org/en/news-and-media/','2011-07-26 17:16:34','Thu 11 Jun 2009 08:37:50 +0000',19,38,0.5,4,'News and media - IFRC',40695,6,9,1,0,275,1,1,1,0.643998524054,0.743490681808,0.356001475946,0.0613391608304,0.0669705146605,0.480854292359,0.0386103264,0.0397841596689,99.9995435198,75.2700017527,68.5466810373,75.270345347,68.5469939407,0.652729912007,0.230407806537,0.131661603735,0.138675049056,0.138675049056,0,0,0.0,0.0,NonRelevant
220,'http://bit.ly/oYdNh','http://www.youtube.com/watch?v=d7hzcLZ7uRc',41,2,'2009-06-11 17:51:51','http://twitter.com/xtrodnary','http://bit.ly/oYdNh -- College Humor POV',40,1046,'http://web.archive.org/web/20100524180917/http://www.youtube.com/watch?v=d7hzcLZ7uRc','','Sun 10 May 2009 07:13:46 +0000',19,42,0.452380952381,1,'?',0,44839,22026,30232,196,187,51,2091,500,0.489657598328,0.378049914811,0.510342401672,0.0375823014001,0.0305210152313,0.356804810751,0.0812520992988,0.0612373043089,28.9207952784,35.2790404876,20.1535452298,81.9772728472,69.6853078756,0.0410304969931,0.0481125224325,0.0744105424291,0.0,0.00978747241848,0,0,0.0,0.0,Relevant
224,'http://bit.ly/fwV5e','http://www.entrepreneurs-journey.com/1228/its-about-you/',83,1,'2009-06-11 17:47:00','http://twitter.com/zen_is_2_now','You Don&#39;t Know What You Don&#39;t Know - Entrepreneurs-Journey.com by ... http://bit.ly/fwV5e',97,1106,'http://web.archive.org/web/20120518180526/http://www.entrepreneurs-journey.com/1228/its-about-you/','2012-05-18 18:05:26','Thu 11 Jun 2009 09:46:52 +0000',19,56,0.339285714286,2,'You Don’t Know What You Don’t Know',81403,0,0,0,0,8,4,55,48,0.697226682359,0.387924063058,0.302773317641,0.0386514023768,0.0475028561951,0.857401989712,0.0921506436867,0.0903773601456,100.0,3.98733341537,4.56480820686,3.98733341537,4.56480820686,0.991971364396,0.019622937707,0.12506205014,0.019518001459,0.124393264329,0,0,0.0,0.0,Relevant
225,'http://bit.ly/sS3y0','http://www.thedailybeast.com/blogs-and-stories/2009-06-10/the-facebook-land-grab/full/',10,1,'2009-06-11 17:55:04','http://twitter.com/qburns','Douglas Rushkoff on this Saturdays Facebook username Land Grab : http://bit.ly/sS3y0 (interesting reading)',106,1112,'http://web.archive.org/web/20090617181336/http://www.thedailybeast.com/blogs-and-stories/2009-06-10/the-facebook-land-grab/full/','2009-06-17 18:13:36','Thu 11 Jun 2009 09:53:48 +0000',19,86,0.220930232558,4,'Facebooks Fatal Error - The Daily Beast',47491,0,0,0,0,50,31,180,163,0.71382555264,0.044157393367,0.28617444736,0.0557577583111,0.060425994207,0.327304272346,0.180264400314,0.192434559417,46.8843906638,19.500869662,20.7105968951,9.14286391516,9.71003715709,0.786547059008,0.108785658644,0.256220292708,0.100531993114,0.247514043018,0,0,0.0,0.0,Relevant
227,'http://bit.ly/16OY7q','http://www.copyblogger.com/popular-blogger/',43,2,'2009-06-11 17:02:33','http://twitter.com/kirako','The Real Secret to Becoming a Popular Blogger http://bit.ly/16OY7q via @FreelanceSw',83,1126,'http://web.archive.org/web/20110914172119/http://www.copyblogger.com/popular-blogger/','2011-09-14 17:21:19','Thu 11 Jun 2009 06:48:18 +0000',20,43,0.46511627907,1,'The Real Secret to Becoming a Popular Blogger | Copyblogger',130442,6,0,0,0,720,68,267,252,0.702059484122,0.704763160262,0.297940515878,0.0456699834992,0.0452267016867,0.924355842769,0.163178828887,0.162323806459,99.9999999847,13.1351363977,9.76542789366,13.1351363957,9.76542789217,0.975887506552,0.0628148634537,0.209872657373,0.0627258274579,0.209575597553,0,0,0.0,0.0,Relevant
228,'http://bit.ly/n9HCK','http://michellemalkin.com/2009/04/01/10-house-republicans-for-arbitrary-salary-control/',18,1,'2009-06-11 17:20:37','http://twitter.com/nostalgiadr','Why the Republican party is dead &gt; http://bit.ly/n9HCK',57,1128,'http://web.archive.org/web/20120120173925/http://michellemalkin.com/2009/04/01/10-house-republicans-for-arbitrary-salary-control/','2012-01-20 17:39:25','Thu 11 Jun 2009 09:20:07 +0000',19,87,0.218390804598,4,'Michelle Malkin  » 10 House Republicans for arbitrary salary control; Minority Whip Cantor votes “present” (!)',130369,12,15,4,0,9,23,84,83,0.3136138662,0.628546057462,0.6863861338,0.0352620181978,0.0354690221149,0.980214796001,0.105983845496,0.105365303742,100.0,3.25469078154,3.99001890567,3.25469078154,3.99001890567,0.999300454619,0.0374240594283,0.110557998565,0.0373978796003,0.110480658227,0,0,0.0,0.0,Relevant
229,'http://bit.ly/yy6fx','http://blog.heritage.org/2009/03/17/morning-bell-accelerating-us-off-a-cliff/',91,2,'2009-06-11 17:33:36','http://twitter.com/puterprsn','RT @TPO_Hisself: Heritage Report: nØbama is accelerating us off a cliff http://bit.ly/yy6fx #tcot',98,1162,'http://web.archive.org/web/20090625175258/http://blog.heritage.org/2009/03/17/morning-bell-accelerating-us-off-a-cliff/','2009-06-25 17:52:58','Tue 17 Mar 2009 06:49:26 +0000',19,77,0.246753246753,4,'Morning Bell: Accelerating Us Off a Cliff',103077,51,1,0,1,2292,91,202,195,0.603809611546,0.613969066729,0.396190388454,0.0397551554598,0.0359287878574,0.74276409898,0.139233734897,0.157629648528,98.7504669539,4.63534342029,28.1911859981,4.57742327245,27.8389278129,0.878016788437,0.0421105827254,0.176793468959,0.0450724897835,0.179372549617,0,0,0.0,0.0,Relevant
231,'http://bit.ly/1XBVk','http://www.youtube.com/watch?v=PN2gYHJNT3Y',14,2,'2009-06-11 17:21:39','http://twitter.com/maurice','Rough start today. @tferriss egg peeling method (http://bit.ly/1XBVk) gone horribly wrong. http://twitpic.com/74lr8',115,1180,'http://web.archive.org/web/20120427174119/http://www.youtube.com/watch?v=PN2gYHJNT3Y','','Thu 11 Jun 2009 09:20:10 +0000',19,42,0.452380952381,1,'?',0,10981,6058,12097,22,7,131,1133,500,0.397513200199,0.228872789963,0.602486799801,0.0381616388486,0.0452215631646,0.547535156198,0.0960634144225,0.0620145295556,14.9472989553,8.13695755968,13.9410597421,54.4376451158,93.2680866544,0.0524863881081,0.0,0.0553610238206,0.0,0.0179547392852,0,1,0.0,0.0833333333333,Relevant
232,'http://bit.ly/162yHw','http://www.spaboutique.ca/',65,1,'2009-06-11 17:24:56','http://twitter.com/fwebc','Congrats to e-series grad Nancy Mudford @spaboutique - online retailer for quality hair; skincare & make-up products http://bit.ly/162yHw',137,1184,'http://web.archive.org/web/20071008170512/http://www.spaboutique.ca/','2007-10-08 17:05:12','Thu 11 Jun 2009 09:24:25 +0000',20,26,0.769230769231,0,'Eminence Jane Iredale Yonka Guinot Obagi GM Collin and more | Online Store in Canada',86471,51,230,32,1,30,5,32,30,0.62991385386,0.387302025499,0.37008614614,0.0812947681133,0.0519985050645,0.271502587796,0.13443719346,0.204547172397,43.2652378509,70.3040558454,13.6315405981,61.5401733664,31.5069124203,0.173239732169,0.13468700594,0.233549683248,0.0571661950475,0.0757554019079,0,0,0.0,0.0,Relevant
236,'http://bit.ly/UEMk2','http://www.russianlegacy.com/fur_hats.htm',100,1,'2009-06-11 17:48:08','http://twitter.com/sirhogarth','@AirPigz Way ahead of you: http://bit.ly/UEMk2',46,1214,'http://web.archive.org/web/20100206180822/http://www.russianlegacy.com/fur_hats.htm','2010-02-06 18:08:22','Thu 11 Jun 2009 09:48:08 +0000',19,41,0.463414634146,1,'Buy Russian Winter Hats: Faux Fur Rabbit Sheepskin Mink Beaver',9616,3,4,3,0,7,0,3,3,0.721936696937,0.353807751856,0.278063303063,0.0389840587793,0.0535863822154,0.350954465241,0.038195646878,0.0277873086677,12.4641611515,80.4527402839,86.3330669144,10.0277591998,10.7606925873,0.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,NonRelevant
238,'http://bit.ly/OcT51','http://www.broyhillinn.com/events/beer/',24,1,'2009-06-11 17:53:21','http://twitter.com/broyhill_inn','@beerevents check out our Beer Fest http://bit.ly/OcT51',55,1220,'http://web.archive.org/web/20101228181341/http://www.broyhillinn.com/events/beer/','2010-12-28 18:13:41','Thu 11 Jun 2009 09:53:20 +0000',19,39,0.487179487179,2,'High Country Beer Fest | Broyhill Events Center | Appalachian State University',19260,0,0,0,0,2,0,4,4,0.612125796211,0.430233875612,0.387874203789,0.0901230117393,0.0609852471662,0.487235838068,0.152883127301,0.170701316053,29.413304977,59.3770078496,98.9355145577,49.5365227084,29.7297740943,0.637598252453,0.144337567297,0.341144119611,0.116247638744,0.244225004349,0,0,0.0,0.0,Relevant
239,'http://bit.ly/897Mq','http://www.nq4i.com',48,1,'2009-06-11 17:27:05','http://twitter.com/nq4i','Currently at Teterboro. Tonight well take N528QS from NY to Venice; Italy. ETD is approx 6pm EST. Follow me @ http://bit.ly/897Mq',129,1231,'http://web.archive.org/web/20111031174736/http://www.nq4i.com/','2011-10-31 17:47:36','Fri 01 May 2009 09:07:53 +0000',19,19,1.0,0,'NQ4I Superstation - Griffin Georgia - USA',12610,3,6,12,0,345,3,15,15,0.701223342332,0.743313083276,0.298776657668,0.0505076272276,0.0880830329272,0.710594290534,0.162754502897,0.150755672289,58.5977019028,91.8869099287,83.0808183628,63.7715447698,70.5309637742,?,?,?,0.060858061945,0.113714706537,0,0,0.0,0.0,NonRelevant
240,'http://bit.ly/iUTPS','http://sethgodin.typepad.com/seths_blog/2009/06/direct-and-useful-project-feedback.html',19,1,'2009-06-11 17:45:17','http://twitter.com/stargardener','Reading: Direct and useful project feedback — http://bit.ly/iUTPS',67,1255,'http://web.archive.org/web/20120407180612/http://sethgodin.typepad.com/seths_blog/2009/06/direct-and-useful-project-feedback.html','2012-04-07 18:06:12','Thu 11 Jun 2009 01:58:55 +0000',19,87,0.218390804598,4,'?',0,23,3,0,0,324,33,310,252,0.603175789974,0.261554148463,0.396824210026,0.0545951090433,0.0500940144986,0.782583785239,0.185318452025,0.181577664822,55.1617010003,29.6313623282,18.0235083891,53.7172744691,9.94207380738,0.144337567297,0.157485197087,0.280457414725,0.0,0.0929813591061,0,0,0.0,0.0,Relevant
244,'http://bit.ly/O6F8s','http://www.devadubshow.co.uk/',90,2,'2009-06-11 17:11:07','http://twitter.com/eeemkeen','Gahhh.. The suns out & im still stuck at work! Nevermnd its nearly the wknd.. ths time 2moro Ill B off camping @ Deva! http://bit.ly/O6F8s',138,1299,'http://web.archive.org/web/20071027164928/http://www.devadubshow.co.uk/','2007-10-27 16:49:28','Thu 11 Jun 2009 09:10:12 +0000',19,29,0.655172413793,0,'Deva Dubs n Rods VW Beetle and Camper Show | Hot Rod Show',23281,289,853,503,2,11,0,11,11,0.198962449005,0.0201712150044,0.801037550995,0.0636929755298,0.0755509335136,0.184310002641,0.207777785786,0.102567848993,9.99192112716,64.2379830216,71.4244329023,15.5545374515,13.9895001208,0.0,0.0,0.0,0.106794707215,0.233578575397,0,0,0.0,0.0,Relevant
245,'http://bit.ly/1AJTcJ','http://www.blackberrycool.com/2009/06/leaked-blackberry-os-500100-for-bold-and-curve-8900/',12,1,'2009-06-11 17:20:55','http://twitter.com/hiphopking','RT @BlackBerryCool: Leaked BlackBerry OS 5.0.0.100 for Bold and Curve 8900 http://bit.ly/1AJTcJ',95,1303,'http://web.archive.org/web/20090614174238/http://www.blackberrycool.com/2009/06/leaked-blackberry-os-500100-for-bold-and-curve-8900','2009-06-14 17:42:38','Thu 11 Jun 2009 06:04:50 +0000',20,90,0.222222222222,3,'Leaked BlackBerry OS 5.0.0.100 for Bold and Curve 8900 | BlackBerry Cool',52796,1,0,0,0,782,0,0,0,0.669297242907,0.166144475579,0.330702757093,0.0940388046555,0.110762960059,0.592816277183,?,?,74.6152515911,73.488938539,74.6152515911,54.8339563826,100.0,?,0.11396057646,?,?,?,0,0,0.0,0.0,Relevant
247,'http://bit.ly/15Y6aK','http://aliceandkev.wordpress.com/',53,1,'2009-06-11 17:31:28','http://twitter.com/feachador','This is a blog about a homeless man and his daughter in the sims 3. I really wanna do a story of my own like this: http://bit.ly/15Y6aK',135,1315,'http://web.archive.org/web/20120105175323/http://aliceandkev.wordpress.com/','2012-01-05 17:53:23','Tue 09 Jun 2009 15:03:10 +0000',20,33,0.606060606061,0,'Alice and Kev',25102,4116,1230,2257,96,3124,178,1851,500,0.541266484091,0.356344311471,0.458733515909,0.0845647487484,0.0756767812613,0.733471146351,0.115540547848,0.113652690836,100.0,91.3875505421,93.648171432,91.3875505421,93.648171432,1.0,0.11396057646,0.167517074306,0.11396057646,0.167517074306,0,0,0.0,0.0,Relevant
248,'http://bit.ly/pgqB7','http://www.youtube.com/watch?v=Z19zFlPah-o',154,2,'2009-06-11 17:06:53','http://twitter.com/barryrowland','truly amazing urban cycling tricks/feats - eg riding on the TOP of a picket/post style fence!! http://bit.ly/pgqB7',114,1319,'http://webcitation.org/query?id=1332883731513888','','Tue 05 May 2009 14:30:10 +0000',19,42,0.452380952381,1,'?',0,389129,258865,315998,491,18391,708,18909,500,0.816933626255,0.25525987229,0.183066373745,0.0,0.0674290547764,0.0254102735447,0.115802318044,0.00743622892016,74.8783394678,79.0025299492,87.7627559097,94.779672899,85.3190384595,0.0,0.0,0.0077489118386,0.0,0.0232467355158,0,2,0.0,0.117647058824,Relevant
249,'http://bit.ly/1mXtR','http://blog.journalistics.com/2009/newspapers_dont_write_stories/',25,1,'2009-06-11 17:54:11','http://twitter.com/karenjovi','What makes a good media list? Research; research; research. RT @Journalistics Newspapers Dont Write About You... http://bit.ly/1mXtR',132,1351,'http://web.archive.org/web/20090628181642/http://blog.journalistics.com/2009/newspapers_dont_write_stories/','2009-06-28 18:16:42','Wed 10 Jun 2009 20:54:19 +0000',19,65,0.292307692308,2,'Newspapers Will Never Write About Your Story - Journalistics',45641,9,0,0,0,39,19,86,79,0.794718214147,0.054876288843,0.205281785853,0.109016831176,0.0950432604199,0.737194764431,0.183185826362,0.192614788168,8.65723855449,26.4615099279,11.8986048676,32.7163437691,72.7584338736,?,0.145724127156,0.23500799597,?,?,0,0,0.0,0.0,Relevant
251,'http://bit.ly/DP4aU','http://www.breastfeedingmomsunite.com/2009/06/baby-oreally-designer-nursing-pads-giveaway/',10,1,'2009-06-11 17:17:44','http://twitter.com/bfmom','@BabyOReally designer nursing pads giveaway on my blog! Cute? Sexy? Funny? Sylin? You get to choose! http://bit.ly/DP4aU',120,1375,'http://web.archive.org/web/20120505174039/http://www.breastfeedingmomsunite.com/2009/06/baby-oreally-designer-nursing-pads-giveaway/','2012-05-05 17:40:39','Wed 10 Jun 2009 07:14:55 +0000',19,90,0.211111111111,3,'Baby O’Really Designer Nursing Pads Review | Breastfeeding Moms Unite',80733,4,0,0,0,176,1,27,27,0.618549258942,0.0868746060237,0.381450741058,0.0993958259599,0.101054720221,0.980970599771,0.12866036231,0.122184564841,99.999982842,42.0522819689,10.678345808,42.0522891842,10.6783439758,0.979920735732,0.179725410673,0.206091402846,0.183408110595,0.210314360469,0,0,0.0,0.0,Relevant
252,'http://bit.ly/pWI1N','http://www.ted.com/talks/carl_honore_praises_slowness.html',95,2,'2009-06-11 17:39:06','http://twitter.com/rachelicherwitz','TED Talk Carl Honore praises slowness: http://bit.ly/pWI1N',58,1427,'http://web.archive.org/web/20100715180253/http://www.ted.com/talks/carl_honore_praises_slowness.html','2010-07-15 18:02:53','Wed 27 May 2009 20:29:04 +0000',19,58,0.327586206897,2,'Carl Honore: In praise of slowness | Video on TED.com',115458,6648,3438,2893,35,147,58,706,500,0.61720370656,0.663193241947,0.38279629344,0.0576997113726,0.0500395877825,0.693016228131,0.183580755033,0.204934323848,40.3480515518,39.4873501108,67.1189223167,97.8668079179,27.0811773773,0.784577242879,0.196116135138,0.125517172254,0.203419051086,0.131831677909,0,0,0.0,0.0,Relevant
253,'http://bit.ly/Yig1V','http://socialmediarockstar.com/history-of-social-media',56,1,'2009-06-11 17:38:13','http://twitter.com/eringarrity','A brief history of social media - http://bit.ly/Yig1V RT @svartling RT @misentropy',82,1434,'http://web.archive.org/web/20101115180207/http://socialmediarockstar.com/history-of-social-media','2010-11-15 18:02:07','Thu 11 Jun 2009 09:29:45 +0000',19,54,0.351851851852,1,'A Brief History Of Social Media',180478,42,29,21,0,91,296,1216,500,0.801780705821,0.562986707144,0.198219294179,0.0520657600875,0.0432098765432,0.795537967771,0.18266509033,0.191259385074,99.9647870708,9.11503263266,12.0331226291,9.11824343327,12.0373613366,0.771371268591,0.0611569497761,0.199993435496,0.0543236740512,0.200256848725,0,2,0.0,0.166666666667,Relevant
254,'http://bit.ly/qbbyY','http://www.phoenixrescuemission.org',147,2,'2009-06-11 17:15:33','http://twitter.com/phxmission','@sharestrength: Absolutely! Could YOU Survive? Homeless in the Heat: http://bit.ly/qbbyY View the video on the right...',119,1436,'http://web.archive.org/web/20040902165137/http://www.phoenixrescuemission.org/','2004-09-02 16:51:37','Thu 11 Jun 2009 09:14:12 +0000',19,35,0.542857142857,0,'Phoenix Rescue Mission — Phoenix Rescue Mission',44893,162,231,80,2,23,6,77,76,0.631339406603,0.522865699813,0.368660593397,0.0556702214269,0.0815387963199,0.23725482852,0.245719784599,0.174666752922,35.3774412124,4.07092178022,3.23865390316,11.507111992,9.15457362705,0.207613699634,0.0418853908292,0.195329527296,0.1,0.124034734589,0,0,0.0,0.0,NonRelevant
255,'http://bit.ly/6QNIE','http://www.howtomakemyblog.com/wordpress/top-18-most-downloaded-wordpress-plugins-ever/',65,1,'2009-06-11 17:38:38','http://twitter.com/brian_stone','RT @IFRS_Exorcist: RT @mparent77772: Top 18 most downloaded WordPress plugins ever http://bit.ly/6QNIE',102,1436,'http://web.archive.org/web/20111031180234/http://www.howtomakemyblog.com/wordpress/top-18-most-downloaded-wordpress-plugins-ever','2011-10-31 18:02:34','Tue 26 May 2009 05:44:52 +0000',19,87,0.218390804598,2,'Best Wordpress plugins – 18 most downloaded WordPress plugins ever',46257,8,9,0,10,234,114,477,443,0.728260659141,0.499959396686,0.271739340859,0.0603505686982,0.0583927294834,0.651867085656,0.106948157987,0.135458473123,34.1021709262,4.9077048118,6.47151246083,1.67363388347,2.2069262409,0.583040487017,0.0991363194193,0.15068458906,0.0715096941934,0.140223815647,0,0,0.0,0.0,Relevant
256,'http://bit.ly/yfLWn','http://www.papercraftsbyk.com/blog/',18,1,'2009-06-11 17:34:45','http://twitter.com/papercraftsbyk','A little blog about a boy and his basketball is up. Check it out http://bit.ly/yfLWn',84,1438,'http://web.archive.org/web/20111206175843/http://www.papercraftsbyk.com/blog','2011-12-06 17:58:43','Wed 20 May 2009 21:15:49 +0000',19,35,0.542857142857,1,'Blog |',89340,74,41,37,5,357,30,333,327,0.72084944465,0.554099282252,0.27915055535,0.0464940293876,0.0557326293177,0.385372400902,0.235235334789,0.251771808949,99.4920805776,8.06702585538,8.92079164576,8.10820902382,8.96633339455,0.269664324704,0.048999595755,0.288930407494,0.0,0.211073584589,0,2,0.0,0.133333333333,NonRelevant
257,'http://bit.ly/bRdQt','http://www.thedailygreen.com/living-green/definitions/green-mortgages',84,2,'2009-06-11 17:07:52','http://twitter.com/internet_ninja','Looking to make some green changes to you home? Try a green mortgage: http://bit.ly/bRdQt -hmm I need new appliances...',119,1443,'http://web.archive.org/web/20080113164349/http://www.thedailygreen.com/living-green/definitions/green-mortgages','2008-01-13 16:43:49','Thu 11 Jun 2009 09:07:38 +0000',19,69,0.275362318841,3,'Green Mortgages for Energy Efficiency and Energy Conservation - The Daily Green',66174,0,0,0,0,7,1,11,10,0.462755511889,0.303931622667,0.537244488111,0.0612107038648,0.0580378506523,0.605763318195,0.0787304833657,0.0830304121806,99.5922320356,80.5198421675,19.249498955,80.1915080461,19.328313626,0.880725557013,0.115470053838,0.152757827349,0.114053189702,0.150898636448,0,0,0.0,0.0,Relevant
258,'http://bit.ly/19XyE8','http://www.youtube.com/watch?v=2HfcrqXtxOM',49,2,'2009-06-11 17:18:41','http://twitter.com/cyrusbryan','Franken draws the US in two minutes (sans Alaska and Hawaii): http://bit.ly/19XyE8',82,1447,'http://web.archive.org/web/20120812174248/http://www.youtube.com/watch?v=2HfcrqXtxOM','','Tue 09 Jun 2009 12:19:40 +0000',20,42,0.47619047619,1,'?',0,466,156,247,16,107,19,87,84,0.615225254683,0.467103565345,0.384774745317,0.0358232002836,0.033854180442,0.592581001938,0.0811209305252,0.0816149035892,53.2362467552,11.4242158682,16.853020679,21.4594689981,31.6570414073,0.343977631085,0.0828868445993,0.105579639658,0.0803219328902,0.0798802035076,0,2,0.0,0.166666666667,Relevant
259,'http://bit.ly/NgYyQ','http://blog.wholefoodsmarket.com/2009/06/food-inc-is-hungry-for-change/',31,1,'2009-06-11 17:09:01','http://twitter.com/leonjd','RT @WholeFoods: Check out our review of the new film; Food Inc. (showing in select theaters starting tomorrow!) - http://bit.ly/NgYyQ',133,1452,'http://web.archive.org/web/20100405173313/http://blog.wholefoodsmarket.com/2009/06/food-inc-is-hungry-for-change/','2010-04-05 17:33:13','Wed 10 Jun 2009 13:09:23 +0000',19,71,0.267605633803,3,'FOOD Inc. is Hungry For Change | Whole Foods Market',163105,0,0,0,0,2235,17,85,79,0.745044608378,0.325533730354,0.254955391622,0.0641793824761,0.0642965852952,0.532053427602,0.134476189487,0.147733360003,99.9999997984,87.3816901891,49.817341287,87.381690013,49.8173411866,0.716891416379,0.0690963497991,0.150755672289,0.0961262004168,0.186855374728,0,0,0.0,0.0,Relevant
260,'http://bit.ly/48xoy5','http://hightimes.com/lounge/ht_admin/5533',24,1,'2009-06-11 17:24:29','http://twitter.com/wickedjones','We are Band of the Week at HighTimes.com!! http://bit.ly/48xoy5',63,1475,'http://web.archive.org/web/20120713174904/http://hightimes.com/lounge/ht_admin/5533','2012-07-13 17:49:04','Thu 11 Jun 2009 09:24:30 +0000',20,41,0.487804878049,3,'HIGHTIMES.COM | Unsigned Bands: Wicked Jones',69720,1,0,0,0,19,0,5,5,0.548162299333,0.756567638923,0.451837700667,0.0480724787115,0.0475414921154,0.944525555294,0.107061332816,0.108257091093,100.0,25.2523551836,25.0802949147,25.2523551836,25.0802949147,0.996323529412,0.0428746462856,0.11378739092,0.0428746462856,0.11378739092,0,0,0.0,0.0,Relevant
261,'http://bit.ly/8ap6G','http://constructivegrumpiness.squarespace.com/home/2009/6/9/10-irrational-behaviors-on-twitter-thatd-make-you-look-crazy.html',19,1,'2009-06-11 17:48:08','http://twitter.com/bonnieglick','But; I do some of this... RT @average_jane: 10 Irrational Behaviors on Twitter that’d make you look crazy in Real Life http://bit.ly/8ap6G',140,1479,'http://web.archive.org/web/20100822181247/http://constructivegrumpiness.squarespace.com/home/2009/6/9/10-irrational-behaviors-on-twitter-thatd-make-you-look-crazy.html','','Tue 09 Jun 2009 12:23:19 +0000',19,125,0.152,5,'Squarespace - Account Not Available',5108,52,3,6,0,10425,309,1194,500,0.609944520433,0.122680872558,0.390055479567,0.0731925054711,0.0400802408028,0.24700812347,0.0655072363584,0.125785113147,61.1596692353,43.9202501298,68.9129031196,71.812438947,88.7492276,?,?,?,0.0,0.0333415668356,0,1,0.0,0.0454545454545,NonRelevant
263,'http://bit.ly/WhnZL','http://www.drinksmix.net/red_snapper.htm',60,1,'2009-06-11 17:51:52','http://twitter.com/conciergeq','ITS 5PM SOMEWHERE!: RT @StarwoodBuzz 10 ingredients Red Snapper (Bloody Mary): http://bit.ly/WhnZL or; have the original at the St. Regis.',138,1534,'http://web.archive.org/web/20060615172618/http://www.drinksmix.net/red_snapper.htm','2006-06-15 17:26:18','Thu 11 Jun 2009 05:34:58 +0000',19,40,0.475,1,'Red Snapper',8217,2,1,2,0,49,3,3,3,0.424860128992,0.162959703307,0.575139871008,0.0991314482148,0.104897669787,0.911754326456,0.104897669787,0.0991314482148,100.0,42.1981166176,51.405226945,42.1981166176,51.405226945,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
264,'http://bit.ly/XJANI','http://www.mckinseyquarterly.com/Hal_Varian_on_how_the_Web_challenges_managers_2286',31,1,'2009-06-11 17:11:47','http://twitter.com/timekord','Google’s chief economist on how the web challenges managers http://bit.ly/XJANI RECOMMENDED READ VIA @dhinchcliffe',116,1547,'http://web.archive.org/web/20090221164600/http://mckinseyquarterly.com/Hal_Varian_on_how_the_Web_challenges_managers_2286','2009-02-21 16:46:00','Thu 11 Jun 2009 09:10:57 +0000',19,83,0.228915662651,1,'Hal Varian on how the Web challenges managers - McKinsey Quarterly - Strategy - Innovation',167725,78,4,3,0,7,60,287,224,0.762157507964,0.796955536337,0.237842492036,0.0448745267424,0.0394208263993,0.54372711944,0.0968009292934,0.123562608648,8.6450255686,8.69549484014,16.8280269654,99.4195928758,51.372781767,?,0.105962588565,0.243924078677,?,?,0,2,0.0,0.142857142857,Relevant
265,'http://bit.ly/11xZCS','http://www.youtube.com/watch?v=jqxENMKaeCU',72,2,'2009-06-11 17:42:36','http://twitter.com/tedjohnmark','Spine chilling presentation of the extraordinary story of the Earth. Also; in French both in HD. http://bit.ly/11xZCS (EN)',122,1551,'http://web.archive.org/web/20111123180827/http://www.youtube.com/watch?v=jqxENMKaeCU','','Thu 11 Jun 2009 09:36:41 +0000',20,42,0.47619047619,1,'HOME',0,276955,157260,133476,1915,28,728,14118,500,0.771535363154,0.335783006867,0.228464636846,0.0445226874616,0.0443188901907,0.525766164301,0.137836431733,0.105114652047,50.6010344305,74.921567828,23.5712168075,67.5386753073,11.9272795324,0.569314993655,0.046373889576,0.141270076441,0.0558145572186,0.101692828584,0,5,0.0,0.277777777778,Relevant
266,'http://bit.ly/Jg2q1','http://www.hiphopdx.com/index/news/id.9289/title.the-dream-talks-auto-tune-mariah-s-answer-record',43,1,'2009-06-11 17:11:46','http://twitter.com/honourmariah','Check the rest of the interview here: http://bit.ly/Jg2q1',57,1564,'http://web.archive.org/web/20100408173750/http://www.hiphopdx.com/index/news/id.9289/title.the-dream-talks-auto-tune-mariah-s-answer-record','2010-04-08 17:37:50','Thu 11 Jun 2009 09:11:46 +0000',19,97,0.19587628866,4,'The-Dream Talks Auto-Tune Mariahs Answer Record | Get The Latest Hip Hop News Rap News & Hip Hop Album Sales | HipHop DX',46114,0,0,0,0,20,0,7,6,0.523395212626,0.453578105311,0.476604787374,0.0474578997876,0.0352965604001,0.516470945913,0.0765919803095,0.0937867694309,11.7943800388,87.4933758,8.05184011832,13.4803120019,68.268447276,?,?,?,0.0,0.140199927447,0,1,0.0,0.125,Relevant
269,'http://bit.ly/Lxcm2','http://www.thetechherald.com/article.php/200924/3845/Earth-heading-for-collision-with-Venus-or-Mars',11,1,'2009-06-11 17:10:25','http://twitter.com/soonertex','Brace yourselves earthlings! http://bit.ly/Lxcm2 Best part: The team’s report points the finger of blame in Mercury’s direction haha',136,1594,'http://web.archive.org/web/20090614173659/http://www.thetechherald.com/article.php/200924/3845/Earth-heading-for-collision-with-Venus-or-Mars','2009-06-14 17:36:59','Thu 11 Jun 2009 09:07:50 +0000',19,99,0.191919191919,4,'Earth heading for collision with Venus or Mars',15904,0,0,0,0,10,0,6,6,0.801018091038,0.0239441936154,0.198981908962,0.0843977650713,0.097372899112,0.703028929266,0.14342743312,0.124315440083,10.1871790046,72.7466877141,66.0493583096,14.0036327765,15.4235851267,0.183829006004,0.0,0.160356745147,0.150095754877,0.22459597003,0,0,0.0,0.0,Relevant
270,'http://bit.ly/1JdF60','http://www.wired.com/threatlevel/2009/06/pickpockets/',23,2,'2009-06-11 17:57:29','http://twitter.com/dpbkmb','RT @featureBlend: Feds Swoop In on Nationwide Pickpocket; I.D. Theft Ring http://bit.ly/1JdF60',94,1596,'http://web.archive.org/web/20110731182405/http://www.wired.com/threatlevel/2009/06/pickpockets','2011-07-31 18:24:05','Wed 10 Jun 2009 19:44:05 +0000',20,53,0.377358490566,4,'Feds Swoop In on Nationwide Pickpocket I.D. Theft Ring | Threat Level | Wired.com',119348,3,0,0,0,1837,6,33,29,0.633094573236,0.376209961979,0.366905426764,0.0670213287428,0.0552803190153,0.624348407588,0.0837730757112,0.102121864885,2.41637596473,3.31071198147,4.18819170255,72.9865955799,57.6949704393,?,0.0696310623823,0.125010822042,?,?,0,0,0.0,0.0,Relevant
271,'http://bit.ly/31HNmi','http://www.thinkgeek.com/stuff/41/tauntaun.html',22,1,'2009-06-11 17:27:41','http://twitter.com/in3d','http://bit.ly/31HNmi - maybe the coolest thing ever? even a light saber zipper!!',80,1633,'http://web.archive.org/web/20110512175454/http://www.thinkgeek.com/stuff/41/tauntaun.html','2011-05-12 17:54:54','Tue 31 Mar 2009 22:54:52 +0000',20,47,0.425531914894,3,'ThinkGeek :: Star Wars Tauntaun Sleeping Bag',71768,2949,3682,3276,0,5996,190,2231,500,0.72253382123,0.181434928528,0.27746617877,0.0671125208101,0.0540562477617,0.77040021568,0.176048141944,0.192814108796,98.1218877461,3.11098052352,45.8516117961,3.05255281709,44.9904670563,0.917500904416,0.0518127760151,0.231913458405,0.0713074032812,0.246308287733,0,5,0.0,0.416666666667,Relevant
273,'http://bit.ly/1nnilX','http://www.christiannewswire.com/news/7204310629.html',14,1,'2009-06-11 17:46:28','http://twitter.com/cnewswire','What Exactly do Gays Have to be Proud About? Asks Vision America President http://bit.ly/1nnilX',95,1645,'http://web.archive.org/web/20100516181353/http://www.christiannewswire.com/news/7204310629.html','2010-05-16 18:13:53','Thu 11 Jun 2009 09:46:26 +0000',20,53,0.377358490566,2,'What Exactly do Gays Have to be Proud About? Asks Vision America President - Christian Newswire',17763,0,0,0,0,6,0,4,3,0.774379836851,0.297417322064,0.225620163149,0.124559831066,0.121828980775,0.871139686699,0.154303349962,0.157762127549,100.0,88.7095683022,64.74176405,88.7095683022,64.74176405,1.0,0.16836405998,0.251728184984,0.16836405998,0.251728184984,0,0,0.0,0.0,Relevant
275,'http://bit.ly/TFuBZ','http://images.businessweek.com/ss/09/04/0428_best_places_to_live/index.htm',55,2,'2009-06-11 17:08:26','http://twitter.com/_vnl','Business Weeks The Worlds Best Places to Live 2009. Only U.S. cities - Honolulu & SF. http://bit.ly/TFuBZ (via @JohnAByrne)',123,1684,'http://web.archive.org/web/20111012173630/http://images.businessweek.com/ss/09/04/0428_best_places_to_live/index.htm','2011-10-12 17:36:30','Fri 01 May 2009 08:39:32 +0000',19,74,0.256756756757,5,'The Worlds Best Places to Live 2009:   - BusinessWeek',56546,385,115,394,31,8279,37,386,379,0.768170076559,0.683917158891,0.231829923441,0.101902973419,0.0808517595556,0.510193573889,0.136712703789,0.147371710028,10.8506461972,3.42572184263,3.42367621499,31.5715928837,31.5527402955,0.0,0.19702760156,0.215726313161,0.0,0.038490017946,0,0,0.0,0.0,Relevant
276,'http://bit.ly/Nnois','http://www.politicsdaily.com/2009/06/10/david-letterman-and-sarah-palin-feud-grows/',17,1,'2009-06-11 17:10:08','http://twitter.com/politicsdaily','RT @AOL_News: VIDEO The David Letterman and Sarah Palin Feud Heats Up http://bit.ly/Nnois',89,1693,'http://web.archive.org/web/20111003173821/http://www.politicsdaily.com/2009/06/10/david-letterman-and-sarah-palin-feud-grows/','2011-10-03 17:38:21','Thu 11 Jun 2009 08:49:30 +0000',19,83,0.228915662651,4,'?',82483,76,1,2,0,204,2,7,7,0.484376840276,0.475702319734,0.515623159724,0.0673435029701,0.0671307267575,0.853263576604,0.101513261036,0.0945610857689,99.4724340384,10.4990593788,14.2867805846,10.5547426081,14.3625525229,0.986269371281,0.178376517003,0.180799856216,0.155022716799,0.169215611706,2,2,0.153846153846,0.153846153846,Relevant
277,'http://bit.ly/3cEgh','http://www.foodincmovie.com/about-the-film.php',78,1,'2009-06-11 17:18:20','http://twitter.com/tierrah','Americas industrialized food system and its effect on our environment; health; economy and workers rights http://bit.ly/3cEgh',125,1698,'http://web.archive.org/web/20111011174638/http://foodincmovie.com/about-the-film.php','2011-10-11 17:46:38','Thu 04 Jun 2009 13:38:04 +0000',19,46,0.413043478261,1,'Corporate Farming - Behind the Veil | Food Inc',40616,1325,1565,1381,0,322,45,367,355,0.690640768524,0.846808155464,0.309359231476,0.0819384691042,0.0584063870042,0.357160489536,0.118826411423,0.213962713439,32.2847063282,3.45357822821,2.47158428289,10.6972576832,7.65558855565,0.746871408884,0.112140326004,0.187142289022,0.133630620956,0.17669940621,0,0,0.0,0.0,Relevant
278,'http://bit.ly/4kaSbQ','http://www.fubiz.net/2009/06/10/deadline-stop-motion/',43,1,'2009-06-11 17:12:51','http://twitter.com/sophie_o','AWEEEESOOOOOOMEEEEE!!!! http://bit.ly/4kaSbQ Make sure to check VIDEO!',70,1701,'http://web.archive.org/web/20101014174112/http://www.fubiz.net/2009/06/10/deadline-stop-motion/','2010-10-14 17:41:12','Wed 10 Jun 2009 00:26:07 +0000',20,53,0.377358490566,4,'Deadline Stop Motion – Fubiz™',160679,304,86,64,3,381,9,128,126,0.604357791711,0.0883518710531,0.395642208289,0.0463758842806,0.0509133174977,0.567349909121,0.144154850658,0.15214246597,94.0181210095,64.4794899521,63.8435983623,60.6224048895,60.0245515651,?,0.0198107212938,0.186650011489,?,?,0,0,0.0,0.0,Relevant
280,'http://bit.ly/R2kTq','http://www.savetheinternet.com/blog/09/06/10/att-plays-dumb-iphone-romance-hits-rocks',36,1,'2009-06-11 17:44:46','http://twitter.com/carolladost','AT&T Plays Dumb as iPhone Romance Hits Rocks http://bit.ly/R2kTq',64,1787,'http://web.archive.org/web/20100619181433/http://www.savetheinternet.com/blog/09/06/10/att-plays-dumb-iphone-romance-hits-rocks','2010-06-19 18:14:33','Wed 10 Jun 2009 06:28:12 +0000',19,85,0.223529411765,5,'AT&T Plays Dumb as iPhone Romance Hits Rocks | Free Press',33509,8,0,0,0,37,4,31,19,0.531023527584,0.204442030811,0.468976472416,0.0764300203469,0.0796977218981,0.433771157966,0.128043119881,0.13549594418,16.7074363442,62.2265054809,75.2851265181,10.3964537924,22.192213943,0.73942124966,0.0330589802454,0.162108560217,0.0208062594644,0.168564558055,0,0,0.0,0.0,Relevant
281,'http://bit.ly/1HUtS','http://abduzeedo.com/photoshop-quick-tips-10-creating-glow-lines',14,1,'2009-06-11 17:53:13','http://twitter.com/digitalldesigns','Basic tutorial - Photoshop Quick Tips #10: Creating Glow Lines http://bit.ly/1HUtS',82,1807,'http://web.archive.org/web/20120505182320/http://abduzeedo.com/photoshop-quick-tips-10-creating-glow-lines','2012-05-05 18:23:20','Thu 11 Jun 2009 09:53:13 +0000',19,64,0.296875,1,'Photoshop Quick Tips #11: Creating Glow Lines | Abduzeedo | Graphic Design Inspiration and Photoshop Tutorials',24272,7,1,0,4,107,7,43,42,0.633986893904,0.264170826148,0.366013106096,0.121069332045,0.109803955341,0.664051053742,0.097379456872,0.110919563677,99.9740844556,86.2005091811,86.1709814719,86.2228543032,86.1933189398,0.878336179798,0.21919864974,0.137954816993,0.229793995849,0.144623101834,0,0,0.0,0.0,Relevant
282,'http://bit.ly/11sYAf','http://www.urbandictionary.com/define.php?term=La-Li-Lu-Le-Lo',13,1,'2009-06-11 17:24:31','http://twitter.com/waterbaby79','H1N1 Very interesting...think youre safe in America? Look here http://bit.ly/11sYAf http://bit.ly/qstfa',103,1817,'http://web.archive.org/web/20080323165414/http://www.urbandictionary.com/define.php?term=La-Li-Lu-Le-Lo','','Thu 11 Jun 2009 09:24:31 +0000',20,61,0.327868852459,1,'Urban Dictionary: La-Li-Lu-Le-Lo',17537,1,0,0,0,19,0,0,0,0.784357122311,0.170415440406,0.215642877689,0.0491869376838,0.0422996975582,0.460042138867,?,?,15.6393026521,13.7999093907,9.26928849439,88.2386491121,59.2691931386,0.942008354353,0.0839921051132,?,0.0441510785688,?,0,0,0.0,0.0,NonRelevant
283,'http://bit.ly/Ttku9','http://www.tmz.com/2009/06/11/paris-hilton-ronaldos-easiest-score-ever/',24,1,'2009-06-11 17:11:30','http://twitter.com/njgossip','Paris Hilton: Ronaldos Easiest Score Ever http://bit.ly/Ttku9',61,1832,'http://web.archive.org/web/20120527174202/http://www.tmz.com/2009/06/11/paris-hilton-ronaldos-easiest-score-ever','2012-05-27 17:42:02','Thu 11 Jun 2009 08:31:27 +0000',19,71,0.267605633803,4,'Paris Hilton: Ronaldos Easiest Score Ever | TMZ.com',160745,107,1,0,1,12,3,49,49,0.677378399213,0.58710459601,0.322621600787,0.0567774973958,0.0421949692531,0.679537936391,0.0770371215771,0.0814479706919,66.8801791077,78.5924644642,92.0280782523,85.0974448551,61.5485435645,?,0.151619608716,0.116180197266,?,?,3,5,0.428571428571,0.714285714286,Relevant
285,'http://bit.ly/jg04j','http://theliteraryreview.org/current.html',31,1,'2009-06-11 17:35:54','http://twitter.com/sirenland','RT @EliseBlackwell: The most recent issue of The Literary Review features contemporary African writing: http://bit.ly/jg04j',123,1851,'http://web.archive.org/web/20070401170503/http://www.theliteraryreview.org/current.html','2007-04-01 17:05:03','Thu 11 Jun 2009 09:35:27 +0000',19,41,0.463414634146,1,'TLR | The Literary Review | An International Journal of Contemporary Writing',7135,7,0,0,0,11,4,7,7,0.693214213194,0.284390406915,0.306785786806,0.0990444839949,0.0851256530759,0.303524149811,0.114208048144,0.137100599386,100.0,22.0598009768,47.2580938227,22.0598009768,47.2580938227,?,?,?,?,?,0,0,0.0,0.0,Relevant
286,'http://bit.ly/kzjkf','http://www.epicurious.com/recipes/food/views/Turnip-Cake-Law-Bock-Gow-100779',33,2,'2009-06-11 17:11:14','http://twitter.com/viv_c','@smazzle Chinese turnip cake = my fav! http://bit.ly/kzjkf',58,1871,'http://web.archive.org/web/20111204174225/http://www.epicurious.com/recipes/food/views/Turnip-Cake-Law-Bock-Gow-100779','2011-12-04 17:42:25','Thu 11 Jun 2009 09:11:14 +0000',19,76,0.25,4,'Turnip Cake (Law Bock Gow) Recipe at Epicurious.com',121600,18,20,23,0,7,1,5,5,0.656729243836,0.365099412892,0.343270756164,0.0457389353746,0.0390553494065,0.796379002441,0.0730974917026,0.0805710568047,8.85578761067,39.1055900296,27.7801402863,22.6458355544,31.8781241541,?,0.0632455532034,0.110096376513,?,?,0,0,0.0,0.0,Relevant
287,'http://bit.ly/18pVfo','http://justjared.buzznet.com/2009/06/11/david-beckham-armani-ads/',51,1,'2009-06-11 17:36:17','http://twitter.com/jchoiy','Life is unfair; indeed. Why is it that only one woman gets all the goods? http://bit.ly/18pVfo',94,1871,'http://web.archive.org/web/20100128180728/http://justjared.buzznet.com/2009/06/11/david-beckham-armani-ads','2010-01-28 18:07:28','Thu 11 Jun 2009 09:20:37 +0000',20,65,0.307692307692,4,'More Sexy David Beckham Armani Ads! | David Beckham Shirtless : Just Jared',101347,0,1,0,0,31,1,12,12,0.457806196113,0.454334133333,0.542193803887,0.0413272540822,0.0406894229386,0.616885357605,0.0931926151772,0.090144979567,97.4705906208,34.336704596,76.1401710369,35.227758832,78.1160456215,0.483541741689,0.0337099931232,0.205041561743,0.0757614408414,0.208879511273,0,2,0.0,0.125,Relevant
289,'http://bit.ly/KWOGU','http://www.youtube.com/watch?v=TmUGwK_43Tk',31,2,'2009-06-11 17:06:56','http://twitter.com/galleguinha','http://bit.ly/KWOGU HANNA MONTANA - THE MOVIE',45,1902,'http://web.archive.org/web/20100724173838/http://www.youtube.com//watch?v=TmUGwK_43Tk','','Tue 02 Jun 2009 04:16:23 +0000',19,42,0.452380952381,1,'?',0,77059,46440,33235,89,144,53,1799,500,0.564096277141,0.348907675543,0.435903722859,0.0282666885542,0.0238909241284,0.324726996445,0.084704117026,0.0478605691839,81.4415464124,67.8838479184,16.9271399266,55.2856555089,20.7844038729,0.0309344112445,0.0775566734329,0.0755182431268,0.0,0.0172503555227,0,2,0.0,0.333333333333,Relevant
290,'http://bit.ly/2lkYvL','http://webdesignledger.com/freebies/40-stunning-ubuntu-mac-and-windows-wallpapers',16,1,'2009-06-11 17:51:26','http://twitter.com/mrfuckthafeds','40 Stunning Ubuntu; Mac; and Windows Wallpapers http://bit.ly/2lkYvL (via @murdamw)',83,1906,'http://web.archive.org/web/20120222182312/http://webdesignledger.com/freebies/40-stunning-ubuntu-mac-and-windows-wallpapers','2012-02-22 18:23:12','Wed 10 Jun 2009 05:20:03 +0000',20,81,0.246913580247,2,'40 Stunning Ubuntu Mac and Windows Wallpapers | Freebies',42934,15,0,0,0,181,38,216,206,0.713138490908,0.469572051253,0.286861509092,0.0785476323415,0.0833628747336,0.93341787147,0.12112371438,0.118640741404,99.9999995722,30.2655230116,35.2881910736,30.2655231411,35.2881912246,0.929320377285,0.155699788832,0.133416455982,0.167541563317,0.143563467716,0,0,0.0,0.0,Relevant
292,'http://bit.ly/3Dv1S','http://www.designspongeonline.com/2009/06/diy-wednesdays-knot-trivet.html',31,1,'2009-06-11 17:35:29','http://twitter.com/elliottkaty','In love with the diy knot trivet posted over at design*sponge. http://bit.ly/3Dv1S',82,1913,'http://web.archive.org/web/20111122180722/http://www.designspongeonline.com/2009/06/diy-wednesdays-knot-trivet.html','2011-11-22 18:07:22','Wed 10 Jun 2009 13:27:22 +0000',19,73,0.260273972603,3,'diy wednesdays: knot trivet | Design*Sponge',81029,42,70,20,0,80,6,34,33,0.610428877676,0.941324249856,0.389571122324,0.0660638319835,0.0632396247664,0.827044005666,0.139741148475,0.151821096657,15.046675906,9.78593730845,40.7017271602,65.0372040283,36.9681508766,0.931624671368,0.143468429958,0.109933331067,0.0769990503509,0.0927156518611,0,0,0.0,0.0,Relevant
294,'http://bit.ly/t8nvr','http://www.hobnox.com/index.1056.en.html',99,2,'2009-06-11 17:49:19','http://twitter.com/goldzillen','@melvingibbs superstar have you seen this http://bit.ly/t8nvr amazing hope you are well',87,1925,'http://web.archive.org/web/20081216171714/http://www.hobnox.com/index.1056.en.html','2008-12-16 17:17:14','Tue 02 Jun 2009 12:47:40 +0000',19,40,0.475,1,'Audiotool',22812,9950,3632,6125,0,59,76,860,500,0.864576257542,0.0823537879997,0.135423742458,0.048224282217,0.0279235938861,0.207519246967,0.0581748094091,0.0629317630242,64.8422113125,61.5770606732,23.6220406934,94.9644674769,36.4300356439,?,?,?,0.0,0.0,0,0,0.0,0.0,NonRelevant
295,'http://bit.ly/14UUsi','http://www.cbc.ca/documentaries/natureofthings/2008/brainchangesitself/',30,1,'2009-06-11 17:21:39','http://twitter.com/josholalia','RT @ToddGailun: Brain Elasticity: The Brain that Changes Itself http://bit.ly/14UUsi My favorite: The Mind & the Brain http://bit.ly/18o0Cc',139,1942,'http://web.archive.org/web/20121107175401/http://www.cbc.ca/documentaries/natureofthings/2008/brainchangesitself/','2012-11-07 17:54:01','Mon 02 Mar 2009 04:21:54 +0000',20,71,0.281690140845,4,'The Brain that Changes Itself : The Nature of Things with David Suzuki : CBC-TV',36382,531,174,270,14,152,14,71,67,0.756056617119,0.0468065477402,0.243943382881,0.0521087832901,0.0521087832901,0.986857825568,0.170317581007,0.17261916994,8.88476699501,10.6492015324,98.5278310178,83.4312973418,9.01752012932,?,0.0644453815172,0.213676080862,?,?,0,1,0.0,0.0555555555556,Relevant
296,'http://bit.ly/XI7l9','http://www.cato-at-liberty.org/2009/06/11/beyond-irony/',33,1,'2009-06-11 17:21:26','http://twitter.com/trivs','RT @CatoInstitute: Would someone explain why Republicans are still giving @KarlRove the time of day? -Dan Mitchell http://bit.ly/XI7l9 #tcot',140,1946,'http://web.archive.org/web/20091011175352/http://www.cato-at-liberty.org/2009/06/11/beyond-irony/','2009-10-11 17:53:52','Thu 11 Jun 2009 06:34:11 +0000',19,55,0.345454545455,4,'Beyond Irony | Cato @ Liberty',71438,0,0,0,0,510,10,20,19,0.358494509399,0.812541207879,0.641505490601,0.0944754985947,0.0604656783443,0.324364168837,0.105489784698,0.142751978888,88.2495169873,89.3972021749,94.2661656438,98.7161956307,93.6173826363,0.0825840139015,0.178958497398,0.254953609512,0.0550481882563,0.0495681597097,0,0,0.0,0.0,Relevant
299,'http://bit.ly/OdXUo','http://chrisguillebeau.com/3x5/the-unconventional-writing-contest',18,1,'2009-06-11 17:17:56','http://twitter.com/sarahrobinson','RT @chrisguillebeau: New from AONC: Introducing the Unconventional Writing Contest http://bit.ly/OdXUo',102,1976,'http://web.archive.org/web/20110510175052/http://chrisguillebeau.com/3x5/the-unconventional-writing-contest/','2011-05-10 17:50:52','Thu 11 Jun 2009 09:14:42 +0000',19,65,0.292307692308,2,'The Art of Non-Conformity » Introducing the Unconventional Writing Contest (Your Chance to Write for AONC)',94220,9,0,0,0,768,16,45,43,0.588761210089,0.450062358551,0.411238789911,0.0672363874212,0.06562449432,0.86951646849,0.145721898547,0.162007656584,45.4681583822,6.41571811258,15.1743899691,2.91710887278,6.89951566466,0.988998565179,0.084624634855,0.190676468317,0.0855659834448,0.192797517641,0,0,0.0,0.0,Relevant
300,'http://bit.ly/K67Mu','http://www.huffingtonpost.com/andy-borowitz/gingrich-accuses-sotomayo_b_212749.html',19,2,'2009-06-11 17:57:44','http://twitter.com/laurendane','http://bit.ly/K67Mu Huffpost - Dear Newt; kindly STFU before you burn your entire party to the ground',101,1999,'http://web.archive.org/web/20120709183103/http://www.huffingtonpost.com/andy-borowitz/gingrich-accuses-sotomayo_b_212749.html','2012-07-09 18:31:03','Mon 08 Jun 2009 12:38:45 +0000',19,83,0.228915662651,2,'?',0,204,0,0,0,88,18,105,103,0.536261807915,0.178577329153,0.463738192085,0.0451653147267,0.0386004629878,0.723793657366,0.116237497289,0.117894945915,2.62856831386,3.87619842803,25.5512209256,67.8130483429,10.2874470129,?,0.0423903903399,0.178427503575,?,?,0,0,0.0,0.0,Relevant
302,'http://bit.ly/3fIIgp','http://www.desbarresmanor.com/daytouring/history.html',40,2,'2009-06-11 17:01:37','http://twitter.com/authenticcoast','@DayTripsCanada The Afrikan Canadian Heritage & Friendship Centre is another spot for Black history in Nova Scotia http://bit.ly/3fIIgp',135,2048,'http://web.archive.org/web/20070621162729/http://www.desbarresmanor.com/daytouring/history.html','2007-06-21 16:27:29','Wed 08 Apr 2009 09:31:45 +0000',20,53,0.377358490566,2,'Nova Scotia History - Discover Nova Scotias History starting at DesBarres Manor Inn',25456,0,0,0,0,40,3,6,5,0.660085697602,0.30904408901,0.339914302398,0.136987257381,0.118231734608,0.793568817859,0.0976422109643,0.113131543989,99.6913414011,22.7786544116,22.8027850922,22.8491803716,22.8733857643,0.805158314605,0.18725633518,0.132476479233,0.16947980486,0.131890312871,0,0,0.0,0.0,Relevant
303,'http://bit.ly/7tMV','http://grainedit.com/2009/06/11/coast-modern-architecture-documentary/',10,1,'2009-06-11 17:57:57','http://twitter.com/anthonydsanders','Coast Moden Architecture Documentary: http://bit.ly/7tMV',56,2055,'http://web.archive.org/web/20100113183212/http://grainedit.com/2009/06/11/coast-modern-architecture-documentary/','2010-01-13 18:32:12','Thu 11 Jun 2009 09:57:57 +0000',18,70,0.257142857143,4,'grain edit · Coast Modern Architecture Documentary',40742,4,0,0,0,68,3,23,23,0.682618461401,0.4850955728,0.317381538599,0.0527779813969,0.0516742389329,0.794443837776,0.102360824703,0.110049698661,44.0685944416,76.9091340691,24.8083616757,33.8927743814,56.2948784504,0.0,0.174371458116,0.193914466225,0.0,0.0,0,0,0.0,0.0,Relevant
304,'http://bit.ly/s0SZx','http://groomsadvice.com/2009/04/24/the-man-registry-man-bride/',14,1,'2009-06-11 17:09:10','http://twitter.com/evostyle','RT @themanregistry: For our new followers; take a look at two TMR web spots we recently shot http://bit.ly/s0SZx Hilarious!',123,2057,'http://web.archive.org/web/20111012174327/http://groomsadvice.com/2009/04/24/the-man-registry-man-bride/','2011-10-12 17:43:27','Thu 11 Jun 2009 08:58:50 +0000',19,62,0.306451612903,4,'Meet the Man-Bride from The Man Registry | GroomsAdvice.com',29481,0,0,0,0,25,4,7,7,0.791572584614,0.326277595797,0.208427415386,0.077684549321,0.0903849558392,0.870375242305,0.121875049591,0.111296688994,100.0,10.0669594489,22.425130957,10.0669594489,22.425130957,1.0,0.0996270962773,0.127000127,0.0996270962773,0.127000127,0,0,0.0,0.0,NonRelevant
305,'http://bit.ly/J1VUc','http://culinaryarts.about.com/od/safetysanitation/ht/handwashing.htm',17,1,'2009-06-11 17:30:54','http://twitter.com/daniloalfaro','@LatherUp Good hand washing is essential to prevent the spread of bacteria that cause food poisoning: http://bit.ly/J1VUc',121,2074,'http://web.archive.org/web/20120111180528/http://culinaryarts.about.com/od/safetysanitation/ht/handwashing.htm','2012-01-11 18:05:28','Thu 11 Jun 2009 09:30:22 +0000',19,68,0.279411764706,4,'How to Wash Your Hands - Hand Washing Technique - Washing Hands',22505,0,0,0,0,7,4,22,22,0.736814218294,0.5878216939,0.263185781706,0.107502693154,0.107889812495,0.908704648423,0.0756599913816,0.0833241490788,99.9999999997,17.5616010058,25.8055145872,17.5616010059,25.8055145873,1.0,0.239341387684,0.114739063832,0.239341387684,0.114739063832,0,0,0.0,0.0,Relevant
306,'http://bit.ly/4csoZA','http://io9.com/5286145/a-harvard-psychiatrist-explains-zombie-neurobiology',24,1,'2009-06-11 17:10:14','http://twitter.com/daalis','http://bit.ly/4csoZA - Harvard Dr explains Zombie Neurobiology - They moan due to constipation. LOVE IT.',104,2079,'http://web.archive.org/web/20120226174453/http://io9.com/5286145/a-harvard-psychiatrist-explains-zombie-neurobiology','2012-02-26 17:44:53','Thu 11 Jun 2009 08:26:37 +0000',20,74,0.27027027027,2,'A Harvard Psychiatrist Explains Zombie Neurobiology',133154,3990,2238,1523,54,19,111,815,500,0.562838797226,0.82519154186,0.437161202774,0.0728013997257,0.0728679251336,0.664465632315,0.156139420604,0.147779410771,8.66351495268,17.3946619861,9.56721565583,49.8055953004,90.5541932402,?,0.12195614583,0.197927435535,?,?,0,2,0.0,0.133333333333,Relevant
307,'http://bit.ly/2NiBH','http://www.artistmike.com/Bad-Logos/BadLogos.html',40,1,'2009-06-11 17:25:52','http://twitter.com/kjoneskc','@Jason_Pollock Heres a tweet for you to share. So wrong but funny. When Logos Go Bad http://bit.ly/2NiBH',104,2088,'http://web.archive.org/web/20121005180040/http://www.artistmike.com/Bad-Logos/BadLogos.html','2012-10-05 18:00:40','Wed 10 Jun 2009 07:31:41 +0000',19,49,0.387755102041,2,'Bad Logos - When Logos Go Bad - Logos that Suck - Bad Logo Design Samples',13463,809,561,461,58,1260,83,774,500,0.618242887573,0.0875476866579,0.381757112427,0.123091490979,0.114540532248,0.923132662754,0.104677319749,0.10706934574,100.0,64.8889270055,15.1003038147,64.8889270055,15.1003038147,1.0,0.105299625299,0.10522717787,0.105299625299,0.10522717787,0,0,0.0,0.0,Relevant
308,'http://bit.ly/techseo','http://www.slideshare.net/janeandrobot/diagnosing-technical-issues-with-search-engine-optimization',37,2,'2009-06-11 17:23:30','http://twitter.com/vinceblackham','RT @vanessafox: My technical [SEO] audit checklists from SMX last week: http://bit.ly/techseo Great stack; Vanessa. Thanks!',123,2125,'http://web.archive.org/web/20090902175855/http://www.slideshare.net/janeandrobot/diagnosing-technical-issues-with-search-engine-optimization','2009-09-02 17:58:55','Thu 11 Jun 2009 09:19:51 +0000',21,98,0.214285714286,2,'Diagnosing Technical Issues With Search Engine Optimization',137408,1,1,0,0,425,5,38,35,0.640568120763,0.258030365677,0.359431879237,0.0618823489653,0.0615457454897,0.505998749449,0.0950366205228,0.100269161723,5.55807662885,11.555735594,11.8409270765,48.0979906788,46.9395393867,?,0.084641473903,0.125662423883,?,?,0,0,0.0,0.0,Relevant
309,'http://bit.ly/akWAS','http://www.alexslemonade.org/about',72,2,'2009-06-11 17:42:23','http://twitter.com/donnajorris','What can 1 incredible little girl do? RT@AlexsLemonadeThe best way 2 teach people is by telling a story Here’s our story http://bit.ly/akWAS',142,2142,'http://web.archive.org/web/20120923181805/http://www.alexslemonade.org/about','2012-09-23 18:18:05','Sun 10 May 2009 07:43:09 +0000',19,34,0.558823529412,1,'About Alexs Lemonade Stand Foundation for Childhood Cancer | Alexs Lemonade Stand Foundation for Childhood Cancer',15523,308,239,113,1,1238,65,299,292,0.779688656288,0.0838993479828,0.220311343712,0.0377545211124,0.0385758374905,0.951522683697,0.161597382763,0.164125002233,100.0,85.6294065839,87.7411867728,85.6294065839,87.7411867728,1.0,0.0309492230295,0.1827120865,0.0309492230295,0.1827120865,0,0,0.0,0.0,Relevant
310,'http://bit.ly/1abTSh','http://executiveresumebranding.com/my-best-of-linkedin-tips-and-resources/',41,1,'2009-06-11 17:03:57','http://twitter.com/workintegrity','Solid LinkedIn Tips & Resources- http://bit.ly/1abTSh (RT @megguiseppi @CincyRecruiter)',87,2150,'http://web.archive.org/web/20120203173947/http://executiveresumebranding.com/my-best-of-linkedin-tips-and-resources','2012-02-03 17:39:47','Sat 02 May 2009 06:28:42 +0000',20,74,0.27027027027,1,'My Best of LinkedIn Tips and Resources | Executive Resume Branding',47113,2,0,0,0,56,14,22,21,0.733019813612,0.342188763086,0.266980186388,0.071488144893,0.0509991717802,0.921250719727,0.108596934103,0.118187788281,68.9367903795,10.4914883234,14.383226171,15.2189973825,20.8643687816,0.599352401322,0.0420145815902,0.1661121759,0.0700999637233,0.246358014318,0,2,0.0,0.222222222222,Relevant
311,'http://bit.ly/bAeLb','http://www.mndaily.com/1997/01/17/texas-town-says-goodbye-hello',16,1,'2009-06-11 16:57:59','http://twitter.com/geekpondering','Talk about a reality distortion field... RT @bynkii: <facepalm> http://bit.ly/bAeLb',83,2162,'http://web.archive.org/web/20081101162157/http://www.mndaily.com/1997/01/17/texas-town-says-goodbye-hello','2008-11-01 16:21:57','Sun 07 Jun 2009 21:20:04 +0000',19,63,0.301587301587,4,'Texas town says goodbye to hello | mndaily.com - The Minnesota Daily',77422,565,79,390,15,953,23,260,232,0.694956745572,0.715378725622,0.305043254428,0.0232275661091,0.0178054085911,0.403753867903,0.123647074885,0.145875731474,43.3288386605,9.61181294445,80.0346202759,22.1834077294,34.6780714919,0.0,0.0245366452406,0.180827391644,0.0,0.0,0,0,0.0,0.0,Relevant
312,'http://bit.ly/Rvhrx','http://www.copyblogger.com/persuade-like-a-trial-lawyer/',51,1,'2009-06-11 17:13:27','http://twitter.com/jbode','RT @copyblogger Five Ways to Persuade Like aSilver-Tongued Trial Lawyer http://bit.ly/Rvhrx (via @tweetmeme)',108,2189,'http://web.archive.org/web/20100720174956/http://www.copyblogger.com/persuade-like-a-trial-lawyer','2010-07-20 17:49:56','Tue 09 Jun 2009 08:39:03 +0000',19,56,0.339285714286,1,'Five Ways to Persuade Like a Silver-Tongued Trial Lawyer | Copyblogger',95111,11,8,10,0,165,52,230,221,0.56018268026,0.888608298479,0.43981731974,0.0753179479501,0.0572129567691,0.82658393629,0.147434414945,0.1640348695,99.9483781964,11.8729832712,11.9792668262,11.8791154849,11.9854539337,0.585548717111,0.0602978837744,0.184635068996,0.0993660791896,0.185655330563,0,0,0.0,0.0,Relevant
314,'http://bit.ly/3Ir0J6','http://timedexposure.wordpress.com/2009/06/11/skyline-photos/',19,1,'2009-06-11 17:03:17','http://twitter.com/geointlinc','I wish there was one of St. Louis...these skyline photos are amazing. http://bit.ly/3Ir0J6',90,2201,'http://web.archive.org/web/20110927173958/http://timedexposure.wordpress.com/2009/06/11/skyline-photos/','2011-09-27 17:39:58','Thu 11 Jun 2009 07:07:42 +0000',20,61,0.327868852459,4,'?',0,11,6,0,0,38,2,36,35,0.514450882055,0.274069309137,0.485549117945,0.0668762678035,0.062318930069,0.853264073547,0.117195676704,0.125766110746,27.7394147946,4.11414313359,6.15415001736,14.8313984417,22.1855798434,0.880440330275,0.0316385998584,0.190476190476,0.0351364184463,0.185924450341,0,0,0.0,0.0,Relevant
315,'http://bit.ly/Bb6Qr','http://www.treehugger.com/files/2009/06/5-ways-to-make-consumer-electronics-greener-or-better-yet-obsolete.php',12,1,'2009-06-11 17:29:53','http://twitter.com/armact','RT @TreeHugger: 5 Ways to make consumer electronics green http://bit.ly/Bb6Qr',77,2220,'http://web.archive.org/web/20091214180653/http://www.treehugger.com/files/2009/06/5-ways-to-make-consumer-electronics-greener-or-better-yet-obsolete.php','2009-12-14 18:06:53','Thu 11 Jun 2009 09:24:14 +0000',19,110,0.172727272727,4,'5 Ways to Make Consumer Electronics Green or Better Yet Obsolete : TreeHugger',53262,0,0,0,0,334,6,33,32,0.473286309847,0.437843250193,0.526713690153,0.0721966426668,0.0802548421882,0.521202426539,0.081082709859,0.0940253245973,100.0,13.9819511344,22.0765154719,13.9819511344,22.0765154719,0.985163204748,0.0943508195584,0.114274054263,0.0943508195584,0.0928476690885,0,0,0.0,0.0,Relevant
316,'http://bit.ly/asq0O','http://www.theonion.com/content/video/nations_girlfriends_unveil_new',70,2,'2009-06-11 17:51:24','http://twitter.com/chrismunns','this is hilarious! http://bit.ly/asq0O',38,2220,'http://web.archive.org/web/20120921182824/http://www.theonion.com/content/video/nations_girlfriends_unveil_new','','Mon 25 May 2009 14:37:49 +0000',19,68,0.279411764706,3,'Nations Girlfriends Unveil New Economic Plan: Lets Move In Together | The Onion - Americas Finest News Source',74055,580,272,378,0,3417,98,765,500,0.795731733084,0.024514084731,0.204268266916,0.0288825603792,0.012205109396,0.381244766002,0.135309983173,0.114087881516,84.9458680777,12.1594878839,65.457739821,14.3143959313,77.0581798766,0.0437319642838,0.068199433947,0.101147480448,0.0,0.0966998016574,0,0,0.0,0.0,Relevant
317,'http://bit.ly/WJq50','http://coolmaterial.com/home/pirates-vs-ninjas-checker-set/',12,1,'2009-06-11 17:17:20','http://twitter.com/miss_ninja','I want this for my birthday RT @notmarcocollins: What is cooler than a Ninjas Vs. Pirates checker set? http://bit.ly/WJq50',122,2232,'http://web.archive.org/web/20091124175432/http://coolmaterial.com/home/pirates-vs-ninjas-checker-set/','2009-11-24 17:54:32','Thu 11 Jun 2009 09:13:38 +0000',19,59,0.322033898305,2,'Pirates vs Ninjas Checker Set | Cool Material',34295,6,3,3,0,34,2,6,6,0.508068310641,0.335136970284,0.491931689359,0.0656296467948,0.0634858433536,0.406701914273,0.0576124640765,0.0595579339989,99.9999999757,91.3943011393,92.9218214238,91.3943011171,92.9218214012,0.965517241379,0.218217890236,0.229174624257,0.214422506968,0.180150939644,0,0,0.0,0.0,Relevant
320,'http://bit.ly/19nx9u','http://www.nasa.gov/centers/langley/news/researchernews/rn_shin.html',14,2,'2009-06-11 17:13:10','http://twitter.com/nasa_langley','NASA aeronautics in a nutshell. Assoc. Admin. Jai Shin comes to Langley to share: http://bit.ly/19nx9u',102,2295,'http://web.archive.org/web/20100401175125/http://www.nasa.gov/centers/langley/news/researchernews/rn_shin.html','2010-04-01 17:51:25','Thu 11 Jun 2009 09:11:21 +0000',20,68,0.294117647059,5,'NASA - Shin: Fundamental Aeronautics Arent a Ceiling',22984,0,0,0,0,1453,1,3,3,0.666174499387,0.81937651441,0.333825500613,0.0758364932531,0.0770674635588,0.984027367076,0.0770674635588,0.0758364932531,100.0,15.7154355598,15.7154250376,15.7154355598,15.7154250376,1.0,0.0996023841112,0.0962250448649,0.0996023841112,0.0962250448649,0,0,0.0,0.0,Relevant
321,'http://bit.ly/78OPh','http://washingtonindependent.com/46097/pro-gun-gay-groups-take-aim-at-hate-crimes-bill',22,1,'2009-06-11 17:42:23','http://twitter.com/sikkdays','♺RT @JoinTheImpact Pro-Gun Groups Take Aim at Hate Crimes Bill http://bit.ly/78OPh (via @ZebulonKed)// ummmmmm....??? Wha?',124,2297,'http://web.archive.org/web/20100418182040/http://washingtonindependent.com/46097/pro-gun-gay-groups-take-aim-at-hate-crimes-bill','2010-04-18 18:20:40','Tue 09 Jun 2009 04:27:24 +0000',19,86,0.220930232558,2,'Pro-Gun Gay Groups Take Aim at Hate Crimes Bill | The Washington Independent',147203,211,1,1,0,395,12,77,73,0.656724233842,0.77033857525,0.343275766158,0.0687930090752,0.0542438230141,0.687558361912,0.168365717131,0.189919105391,43.2964965512,3.18328880851,7.96077628478,7.35230113768,18.3866523135,0.54990756641,0.0667014160392,0.204631348217,0.0767416543193,0.207873704369,0,0,0.0,0.0,Relevant
323,'http://bit.ly/16Ha04','http://www.unodc.org/unodc/en/justice-and-prison-reform/compendium.html',31,1,'2009-06-11 17:18:22','http://twitter.com/watchful1','#public safety 2nd Review UNODC Standards and Practices http://bit.ly/16Ha04',76,2356,'http://web.archive.org/web/20111225175738/http://www.unodc.org/unodc/en/justice-and-prison-reform/compendium.html','2011-12-25 17:57:38','Thu 11 Jun 2009 09:18:23 +0000',20,71,0.281690140845,4,'Compendium of UN Standards and Norms',20657,1,0,1,0,5,0,1,1,0.606868282148,0.628751554248,0.393131717852,0.0942937341105,0.0954437001957,0.981853800342,0.114519666863,0.11313708499,52.4398370806,12.0948168328,8.22692586574,6.34250224233,4.31418652073,?,0.0896421457001,0.0300150112594,?,?,0,0,0.0,0.0,Relevant
324,'http://bit.ly/2Py9l3','http://www.poetseers.org/the_poetseers/hafiz/',109,1,'2009-06-11 17:46:37','http://twitter.com/38harmony','When asked to summarize Life; Hafiz said; What a sight; What a fright; What a delight. http://bit.ly/2Py9l3',107,2366,'http://web.archive.org/web/20071213170711/http://www.poetseers.org/the_poetseers/hafiz/','2007-12-13 17:07:11','Thu 11 Jun 2009 09:46:37 +0000',20,45,0.444444444444,2,'Poet Seers  » Hafiz',22763,4,1,0,0,7,2,4,4,0.639224117086,0.519158246633,0.360775882914,0.0368438063092,0.0465904371876,0.583919569665,0.10744306187,0.113288236807,99.4892644428,13.5671869354,7.7427270187,13.6368351011,7.78247488516,0.988764044944,0.0451984614706,0.12784055442,0.0451984614706,0.12784055442,0,0,0.0,0.0,Relevant
325,'http://bit.ly/Kwhw9','http://www.youtube.com/watch?v=lj-x9ygQEGA',87,2,'2009-06-11 17:17:32','http://twitter.com/melakamin','RT @brodyharper One of the funniest videos I have seen in a long time!! http://bit.ly/Kwhw9 // WOW -laughed so hard at this; is that wrong?',139,2375,'http://web.archive.org/web/20100328175707/http://www.youtube.com/watch?v=lj-x9ygQEGA','','Mon 25 May 2009 04:40:39 +0000',19,42,0.452380952381,1,'?',0,205299,100199,205861,3621,111453,1326,21940,500,0.522350634299,0.107222527038,0.477649365701,0.0330650035633,0.0353643617312,0.33757003122,0.120762138168,0.105466338138,62.2089311515,22.3922187783,13.9505721242,35.99518327,22.4253525434,0.0898933149951,0.079681907289,0.0931915223459,0.0805822964025,0.0167506302543,0,5,0.0,0.2,Relevant
328,'http://bit.ly/NrLZE','http://codeamber.org/reyesga/ga_061109_1113_amber_alert_reyez_cancel.php',13,1,'2009-06-11 17:20:30','http://twitter.com/sandle2002','RT @Amber_Alert CANCELLED: Ingrid Reyes - Lawrenceville; GA; girl was found safe http://bit.ly/NrLZE',100,2441,'http://web.archive.org/web/20110807180111/http://codeamber.org/reyesga/ga_061109_1113_amber_alert_reyez_cancel.php','2011-08-07 18:01:11','Thu 11 Jun 2009 09:18:29 +0000',19,72,0.263888888889,2,'?',11671,1,0,0,0,109,4,16,12,0.64105067784,0.70003527384,0.35894932216,0.143451146013,0.141069123172,0.711957827128,0.122169444356,0.124232336649,99.9999756492,13.3051762405,28.1345415542,13.3051794804,28.1345484052,0.900450337781,0.244948974278,0.212132034356,0.220564386628,0.19101436199,0,0,0.0,0.0,Relevant
329,'http://bit.ly/qgFHX','http://archrecord.construction.com/news/daily/archives/090610intern_development_program.asp',33,2,'2009-06-11 17:57:04','http://twitter.com/matthewdevries','Are you an arcthitectural intern? Changes to intern development program. http://bit.ly/qgFHX',92,2451,'http://web.archive.org/web/20101224183755/http://archrecord.construction.com/news/daily/archives/090610intern_development_program.asp','2010-12-24 18:37:55','Wed 10 Jun 2009 07:06:31 +0000',19,91,0.208791208791,4,'?',51988,2,0,0,0,56,1,10,10,0.591415231492,0.470080714368,0.408584768508,0.0468910299475,0.0498011920556,0.868777893914,0.109562622522,0.106526013622,53.9728096903,83.2034499715,60.5246957612,64.8684756567,89.1748550099,?,0.105081387499,0.211839034169,?,?,0,0,0.0,0.0,Relevant
330,'http://bit.ly/vjhxs','http://www.cracked.com/article_17445_6-best-2012-apocalypse-theories-are-all-bullshit.html',20,1,'2009-06-11 17:33:23','http://twitter.com/falling2rust','RT @cracked The 6 Best 2012 Apocalypse Theories (Are All Bullshit): Looks like good ole earth is here to stay. http://bit.ly/vjhxs',130,2455,'http://web.archive.org/web/20100210181418/http://www.cracked.com/article_17445_6-best-2012-apocalypse-theories-are-all-bullshit.html','2010-02-10 18:14:18','Thu 11 Jun 2009 06:35:46 +0000',19,90,0.211111111111,1,'The 6 Best 2012 Apocalypse Theories (Are All Bullshit) | Cracked.com',68640,1805,1299,1081,1,2694,11,176,168,0.646141109191,0.0391670481631,0.353858890809,0.0607036886579,0.0727892379093,0.503371325885,0.129578107938,0.15764666023,99.9295747022,9.53590370025,27.4982966777,9.5426241217,27.5176760831,0.689465729723,0.0663520356725,0.16057175909,0.0642658392136,0.150599815726,0,0,0.0,0.0,Relevant
332,'http://bit.ly/4nBTZh','http://www.windpowerexperiments.co.uk/',56,1,'2009-06-11 17:45:19','http://twitter.com/craftyjan','Ever wondered how to build your own wind turbine ? check this out http://bit.ly/4nBTZh',86,2518,'http://web.archive.org/web/20090403170321/http://windpowerexperiments.co.uk/','2009-04-03 17:03:21','Tue 09 Jun 2009 04:45:21 +0000',20,38,0.526315789474,0,'?',17474,2,0,0,0,2664,9,121,121,0.814227703059,0.171657867855,0.185772296941,0.0951733734534,0.0912870929175,0.903562460914,0.285625490641,0.289948707549,100.0,26.6294303735,59.0171807529,26.6294303735,59.0171807529,1.0,0.160514470781,0.532878705765,0.160514470781,0.532878705765,0,0,0.0,0.0,Relevant
333,'http://bit.ly/jVJ2Y','http://greenupgrader.com/7556/diy-vertical-garden-with-reclaimed-gutters/',45,1,'2009-06-11 17:44:09','http://twitter.com/lillipops','DIY vertical garden using reclaimed gutters. Cool! http://bit.ly/jVJ2Y',70,2527,'http://web.archive.org/web/20121023182616/http://greenupgrader.com/7556/diy-vertical-garden-with-reclaimed-gutters/','2012-10-23 18:26:16','Tue 05 May 2009 16:06:41 +0000',19,73,0.260273972603,2,'DIY Vertical Garden with Reclaimed Gutters | greenUPGRADER',73343,879,801,370,0,97,21,208,199,0.729876613474,0.240472007215,0.270123386526,0.0620661039365,0.0708769911938,0.934432737903,0.141266042575,0.144384901741,8.68163141193,13.3556360833,49.4016276621,65.0035038227,17.5735736306,?,0.103362278824,0.172459832746,?,?,0,0,0.0,0.0,Relevant
335,'http://bit.ly/Paxyz','http://www.youtube.com/watch?v=OAkfHShATKY',22,2,'2009-06-11 17:32:28','http://twitter.com/zach_shepler','@jasondsmithers @MarkSBernard Consider this for old school... http://bit.ly/Paxyz',81,2604,'http://web.archive.org/web/20070303164904/http://www.youtube.com/watch?v=OAkfHShATKY','','Thu 11 Jun 2009 09:32:23 +0000',19,42,0.452380952381,1,'?',0,24687,31653,15030,134,79,116,724,500,0.553065775294,0.4314644828,0.446934224706,0.0223718685071,0.023649188492,0.17662318489,0.0626120386523,0.0893292574871,13.6524998302,17.4848553396,93.5686877377,78.0818574992,12.7744649345,0.0,0.0419960525566,0.122114274259,0.0,0.00793600807772,0,1,0.0,0.125,NonRelevant
336,'http://bit.ly/Cyf9k','http://planetgreen.discovery.com/tech-transport/efficient-green-facebook.html',19,1,'2009-06-11 17:32:29','http://twitter.com/commonscold','RT @PlanetGreen 6 ways to be green and efficient on Facebook http://bit.ly/Cyf9k ^SS',84,2662,'http://web.archive.org/web/20120618181651/http://planetgreen.discovery.com/tech-transport/efficient-green-facebook.html','2012-06-18 18:16:51','Thu 11 Jun 2009 09:28:27 +0000',19,77,0.246753246753,2,'TLC Family 6 Ways to Be Efficient and Green on Facebook',66712,2,1,0,0,177,4,19,19,0.549571609177,0.417531215143,0.450428390823,0.0624278793306,0.0540818757138,0.759442075331,0.0623518737484,0.0671758425367,71.5078331019,1.15481698727,6.37277359354,1.61495172931,8.91199371747,0.97619047619,0.2326210526,0.200250469729,0.2326210526,0.200250469729,0,0,0.0,0.0,Relevant
339,'http://bit.ly/Vzs1p','http://www.scientificamerican.com/blog/post.cfm?id=9000-year-old-brew-hitting-the-shel-2009-06-05',20,1,'2009-06-11 17:27:31','http://twitter.com/jetkoning','New Old Beer! http://bit.ly/Vzs1p',33,2776,'http://web.archive.org/web/20100701181347/http://www.scientificamerican.com/blog/post.cfm?id=9000-year-old-brew-hitting-the-shel-2009-06-05','','Fri 05 Jun 2009 11:06:41 +0000',19,97,0.19587628866,3,'News Blog: 9000-year-old brew hitting the shelves this summer',109356,745,259,551,93,127,29,150,150,0.64431478132,0.523111092771,0.35568521868,0.0394591697858,0.0366356285752,0.447145018734,0.144559472355,0.133293617865,14.8146418474,61.2974061065,98.824742618,9.08099117641,14.9908225966,0.474933649619,0.0334263135232,0.183637377308,0.0448410956667,0.177901987071,0,0,0.0,0.0,Relevant
342,'http://bit.ly/12fJ5L','http://www.mattcutts.com/blog/add-custom-search-to-any-site/',33,1,'2009-06-11 17:44:22','http://twitter.com/netclues','Add Custom Search to any site in two minutes http://bit.ly/12fJ5L',65,2879,'http://web.archive.org/web/20111029183221/http://www.mattcutts.com/blog/add-custom-search-to-any-site','2011-10-29 18:32:21','Wed 10 Jun 2009 13:36:08 +0000',20,60,0.333333333333,2,'Add Custom Search to any site in two minutes',71849,5,0,0,0,14,39,145,136,0.53199931574,0.689452586058,0.46800068426,0.0522708373489,0.05279268893,0.985699849701,0.174974364955,0.173248548216,48.6512803266,21.6315864877,21.7877939643,10.5240437812,10.6000407186,0.411174838969,0.119952028781,0.21809171625,0.198761598,0.229340305385,0,0,0.0,0.0,Relevant
343,'http://bit.ly/cjSuO','http://www.fostercitytelevision.com/',55,1,'2009-06-11 17:11:39','http://twitter.com/fostercitytv','Working on the Newsbrief; we should have things up by the end of the day. Stay tuned to FosterCity.tv http://bit.ly/cjSuO',121,2888,'http://web.archive.org/web/20111007175947/http://fostercitytelevision.com/','2011-10-07 17:59:47','Thu 11 Jun 2009 09:11:31 +0000',19,36,0.527777777778,0,'?',16035,4,0,0,0,2,0,85,83,0.340660559174,0.70890087184,0.659339440826,0.0695795410564,0.0605227532669,0.739056016959,0.1549449467,0.180672423805,84.9060387064,12.6896154158,15.3339277469,10.7742497766,13.019430628,0.897538251492,0.0468807230938,0.142138058713,0.0433148081824,0.161632653903,0,0,0.0,0.0,Relevant
344,'http://bit.ly/JLGBF','http://www.epicurious.com/articlesguides/holidays/grilling/rubsandsauces',33,1,'2009-06-11 17:49:42','http://twitter.com/lifestylepr','Check out Epicurious for Elizabeth Karmels flavor accessories for grilling this summer http://bit.ly/JLGBF',106,2914,'http://web.archive.org/web/20111125183816/http://www.epicurious.com/articlesguides/holidays/grilling/rubsandsauces','2011-11-25 18:38:16','Thu 11 Jun 2009 09:20:52 +0000',19,72,0.263888888889,4,'Grilling and Barbecue Marinades Rubs and Sauces: Recipes and Tips Grilling at Epicurious.com',136974,10,6,1,0,35,4,33,31,0.544753436174,0.433229104206,0.455246563826,0.0761836943712,0.069937860618,0.849824028854,0.100461025076,0.10590265595,68.9089772257,2.9147168852,11.5074195815,4.22980720735,16.6994491064,0.755928946018,0.143499200667,0.149608258724,0.142373699363,0.158330498666,0,0,0.0,0.0,Relevant
347,'http://bit.ly/I1XnS','http://www.forgraphicdesignersonly.com/articles/11-steps-to-better-networking',15,1,'2009-06-11 17:48:23','http://twitter.com/rogerioabreu','11 Steps to Better Networking for the Graphic Designer http://bit.ly/I1XnS',74,3013,'http://web.archive.org/web/20071218165810/http://www.forgraphicdesignersonly.com/articles/11-steps-to-better-networking','2007-12-18 16:58:10','Thu 11 Jun 2009 07:00:24 +0000',19,77,0.246753246753,2,'For Graphic Designers Only: 11 Steps to Better Networking for the Graphic Designer | Free Information Resources & Trusted Advice for Freelance Designers | By Michael Huggins RGD',20839,8,0,2,0,258,4,28,28,0.618616016067,0.31811812645,0.381383983933,0.0848952719956,0.0879598994267,0.887230370719,0.121286329044,0.123946485034,99.9999870883,18.7998064595,19.7933525262,18.7998040322,19.7933499705,0.899393314281,0.0867109969524,0.139560548918,0.0857295959378,0.137980993048,0,0,0.0,0.0,Relevant
348,'http://bit.ly/GEjfe','http://en.oreilly.com/rails2009/public/schedule/detail/9118',16,1,'2009-06-11 17:29:30','http://twitter.com/railsconf','Just got the presentation files from John Woodell and Ryan Browns JRuby on Google App Engine session at #RailsConf: http://bit.ly/GEjfe',135,3037,'http://web.archive.org/web/20120531182007/http://en.oreilly.com/rails2009/public/schedule/detail/9118','2012-05-31 18:20:07','Thu 11 Jun 2009 09:28:54 +0000',19,59,0.322033898305,5,'JRuby on Google App Engine: RailsConf 2009 - OReilly Conferences May 04 - 07 2009 Las Vegas NV!',41129,1,0,0,0,172,2,2,1,0.50549700246,0.844039683829,0.49450299754,0.114791809769,0.110732020579,0.922263029353,0.104833244167,0.108676765393,10.635461087,4.04934784712,4.18313985468,38.0740224987,39.3320028201,0.45827937986,0.204757089837,0.197814142019,0.24565184222,0.237322226267,2,2,0.1,0.1,Relevant
350,'http://bit.ly/sr2G8','http://www.weboptimist.com/optimization-for-social-media-integration-news/2009/06/11/',19,1,'2009-06-11 16:58:14','http://twitter.com/affiliatebasics','Optimization for Social Media Integration: News http://bit.ly/sr2G8',67,3045,'http://web.archive.org/web/20100327174859/http://www.weboptimist.com/optimization-for-social-media-integration-news/2009/06/11','2010-03-27 17:48:59','Thu 11 Jun 2009 08:57:47 +0000',19,85,0.223529411765,4,'SEO in The Desert » Blog Archive » Optimization for Social Media Integration: News - Palm Springs SEO by The Web Optimist',70686,0,0,0,0,15,1,62,58,0.673079703641,0.686662508603,0.326920296359,0.0855441504291,0.0553780831222,0.711402764574,0.0603404222959,0.0707394448147,10.0602750285,3.28282821027,3.27002734374,32.6315950703,32.5043533548,0.826033187631,0.163663417677,0.0868810058571,0.098692754244,0.0523912177885,0,0,0.0,0.0,Relevant
351,'http://bit.ly/AtUVe','http://www.blackcelebkids.com/2009/06/11/naviyd-and-usher-raymond-vs-parents-are-divorcing/',13,2,'2009-06-11 17:46:38','http://twitter.com/nativenotes','Ursher bout to be divorced; i smell a classic album coming lol rt: @lyneka Singer Usher Raymond is divorcing his wife: http://bit.ly/AtUVe',138,3052,'http://web.archive.org/web/20100410183730/http://www.blackcelebkids.com/2009/06/11/naviyd-and-usher-raymond-vs-parents-are-divorcing/','2010-04-10 18:37:30','Thu 11 Jun 2009 09:43:45 +0000',19,91,0.208791208791,4,'**Update:NAVIYD AND USHER RAYMOND VS PARENTS ARE DIVORCING(PROOF INSIDE) - Black Celebrity Kids',214461,1,0,0,0,48,2,4,4,0.624328280825,0.712487409202,0.375671719175,0.0520971533735,0.0514042388541,0.633043235027,0.0807739686121,0.0705704092672,28.6416002788,11.8186313002,9.32633031421,3.38504513544,2.67121024927,0.537545555168,0.079506820487,0.0831162773771,0.0871213683738,0.0770051379542,1,1,0.0454545454545,0.0454545454545,Relevant
352,'http://bit.ly/xeca1','http://www.huffingtonpost.com/aaron-greenspan/why-google-bothered-to-ap_b_213176.html',15,2,'2009-06-11 17:13:36','http://twitter.com/xzeogenics','RT @neelav: Why I sued Google and Won part 2 http://bit.ly/xeca1 ... isnt Googles motto Dont Be Evil??',102,3063,'http://web.archive.org/web/20111105180439/http://www.huffingtonpost.com/aaron-greenspan/why-google-bothered-to-ap_b_213176.html','2011-11-05 18:04:39','Tue 09 Jun 2009 10:42:04 +0000',19,85,0.223529411765,2,'Aaron Greenspan: Why Google Bothered to Appeal a $761 Small Claims Case (and Won)',344587,106,3,5,0,329,36,264,225,0.266942375449,0.0340306798762,0.733057624551,0.0559486802191,0.0523187052379,0.753008394077,0.152570471085,0.157203406066,73.5044639869,12.2501943842,29.3852989539,9.00443971947,21.599506487,0.853640845472,0.0722764179869,0.235288516382,0.0787063546703,0.241880483451,0,0,0.0,0.0,Relevant
353,'http://bit.ly/iphone-3g-s','http://www.quickpwn.com/2009/06/win-a-free-iphone-3g-s.html',18,1,'2009-06-11 17:27:42','http://twitter.com/themadjoker','I just entered to win a free iPhone 3G S from @QuickPWN; you can too! Go to http://bit.ly/iphone-3g-s to enter #quickpwn #iPhone',128,3105,'http://web.archive.org/web/20120124181927/http://www.quickpwn.com/2009/06/win-a-free-iphone-3g-s.html','2012-01-24 18:19:27','Tue 09 Jun 2009 10:45:00 +0000',25,59,0.423728813559,3,'?',78190,120,0,0,0,2929,33,1554,500,0.578366573971,0.445305608889,0.421633426029,0.0566820201265,0.0770691450858,0.17512704391,0.078487379952,0.0524773535288,4.31076958525,5.50602555549,5.55614751636,78.2918557461,77.5855855618,0.0697601147969,0.0196494372973,0.0166068055348,0.326164036527,0.220527138568,0,0,0.0,0.0,Relevant
354,'http://bit.ly/GWqst','http://www.toprankblog.com/2009/06/content-strategy-measure-up/',63,1,'2009-06-11 17:39:59','http://twitter.com/rohnjaymiller','RT @tweetmeme Content Marketing Strategy and Social Media | Online Marketing Blog http://bit.ly/GWqst',101,3111,'http://web.archive.org/web/20100412183150/http://www.toprankblog.com/2009/06/content-strategy-measure-up','2010-04-12 18:31:50','Tue 09 Jun 2009 03:02:31 +0000',19,63,0.301587301587,3,'Content Marketing Strategy and Social Media',73437,4,0,0,0,446,36,192,184,0.729526148567,0.684396197916,0.270473851433,0.0706334649692,0.0610104324308,0.72086813948,0.14402230467,0.149834070746,11.7257631419,11.8027354914,23.8085718989,99.3478431373,49.25017423,?,0.113316683942,0.213342839964,?,?,0,0,0.0,0.0,Relevant
356,'http://bit.ly/k345R','http://www.youtube.com/watch?v=h47fNaOb-JU',50,2,'2009-06-11 17:34:55','http://twitter.com/123paigey','i knew she was an alien http://bit.ly/k345R',43,3119,'http://web.archive.org/web/20110621182654/http://www.youtube.com/watch?v=h47fNaOb-JU','','Mon 01 Jun 2009 11:20:28 +0000',19,42,0.452380952381,1,'?',0,110360,36737,37993,257,6487,241,4535,500,0.447153491234,0.558673989825,0.552846508766,0.0381680084349,0.0243076396332,0.464882251582,0.10194722005,0.0745783075598,11.0989606175,45.4389229382,2.01769985186,24.4261084986,18.179178406,0.725655299,0.176261059696,0.102687951902,0.0823386969593,0.101158323465,0,5,0.0,0.714285714286,Relevant
361,'http://bit.ly/PAAQd','http://www.pewinternet.org/Presentations/2009/21--The-Nine-Tribes-of-the-Internet.aspx',63,2,'2009-06-11 17:03:23','http://twitter.com/davidlsharp','The nine tribes of the internet: http://bit.ly/PAAQd 2009 Study by Pew Internet and American Life Project',105,3249,'http://web.archive.org/web/20090730175732/http://www.pewinternet.org/Presentations/2009/21--The-Nine-Tribes-of-the-Internet.aspx','2009-07-30 17:57:32','Wed 10 Jun 2009 18:17:23 +0000',19,86,0.220930232558,3,'The nine tribes of the internet | Pew Research Centers Internet & American Life Project',26546,6,1,4,0,106,24,116,82,0.602052051605,0.847437472315,0.397947948395,0.0750939261483,0.0792593923901,0.657492316784,0.118599890666,0.111750243149,37.9324861823,54.6674989696,56.3412217759,69.3876378053,67.3263464771,0.647150228929,0.355334527259,0.107520666114,0.295656197995,0.0894626018876,0,0,0.0,0.0,Relevant
363,'http://bit.ly/NMtgy','http://wpcandy.com/articles/10-things-you-can-do-with-wordpress-besides-blogging.html',37,1,'2009-06-11 17:42:53','http://twitter.com/coenjacobs','deelt: 10 Things You can Do with WordPress Besides Blogging http://bit.ly/NMtgy',79,3319,'http://web.archive.org/web/20100831183812/http://wpcandy.com/articles/10-things-you-can-do-with-wordpress-besides-blogging.html','2010-08-31 18:38:12','Thu 11 Jun 2009 06:48:34 +0000',19,85,0.223529411765,2,'Gooroohq.com',8827,6,8,1,0,61,0,0,0,0.580811461065,0.355385797827,0.419188538935,0.055612799832,0.0204124145232,0.197296092827,?,?,45.7226447515,95.7279823072,45.7226447515,47.7630925143,100.0,?,0.53033008589,?,?,?,0,0,0.0,0.0,NonRelevant
364,'http://bit.ly/I6z1R','http://www.buzzfeed.com/reddit/megan-fox-toe-thumb-pic',10,1,'2009-06-11 16:57:20','http://twitter.com/benlord','One more thing #toethumbs !!!! Freak Out!!! http://bit.ly/I6z1R',63,3326,'http://web.archive.org/web/20090612175246/http://www.buzzfeed.com/reddit/megan-fox-toe-thumb-pic','2009-06-12 17:52:46','Thu 11 Jun 2009 07:40:59 +0000',19,54,0.351851851852,2,'Megan Fox Has Toe Thumbs [PIC]',484887,316,97,290,48,718,11,78,72,0.60826596045,0.219636149325,0.39173403955,0.0169515875905,0.0252972094132,0.419719820807,0.0866680987076,0.0853601594515,85.6113137724,21.5040175648,88.2071073707,25.1181959688,97.0571604992,0.215207115505,0.0253184841771,0.0938736413292,0.0,0.0970912075211,0,2,0.0,0.25,Relevant
365,'http://bit.ly/k6K52','http://graphicriver.net/item/set-of-buttons/32881',14,1,'2009-06-11 17:15:46','http://twitter.com/cintiux','RT @_dariux: Set of buttons PSD for $1 usd http://bit.ly/k6K52',62,3336,'http://web.archive.org/web/20100726181122/http://graphicriver.net/item/set-of-buttons/32881','2010-07-26 18:11:22','Thu 11 Jun 2009 08:45:12 +0000',19,49,0.387755102041,3,'Web Elements - Set of Buttons | GraphicRiver',45834,0,0,0,0,7,0,5,5,0.61606863335,0.407974082303,0.38393136665,0.0846836155406,0.0684653196881,0.529862799056,0.102062072616,0.12623888062,2.40975489734,9.73847487818,20.9787002397,0.234673375304,0.505535256426,0.735306633185,0.194486655331,0.343807082086,0.186704011204,0.330049180992,0,0,0.0,0.0,Relevant
366,'http://bit.ly/ConGk','http://www.hiphopdx.com/index/news/id.9288/title.the-new-boyz-talk-you-re-a-jerk-dance-craze-album',33,2,'2009-06-11 17:32:27','http://twitter.com/themessageblog','New articel on HipHopDX: http://bit.ly/ConGk',44,3336,'http://web.archive.org/web/20100329182803/http://www.hiphopdx.com/index/news/id.9288/title.the-new-boyz-talk-you-re-a-jerk-dance-craze-album','2010-03-29 18:28:03','Thu 11 Jun 2009 09:32:27 +0000',19,98,0.19387755102,4,'The New Boyz Talk Youre A Jerk Dance Craze Album | Get The Latest Hip Hop News Rap News & Hip Hop Album Sales | HipHop DX',45718,1,0,0,0,10,4,7,6,0.63895823092,0.430259395996,0.36104176908,0.0258069887046,0.0255404722119,0.503770580802,0.0958476902942,0.0893980312535,8.68795285122,69.0762773401,52.2647761162,12.5773321693,16.6229600446,?,?,?,0.0576390417704,0.133111665128,0,0,0.0,0.0,Relevant
367,'http://bit.ly/iHm61','http://dailydose.us/2009/06/11/american-medical-association-plays-dr-tom-on-healthcare-reform/',27,1,'2009-06-11 17:27:53','http://twitter.com/molliekatie','RT @TommyXtopher : Please retweet 920 times! Thanks!. American Medical Association Plays Dr. Tom on Healthcare Reform. http://bit.ly/iHm61',138,3383,'http://web.archive.org/web/20120324182416/http://dailydose.us/2009/06/11/american-medical-association-plays-dr-tom-on-healthcare-reform/','2012-03-24 18:24:16','Thu 11 Jun 2009 08:13:40 +0000',19,94,0.202127659574,4,'American Medical Association Plays Dr. Tom on Healthcare Reform « Daily Dose',74632,0,0,0,0,115,6,12,12,0.706592615857,0.74017935042,0.293407384143,0.0757614408414,0.0754254682731,0.88254839911,0.074402702726,0.0703379948453,99.9226712615,17.4998290404,17.205541655,17.51337191,17.2188567798,0.996447590904,0.173954152814,0.146599832378,0.174574312189,0.147122471584,0,0,0.0,0.0,Relevant
368,'http://bit.ly/zj6n8','http://thinkdesignblog.com/free-textures-24-high-res-grunge-texture-pics.htm',28,1,'2009-06-11 17:27:31','http://twitter.com/dzineyugu','Well Never Have Enough Free Textures - 24 High-Res Grunge Texture Pics http://bit.ly/zj6n8',90,3405,'http://web.archive.org/web/20121017182416/http://thinkdesignblog.com/free-textures-24-high-res-grunge-texture-pics.htm','2012-10-17 18:24:16','Thu 11 Jun 2009 04:44:38 +0000',19,76,0.25,1,'Free Textures - 24 High-Res Grunge Texture Pics | Think Design',52735,1,0,0,0,263,17,69,67,0.570014824751,0.143456612165,0.429985175249,0.0884964415467,0.0949157995752,0.932367866495,0.136197456103,0.134697104394,100.0,68.0930734643,67.6734118692,68.0930734643,67.6734118692,1.0,0.186338998125,0.130952380952,0.186338998125,0.130952380952,0,0,0.0,0.0,Relevant
369,'http://bit.ly/Movae','http://spunkyhomeschool.blogspot.com/2005/11/new-miranda-ruling.html',27,1,'2009-06-11 17:36:36','http://twitter.com/jerysmiles','RT @SpunkyBraun: Since Miranda rights are in vogue; how about some for parents http://bit.ly/Movae',98,3427,'http://web.archive.org/web/20120128183343/http://spunkyhomeschool.blogspot.com/2005/11/new-miranda-ruling.html','2012-01-28 18:33:43','Thu 11 Jun 2009 09:22:58 +0000',19,68,0.279411764706,3,'?',0,0,0,0,0,8,0,0,0,0.589842688227,0.771506815356,0.410157311773,0.0507411597573,0.0515710623129,0.975533910752,?,?,99.9164859245,10.2096978489,7.30226406999,10.2182315105,7.30836758562,0.972597525159,0.0900450337781,?,0.0925820099773,?,0,0,0.0,0.0,Relevant
370,'http://bit.ly/dEJWb','http://www.ghacks.net/2009/06/11/mozilla-firefox-3-0-11-released/',12,1,'2009-06-11 17:08:37','http://twitter.com/ghacksnews','Mozilla Firefox 3.0.11 Released http://bit.ly/dEJWb',51,3443,'http://web.archive.org/web/20100726180600/http://www.ghacks.net/2009/06/11/mozilla-firefox-3-0-11-released/','2010-07-26 18:06:00','Thu 11 Jun 2009 09:08:38 +0000',19,65,0.292307692308,4,'Mozilla Firefox 3.0.11 Released -',24822,0,0,0,0,6,1,11,10,0.533559239569,0.629968628485,0.466440760431,0.0593456133761,0.0602338601937,0.60679096062,0.0828215577663,0.0816002183921,23.7510708906,15.1909020068,14.7807630595,63.9588087491,62.231985781,0.735433403418,0.174963553056,0.14580296088,0.131812432549,0.153781171307,0,0,0.0,0.0,Relevant
371,'http://bit.ly/g3lnB','http://sivel.net/2009/06/congratulations-to-the-wordpress-community-for-a-successful-2-8-release/',12,1,'2009-06-11 17:57:30','http://twitter.com/sivel','New blog post: Congratulations to the WordPress Community for a Successful 2.8 Release http://bit.ly/g3lnB',106,3443,'http://web.archive.org/web/20101127185453/http://sivel.net/2009/06/congratulations-to-the-wordpress-community-for-a-successful-2-8-release/','2010-11-27 18:54:53','Thu 11 Jun 2009 09:56:17 +0000',19,97,0.19587628866,3,'Congratulations to the WordPress Community for a Successful 2.8 Release | Sivel.net',9058,0,0,0,0,14,0,0,0,0.680624289018,0.647180817606,0.319375710982,0.0866702780035,0.112419885464,0.639414741412,?,?,99.8768856931,15.4707508734,12.3787380051,15.4898210592,12.3939967884,0.929320377285,0.20751433916,?,0.257129738613,?,0,0,0.0,0.0,Relevant
372,'http://bit.ly/W9jt1','http://www.deseretnews.com/article/705309910/Man-injured-in-school-bus-collision.html',12,1,'2009-06-11 17:33:35','http://twitter.com/cimcity','man in critical condition; hit by bus full of childrenhttp://bit.ly/W9jt1',73,3460,'http://web.archive.org/web/20090614183115/http://www.deseretnews.com/article/705309910/Man-injured-in-school-bus-collision.html','2009-06-14 18:31:15','Thu 11 Jun 2009 09:33:36 +0000',19,85,0.223529411765,3,'Man injured in school bus collision | Deseret News',62523,0,0,0,0,4,0,0,0,0.401651527979,0.620561233144,0.598348472021,0.0638009115089,0.0691714463866,0.410492545168,?,?,94.6661767629,6.46140113721,2.41027374054,6.82545905851,2.54607698648,0.69728585367,0.158113883008,?,0.22360679775,?,0,0,0.0,0.0,Relevant
378,'http://bit.ly/RtpBe','http://digital-photography-school.com/how-to-shoot-in-direct-sunlight',73,1,'2009-06-11 17:23:44','http://twitter.com/kwelte57','Nice areicle on daylight photos http://bit.ly/RtpBe',51,3663,'http://web.archive.org/web/20111110182447/http://www.digital-photography-school.com/how-to-shoot-in-direct-sunlight','2011-11-10 18:24:47','Sun 07 Jun 2009 07:10:37 +0000',19,69,0.275362318841,1,'How to Shoot in Direct Sunlight',98370,124,314,15,0,137,18,124,117,0.675597610567,0.165709166771,0.324402389433,0.0367235301529,0.036357627335,0.905683598723,0.137814876281,0.135538637475,99.9998959888,8.0223604419,11.3672381236,8.02235209774,11.3672263004,0.930305991641,0.0531660903756,0.169287158982,0.0552907335581,0.180166541553,0,0,0.0,0.0,Relevant
380,'http://bit.ly/3vrni','http://economix.blogs.nytimes.com/2009/06/08/the-value-of-education-in-a-recession/',17,1,'2009-06-11 17:18:21','http://twitter.com/mhyc','A*C Ed Award is a perk for the youth who serve at MHYC; College graduates made 54% more than those who did not graduate: http://bit.ly/3vrni',140,3694,'http://web.archive.org/web/20111205181955/http://economix.blogs.nytimes.com/2009/06/08/the-value-of-education-in-a-recession','2011-12-05 18:19:55','Thu 11 Jun 2009 09:15:45 +0000',19,83,0.228915662651,4,'The Value of Education in a Recession - NYTimes.com',71059,17,1,0,0,6,1,19,12,0.49275730038,0.625929438496,0.50724269962,0.0398941813952,0.0402545697569,0.858465203039,0.132833303161,0.135405341733,100.0,63.8511458349,44.8669951526,63.8511458349,44.8669951526,0.993777164212,0.066566153698,0.203894137337,0.0669829777693,0.205170882044,0,0,0.0,0.0,Relevant
382,'http://bit.ly/16gIA3','http://twittruth.com/',19,1,'2009-06-11 17:14:55','http://twitter.com/hadleystern','RT @SeanMalarkey: (interesting new twitter app) Twit Truth - Whos really using twitter http://bit.ly/16gIA3',107,3795,'http://web.archive.org/web/20110129181810/http://twittruth.com/','2011-01-29 18:18:10','Thu 11 Jun 2009 09:13:39 +0000',20,21,0.952380952381,0,'TwitTruth',880,11,1,0,0,474,84,448,436,0.643499605199,0.0992032023433,0.356500394801,0.0560804813138,0.0741249316661,0.107124711357,0.0561926841575,0.0960219510141,1.82950855087,75.5096084452,57.8573229038,2.42288178755,3.16210370451,?,?,?,0.0653720450461,0.0555555555556,0,8,0.0,0.571428571429,Relevant
383,'http://bit.ly/qgaUe','http://www.newscientist.com/article/mg20227124.600-can-smoking-ever-be-made-safe.html',16,1,'2009-06-11 17:49:32','http://twitter.com/kyrabirbilo','RT @newscientist: Tobacco companies start clinical trials on safe cigarettes http://bit.ly/qgaUe',96,3815,'http://web.archive.org/web/20111023185307/http://www.newscientist.com/article/mg20227124.600-can-smoking-ever-be-made-safe.html','2011-10-23 18:53:07','Thu 11 Jun 2009 06:02:22 +0000',19,85,0.223529411765,2,'Sign in to read: Can smoking ever be made safe? - health - 10 June 2009 - New Scientist',21978,2,0,0,0,862,1,25,22,0.718710895588,0.575495109411,0.281289104412,0.0989788207983,0.106727704844,0.792733143411,0.076656427566,0.0758302355143,99.950737971,17.3766204821,19.6970670619,17.3680604062,19.687363887,0.860034949674,0.184274344272,0.156996456406,0.177393718797,0.126511349842,0,0,0.0,0.0,Relevant
384,'http://bit.ly/xbCb8','http://www.stanfordtheatre.org/stf/calendars/Summer%202009.html',10,2,'2009-06-11 17:07:51','http://twitter.com/reciprocous','RT Romantics & Classic Movie Lovers: Casablanca is playing tonight and tomorrow at the Stanford Theatre on Univ. Ave: http://bit.ly/xbCb8',137,3837,'http://web.archive.org/web/20090831181148/http://www.stanfordtheatre.org/stf/calendars/Summer%202009.html','','Wed 10 Jun 2009 11:27:01 +0000',19,63,0.301587301587,3,'?',8907,25,0,0,0,64,1,8,8,0.749102956273,0.318293453574,0.250897043727,0.0855357199045,0.0908940683376,0.941048425589,0.106660229206,0.111524934186,100.0,46.2822284703,65.8488775903,46.2822284703,65.8488775903,1.0,0.0,0.0,0.0,0.0,0,2,0.0,0.1,Relevant
385,'http://bit.ly/13ahvR','http://www.funnyvideosden.com/webcams-are-bad/',10,1,'2009-06-11 16:59:27','http://twitter.com/duckvaginas','http://bit.ly/13ahvR might be old; but pretty funny.',52,3840,'http://webcitation.org/query?id=1332540201660125','','Thu 11 Jun 2009 07:06:19 +0000',20,46,0.434782608696,1,'Webcams Are Bad «  Funny Videos & Shocking Videos | Funnyvideosden.com',54955,41,1,2,0,124,5,30,30,0.622814944497,0.0953466082191,0.377185055503,0.0,?,?,?,0.0,100.0,56.1734962903,54.8421400578,56.1734962903,54.8421400578,?,?,?,?,?,0,0,0.0,0.0,Relevant
387,'http://bit.ly/7eh1l','http://www.doodlesplatter.com/',54,1,'2009-06-11 17:40:56','http://twitter.com/theneonhive','Please come join the posse! http://bit.ly/7eh1l',47,3872,'http://web.archive.org/web/20121028184528/http://www.doodlesplatter.com/','2012-10-28 18:45:28','Mon 08 Jun 2009 12:30:02 +0000',19,30,0.633333333333,0,'Doodlesplatter',53259,56,9,12,3,66,21,71,71,0.509502145209,0.820930941018,0.490497854791,0.0377844541395,0.0380754811925,0.978289665611,0.157906478957,0.15669953276,1.63226494755,1.86544579439,20.7562950566,87.4999934313,7.86395136081,?,0.0306858205966,0.113500352517,?,?,0,0,0.0,0.0,Relevant
388,'http://bit.ly/L7ZOp','http://twittertrain.net',15,1,'2009-06-11 17:08:15','http://twitter.com/lizpao','OMG WOW!!! Im getting tons of new followers; Check out this site NOW!!! http://bit.ly/L7ZOp',91,3879,'http://web.archive.org/web/20090614181254/http://twittertrain.net/','2009-06-14 18:12:54','Thu 11 Jun 2009 02:16:06 +0000',19,23,0.826086956522,0,'?',0,1102466,637361,552759,0,33157,1,10,8,0.55876793472,0.498366152189,0.44123206528,0.157683305597,0.0456435464588,0.242386168855,0.0487950036474,0.132722176564,5.99330636562,6.31921734798,20.2181139663,94.842541973,29.6432514704,0.0752118315846,0.0930484210398,0.120490673178,0.0,0.0253673144716,0,0,0.0,0.0,Relevant
389,'http://bit.ly/fLm93','http://getahead.rediff.com/report/2009/jun/09/how-you-lose-money-on-fixed-deposits.htm',14,1,'2009-06-11 17:11:20','http://twitter.com/kum72','Fis\xed deposits are not always the best bets.. http://bit.ly/fLm93',67,3915,'http://webcitation.org/query?id=1333404979933736','','Thu 11 Jun 2009 09:11:16 +0000',19,86,0.220930232558,5,'How you lose money on fixed deposits - Rediff.com Get Ahead',53543,2,0,0,0,11,0,3,3,0.832159857123,0.0415097858019,0.167840142877,0.0,0.0521853575904,0.0190553983492,0.110037548629,0.057735026919,72.075201709,12.8096568675,27.1030859237,9.23258602549,19.5346038488,?,0.0,0.0603022689156,?,?,0,0,0.0,0.0,Relevant
390,'http://bit.ly/DG29','http://speckyboy.com/2008/10/12/25-examples-of-amazingly-creative-typography-art/',54,1,'2009-06-11 17:16:42','http://twitter.com/chrisconn','More awesome typography: http://bit.ly/DG29',43,3954,'http://web.archive.org/web/20110919182236/http://speckyboy.com/2008/10/12/25-examples-of-amazingly-creative-typography-art/','2011-09-19 18:22:36','Thu 02 Apr 2009 22:41:21 +0000',18,81,0.222222222222,4,'25 Examples of Amazingly Creative Typography Art - Speckyboy Design Magazine',76236,47,26,23,0,232,20,61,60,0.785197740235,0.156487022458,0.214802259765,0.0471404520791,0.0465999212462,0.761432858894,0.0987569656436,0.0963588301848,7.85934351354,13.0754962196,13.1940120865,60.1074206406,59.5675027583,?,0.0925820099773,0.163557170943,?,?,0,0,0.0,0.0,Relevant
392,'http://bit.ly/1c1mVj','http://www.ehow.com/how_2099077_grow-butternut-squash.html',17,1,'2009-06-11 17:11:13','http://twitter.com/_dev0n','easy to grow yummy butternut squash http://bit.ly/1c1mVj via @addthis',69,4053,'http://web.archive.org/web/20110828181846/http://www.ehow.com/how_2099077_grow-butternut-squash.html','2011-08-28 18:18:46','Thu 11 Jun 2009 09:10:37 +0000',20,58,0.344827586207,1,'How to Grow Butternut Squash | eHow.com',69617,2,4,6,0,6,0,1,1,0.7696340015,0.252833940962,0.2303659985,0.0423523549888,0.0458928094354,0.672820607583,0.067725376152,0.0892866040243,89.5990886789,6.08840353989,11.7989072465,6.79516235004,13.1685572035,0.804102346379,0.0855398922768,0.120222617956,0.081348921682,0.0857492925713,0,0,0.0,0.0,Relevant
394,'http://bit.ly/15o2oG','http://www.youtube.com/watch?v=9QUT0tweX1M',51,2,'2009-06-11 17:30:53','http://twitter.com/gerrybruno','100 Best movie lines in 200 seconds. This is great. http://bit.ly/15o2oG',72,4068,'http://web.archive.org/web/20111202183841/http://www.youtube.com/watch?v=9QUT0tweX1M','','Tue 05 May 2009 17:34:07 +0000',20,42,0.47619047619,1,'?',0,31691,16003,18580,89,8456,379,3338,500,0.71333825472,0.0571194024962,0.28666174528,0.0405900853453,0.0503336676938,0.462980963111,0.0970868906534,0.0750700812322,83.3726755822,82.7910072613,6.11753815011,99.302327391,7.33758165656,0.0365636212064,0.171498585143,0.0681042956564,0.0,0.00897736964258,0,1,0.0,0.0909090909091,Relevant
395,'http://bit.ly/ESvAt','http://www.prosperitysalessystem.com/',16,1,'2009-06-11 17:32:33','http://twitter.com/brokerage','It’s past time to take control of YOUR financial future! http://bit.ly/ESvAt',78,4114,'http://web.archive.org/web/20090830184107/http://www.prosperitysalessystem.com/','2009-08-30 18:41:07','Fri 01 May 2009 09:33:18 +0000',19,37,0.513513513514,0,'ProsperitySalesSystem : Automated Marketing Systems',12432,0,0,0,0,500,1,13,13,0.635519263042,0.811582001691,0.364480736958,0.0820609939862,0.0683985568057,0.684341717817,0.138539822258,0.169845808125,91.459359994,75.4051507092,28.5315545028,68.9650682411,26.0947771446,0.283278861866,0.02484519975,0.18348709652,0.0,0.0888231183369,0,0,0.0,0.0,Relevant
396,'http://bit.ly/HYu7X','http://business.asiaone.com/Business/SME%2BCentral/eBiz%2BHub/Story/A1Story20090610-147579.html',10,1,'2009-06-11 17:35:39','http://twitter.com/joel_morrison','Social media marketing gaining ground: AsiaOne By VICTOR KATHEYAS SOCIAL media platforms are gaining ground in S.. http://bit.ly/HYu7X',134,4126,'http://web.archive.org/web/20120713184425/http://business.asiaone.com/Business/SME%2BCentral/eBiz%2BHub/Story/A1Story20090610-147579.html','','Thu 11 Jun 2009 09:35:37 +0000',19,95,0.2,5,'Social media marketing gaining ground',43714,0,0,0,0,15,2,11,11,0.619685520658,0.886492034358,0.380314479342,0.0996194671032,0.10048498699,0.991386575125,0.0858689288939,0.0851293033258,100.0,72.8177372703,76.4857265715,72.8177372703,76.4857265715,1.0,0.173275820021,0.108465228909,0.173275820021,0.108465228909,0,0,0.0,0.0,Relevant
397,'http://bit.ly/p0HH1','http://www.youtube.com/watch?v=6gvOVWKKxmo',11,1,'2009-06-11 17:40:34','http://twitter.com/jordanquinn','http://bit.ly/p0HH1 chalk animation and autumn story by firekites.',66,4145,'http://web.archive.org/web/20100318184939/http://www.youtube.com/watch?v=6gvOVWKKxmo','','Wed 29 Apr 2009 09:01:24 +0000',19,42,0.452380952381,1,'?',0,10922,7236,4644,75,210,57,776,500,0.589232433762,0.385053159427,0.410767566238,0.0587013706331,0.0567104964007,0.277418454351,0.116183921975,0.0859427493548,97.5866221818,99.9673997145,94.7341061009,97.5548086643,92.447814198,0.192879187453,0.235702260396,0.0750651357756,0.0,0.0198562318552,0,0,0.0,0.0,Relevant
398,'http://bit.ly/ChaNWS','http://www.wunderground.com/US/TN/099.html',56,1,'2009-06-11 17:13:11','http://twitter.com/chattaweather','NWS Alert: Severe Thunderstorm Watch 376 remains in effect until 800 PM EDT TN . Tennessee counties... http://bit.ly/ChaNWS #CHAwx',130,4172,'http://web.archive.org/web/20110808182243/http://www.wunderground.com/US/TN/099.html','2011-08-08 18:22:43','Wed 11 Feb 2009 08:04:46 +0000',20,42,0.47619047619,3,'Warnings for Hamilton Tennessee | Weather Underground',39193,21,4,25,0,6959,17,421,421,0.617242179991,0.394581664539,0.382757820009,0.0603480044314,0.09462037396,0.773465873917,0.202273427322,0.0936204846396,48.6280421445,13.9498265063,16.1689529159,6.78352751255,7.86264523829,0.269069117599,0.0,0.0318142381488,0.138633398643,0.302591010084,0,1,0.0,0.0526315789474,NonRelevant
399,'http://bit.ly/3RbcT','http://www.casualgaming.biz/news/28749/GameJacket-closes',10,1,'2009-06-11 17:10:53','http://twitter.com/michaeljw','So Im a little behind on this but: @gamejacket (Flash ads company) is dead http://bit.ly/3RbcT (FGL discussion at http://bit.ly/2nCea8 )',136,4207,'http://web.archive.org/web/20100915182100/http://www.casualgaming.biz/news/28749/GameJacket-closes','2010-09-15 18:21:00','Thu 11 Jun 2009 09:10:26 +0000',19,56,0.339285714286,3,'Develop I Read the latest news in game development',60823,68,32,29,2,17,4,29,26,0.418156243911,0.602784367088,0.581843756089,0.070087664405,0.0516972512871,0.388999940719,0.0691792404816,0.106411885833,2.43948767665,2.7960817395,9.13589105088,87.2466509897,26.7022413365,?,0.127660730297,0.191987764228,?,?,0,0,0.0,0.0,NonRelevant
400,'http://bit.ly/jQTOn','http://michellemalkin.com/2009/06/11/barney-frank-has-a-snit-fit/',21,2,'2009-06-11 17:08:15','http://twitter.com/ralphgiordano','Too funny. RT @khoekstra: RT @michellemalkin: Video: Barney Frank has a snit fit; walks off set - Call the wahmbulance. http://bit.ly/jQTOn',139,4221,'http://web.archive.org/web/20120923181836/http://michellemalkin.com/2009/06/11/barney-frank-has-a-snit-fit/','2012-09-23 18:18:36','Thu 11 Jun 2009 09:00:35 +0000',19,65,0.292307692308,4,'Michelle Malkin  » Barney Frank has a snit fit',37493,4,0,0,0,905,20,70,68,0.566408793726,0.127113316458,0.433591206274,0.0614168385254,0.0629141605778,0.926874323276,0.0721140303231,0.0762663412643,19.1024437686,74.6714618446,92.8480530649,14.26407401,20.5738764982,0.981649817214,0.127128345233,0.106847978391,0.129504781648,0.10884530972,0,0,0.0,0.0,Relevant
401,'http://bit.ly/FtZlI','http://www.iphoneclub.nl/29994/doom-resurrection-volgende-week-in-de-app-store/',18,2,'2009-06-11 17:11:31','http://twitter.com/mrgreenish','Doom coming to the iPhone next week! http://bit.ly/FtZlI',56,4264,'http://web.archive.org/web/20090615182235/http://www.iphoneclub.nl/29994/doom-resurrection-volgende-week-in-de-app-store/','2009-06-15 18:22:35','Thu 11 Jun 2009 09:10:53 +0000',19,79,0.240506329114,2,'Doom Resurrection volgende week in de App Store - iPhoneclub.nl',106916,0,0,0,0,15,0,6,6,0.489769160536,0.643091040957,0.510230839464,0.0258160646558,0.03568016921,0.606712064396,0.0783069306462,0.0755443646267,99.999999326,65.514384062,98.8668486653,65.5143845035,98.8668493316,0.801490435792,0.068599434057,0.132842232831,0.0637288932993,0.0987283769682,0,0,0.0,0.0,Relevant
402,'http://bit.ly/gJCiY','http://www.time.com/time/magazine/article/0%2C9171%2C1894971%2C00.html',30,1,'2009-06-11 17:14:20','http://twitter.com/msebeling','Sponsor the arts @time http://bit.ly/gJCiY',42,4264,'http://web.archive.org/web/20121103182524/http://www.time.com/time/magazine/article/0%2C9171%2C1894971%2C00.html','2012-11-03 18:25:24','Tue 19 May 2009 09:01:54 +0000',19,70,0.271428571429,4,'Supporting the Arts - TIME',42333,75,37,36,1672,14,2,14,14,0.563589547963,0.767803482012,0.436410452037,0.0362208966312,0.0356789075127,0.868440398067,0.113451695134,0.11960492264,100.0,29.0090094242,82.9287851941,29.0090094242,82.9287851941,0.997546008571,0.0573068255061,0.167076671386,0.0571661950475,0.166666666667,0,0,0.0,0.0,Relevant
403,'http://bit.ly/18Bla4','http://www.youtube.com/watch?v=sDocL7AfIRo',13,1,'2009-06-11 17:22:50','http://twitter.com/jolejniczak','Proof that women are born this way! -- Baby Talk; Bla Bla Bla!!!! http://bit.ly/18Bla4',86,4273,'http://web.archive.org/web/20111202183403/http://www.youtube.com/watch?v=sDocL7AfIRo','','Fri 08 May 2009 01:30:31 +0000',20,42,0.47619047619,1,'?',0,35965,29095,30241,95,5766,120,1006,500,0.732615576193,0.688699721853,0.267384423807,0.0470244852317,0.0565735714804,0.454510840063,0.0893251466276,0.0580102797112,44.8488685659,25.2798564277,37.7648044932,56.3667651739,84.2045868732,0.0406557814091,0.0852802865422,0.0447433394883,0.0,0.0156695355425,0,0,0.0,0.0,Relevant
405,'http://bit.ly/1Pzvvq','http://heavytable.com/part-1-the-old-fashioned/',31,2,'2009-06-11 17:41:12','http://twitter.com/paulaforbes','A very important article from @heavytable about the most important cocktail: http://bit.ly/1Pzvvq',97,4292,'http://web.archive.org/web/20110820185244/http://heavytable.com/part-1-the-old-fashioned/','2011-08-20 18:52:44','Thu 11 Jun 2009 09:38:21 +0000',20,47,0.425531914894,1,'Cocktail Metamorphosis: The Old Fashioned - The Heavy Table - Minneapolis-St. Paul and Upper Midwest Food Magazine and Blog',91236,24,9,19,0,33,3,13,13,0.807994727096,0.0916518637559,0.192005272904,0.0418765756358,0.0557278212575,0.625410365632,0.111704150388,0.0973702748197,99.9999857371,4.78672586215,4.56317722203,4.78672517942,4.56317657119,0.931204533925,0.0553660102894,0.167411079213,0.0578637562358,0.1822537011,0,0,0.0,0.0,Relevant
406,'http://bit.ly/a6UA9','http://www.fuelyourcreativity.com/win-a-year-membership-to-psdthemes/',12,1,'2009-06-11 17:20:14','http://twitter.com/jeffcrossphoto','RT @adellecharles Win a year membership to PSDThemes http://bit.ly/a6UA9',72,4296,'http://web.archive.org/web/20120114183150/http://www.fuelyourcreativity.com/win-a-year-membership-to-psdthemes/','2012-01-14 18:31:50','Thu 11 Jun 2009 09:16:50 +0000',19,69,0.275362318841,1,'Win a year membership to PSDThemes |  Fuel Your Creativity',93155,0,0,0,0,384,14,65,62,0.650387146246,0.829408184966,0.349612853754,0.0552274570806,0.0525749727925,0.906766674169,0.0931233816919,0.0978215925264,100.0,7.64244208595,8.48653437499,7.64244208595,8.48653437499,1.0,0.122859023367,0.115270424631,0.122859023367,0.115270424631,0,0,0.0,0.0,Relevant
408,'http://bit.ly/EXhgB','http://www.twitip.com/7-free-twitter-backgrounds-to-download-and-customize/',62,1,'2009-06-11 17:27:55','http://twitter.com/yudzz88','http://bit.ly/EXhgB 7 Free Twitter Backgrounds to Download and Customize',72,4321,'http://web.archive.org/web/20100417183956/http://www.twitip.com/7-free-twitter-backgrounds-to-download-and-customize','2010-04-17 18:39:56','Thu 11 Jun 2009 06:02:39 +0000',19,75,0.253333333333,1,'7 Free Twitter Backgrounds to Download and Customize',38810,3,0,0,0,732,47,262,251,0.68403527705,0.382625902772,0.31596472295,0.100290321926,0.0967938678188,0.843641393253,0.110450385068,0.109862543237,99.9999999975,48.6785693194,72.787430665,48.6785693206,72.7874306667,0.975563497642,0.193772786325,0.160579129181,0.198626523844,0.164572825767,0,0,0.0,0.0,Relevant
409,'http://bit.ly/PW1x','http://www.soundsnaughty.com/Sex-Toys/Vibrators.aspx',10,1,'2009-06-11 17:45:36','http://twitter.com/sounds_naughty','New Vibrators Homepage http://bit.ly/PW1x',41,4340,'http://web.archive.org/web/20120611185756/http://www.soundsnaughty.com/Sex-Toys/Vibrators.aspx','2012-06-11 18:57:56','Thu 11 Jun 2009 09:45:37 +0000',18,52,0.346153846154,2,'Vibrators and Vibrating Sex Toys Rabbit and Clitoral Vibes as well as Realistic Vibrators',82235,0,0,0,0,8,0,1,1,0.644592585302,0.361750013001,0.355407414698,0.0297745667088,0.0297745667088,0.987391646966,0.0300099424404,0.0300099424404,8.79603355846,24.2812010214,12.9943871491,36.2256939049,67.6910227279,?,0.0313112145543,0.0,?,?,0,0,0.0,0.0,Relevant
411,'http://bit.ly/Y2cdY','http://www.youtube.com/watch?v=Qrl3n2ZtK2E',11,1,'2009-06-11 17:35:38','http://twitter.com/dexmorgan','http://bit.ly/Y2cdY Ah...Nothing to do with a Monsters Heaven...I can assure that.',82,4598,'http://web.archive.org/web/20120107185216/http://www.youtube.com/watch?v=Qrl3n2ZtK2E','','Thu 11 Jun 2009 09:34:52 +0000',19,42,0.452380952381,1,'?',0,28699,32009,29463,151,23,78,1298,500,0.374560549636,0.339278543961,0.625439450364,0.0181108608308,0.0277750989815,0.423711865844,0.0930559947364,0.0652421069977,89.9121437576,82.457805783,50.3633473116,91.7093090399,56.0139545192,0.100503781526,0.0,0.0770156995658,0.0,0.0291743777354,0,4,0.0,0.363636363636,NonRelevant
413,'http://bit.ly/DnNiA','http://www.cracked.com/blog/exploring-the-mysteries-of-the-mind-with-the-sims-3/',57,2,'2009-06-11 17:08:28','http://twitter.com/whiteglitter79','@feliciaday A different Sims 3 experiment; funny though! http://bit.ly/DnNiA',76,4709,'http://web.archive.org/web/20120317182657/http://www.cracked.com/blog/exploring-the-mysteries-of-the-mind-with-the-sims-3','2012-03-17 18:26:57','Thu 11 Jun 2009 07:33:52 +0000',19,80,0.2375,2,'Exploring the Mysteries of the Mind with the Sims 3 | Cracked.com',72111,545,154,332,14,1023,11,152,151,0.69019308125,0.214723285156,0.30980691875,0.0584980912325,0.0514344499874,0.856974417454,0.122648141993,0.143477243785,99.999999866,12.9355504251,64.0162651831,12.9355504424,64.0162650973,0.967270840318,0.0512652015851,0.144631563528,0.0396942093019,0.124965589933,0,0,0.0,0.0,Relevant
415,'http://bit.ly/n6wu3','http://www.youtube.com/watch?v=BpWM0FNPZSs',61,2,'2009-06-11 17:08:28','http://twitter.com/poptub','RT @scottw: RT @StevenRay: This is pure Awesome. http://bit.ly/n6wu3 (via @jrea)',80,4731,'http://web.archive.org/web/20100526182719/http://www.youtube.com/watch?v=BpWM0FNPZSs','','Tue 09 Jun 2009 17:50:47 +0000',19,42,0.452380952381,1,'?',0,47999,34509,25297,363,5821,604,15146,500,0.832483256379,0.124192208302,0.167516743621,0.0247234088217,0.0327870614735,0.333526558823,0.102325472586,0.0857053787776,30.8158525747,5.42353955562,6.85431053821,17.5998361313,22.2428067554,0.446210748253,0.03194382825,0.125729720151,0.0349215147885,0.0828361170575,0,2,0.0,0.181818181818,Relevant
417,'http://bit.ly/34TNw','http://blog-aauw.org/2009/06/10/rape-isnt-a-game/',98,2,'2009-06-11 17:07:07','http://twitter.com/christytj','Rape isnt a game new AAUW blog: cvrs attitude among high school students; we all need to help change. http://bit.ly/34TNw',121,4813,'http://web.archive.org/web/20090701182720/http://blog-aauw.org/2009/06/10/rape-isnt-a-game/','2009-07-01 18:27:20','Wed 10 Jun 2009 10:39:51 +0000',19,49,0.387755102041,4,'Rape Isn’t a Game  « AAUW Dialog',107429,6,0,0,0,209,7,18,14,0.618724569533,0.760886724445,0.381275430467,0.0673491828506,0.0645329191767,0.698157788792,0.116176460903,0.136460498171,27.7280833926,17.5659388469,32.2658300612,4.87069817217,8.94669626668,0.540789081055,0.126420892076,0.192301765939,0.146119001253,0.150414209399,0,0,0.0,0.0,Relevant
419,'http://bit.ly/K4kCu','http://flowingdata.com/2009/06/11/non-profit-seeks-infographic-designer/',13,1,'2009-06-11 17:42:37','http://twitter.com/idealist','The nonprofit East-West Center is looking for an Infographic Designer: http://bit.ly/K4kCu',90,4850,'http://web.archive.org/web/20090614190327/http://flowingdata.com/2009/06/11/non-profit-seeks-infographic-designer/','2009-06-14 19:03:27','Thu 11 Jun 2009 09:42:11 +0000',19,72,0.263888888889,4,'Non-profit Seeks Infographic Designer',20569,0,0,0,0,127,2,4,4,0.603971661973,0.880821157595,0.396028338027,0.0655403131366,0.0682947955885,0.58675550311,0.0916270832672,0.0879315572641,75.099905983,36.4472198105,18.8572045124,48.5316450578,25.1094915042,0.900070320741,0.148148148148,0.157134840264,0.150011720123,0.132592880696,0,0,0.0,0.0,Relevant
421,'http://bit.ly/T65Sj','http://www.readwriteweb.com/archives/is_internet_access_a_fundamental_human_right_franc.php',16,1,'2009-06-11 17:37:04','http://twitter.com/buddenbloom','RT @chriswubbels: France decides Internet access is a fundamental human right. http://bit.ly/T65Sj How do I laugh in French? Down my nose?',138,4993,'http://web.archive.org/web/20100523190017/http://www.readwriteweb.com/archives/is_internet_access_a_fundamental_human_right_franc.php','2010-05-23 19:00:17','Thu 11 Jun 2009 08:52:35 +0000',19,91,0.208791208791,2,'ReadWrite – Is Internet Access a Fundamental Human Right? Frances High Court Says Yes',41423,0,0,0,0,27,56,350,311,0.40201195787,0.269547161314,0.59798804213,0.0682953221056,0.092600531936,0.334024120803,0.120769544187,0.139472751821,11.9714415958,52.6861333469,68.2111397221,6.30728968271,8.16585675368,?,0.138740943595,0.180080445156,?,?,0,0,0.0,0.0,Relevant
425,'http://bit.ly/oksfs','http://drawn.ca/2009/06/11/the-terrible-thing-of-alpha-9/',23,1,'2009-06-11 17:40:06','http://twitter.com/manaknights','The Terrible Thing of Alpha-9! Awesome new cartoon short by Jake Armstrong. http://bit.ly/oksfs',95,5088,'http://web.archive.org/web/20090614190454/http://drawn.ca/2009/06/11/the-terrible-thing-of-alpha-9','2009-06-14 19:04:54','Thu 11 Jun 2009 09:40:06 +0000',19,57,0.333333333333,4,'The Terrible Thing of Alpha-9! «  Drawn! The Illustration and Cartooning Blog',20050,1,0,0,0,284,5,41,37,0.446219874862,0.546800665173,0.553780125138,0.0438529009654,0.0957647000936,0.171582019147,0.101653708522,0.0857492925713,0.0908540437083,25.1313916475,7.05572867899,0.361516166644,1.28766351205,?,?,?,0.248734169082,0.188025358273,0,0,0.0,0.0,Relevant
426,'http://bit.ly/PPuw6','http://www.chaacreek.com/belize-travel-blog/2009/06/mayan-ruins-that-are-available-to-tour-from-chaa-creek/',13,1,'2009-06-11 17:34:45','http://twitter.com/chaacreek','Blog: Mayan Ruins that Are Available to Tour from Chaa Creek: Tikal was once one of the greatest cities in.. http://bit.ly/PPuw6',128,5127,'http://web.archive.org/web/20111120190012/http://www.chaacreek.com/belize-travel-blog/2009/06/mayan-ruins-that-are-available-to-tour-from-chaa-creek','2011-11-20 19:00:12','Thu 11 Jun 2009 09:34:43 +0000',19,107,0.177570093458,4,'Belize| Maya Ruins| Maya Temples| Maya Sites| The Mayas of Belize | Belize Travel Blog',87255,1,0,0,0,3,2,4,4,0.866199799519,0.592221983838,0.133800200481,0.0803634214947,0.0848289808478,0.856901069924,0.0689757700501,0.0694419328459,8.66047473218,14.6522188251,16.4143970893,1.26895170905,52.7614549901,?,0.084394947257,0.0527046276695,?,?,0,0,0.0,0.0,Relevant
427,'http://bit.ly/O13WI','http://swick.co.uk/index.php/2009/06/15-creative-adverts/',11,1,'2009-06-11 17:50:42','http://twitter.com/thomasjhardy','RT @thomasjhardy 15 Creative Adverts - http://bit.ly/O13WI',58,5173,'http://web.archive.org/web/20090611191655/http://swick.co.uk/index.php/2009/06/15-creative-adverts','2009-06-11 19:16:55','Mon 08 Jun 2009 03:56:47 +0000',19,57,0.333333333333,4,'Swick » 15 Creative Adverts',19970,13,1,0,0,624,3,55,55,0.76266375139,0.103682165482,0.23733624861,0.0885823339088,0.0547996624351,0.506072752435,0.0926752088108,0.132461140295,15.1459178467,74.1698104584,74.1697490236,11.2336985591,11.2336892542,0.0597614304667,0.0,0.0317180739848,0.0,0.0,0,0,0.0,0.0,Relevant
428,'http://bit.ly/1beZwH','http://www.cnn.com/2009/CRIME/06/10/california.spector.mug.shot/index.html',16,1,'2009-06-11 17:46:26','http://twitter.com/fisherdm','hes even scarier looking without the wig http://bit.ly/1beZwH',61,5209,'http://web.archive.org/web/20110926191315/http://www.cnn.com/2009/CRIME/06/10/california.spector.mug.shot/index.html?','','Wed 10 Jun 2009 19:45:55 +0000',20,74,0.27027027027,6,'?',0,245,3,1,6,40,33,233,125,0.504281266851,0.368167896346,0.495718733149,0.0260820265479,0.0201312813893,0.368813237528,0.103537762296,0.110151131897,50.8416689797,82.1073234973,54.0306648597,61.9209917144,94.097803741,?,0.0590281336101,0.139834045548,?,?,0,0,0.0,0.0,Relevant
429,'http://bit.ly/tdNgo','http://www.youtube.com/watch?v=CqHTScDBsDU',15,2,'2009-06-11 17:14:00','http://twitter.com/rt_cubs','RT @mcsey What if we dont? http://bit.ly/tdNgo Eddie Vedder All the Way #Cubs RIP Grandpa 1912-2000',99,5218,'http://web.archive.org/web/20091008184058/http://www.youtube.com/watch?v=CqHTScDBsDU','','Thu 11 Jun 2009 09:10:05 +0000',19,42,0.452380952381,1,'?',0,10964,6208,6508,28,802,42,386,366,0.517939430114,0.393129458812,0.482060569886,0.0,0.0353743824814,0.049397636837,0.127646342264,0.0173880176986,53.9687142077,57.2233658268,75.8783913544,94.3123729754,71.1252745931,?,?,?,0.0,0.0101466646166,0,0,0.0,0.0,Relevant
431,'http://bit.ly/18EBab','http://www.wgme.com/News/story_detail/story_detail_3.shtml?readmore',37,1,'2009-06-11 17:36:48','http://twitter.com/wgme','State Police apologize for insensitive comments over fatal crash. http://bit.ly/18EBab',86,5352,'http://web.archive.org/web/20080215160736/http://www.wgme.com/News/story_detail/story_detail_3.shtml?readmore','','Wed 06 May 2009 01:56:05 +0000',20,67,0.298507462687,3,'WGME 13 :: - Error - 404 Page Not Found',40806,7,0,0,0,139,1,21,18,0.442402400723,0.795955909538,0.557597599277,0.0355334527259,0.0239114049929,0.282722627688,0.070664235924,0.0679478540273,30.9182805387,32.4805205708,45.6128815254,95.1902247727,67.784098493,?,0.0489115988045,0.0170054255963,?,?,0,0,0.0,0.0,NonRelevant
437,'http://bit.ly/YPquf','http://blog.hubspot.com/blog/tabid/6307/bid/4818/Six-Lessons-Business-Bloggers-Can-Learn-From-Great-Public-Speakers.aspx',16,2,'2009-06-11 17:11:31','http://twitter.com/a2office','Six Lessons Business Bloggers Can Learn From Great Public Speakers . http://bit.ly/YPquf',88,5483,'http://web.archive.org/web/20090611184254/http://blog.hubspot.com/blog/tabid/6307/bid/4818/Six-Lessons-Business-Bloggers-Can-Learn-From-Great-Public-Speakers.aspx','2009-06-11 18:42:54','Mon 08 Jun 2009 04:56:31 +0000',19,120,0.158333333333,6,'Six Lessons Business Bloggers Can Learn From Great Public Speakers',61961,13,26,0,0,254,13,103,98,0.630671535128,0.740799380101,0.369328464872,0.0535145767794,0.0760560739974,0.358847909245,0.151005943881,0.106285865857,14.1050136862,98.7841935706,65.7763780903,14.2786139931,21.443889274,?,?,?,0.150372556873,0.262874863962,0,0,0.0,0.0,Relevant
438,'http://bit.ly/ZDqil','http://www.telegraph.co.uk/news/newstopics/howaboutthat/4927224/Pink-dolphin-appears-in-US-lake.html',24,2,'2009-06-11 17:10:47','http://twitter.com/lannies','a pink dolphin...is this real?!? http://bit.ly/ZDqil',52,5531,'http://web.archive.org/web/20100210184258/http://www.telegraph.co.uk/news/newstopics/howaboutthat/4927224/Pink-dolphin-appears-in-US-lake.html','2010-02-10 18:42:58','Fri 22 May 2009 05:43:31 +0000',19,100,0.19,5,'Pink dolphin appears in US lake  - Telegraph',55374,11330,4078,4687,68,266,220,2174,500,0.550422473231,0.327039344392,0.449577526769,0.0569064317007,0.04,0.531943049223,0.100473798243,0.112047109469,50.7780253743,3.45612496305,46.1684993585,6.80633982432,90.9222030951,0.854110297435,0.0670778470906,0.112585797496,0.0692958928675,0.116278111659,0,0,0.0,0.0,Relevant
439,'http://bit.ly/bXTQ2','http://www.youtube.com/watch?v=EXPcBI4CJc8',47,1,'2009-06-11 17:40:54','http://twitter.com/princelamarr','Ducks. Sex with ducks. http://bit.ly/bXTQ2',42,5818,'http://web.archive.org/web/20090711191752/http://www.youtube.com/watch?v=EXPcBI4CJc8','','Tue 26 May 2009 16:19:51 +0000',19,42,0.452380952381,1,'?',0,24776,12351,18329,91,5761,209,1903,500,0.609161218729,0.526144909383,0.390838781271,0.0343705529261,0.0385574811547,0.247350272387,0.107152352379,0.0912777211326,58.8905613884,97.5933481392,56.3883928114,60.3428025693,95.751155163,0.352283544226,0.134231211043,0.08503327578,0.116642368704,0.108139718825,0,2,0.0,0.4,Relevant
440,'http://bit.ly/101uhV','http://www.australiablog.com/planning-a-trip/top-10-things-to-do-in-cairns.html',10,2,'2009-06-11 17:06:56','http://twitter.com/pamela_jones','RT @BootsnAll 10 things to do in Cairns from @WhyGoFrances recent trip to North QLD http://bit.ly/101uhV Woolshed bar = sex on a stick.',135,5829,'http://web.archive.org/web/20100810184405/http://www.australiablog.com/planning-a-trip/top-10-things-to-do-in-cairns.html','2010-08-10 18:44:05','Thu 11 Jun 2009 08:35:33 +0000',20,79,0.253164556962,2,'Top 10 Things to do in Cairns | Australia Travel Guide',67885,17,16,10,0,56,5,13,12,0.476821332214,0.77243501441,0.523178667786,0.065838760796,0.0734591378052,0.703896111187,0.0989039211237,0.0924980840168,99.9999994621,40.6630572675,14.8040118231,40.6630570488,14.8040117434,0.99146204495,0.104341251546,0.137605310981,0.103784760903,0.136871410757,0,0,0.0,0.0,Relevant
441,'http://bit.ly/WdeyB','http://www.break.com/index/anchors-laugh-at-reporter-sprayed-by-sprinkler.html',19,1,'2009-06-11 17:57:57','http://twitter.com/craigeh','RT NatalieNewsFunny! Hope this never happens to me :)! - http://bit.ly/WdeyB',76,5904,'http://web.archive.org/web/20100124193621/http://www.break.com/index/anchors-laugh-at-reporter-sprayed-by-sprinkler.html','2010-01-24 19:36:21','Wed 10 Jun 2009 03:24:08 +0000',19,78,0.24358974359,2,'Watch Anchors Laugh at Reporter Sprayed by Sprinkler Video | Break.com',171464,102,6,4,0,78,2,14,14,0.532685667442,0.390817766044,0.467314332558,0.019896804233,0.044607310631,0.293257785771,0.0728574402351,0.0647627822977,22.1458892619,18.3031305006,61.4204163648,82.6479816824,13.6020973924,0.314347306731,0.0,0.200327332461,0.0425628265379,0.118747873999,0,0,0.0,0.0,Relevant
442,'http://bit.ly/8ye6I','http://mywifequitherjob.com/personality-traits-that-can-doom-a-would-be-entrepreneur/',72,1,'2009-06-11 17:47:29','http://twitter.com/bizzia','Reading Personality Traits That Can Doom A Would Be Entrepreneur: Not everyone is cut out to be an entrepreneur... http://bit.ly/8ye6I',134,5972,'http://web.archive.org/web/20101111192701/http://mywifequitherjob.com/personality-traits-that-can-doom-a-would-be-entrepreneur/','2010-11-11 19:27:01','Thu 11 Jun 2009 09:45:43 +0000',19,85,0.223529411765,1,'Personality Traits That Can Doom A Would Be Entrepreneur',64986,0,2,0,0,17,3,9,8,0.508591759666,0.398923436865,0.491408240334,0.0810317706824,0.0760856247819,0.740036203781,0.0968606447977,0.103157325446,99.9297363744,9.35719300868,11.728024015,9.36377233461,11.7362703441,0.946177576135,0.12608200361,0.118289402927,0.124228994277,0.125516375752,0,0,0.0,0.0,Relevant
443,'http://bit.ly/QXcPQ','http://www.georgetownjingle.com/',15,1,'2009-06-11 17:24:45','http://twitter.com/lynnimegginson','Working on my proposal for the Georgetown Jingle! Youre ALL invited! http://bit.ly/QXcPQ',88,6026,'http://web.archive.org/web/20111228190511/http://www.georgetownjingle.com/','2011-12-28 19:05:11','Thu 11 Jun 2009 09:23:05 +0000',19,32,0.59375,0,'Georgetown Jingle',12432,90,190,23,2,32,24,84,84,0.429782605362,0.701082190049,0.570217394638,0.0464572209812,0.0473749831391,0.824118544941,0.15544157369,0.165584013563,5.30831080694,71.9433575907,89.4369245664,3.81897702586,4.74758993215,0.381625861116,0.0632455532034,0.235182917714,0.0652328073053,0.178790489903,0,0,0.0,0.0,Relevant
445,'http://bit.ly/MLjuS','http://www.holisticnetworker.com/events/index.php?com=signup',10,2,'2009-06-11 17:08:50','http://twitter.com/holistic365','Pick your favorite categories and Ill do the rest http://bit.ly/MLjuS',69,6079,'http://web.archive.org/web/20080822152731/http://www.holisticnetworker.com/events/index.php?com=signup','','Thu 07 May 2009 20:52:17 +0000',19,60,0.316666666667,2,'Holistic Networker Event Calendar',35891,9,2,2,0,70,0,12,12,0.41847695703,0.167457741983,0.58152304297,0.0381523796858,0.0287420409039,0.632685641385,0.0898969472684,0.103419174236,75.864779866,72.9865039012,11.4181917478,55.3710505165,8.66238603411,?,0.0,0.196589274873,?,?,0,0,0.0,0.0,NonRelevant
446,'http://bit.ly/TDWLA','http://www.insidefacebook.com/2009/06/09/breaking-facebook-username-landrush-to-start-june-13-at-midnight/',33,1,'2009-06-11 17:23:45','http://twitter.com/tiffanytop6','RT @UpTake: Make sure you dont get left with crappy Facebook user name....b part of landrush June 13th @ midnight!!! http://bit.ly/TDWLA',136,6152,'http://web.archive.org/web/20100420190617/http://www.insidefacebook.com/2009/06/09/breaking-facebook-username-landrush-to-start-june-13-at-midnight/','2010-04-20 19:06:17','Tue 09 Jun 2009 11:39:18 +0000',19,106,0.179245283019,4,'Breaking: Facebook Username Landrush to Start June 13 at Midnight',74976,79,0,0,1,279,23,176,169,0.611985873662,0.381040763546,0.388014126338,0.0952320969326,0.0886025177378,0.672041240187,0.179173721164,0.185040804153,73.5720012259,16.4986411288,8.84840918804,12.1383804535,6.50995171629,0.794257205746,0.187382922249,0.222067555808,0.157154639273,0.201839534568,0,0,0.0,0.0,Relevant
447,'http://bit.ly/ADjn8','http://www.blender.org/blenderorg/blender-foundation/press/re-branding-blender/',35,1,'2009-06-11 17:55:28','http://twitter.com/ciscoinc','really sad new about #blender http://bit.ly/ADjn8 ; even when open source allows re-branding others cannot claim they developed the app..',137,6174,'http://web.archive.org/web/20080807161234/http://www.blender.org/blenderorg/blender-foundation/press/re-branding-blender/','2008-08-07 16:12:34','Thu 11 Jun 2009 09:52:56 +0000',19,79,0.240506329114,4,'blender.org - Re-branding Blender',17066,5,2,2,0,36,9,130,130,0.487864893165,0.164873146308,0.512135106835,0.102101471217,0.108529088337,0.747966122264,0.18015828664,0.1856934336,0.440354054129,6.61656173783,89.2521102223,0.0291362978565,0.49338223268,0.423733736996,0.115193919396,0.204396856302,0.125629726907,0.19728363209,0,0,0.0,0.0,Relevant
448,'http://bit.ly/uled7','http://www.textsfromlastnight.com/best-nights/',24,1,'2009-06-11 17:09:51','http://twitter.com/marcydepina','RT @VladTV_Staff: NEW FUN WEBSITE ALERT::: http://bit.ly/uled7 Texts From Last Night . com quite amusing &gt;&gt;&gt;this made my day -so funny!',144,6189,'http://web.archive.org/web/20100206185300/http://www.textsfromlastnight.com/best-nights','2010-02-06 18:53:00','Mon 11 May 2009 02:11:27 +0000',19,46,0.413043478261,1,'Texts From Last Night · Best Nights of Today',66179,117,3,13,8,8331,24,302,288,0.66031877869,0.123826438477,0.33968122131,0.0795399981696,0.0830773163433,0.587209355262,0.147281881671,0.138078840226,20.7379586339,61.7898955591,1.38117665659,12.813962981,0.286427843705,?,0.0908621700849,0.0967693524908,?,?,0,0,0.0,0.0,Relevant
449,'http://bit.ly/xZF3a','http://blog.squarespace.com/blog/2009/6/9/iphone-giveaway-faq.html',31,1,'2009-06-11 17:27:53','http://twitter.com/macwarlock','RT @zeldman #squarespace 30 iPhones in 30 Days giveaway is a brilliant buzz-building promotion. http://bit.ly/xZF3a',115,6230,'http://web.archive.org/web/20091130191143/http://blog.squarespace.com/blog/2009/6/9/iphone-giveaway-faq.html','2009-11-30 19:11:43','Wed 10 Jun 2009 05:25:50 +0000',19,66,0.287878787879,5,'iPhone Giveaway F.A.Q. — The Official Squarespace Blog',57542,0,0,0,0,1687,172,1706,500,0.805361830966,0.505782717851,0.194638169034,0.0884822733691,0.046300265968,0.477759416979,0.168309524095,0.214187305979,5.49885551217,70.1402830253,9.47259951625,7.83979658336,58.0501213288,?,0.131491632434,0.277990585422,?,?,0,3,0.0,0.2,Relevant
450,'http://bit.ly/FqNj9','http://hemlock-kills.com/',21,1,'2009-06-11 17:13:42','http://twitter.com/lakey','Hemlock launches to improve on annoying child AJAX http://bit.ly/FqNj9',70,6264,'http://web.archive.org/web/20111126185806/http://hemlock-kills.com/','2011-11-26 18:58:06','Thu 11 Jun 2009 09:13:07 +0000',19,25,0.76,0,'Hemlock',6213,4,0,0,0,31,34,225,212,0.377268185595,0.272955900677,0.622731814405,0.0394208263993,0.0409358475084,0.927488408193,0.188034897623,0.184370461418,100.0,29.9697536651,31.7428228185,29.9697536651,31.7428228185,1.0,0.0456435464588,0.208768202849,0.0456435464588,0.208768202849,0,0,0.0,0.0,Relevant
451,'http://bit.ly/I2deJ','http://arstechnica.com/gadgets/news/2009/06/ars-reviews-the-palm-pre-part-1-the-blackberry-killer.ars',20,1,'2009-06-11 17:15:33','http://twitter.com/arodger','Ars Technica explores how the Pre stacks up against the forgotten player in all this hoopla - the BlackBerry. http://bit.ly/I2deJ',129,6269,'http://web.archive.org/web/20100715190002/http://arstechnica.com/gadgets/news/2009/06/ars-reviews-the-palm-pre-part-1-the-blackberry-killer.ars','2010-07-15 19:00:02','Thu 11 Jun 2009 03:48:43 +0000',19,101,0.188118811881,5,'Ars Reviews the Palm Pre part 1: the BlackBerry killer | Ars Technica',36306,0,0,0,0,100,29,256,235,0.710124120105,0.948004125406,0.289875879895,0.0565886664879,0.0902702278222,0.507744144891,0.157795836682,0.162502394199,15.5492248265,15.0507361422,15.6329613736,96.7941251743,99.4643590225,0.171428571429,0.0606091526731,0.161717822178,0.303045763366,0.126854065851,0,0,0.0,0.0,Relevant
452,'http://bit.ly/1EvUwx','http://www.kqed.org/quest/blog/2009/06/10/the-farallones-caught-on-camera/',13,2,'2009-06-11 17:27:41','http://twitter.com/thepacificocean','Really cool article about the Ferrallon Islands: http://bit.ly/1EvUwx',69,6386,'http://web.archive.org/web/20110702191407/http://www.kqed.org/quest/blog/2009/06/10/the-farallones-caught-on-camera/','2011-07-02 19:14:07','Thu 11 Jun 2009 09:27:25 +0000',20,74,0.27027027027,6,'The Farallones Caught on Camera | KQED QUEST',75291,0,0,0,0,7,2,3,3,0.741924766892,0.0379775539865,0.258075233108,0.0306713836066,0.0335436403618,0.462538516367,0.0793213958661,0.089266838325,8.86025740246,1.92041247758,69.5857691089,21.6744547066,12.7328583357,?,?,?,0.0282166323992,0.11971303267,0,0,0.0,0.0,Relevant
456,'http://bit.ly/p0MZ2','http://www.minnpost.com/stories/2009/06/11/9442/editors_note_mcknight_foundation_makes_a_grant_to_minnpost',58,2,'2009-06-11 17:06:56','http://twitter.com/carpenterco','EDITORS NOTE mcknight Foundation makes a grant to minnpost http://bit.ly/p0MZ2',78,6670,'http://web.archive.org/web/20100421185806/http://www.minnpost.com/stories/2009/06/11/9442/editors_note_mcknight_foundation_makes_a_grant_to_minnpost','2010-04-21 18:58:06','Thu 11 Jun 2009 06:58:30 +0000',19,106,0.179245283019,6,'Editors Note: McKnight Foundation makes a grant to MinnPost | MinnPost',67166,0,0,0,0,21,0,7,4,0.631443912632,0.490880823673,0.368556087368,0.0740518567709,0.0663403741944,0.553219638388,0.0568105023921,0.0713409992328,94.86083953,82.1829535055,35.2995653426,86.6352795449,37.2119470137,0.932778680613,0.0744529196913,0.0729486652416,0.0928032337335,0.0757735230424,0,0,0.0,0.0,Relevant
457,'http://bit.ly/OA7p0','http://www.youtube.com/watch?v=rP-KFnYg6Hw',30,2,'2009-06-11 17:49:32','http://twitter.com/morganstarr89','@peterfacinelli - Is this you? lmao. http://bit.ly/OA7p0',56,6722,'http://web.archive.org/web/20111012194134/http://www.youtube.com/watch?v=rP-KFnYg6Hw','','Wed 03 Jun 2009 08:50:08 +0000',19,42,0.452380952381,1,'Joe Jonas Dances to Single Ladies',0,175398,122663,263125,1418,106681,369,29472,500,0.611536325499,0.369558231255,0.388463674501,0.0388661037168,0.03003531225,0.389486165426,0.078301732186,0.0579981534931,27.4126525957,17.4080422588,29.4183106156,63.5036766252,93.1822800904,0.0376889180722,0.0,0.0800177837059,0.0,0.00810467515249,0,6,0.0,0.857142857143,Relevant
458,'http://bit.ly/gRz6Q','http://www.meyerre.com/property/Casa_Del_Marina_216',22,1,'2009-06-11 17:11:53','http://twitter.com/meyerrealestate','@tracywashington http://bit.ly/gRz6Q (Orange Bch) http://bit.ly/wPTv6 (Gulf Shores) 877-652-6020 Need more options? Let us know how to help!',140,6735,'http://web.archive.org/web/20080310151938/http://meyerre.com/property/casa_del_marina_216','2008-03-10 15:19:38','Thu 11 Jun 2009 09:09:22 +0000',19,51,0.372549019608,2,'Casa Del Marina 216 Orange Beach Vacation Condo Rental',162050,2,5,13,0,3,0,2,2,0.651531301305,0.305122499259,0.348468698695,0.0531954211352,0.0540544569599,0.231737003924,0.048224282217,0.0474578997876,94.8181977216,12.5099202337,25.2011316517,13.1935857612,26.5783702467,0.0,0.07453559925,0.07453559925,0.0,0.0,0,0,0.0,0.0,Relevant
459,'http://bit.ly/RquYV','http://www.youtube.com/watch?v=UWRyj5cHIQA',48,2,'2009-06-11 17:22:07','http://twitter.com/dcapling','Taking Slap Chop up a notch! Youre gonna love this. http://bit.ly/RquYV',71,6801,'http://web.archive.org/web/20091124191528/http://www.youtube.com/watch?v=UWRyj5cHIQA','','Tue 05 May 2009 14:41:33 +0000',19,42,0.452380952381,1,'?',0,108748,41717,90871,2463,29067,973,12209,500,0.692255930436,0.394147232303,0.307744069564,0.0451000357105,0.0582405339862,0.25522093171,0.104125964928,0.0735527843482,60.2804763212,35.9197270675,72.1960033667,21.6525825695,43.5200947143,0.292153273734,0.120873444604,0.085589377068,0.0495681597097,0.0401405895973,0,2,0.0,0.181818181818,Relevant
460,'http://bit.ly/kOVkj','http://www.slate.com/id/2219701/',18,1,'2009-06-11 17:47:08','http://twitter.com/contrafactos','A Formula for Success http://bit.ly/kOVkj Want more women to study science? Hire more female professors.',104,6822,'http://web.archive.org/web/20110201194050/http://www.slate.com/id/2219701/','2011-02-01 19:40:50','Thu 11 Jun 2009 09:14:05 +0000',19,32,0.59375,2,'?',102802,2,0,0,0,10,9,42,36,0.657581556664,0.257167301027,0.342418443336,0.0815518545143,0.0651275796324,0.474202917225,0.109114077,0.125107030528,99.9295457782,42.1748754701,42.199603188,42.2046103999,42.2293555519,0.83847573424,0.155822256239,0.175696278291,0.146352346653,0.185645867621,0,0,0.0,0.0,Relevant
461,'http://bit.ly/2OttQc','http://photography.nationalgeographic.com/photography/enlarge/surfing-hippos_pod_image.html',15,2,'2009-06-11 16:59:32','http://twitter.com/oceangrant','RT@StilesWord@oceangrant Super surfing w/dolphins & sealions.Must-see animal surfing photo:hippopotamus in Gabonhttp://bit.ly/2OttQc [Whoa!]',140,6926,'http://web.archive.org/web/20080620150406/http://photography.nationalgeographic.com/photography/enlarge/surfing-hippos_pod_image.html','2008-06-20 15:04:06','Thu 11 Jun 2009 05:51:09 +0000',20,91,0.21978021978,3,'Gabon Surfing Hippos 2003 Photo of the Day Picture Photography Wallpapers - National Geographic',37125,31,15,8,1,44,3,7,7,0.623057565359,0.210327028105,0.376942434641,0.0677026708666,0.0556414884075,0.851736194754,0.0580381000088,0.0662051122129,94.6331442665,77.7887515365,26.9555176042,73.6139414646,28.4842248592,0.575396455569,0.164398987305,0.157949437948,0.0833333333333,0.160128153805,0,0,0.0,0.0,Relevant
463,'http://bit.ly/ZglLd','http://www.dailymail.co.uk/news/article-1190002/Masterstroke-Man-draw-stickmen-wakes-life-saving-brain-surgery--artist.html',14,1,'2009-06-11 17:14:19','http://twitter.com/marilynkeyes','Masterstroke: Man who couldnt even draw stickmen wakes from brain surgery... as a talented artist http://bit.ly/ZglLd',117,7020,'http://web.archive.org/web/20100304191119/http://www.dailymail.co.uk/news/article-1190002/Masterstroke-Man-draw-stickmen-wakes-life-saving-brain-surgery--artist.html','2010-03-04 19:11:19','Mon 01 Jun 2009 12:03:35 +0000',19,123,0.154471544715,3,'Masterstroke: Man who couldnt even draw stickmen wakes from life-saving brain surgery... as an artist  | Mail Online',185569,317,11,3,0,197,15,183,169,0.782493111804,0.438991273009,0.217506888196,0.0796029752168,0.0547636995909,0.413625646073,0.129575518922,0.138092335617,2.01201804798,32.8684953825,24.483151993,6.12141816824,8.21796984535,?,0.127000127,0.183171420619,?,?,0,0,0.0,0.0,Relevant
465,'http://bit.ly/At9td','http://www.aceshowbiz.com/news/view/00016114.html',18,2,'2009-06-11 17:43:11','http://twitter.com/djmoonbaby','USHER & TAMEKA are a WRAP! You finally woke up USHER??? http://bit.ly/At9td via @addthis',88,7041,'http://web.archive.org/web/20101029194032/http://www.aceshowbiz.com/news/view/00016114.html','2010-10-29 19:40:32','Thu 11 Jun 2009 09:42:29 +0000',19,49,0.387755102041,3,'RnB Star Usher Filed for Divorce from Tameka Foster',68151,17,0,0,0,4,0,6,6,0.682504826507,0.726661984726,0.317495173493,0.0515598694615,0.054102871172,0.757097658894,0.111558240125,0.114819831693,100.0,76.907061244,27.6140035736,76.907061244,27.6140035736,0.991677092287,0.0538756819863,0.101255072735,0.054048527095,0.107555210907,0,1,0.0,0.0714285714286,Relevant
468,'http://bit.ly/P53Az','http://www.leoraw.com/blog/2009/06/upgrade-to-wordpress-2-8/',26,1,'2009-06-11 17:12:38','http://twitter.com/leoraw','posted Upgrade to WordPress 2.8 http://bit.ly/P53Az (my experiences with the new WP thus far & what to explore - hows it 4 u?)',126,7347,'http://web.archive.org/web/20110107191505/http://www.leoraw.com/blog/2009/06/upgrade-to-wordpress-2-8/','2011-01-07 19:15:05','Thu 11 Jun 2009 09:12:06 +0000',19,60,0.316666666667,4,'Upgrade to WordPress 2.8 - Here in Highland Park',30377,0,0,0,0,19,0,2,1,0.703167298422,0.569485275071,0.296832701578,0.0788914737532,0.0661420603496,0.580742550116,0.0688428390822,0.0718942026266,99.9996504613,83.033854944,83.0604777426,83.0335647086,83.0601874141,0.840168050417,0.130558241967,0.130558241967,0.109690863619,0.109690863619,0,0,0.0,0.0,Relevant
469,'http://bit.ly/UgzPe','http://www.army.mil/birthday/234/',31,1,'2009-06-11 17:40:15','http://twitter.com/milave_col_k','RT @ThankASoldier: Dont forget to wish @USARMY Happy birthday on June 14th; they will be 234 Years old http://bit.ly/UgzPe',122,7354,'http://web.archive.org/web/20090716194249/http://www.army.mil/birthday/234','2009-07-16 19:42:49','Thu 11 Jun 2009 09:32:07 +0000',19,33,0.575757575758,2,'The 234th United States Army Birthday',14329,90,0,8,0,35,10,55,54,0.806866963797,0.728728883661,0.193133036203,0.0736569563736,0.0718996635679,0.856666463505,0.13025455488,0.138039407594,74.649995593,72.9970612005,84.2847680486,97.7857541994,88.5687857027,0.816496580928,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
470,'http://bit.ly/H2qyr','http://www.environmentalgraffiti.com/featured/incredible-shadow-art-created-from-junk/12265',37,1,'2009-06-11 17:49:19','http://twitter.com/andrewdeci','Innovative artwork; check it out: RT @dmckenrick: Art thats trashy: http://bit.ly/H2qyr',87,7380,'http://web.archive.org/web/20110925195219/http://www.environmentalgraffiti.com/featured/incredible-shadow-art-created-from-junk/12265?','','Wed 10 Jun 2009 09:26:17 +0000',19,91,0.208791208791,3,'Incredible Shadow Art Created From Junk',27845,3320,780,802,56,3592,142,1241,500,0.765216319112,0.0182171411921,0.234783680888,0.0282391247362,0.0240440891942,0.540630940555,0.133998775871,0.133122739133,81.7401658919,18.5257218138,12.0094221583,15.1429557433,9.81652159488,0.925115646684,0.0616887090864,0.13789838092,0.0221078844143,0.122982357621,0,1,0.0,0.0909090909091,Relevant
471,'http://bit.ly/hiSF5','http://www.techcrunch.com/2009/06/11/betaworks-email-to-investors-read-it-here/',58,1,'2009-06-11 17:43:10','http://twitter.com/estill01','kind of shocking that #Techcrunch posted a story that includes a list of all the #betaworks investors http://bit.ly/hiSF5',121,7382,'http://web.archive.org/web/20101215194612/http://techcrunch.com/2009/06/11/betaworks-email-to-investors-read-it-here/','2010-12-15 19:46:12','Thu 11 Jun 2009 09:42:52 +0000',19,79,0.240506329114,4,'Betaworks Email To Investors: Read It Here  |  TechCrunch',70012,0,0,0,0,12,18,150,140,0.701257863754,0.0262491548944,0.298742136246,0.0690987491028,0.0706202720016,0.564275034947,0.132889998759,0.146549655764,99.8590954908,69.877718341,23.7700700102,69.9763181286,23.8036103705,0.800000380726,0.112480317666,0.190147499652,0.133750094043,0.202759659189,0,0,0.0,0.0,Relevant
472,'http://bit.ly/Te6AX','http://redravine.wordpress.com/2009/06/11/call-for-entries-out-of-the-blue-films-envy-contest-at-red-ravine/',11,1,'2009-06-11 17:52:05','http://twitter.com/outtatheblu','ENVY contest @redRavine is live! Poems; Art; Writing; Music. Win Kindle & a spot in new doc #ENVYdoc! http://bit.ly/Te6AX #ENVYContest',134,7441,'http://web.archive.org/web/20101008195606/http://redravine.wordpress.com/2009/06/11/call-for-entries-out-of-the-blue-films-envy-contest-at-red-ravine/','2010-10-08 19:56:06','Thu 11 Jun 2009 05:20:40 +0000',19,108,0.175925925926,4,'Call For Entries!!! — Out of The Blue Films “ENVY Contest” At red Ravine «',202151,0,0,0,0,72,2,18,17,0.720773301478,0.5538481496,0.279226698522,0.0656020208947,0.0576804440404,0.816511032975,0.126569231843,0.139659946321,99.4929018779,4.20766770165,4.07145395959,4.22911345657,4.09220545662,0.976096214057,0.0896671679324,0.1783384215,0.0920087412456,0.165748386033,0,0,0.0,0.0,Relevant
473,'http://bit.ly/Wa58a','http://www.geeksaresexy.net/2009/05/30/ted-talk-10-things-you-didnt-know-about-orgasm-science/',18,1,'2009-06-11 17:44:08','http://twitter.com/iammerveilleuse','http://bit.ly/Wa58a 10 things you didnt know about orgasms.',59,7491,'http://web.archive.org/web/20111023194859/http://www.geeksaresexy.net/2009/05/30/ted-talk-10-things-you-didnt-know-about-orgasm-science/','2011-10-23 19:48:59','Sun 31 May 2009 06:58:17 +0000',19,94,0.202127659574,4,'Ted Talk: 10 things you didn’t know about orgasm (Science) | Geeks are Sexy Technology News',43038,244,330,195,1,573,7,47,46,0.569606262264,0.389191607539,0.430393737736,0.0659724767462,0.0625390991593,0.74694293584,0.115697333445,0.128646329655,99.437520192,12.1771531093,81.2889601731,12.1086590818,81.7487805571,0.898026510134,0.0,0.204781551588,0.188982236505,0.277735039447,0,0,0.0,0.0,Relevant
474,'http://bit.ly/14K0qd','http://www.i-studentadvisor.com/subscribe.html',10,1,'2009-06-11 17:09:00','http://twitter.com/istudentadvisor','@AkaSeltzer Thanks; have you checked out the magazines- feel free to subscribe for free http://bit.ly/14K0qd',108,7582,'http://web.archive.org/web/20100701191522/http://i-studentadvisor.com/subscribe.html','2010-07-01 19:15:22','Tue 02 Jun 2009 23:18:38 +0000',20,46,0.434782608696,1,'i-studentadvisor | Subscribe Free',27944,1,0,0,0,24,0,8,8,0.629562265243,0.141680980145,0.370437734757,0.0521364749531,0.0443951438808,0.321749512289,0.0307020866039,0.108167139194,54.6894881171,15.3802584059,15.702486827,8.41138459327,8.58760966733,0.0529256124025,0.0,0.186500961648,0.0,0.0,0,0,0.0,0.0,Relevant
475,'http://bit.ly/ZRLND','http://www.youtube.com/watch?v=7WwaPv1rZiQ',17,2,'2009-06-11 17:15:36','http://twitter.com/juniperknee','Check this video out -- Lisa Hannigan - I Dont Know http://bit.ly/ZRLND thats what i call fun!',94,7582,'http://web.archive.org/web/20110106192158/http://youtube.com/watch?v=7WwaPv1rZiQ','','Mon 11 May 2009 09:59:05 +0000',19,42,0.452380952381,1,'?',0,33302,20634,19327,253,633,108,1348,500,0.582309590428,0.341680087532,0.417690409572,0.066610040222,0.0526396804758,0.350674420437,0.101965799944,0.0699740424404,56.247811007,91.561289269,19.8678289541,61.4318687035,11.1752188813,?,0.0994490316198,0.0899701789185,?,?,0,2,0.0,0.117647058824,Relevant
477,'http://bit.ly/qpggA','http://www.thenaturalmommy.com/2009/03/03/my-craftiness-baby-doll-diapers/',11,1,'2009-06-11 17:48:38','http://twitter.com/thenaturalmommy','@LaMamaNaturale I used old white t-shirts to line the doll diapers I made for O: http://bit.ly/qpggA',100,7636,'http://web.archive.org/web/20111118195554/http://www.thenaturalmommy.com/2009/03/03/my-craftiness-baby-doll-diapers/','2011-11-18 19:55:54','Thu 11 Jun 2009 09:48:39 +0000',19,74,0.256756756757,4,'The Natural Mommy » My Craftiness:  Baby Doll Diapers',86052,1,0,0,0,24,1,3,3,0.378562932803,0.307146258867,0.621437067197,0.0787657547266,0.0748132002081,0.907042101754,0.0792740035289,0.0765070465603,100.0,99.1935063433,99.6655101187,99.1935063433,99.6655101187,0.991154754818,0.138749187019,0.140763068616,0.139159082113,0.141178913151,0,0,0.0,0.0,Relevant
480,'http://bit.ly/HBXpT','http://news.cnet.com/8301-1023_3-10261942-93.html',11,2,'2009-06-11 17:11:00','http://twitter.com/jackherrick','Barry Diller predicts era of free; ad supported content on web will come to a close. http://bit.ly/HBXpT',104,7784,'http://web.archive.org/web/20100106192044/http://news.cnet.com/8301-1023_3-10261942-93.html','2010-01-06 19:20:44','Thu 11 Jun 2009 09:07:24 +0000',19,49,0.387755102041,1,'?',0,6,0,0,0,30,16,127,103,0.643197159035,0.311574294323,0.356802840965,0.0724845949166,0.0733117339909,0.487333172601,0.147392164018,0.162253871338,99.8617270455,10.4650651358,78.7026693267,10.4795555268,78.8116445161,0.591359843132,0.0872145075957,0.202272726488,0.0985063654955,0.229986657359,0,0,0.0,0.0,Relevant
482,'http://bit.ly/14Zkgp','http://www.theweek.com/article/index/89914/The_last_word_Why_old_dogs_are_the_best_dogs',31,1,'2009-06-11 17:11:13','http://twitter.com/demetrios1','RT @eforsaith: Why Old Dogs Are the Best Dogs: http://bit.ly/14Zkgp <Mag isnt this feeble; but the story still made me cry - thx; EF>',133,7994,'http://web.archive.org/web/20110209192427/http://theweek.com/article/index/89914/The_last_word_Why_old_dogs_are_the_best_dogs','2011-02-09 19:24:27','Fri 05 Jun 2009 17:10:46 +0000',20,87,0.229885057471,4,'The last word: Why old dogs are the best dogs - The Week',123531,3912,5517,3724,0,249,31,215,210,0.463042941182,0.0913219937759,0.536957058818,0.0338557325672,0.0370744198748,0.42329690084,0.151607048733,0.137497451901,30.1443218292,13.6998270835,23.8669184906,4.12971996609,7.19452072052,0.586791550999,0.0184302445194,0.170260228274,0.0219475640653,0.195831222145,0,0,0.0,0.0,Relevant
483,'http://bit.ly/ukL9d','http://www.prweb.com/releases/CommonTag/2009/prweb2522914.htm',24,1,'2009-06-11 17:23:30','http://twitter.com/igorajdisek','PR release about Common Tag #commontag http://bit.ly/ukL9d (via @andraz)',72,8016,'http://web.archive.org/web/20120301193706/http://www.prweb.com/releases/CommonTag/2009/prweb2522914.htm','2012-03-01 19:37:06','Thu 11 Jun 2009 09:20:02 +0000',19,61,0.311475409836,4,'Web Companies Develop Common Tag Format',27982,3,2,1,0,145,2,22,22,0.586173210987,0.53486671102,0.413826789013,0.0887142697154,0.0898322254094,0.987555070701,0.180578779629,0.178331489483,100.0,8.9885093415,6.7142189319,8.9885093415,6.7142189319,1.0,0.0860662965824,0.227710017021,0.0860662965824,0.227710017021,0,0,0.0,0.0,Relevant
484,'http://bit.ly/27a5xb','http://www.fmylife.com/love/2785854',15,1,'2009-06-11 17:40:25','http://twitter.com/sexxtoys','FML : I decided to confess my feelings to the girl Ive had a ... http://bit.ly/27a5xb',85,8022,'http://web.archive.org/web/20091224195407/http://www.fmylife.com/love/2785854','2009-12-24 19:54:07','Thu 11 Jun 2009 09:40:18 +0000',20,35,0.571428571429,2,'FML: I decided to confess my feelings to the girl Ive had a crush on since the beginning of high...',21358,5,16,1,0,7,0,10,10,0.389163019543,0.633752234559,0.610836980457,0.0488718627257,0.099073049713,0.303976446506,0.14266083091,0.106711633942,9.02370034016,78.6236221943,11.9211684339,11.4770854971,75.6947642353,0.038490017946,0.12830005982,0.111111111111,0.133333333333,0.057735026919,0,0,0.0,0.0,Relevant
485,'http://bit.ly/MehLy','http://blog.us.playstation.com/2009/06/11/killzone-2-flash-thunder-pack-out-today-how-to-survive-a-nuclear-attack/',10,1,'2009-06-11 17:44:47','http://twitter.com/dpfeif','RT @SonyPlayStation: New post: Killzone 2 “Flash & Thunder” Pack Out Today - How to Survive a Nuclear Attack http://bit.ly/MehLy',132,8024,'http://web.archive.org/web/20090614195831/http://blog.us.playstation.com/2009/06/11/killzone-2-flash-thunder-pack-out-today-how-to-survive-a-nuclear-attack/','2009-06-14 19:58:31','Thu 11 Jun 2009 09:36:44 +0000',19,114,0.166666666667,4,'Killzone 2 “Flash & Thunder” Pack Out Today – How to Survive a Nuclear Attack – PlayStation Blog',83753,4,0,0,0,1874,3,26,17,0.544834206773,0.780699301453,0.455165793227,0.114701159461,0.090716320035,0.686126516972,0.105114342591,0.125463817182,43.98487677,6.50295181541,6.53294747587,2.86031534242,2.87350889671,0.736293440305,0.149671085022,0.148166814834,0.133259320931,0.150050487851,0,0,0.0,0.0,Relevant
486,'http://bit.ly/1LWCkw','http://news.cnet.com/8301-10797_3-10256730-235.html',10,2,'2009-06-11 17:24:30','http://twitter.com/ladybead','RT @krystynchong: How Beatles: Rock Band Came Together http://bit.ly/1LWCkw (via @YouRockGuitar)',96,8056,'http://web.archive.org/web/20110811193846/http://news.cnet.com/8301-10797_3-10256730-235.html','2011-08-11 19:38:46','Sun 07 Jun 2009 06:00:11 +0000',20,51,0.392156862745,1,'?',0,36,0,0,0,90,17,92,83,0.67298238033,0.930452160297,0.32701761967,0.0461442906333,0.0401337882426,0.62477403433,0.127542515831,0.130262352045,99.7932742025,12.1797215829,18.7857856681,12.1545429563,18.7469506028,0.895485626513,0.0529503382214,0.192057352762,0.0531995176599,0.20141371518,0,4,0.0,0.363636363636,Relevant
487,'http://bit.ly/ZKAJ5','http://www.tmz.com/2009/06/11/megan-fox-thumb-photos/',33,1,'2009-06-11 17:44:08','http://twitter.com/rizz1057','I dont care that she has weird thumbs. Still hot as hell! http://bit.ly/ZKAJ5',77,8074,'http://web.archive.org/web/20120211195842/http://www.tmz.com/2009/06/11/megan-fox-thumb-photos','2012-02-11 19:58:42','Thu 11 Jun 2009 09:29:24 +0000',19,53,0.358490566038,4,'Thumbs Down on Megan Fox | TMZ.com',160033,240,23,65,47,386,3,64,63,0.337537155094,0.0537598882135,0.662462844906,0.0293768432826,0.0258976989622,0.559639832651,0.0897122608033,0.107216032956,98.3331176615,2.89899631682,2.38057871449,2.94813831369,2.42093281603,0.826446310361,0.0446099736745,0.166685800662,0.0478091443734,0.151572949349,0,2,0.0,0.153846153846,Relevant
488,'http://bit.ly/Outpk','http://www.carphonewarehouse.com/mobiles/pay-monthly/apple-iphone3gs',30,1,'2009-06-11 17:38:14','http://twitter.com/hulaprint','fill your boots if youve got the ££ : http://bit.ly/Outpk',59,8168,'http://web.archive.org/web/20100130195422/http://www.carphonewarehouse.com/mobiles/pay-monthly/apple-iphone3gs?','','Thu 11 Jun 2009 09:38:14 +0000',19,68,0.279411764706,3,'iPhone 4 & iPhone 4S Deals Compare the latest iPhone deals and offers from Carphone Warehouse',116818,5,1,3,0,12,6,39,38,0.445595844673,0.425852844958,0.554404155327,0.0142450720575,0.0126269068069,0.443898753371,0.133511952272,0.144270790719,7.86591864553,1.53415033192,34.7976493417,19.503765562,22.6047413959,0.0746351792533,0.0350070021007,0.0841823614172,0.0,0.0784598671449,0,0,0.0,0.0,NonRelevant
489,'http://bit.ly/DNYJN','http://theezsite.com/eztraffic1.asp',27,1,'2009-06-11 17:48:08','http://twitter.com/eztraffic','~~~how to be your own website traffic wizard~~~ http://bit.ly/DNYJN',67,8183,'http://web.archive.org/web/20120104200431/http://www.theezsite.com/eztraffic1.asp','2012-01-04 20:04:31','Mon 01 Jun 2009 23:40:55 +0000',19,35,0.542857142857,1,'EZtraffic - Manual Directory Submission system',40500,0,0,0,0,940,0,29,29,0.530216098005,0.144594126274,0.469783901995,0.0633724250524,0.0640841336112,0.988894153379,0.171955774841,0.17004606038,100.0,4.01177268705,16.2280176191,4.01177268705,16.2280176191,1.0,0.0492067831305,0.195554405278,0.0492067831305,0.195554405278,0,0,0.0,0.0,Relevant
491,'http://bit.ly/nGppK','http://www.theonion.com/content/news_briefs/andy_roddick_to_new_friend',42,2,'2009-06-11 17:54:10','http://twitter.com/maria_teresa_m','More Onion tennis hilarity. http://bit.ly/nGppK',47,8272,'http://web.archive.org/web/20090211153618/http://www.theonion.com/content/news_briefs/andy_roddick_to_new_friend','2009-02-11 15:36:18','Thu 11 Jun 2009 09:53:52 +0000',19,70,0.271428571429,3,'Andy Roddick To New Friend Phil Mickelson: Were Just Like Roger Federer And Tiger Woods | The Onion - Americas Finest News Source',28389,7,3,2,0,8,0,5,4,0.675169633579,0.226735936799,0.324830366421,0.0376651470714,0.0399467730968,0.340586616911,0.111454444834,0.111270218663,81.7034055352,38.484208769,75.1760879166,47.1023313128,92.0109601602,0.444554224474,0.0,0.25666350117,0.0,0.524863881081,0,6,0.0,1.2,Relevant
492,'http://bit.ly/XuelV','http://blogswithballs.com/2009/06/updated-list-of-blogswithballs-panelist-twitter-feeds/',10,1,'2009-06-11 17:47:28','http://twitter.com/ethanjaynes','RT @HHReynolds: @SI_24Seven added to @BlogsWithBalls Sponsors Twitter Feeds list. You read that correctly. http://bit.ly/XuelV #sblog',133,8313,'http://web.archive.org/web/20110926200601/http://blogswithballs.com/2009/06/updated-list-of-blogswithballs-panelist-twitter-feeds/','2011-09-26 20:06:01','Mon 01 Jun 2009 11:35:33 +0000',19,88,0.215909090909,3,'Blogs with Balls |   Updated List of @BlogsWithBalls Panelist Twitter Feeds',34536,0,0,0,0,204,11,16,16,0.74746099358,0.349458836664,0.25253900642,0.082902667229,0.0,0.0524322505093,0.0,0.0846705135477,100.0,73.6143052354,95.6845223214,73.6143052354,95.6845223214,?,?,?,?,?,0,0,0.0,0.0,Relevant
493,'http://bit.ly/16sZJw','http://www.alexslemonade.org/events/applebees-5th-annual-summer-fundraiser',11,1,'2009-06-11 17:37:14','http://twitter.com/iphillychitchat','RT @AlexsLemonade Going out to eat tonight? Consider Applebees! Proceeds from their lemonades go directly to ALSF http://bit.ly/16sZJw',134,8366,'http://web.archive.org/web/20090620195640/http://www.alexslemonade.org/events/applebees-5th-annual-summer-fundraiser','2009-06-20 19:56:40','Tue 09 Jun 2009 13:26:03 +0000',20,74,0.27027027027,2,'Applebees | Alexs Lemonade Stand Foundation for Childhood Cancer',18659,10,4,0,0,352,12,49,47,0.676490706516,0.923071368686,0.323509293484,0.053140394262,0.0705248158778,0.470397603613,0.111454444834,0.115539398286,6.52920057618,93.1943735732,5.69088670147,7.00600296546,87.1605433938,?,?,?,0.0853190767587,0.166560475725,0,0,0.0,0.0,Relevant
494,'http://bit.ly/8w4kx','http://www.youtube.com/watch?v=hDkVQvhZx04',15,2,'2009-06-11 17:34:43','http://twitter.com/eniac','remember the 90s - Chumbawamba - http://bit.ly/8w4kx',52,8372,'http://web.archive.org/web/20090106151511/http://www.youtube.com/watch?v=hDkVQvhZx04','','Thu 28 May 2009 18:50:54 +0000',19,42,0.452380952381,1,'?',0,23574,16984,12830,611,137,111,1187,500,0.628512491263,0.392367853524,0.371487508737,0.0295641841222,0.0407285519336,0.193598090746,0.109716814878,0.0566676046044,16.0758685678,10.649696376,10.2367502242,66.2464757726,63.6777427047,0.0772091436482,0.0967867836992,0.0472603302877,0.0,0.0301605611063,0,3,0.0,0.428571428571,Relevant
495,'http://bit.ly/bOmcG','http://behealthyandrelax.com/2007/11/lose-10-pounds-in-3-day-is-it-true/',46,1,'2009-06-11 17:56:40','http://twitter.com/joefier','The Kaiser Diet plan has been a hot topic... and interesting: http://bit.ly/bOmcG',81,8388,'http://web.archive.org/web/20090417153652/http://behealthyandrelax.com/2007/11/lose-10-pounds-in-3-day-is-it-true','2009-04-17 15:36:52','Sat 16 May 2009 08:02:14 +0000',19,72,0.263888888889,3,'Kaiser Diet Plan – How To Lose 10 Pounds In 3 Day? | Be Healthy and Relax',62288,114,49,269,2,15,0,4,4,0.490903186017,0.400009535892,0.509096813983,0.0814121337445,0.0953462589246,0.431852937129,0.076980035892,0.0724248032197,90.1102669982,11.1375951861,11.1085623011,12.3599624739,12.3277431875,0.323840827191,0.0786566506207,0.0725823617259,0.14808721944,0.121743733309,0,0,0.0,0.0,Relevant
496,'http://bit.ly/JpkP5','http://www.eurekalert.org/pub_releases/2009-06/nyu-anc061109.php',11,1,'2009-06-11 17:36:16','http://twitter.com/devinmartin','Computer model to help hospitals plan for public health disasters @ http://bit.ly/JpkP5',87,8394,'http://web.archive.org/web/20090808195610/http://www.eurekalert.org/pub_releases/2009-06/nyu-anc061109.php','2009-08-08 19:56:10','Thu 11 Jun 2009 09:36:16 +0000',19,64,0.296875,3,'A new computer modeling program can help hospitals prepare for the worst',8154,0,0,0,0,3,0,3,3,0.40859189989,0.761828779821,0.59140810011,0.127515342613,0.129708887025,0.96301446152,0.165224693141,0.154604136505,100.0,13.4909094166,13.4935523287,13.4909094166,13.4935523287,1.0,0.168442574738,0.175579114583,0.168442574738,0.175579114583,0,0,0.0,0.0,Relevant
497,'http://bit.ly/QizYv','http://thebovine.wordpress.com/2009/06/09/are-new-york-regulators-trying-to-put-raw-milk-farmers-out-of-business/',12,1,'2009-06-11 17:09:00','http://twitter.com/onl2','RT @morganshane: RT @herdshare Raw milk testing conspiracy: New York regulators caught red handed messing with samples: http://bit.ly/QizYv',139,8526,'http://web.archive.org/web/20091209193106/http://thebovine.wordpress.com/2009/06/09/are-new-york-regulators-trying-to-put-raw-milk-farmers-out-of-business','2009-12-09 19:31:06','Wed 10 Jun 2009 17:40:25 +0000',19,113,0.16814159292,4,'Are New York regulators trying to put local raw milk farmers out of business | The Bovine',99686,2,0,0,0,217,5,26,25,0.612764210683,0.685612640752,0.387235789317,0.0644424077783,0.056986404948,0.641391849417,0.075961489126,0.0816270498525,2.41657805804,6.77956209669,22.7014255849,35.6450464436,10.6450497966,?,0.105117666246,0.147356683031,?,?,0,0,0.0,0.0,Relevant
498,'http://bit.ly/hD7Ih','http://www.youtube.com/watch?v=tTN9We8unmU',19,2,'2009-06-11 17:32:44','http://twitter.com/xtel','Found this funny video about Twitter on @davidbrain s blog and put it on my Tumblr http://bit.ly/hD7Ih',102,8660,'http://web.archive.org/web/20100901195704/http://www.youtube.com/watch?v=tTN9We8unmU','','Wed 13 May 2009 09:16:43 +0000',19,42,0.452380952381,1,'Twitter in Real Life',0,9942,2173,2560,133,2020,647,7516,500,0.522921914872,0.0070105239271,0.477078085128,0.0278571526285,0.0421060724859,0.363813120512,0.101710256106,0.0708870745544,82.8629169401,13.7568798977,78.0381794768,16.6019739658,64.6647118415,0.0392534335989,0.108323721701,0.110457156416,0.0836242010007,0.00896942154926,0,1,0.0,0.0588235294118,Relevant
500,'http://bit.ly/A5lVl','http://venturebeat.com/2009/06/10/facebook-bans-scammy-ad-networks-but-problems-persist/',14,2,'2009-06-11 16:59:35','http://twitter.com/portionofspace','Facebook friends beware; see 3rd paragraph; ...And; there’s a deeper issue that Facebook;...: http://bit.ly/A5lVl',115,8694,'http://webcitation.org/query?id=1332545059253349','','Thu 11 Jun 2009 08:53:58 +0000',19,88,0.215909090909,4,'Facebook bans scammy ad networks but problems persist | VentureBeat',140987,13,0,0,0,12,20,142,133,0.674541995048,0.400199218408,0.325458004952,0.0,0.0507591325085,0.0190346746907,0.115546096028,0.0,9.82226043347,49.5642134373,70.7227138238,19.8172426279,13.8884099639,0.0285219944816,0.0,0.0,0.0747853004494,0.17094815162,0,0,0.0,0.0,Relevant
501,'http://bit.ly/9FNrN','http://www.youtube.com/watch?v=crfGXmxJ1vM',18,2,'2009-06-11 17:11:47','http://twitter.com/rearnakedchoke','For those losing range of motion: http://bit.ly/9FNrN',53,8753,'http://web.archive.org/web/20111114193740/http://www.youtube.com/watch?v=crfGXmxJ1vM','','Tue 09 Jun 2009 10:49:06 +0000',19,42,0.452380952381,1,'?',0,17238,5591,29383,300,17223,454,3824,500,0.510991682467,0.451740197582,0.489008317533,0.0184805317739,0.0240996897051,0.429977829708,0.12142684233,0.0888582788432,6.1503476797,16.5001414635,56.077869545,37.2745148478,10.9675130842,?,0.0,0.0991647658881,?,?,0,2,0.0,0.285714285714,Relevant
502,'http://bit.ly/jREuo','http://cardiovegsular.wordpress.com/',14,1,'2009-06-11 17:23:11','http://twitter.com/vitaminjeff','RT @RealFoodDaily: So good -- RFDs Hemp Nation Salad Special & Bread n Spread - Thx CardioVEGsular! -- http://bit.ly/jREuo (YUM!)',129,8804,'http://web.archive.org/web/20100113194955/http://cardiovegsular.wordpress.com/','2010-01-13 19:49:55','Thu 11 Jun 2009 09:15:18 +0000',19,36,0.527777777778,0,'cardioVEGsular',75575,0,0,0,0,14,2,2,1,0.719010836302,0.155717329303,0.280989163698,0.0702477554459,0.067218280525,0.891761248443,0.0530243358839,0.0554141009077,100.0,1.75635955634,5.4257610241,1.75635955634,5.4257610241,1.0,0.0551471805205,0.0416435377908,0.0551471805205,0.0416435377908,0,0,0.0,0.0,Relevant
504,'http://bit.ly/BblnT','http://kathleenguler.blogspot.com',30,1,'2009-06-11 17:10:12','http://twitter.com/kathleenguler','http://bit.ly/BblnT Nick Barrucci on RoboCop & Writer Rob Williams http://bit.ly/5RKW5',86,8986,'http://web.archive.org/web/20120114193958/http://kathleenguler.blogspot.com/','2012-01-14 19:39:58','Sun 10 May 2009 12:04:11 +0000',19,33,0.575757575758,0,'?',0,6,0,0,0,5281,28,7291,500,0.615264196157,0.732319310972,0.384735803843,0.0311806514494,0.0250972441445,0.795139221446,0.137162164704,0.131183878598,99.9977976397,19.9168686722,8.66784113694,19.9173073231,8.66803203823,0.538548689752,0.0255738584644,0.15354810039,0.0132861772764,0.169595390563,0,0,0.0,0.0,NonRelevant
505,'http://bit.ly/v4i1m','http://www.youtube.com/watch?v=mqtY88BUi0M',33,2,'2009-06-11 17:50:26','http://twitter.com/markcluett','@rprus BEST anti-drug movie of all time http://bit.ly/v4i1m',59,9080,'http://web.archive.org/web/20100616202146/http://www.youtube.com/watch?v=mqtY88BUi0M','','Mon 11 May 2009 19:23:18 +0000',19,42,0.452380952381,1,'?',0,7992,6541,9147,341,105,46,395,395,0.751786650069,0.0104403544003,0.248213349931,0.0474835735248,0.0383268374849,0.330414038589,0.126216222837,0.105704219125,24.375078176,72.4793407694,84.2323834734,33.6303806261,28.9378943951,0.0950586375787,0.0414869906823,0.16531155156,0.0,0.0569174406541,0,3,0.0,0.375,Relevant
512,'http://bit.ly/dg557','http://apple20.blogs.fortune.cnn.com/2009/01/26/apple-vs-palm-geeks-with-grudges/',18,1,'2009-06-11 17:13:16','http://twitter.com/tparish','RT @ymangum: Apple vs. Palm: Geeks with Grudges -- http://bit.ly/dg557',70,9799,'http://web.archive.org/web/20100608195635/http://apple20.blogs.fortune.cnn.com/2009/01/26/apple-vs-palm-geeks-with-grudges/','2010-06-08 19:56:35','Thu 11 Jun 2009 07:30:06 +0000',19,81,0.234567901235,4,'Apple vs. Palm: Geeks with grudges - Apple 2.0 -Fortune Tech',40642,0,0,0,0,33,0,0,0,0.646085098186,0.440557847062,0.353914901814,0.039848860949,0.0546698457094,0.4893552761,?,?,27.868157364,21.8506215909,8.66047491862,6.08936560998,2.41351477879,0.662079042421,0.0471077497151,?,0.0353553390593,?,0,0,0.0,0.0,Relevant
515,'http://bit.ly/GEHRZ','http://www.crunchgear.com/2009/06/09/japan-finishes-its-enormous-gundam-statue/',16,1,'2009-06-11 17:50:29','http://twitter.com/ryuho','ok this is cool http://bit.ly/GEHRZ',35,10314,'http://web.archive.org/web/20090612204223/http://www.crunchgear.com/2009/06/09/japan-finishes-its-enormous-gundam-statue','2009-06-12 20:42:23','Tue 09 Jun 2009 19:35:00 +0000',19,79,0.240506329114,4,'Japan finishes its enormous Gundam statue  |  TechCrunch',73540,4,13,5,0,138,9,51,44,0.721892788638,0.159285461566,0.278107211362,0.0295398095634,0.01064794275,0.370930208365,0.0808122035642,0.112095695841,4.38781598176,7.57639111863,5.09184047892,57.9143277195,86.1734769564,?,0.048224282217,0.187005745372,?,?,0,0,0.0,0.0,Relevant
517,'http://bit.ly/JZu0j','http://www.dwell.com/articles/dwells-sweetest-contest-ever.html',14,1,'2009-06-11 17:47:28','http://twitter.com/dwellondesign','RT @DwellOnDesign @marissagluck Caramarcel Breuer & Luis Berrygan. Help spread the word about @coolhaus contest! http://bit.ly/JZu0j',132,10987,'http://web.archive.org/web/20101026205035/http://www.dwell.com/articles/dwells-sweetest-contest-ever.html','','Wed 10 Jun 2009 12:32:45 +0000',19,63,0.301587301587,2,'Dwells Sweetest Contest Ever | Dwell',53841,30,1,1,1,472,36,86,75,0.529882354484,0.594497527128,0.470117645516,0.0402597891501,0.0352989059203,0.399567973662,0.154214393507,0.174112284001,42.8655156396,35.3356068889,74.6016254175,82.4336447648,57.4592247818,0.789793262951,0.0383835446633,0.267427900758,0.0446099736745,0.252165802586,0,1,0.0,0.0625,Relevant
518,'http://bit.ly/pfyE4','http://blogs.citypages.com/blotter/2009/06/heart_breaking.php',33,1,'2009-06-11 17:34:25','http://twitter.com/citypages','Heart breaking: Conan wont visit Minn. State Fair http://bit.ly/pfyE4 Lets rally for next year!',95,11063,'http://web.archive.org/web/20100427203848/http://blogs.citypages.com/blotter/2009/06/heart_breaking.php','2010-04-27 20:38:48','Thu 11 Jun 2009 07:07:50 +0000',19,61,0.311475409836,4,'Heart breaking: Conan wont visit Minn. State Fair - Minneapolis - News - The Blotter',98473,6,1,0,0,82,1,5,5,0.767734246764,0.359887926186,0.232265753236,0.0599201596453,0.0715070080302,0.371780915842,0.0637145189012,0.0706688745808,99.7180229625,18.4370843613,32.7355828891,18.4892197153,32.828150736,0.906230176518,0.126491106407,0.133333333333,0.134332098852,0.141598465081,0,0,0.0,0.0,Relevant
519,'http://bit.ly/tTYoP','http://pitchfork.com/news/35590-trent-reznor-logs-off/',25,2,'2009-06-11 17:08:15','http://twitter.com/theperfectcyn','hahaha RT @ pitchforkmedia Trent Reznor says hes quitting social networking sites due to haters. Boo. http://bit.ly/tTYoP',121,11090,'http://webcitation.org/query?id=1333066382835073','','Thu 11 Jun 2009 08:16:23 +0000',19,54,0.351851851852,2,'Trent Reznor Logs Off | News | Pitchfork',84222,27,0,0,0,2440,5,52,51,0.584137418392,0.530283488045,0.415862581608,0.0,0.0720263104808,0.0374660617528,0.0967918821474,0.0,1.10453418685,91.5969058561,76.2227123054,1.20586408081,0.841905915557,0.0,0.0,0.0,0.169774937525,0.211880575388,0,0,0.0,0.0,Relevant
520,'http://bit.ly/Vj8jg','http://www.guardian.co.uk/news/datablog/2009/apr/27/flu-flu-pandemic',10,2,'2009-06-11 17:50:26','http://twitter.com/datastore','Swine flu pandemic #data. All cases by country #H1N1 Thursday evening update. http://bit.ly/Vj8jg',97,11175,'http://web.archive.org/web/20101129205641/http://www.guardian.co.uk/news/datablog/2009/apr/27/flu-flu-pandemic','2010-11-29 20:56:41','Sun 26 Apr 2009 16:04:45 +0000',19,68,0.279411764706,6,'Full list of swine flu cases country by country | World news | guardian.co.uk',114061,50,0,2,32,13951,98,206,199,0.587354766668,0.847932422509,0.412645233332,0.0629940788349,0.055131784642,0.466751250407,0.100343059078,0.133145259519,7.09777208821,52.249584805,8.67189559229,13.584360746,81.847988282,?,0.145013273517,0.209537098053,?,?,0,0,0.0,0.0,Relevant
521,'http://bit.ly/8SndV','http://www.sitepoint.com/article/developer-friendly-web-hosts/',10,1,'2009-06-11 17:09:12','http://twitter.com/debiprasad','Check some hosting plans before you purchase one http://bit.ly/8SndV 6 Hosting Plans Reviewed',93,11265,'http://web.archive.org/web/20091207201657/http://www.sitepoint.com/article/developer-friendly-web-hosts','2009-12-07 20:16:57','Thu 11 Jun 2009 09:09:13 +0000',19,62,0.306451612903,2,'Web Host Smackdown: 6 Hosting Plans Reviewed - SitePoint',87321,0,0,0,0,6,1,15,15,0.648696113087,0.621533180561,0.351303886913,0.0559927617236,0.0361126158348,0.39908966259,0.0773841767888,0.119916835334,98.0057950768,6.52495492816,3.16541651348,6.65772357955,3.22982585979,0.760605809708,0.0921668772682,0.149871356816,0.0762315589577,0.117614405249,0,0,0.0,0.0,Relevant
524,'http://bit.ly/VqmJj','http://www.datacenterknowledge.com/archives/2009/06/11/lightning-strike-triggers-amazon-ec2-outage/',41,1,'2009-06-11 16:56:59','http://twitter.com/timekord','RT @dhinchcliffe RT @MariaSpinola Lightning Strike Triggers Amazon EC2 Outage http://bit.ly/VqmJj (via @ITKLCameron)',116,11843,'http://web.archive.org/web/20100420201422/http://www.datacenterknowledge.com/archives/2009/06/11/lightning-strike-triggers-amazon-ec2-outage/','2010-04-20 20:14:22','Thu 11 Jun 2009 07:21:01 +0000',19,99,0.191919191919,5,'Lightning Strike Triggers Amazon EC2 Outage » Data Center Knowledge',56775,6,1,2,0,184,8,58,54,0.611142531614,0.744822718867,0.388857468386,0.0601656837596,0.0662266178533,0.542354877278,0.141972140758,0.123819955667,95.7878955295,20.0648449223,47.2725058782,19.2196926923,45.2813385448,0.908859584406,0.150850936546,0.25006506181,0.13957263156,0.238832573611,0,0,0.0,0.0,Relevant
526,'http://bit.ly/15mS4a','http://australiaphotos.co.uk/australia/shark-spotted-on-google-maps-near-manly-beach-australia/',36,1,'2009-06-11 17:53:30','http://twitter.com/sumardi','RT @chrishong: RT @the_gman: Shark Spotted on Google Maps in Sydney! http://bit.ly/15mS4a',89,12160,'http://web.archive.org/web/20091125211610/http://australiaphotos.co.uk/australia/shark-spotted-on-google-maps-near-manly-beach-australia','2009-11-25 21:16:10','Sat 23 May 2009 08:34:57 +0000',20,95,0.210526315789,2,'Australia Photos » Shark Spotted on Google Maps at Manly Beach Sydney',9559,13,0,0,0,1263,21,96,93,0.577358030194,0.777184774387,0.422641969806,0.112407202,0.11558018267,0.961411325597,0.127142615687,0.12880439141,99.9958998034,78.3723099047,78.4126227537,78.3755234552,78.4158379571,0.973328526785,0.240562612162,0.200821358692,0.234146452895,0.195465157203,0,0,0.0,0.0,Relevant
527,'http://bit.ly/Ss0aK','http://www.barcamp.at/Barcamp_Vienna2009_Sessions',11,1,'2009-06-11 17:13:03','http://twitter.com/bcvie','Barcamp Vienna Schedule and Program available: http://bit.ly/Ss0aK #bcvie',73,12326,'http://web.archive.org/web/20101221203829/http://www.barcamp.at/Barcamp_Vienna2009_Sessions','2010-12-21 20:38:29','Thu 11 Jun 2009 09:13:03 +0000',19,49,0.387755102041,1,'Barcamp Vienna2009 Sessions – barcamp.at',27209,0,0,0,0,34,2,5,4,0.660295048126,0.344315990896,0.339704951874,0.024826051231,0.0230326719852,0.869151647931,0.148235339711,0.15977729984,82.1704732772,42.1159719286,95.2021404369,34.6068934591,86.3115817566,0.612730443581,0.0,0.164522549132,0.0,0.0596682715161,0,0,0.0,0.0,Relevant
528,'http://bit.ly/12k9mf','http://www.youtube.com/watch?v=Fx95y0D64CE',38,2,'2009-06-11 17:11:55','http://twitter.com/ssmachado','miley lovers http://bit.ly/12k9mf',33,12796,'http://web.archive.org/web/20091217204511/http://www.youtube.com/watch?v=Fx95y0D64CE','','Fri 08 May 2009 07:01:48 +0000',20,42,0.47619047619,1,'?',0,57255,37206,26267,172,428,124,1868,500,0.62980406442,0.449103634571,0.37019593558,0.0097119424458,0.0193311168257,0.271656293153,0.101687460374,0.0637111822938,60.0297994464,80.9329542176,57.638086649,74.1722577987,96.0157907916,0.0580258853186,0.0,0.0652578816397,0.0,0.00882987147598,0,5,0.0,1.66666666667,Relevant
529,'http://bit.ly/dg9RR','http://blogs.wsj.com/wallet/2009/06/11/taking-your-money-woes-to-town-hall/',10,1,'2009-06-11 17:25:29','http://twitter.com/carlosfrank','Taking Your Money Woes to Town Hall http://bit.ly/dg9RR',55,12917,'http://web.archive.org/web/20111018210046/http://blogs.wsj.com/wallet/2009/06/11/taking-your-money-woes-to-town-hall/','2011-10-18 21:00:46','Thu 11 Jun 2009 09:25:24 +0000',19,75,0.253333333333,5,'Would you take personal-finance advice from a large group?  - The Wallet - WSJ',55784,2,0,0,0,12,1,12,12,0.461481156016,0.900934175195,0.538518843984,0.0573644176892,0.0469323254464,0.798334718002,0.107944348527,0.109948467238,99.9999842451,2.4430429985,3.07231056716,2.4430426136,3.07231008312,0.952635528871,0.126188616281,0.138807477909,0.120211759209,0.132232935129,0,0,0.0,0.0,Relevant
530,'http://bit.ly/149OtR','http://www.wired.com/gadgetlab/2009/02/sony-shows-new/',13,1,'2009-06-11 17:19:50','http://twitter.com/phatphool','http://bit.ly/149OtR',20,13080,'http://web.archive.org/web/20091125205750/http://www.wired.com/gadgetlab/2009/02/sony-shows-new/','2009-11-25 20:57:50','Thu 11 Jun 2009 09:19:06 +0000',20,54,0.37037037037,4,'Sony Preps Hybrid Fuel Cell Battery | Gadget Lab | Wired.com',117133,0,0,0,0,13,0,1,1,0.596810848616,0.449103634571,0.403189151384,0.0446816601551,0.0133250447722,0.443052590912,0.0595914118278,0.0666074863029,8.08066497335,97.0787747217,16.2896218219,8.32382258276,49.6062159189,?,0.0,0.044280744277,?,?,0,0,0.0,0.0,Relevant
531,'http://bit.ly/x2QAt','http://mediamemo.allthingsd.com/20090611/internet-advertisers-say-internet-advertising-keeps-america-strong/',13,1,'2009-06-11 17:49:20','http://twitter.com/dadeau','Internet Advertisers Say Internet Advertising Keeps America Strong: ... another 1.9 million people work to suppo.. http://bit.ly/x2QAt',134,13202,'http://web.archive.org/web/20091215212922/http://mediamemo.allthingsd.com/20090611/internet-advertisers-say-internet-advertising-keeps-america-strong/','','Thu 11 Jun 2009 09:49:19 +0000',19,108,0.175925925926,2,'Internet Advertising Industry Opposes Regulation - Peter Kafka - Media - AllThingsD',68576,0,0,0,0,10,5,15,13,0.5011935098,0.532525593113,0.4988064902,0.103780448308,0.0669964873256,0.502140193643,0.0803442685397,0.106677203207,99.9999957624,42.8267264548,15.1666978266,42.82672464,15.1666971839,0.805161048316,0.155347127476,0.163491772724,0.185545442817,0.172300011138,0,0,0.0,0.0,Relevant
532,'http://bit.ly/CzwHJ','http://videos.webpronews.com/2009/05/21/proof-that-social-media-efforts-pay-off/',13,1,'2009-06-11 17:39:58','http://twitter.com/amvr2medwriter','Video: Proof That Social Media Efforts Pay Off http://bit.ly/CzwHJ',66,13277,'http://web.archive.org/web/20110925212115/http://videos.webpronews.com/2009/05/21/proof-that-social-media-efforts-pay-off/','2011-09-25 21:21:15','Thu 21 May 2009 11:08:43 +0000',19,80,0.2375,4,'Video - Proof That Social Media Efforts Pay Off',42492,0,0,0,0,41,9,53,53,0.54961339313,0.398197842464,0.45038660687,0.0540222529315,0.0685099370403,0.543541666005,0.103008597877,0.0817300449492,50.504291183,24.4426950007,12.0717846233,12.3446098561,6.09676925714,0.60197011897,0.17902871851,0.226455406829,0.135581536137,0.160779923571,0,0,0.0,0.0,Relevant
533,'http://bit.ly/LbdW6','http://www.fastcompany.com/blog/kevin-ohannessian/not-quite-conversation/10-most-creative-people-video-games-industry',14,1,'2009-06-11 17:50:43','http://twitter.com/annaosgoodby','Ive always been a video game nerd :) 10 most creative people in video games http://bit.ly/LbdW6 (via: @kristofcreative @alstevens)',130,13534,'http://web.archive.org/web/20110811213617/http://www.fastcompany.com/blog/kevin-ohannessian/not-quite-conversation/10-most-creative-people-video-games-industry','2011-08-11 21:36:17','Thu 11 Jun 2009 06:23:41 +0000',19,117,0.162393162393,4,'The 10 Most Creative People in Video Games | Fast Company',54996,0,0,0,0,27,1,9,9,0.541584990833,0.49032165264,0.458415009167,0.0527820655897,0.0568223748872,0.585807695305,0.0806081489205,0.0898367747574,98.8718930153,3.54277125944,3.43123012346,3.50280500941,3.39252217677,0.945412772145,0.040112472606,0.0793285489745,0.0424285283506,0.0734202904782,0,0,0.0,0.0,Relevant
535,'http://bit.ly/ty3vi','http://www.youtube.com/watch?v=yGfQk9XXm24',104,2,'2009-06-11 17:08:51','http://twitter.com/lovepeacehappi','RT @billzucker take 2 mins and watch my funny video..I PROMISE YOU WILL LAUGH http://bit.ly/ty3vi PLZ RT #celebrity #comedy #music #tcot',136,13993,'http://web.archive.org/web/20100130210204/http://www.youtube.com/watch?v=yGfQk9XXm24','','Sun 22 Mar 2009 01:07:53 +0000',19,42,0.452380952381,1,'?',0,940,105,120,0,19539,1542,2912,500,0.785712579286,3.22926242721e-05,0.214287420714,0.0532833624994,0.0555173336346,0.260526531285,0.114816864151,0.115962465683,63.4334172026,44.6014184143,56.0062311826,70.3121798906,88.2913669994,0.0548202444687,0.0881947727405,0.167725573876,0.0731272424127,0.0354787437593,0,0,0.0,0.0,Relevant
538,'http://bit.ly/19d84b','http://www.newmoonmovie.org/2009/06/kellan-lutz-walking-the-dog-in-los-angeles-ripped/',11,2,'2009-06-11 17:47:17','http://twitter.com/vicki_michelle','@Tanya_Axxx @azzurrafm http://bit.ly/19d84b jesus fucking christ .... HAWT',74,14421,'http://web.archive.org/web/20091026214738/http://www.newmoonmovie.org/2009/06/kellan-lutz-walking-the-dog-in-los-angeles-ripped/','2009-10-26 21:47:38','Thu 11 Jun 2009 09:47:06 +0000',20,86,0.232558139535,3,'?',0,0,1,0,0,6,2,14,14,0.582470851441,0.657984384681,0.417529148559,0.0201106899635,0.0415137939524,0.430099312452,0.085354961168,0.0866453387702,34.9990463488,4.99652193965,25.0523892888,14.2761659556,71.5802054693,0.177626773925,0.0175142361026,0.106158710959,0.0,0.19702760156,0,2,0.0,0.25,Relevant
540,'http://bit.ly/9bNii','http://ownercommunity.homeaway.com/tip/Resources/Public_Pages/Tips/Home_Owner_Tips/Getting_Started/How_to_Set_the_Rental_Rates_for_',15,1,'2009-06-11 17:14:00','http://twitter.com/carriehill','RT @homeawayoc: Tip: Even if your rentals are weekly; break down per-night rate in listing so travelers can see value. http://bit.ly/9bNii',138,15075,'http://web.archive.org/web/20080223130245/http://ownercommunity.homeaway.com/tip/Resources/Public_Pages/Tips/Home_Owner_Tips/Getting_Started/How_to_Set_the_Rental_Rates_for_','2008-02-23 13:02:45','Thu 28 May 2009 13:53:03 +0000',19,131,0.145038167939,7,'HomeAway Community: Determining Monthly Rates for Your Vacation Rental Home',86035,1,0,0,0,37,0,6,6,0.544843035095,0.33284055258,0.455156964905,0.108551979024,0.0513182137936,0.239734286542,0.0878486721996,0.175702806018,64.69422908,53.0576528253,33.5112173974,34.3252394633,51.7993921158,0.291445383736,0.164082530828,0.256099676951,0.0951542219543,0.231025688597,0,0,0.0,0.0,Relevant
541,'http://bit.ly/X5sfC','http://www.cnn.com/2009/LIVING/worklife/06/08/cb.what.not.wear.office/index.html',20,1,'2009-06-11 17:40:42','http://twitter.com/simmonsgslis','CNN.com - What not to wear to work: http://bit.ly/X5sfC #cnn. For more; check out the CRLs Career Guides: http://tiny.cc/v3bDx #gsliscrl',136,15186,'http://web.archive.org/web/20100408215348/http://www.cnn.com/2009/LIVING/worklife/06/08/cb.what.not.wear.office/index.html','2010-04-08 21:53:48','Mon 08 Jun 2009 05:38:08 +0000',19,80,0.2375,7,'What not to wear to work - CNN.com',91402,44,2,1,0,60,9,151,96,0.606105354454,0.233527680439,0.393894645546,0.0484617134276,0.0486900563604,0.914851804335,0.127522447777,0.126924776399,100.0,50.6534374133,69.1598625377,50.6534374133,69.1598625377,1.0,0.0645497224368,0.200301630586,0.0645497224368,0.200301630586,0,0,0.0,0.0,Relevant
542,'http://bit.ly/12hy65','http://www.jaunted.com/story/2009/6/11/131623/411/travel/The+Saddest+Fruit+Plate+In+All+Of+First+Class',10,1,'2009-06-11 17:51:40','http://twitter.com/itsmestacy','RT @SeatGuru: We declared AA; UA; and US Airways worst airline food; but heres the saddest plate in first class. http://bit.ly/12hy65',133,15412,'http://web.archive.org/web/20100317220832/http://www.jaunted.com/story/2009/6/11/131623/411/travel/The+Saddest+Fruit+Plate+In+All+Of+First+Class','','Thu 11 Jun 2009 09:48:35 +0000',20,102,0.196078431373,8,'The Saddest Fruit Plate In All Of First Class || Jaunted',53251,1,0,5,0,331,0,2,2,0.595478362561,0.173704706469,0.404521637439,0.110424655665,0.0903562460914,0.785144651338,0.0643678685867,0.0730862403111,99.6891830471,40.0837691642,12.8257147532,39.9591820143,12.7858502575,0.916324257985,0.19599838302,0.122498989388,0.206257161831,0.137504774554,0,0,0.0,0.0,Relevant
544,'http://bit.ly/3fpAb','http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html',17,1,'2009-06-11 17:11:46','http://twitter.com/jordanteague','Hilarious: The Future of Facebook Usernames: http://bit.ly/3fpAb',64,15911,'http://web.archive.org/web/20120419213657/http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html','2012-04-19 21:36:57','Wed 10 Jun 2009 10:45:18 +0000',19,68,0.279411764706,4,'Exclusive: The Future of Facebook Usernames - Anil Dash',96831,330,0,3,1,1184,289,1472,500,0.718689938709,0.302481861986,0.281310061291,0.0600480576769,0.0594555026467,0.979818111865,0.231717892745,0.23587171681,99.9741454962,39.6973791743,20.6388819356,39.6871156139,20.6442193961,0.962370672432,0.0900450337781,0.264489413045,0.0930260509419,0.253066396494,0,2,0.0,0.285714285714,Relevant
545,'http://bit.ly/XC1a4','http://www.uncrate.com/men/gear/travel-luggage/victorinox-swiss-army-travel-alarm-1884/',14,1,'2009-06-11 17:40:01','http://twitter.com/muchosalsa','I have plenty of gadgets to make sure I wake up; but this Swiss Army travel alarm is just beautiful http://bit.ly/XC1a4',119,16037,'http://web.archive.org/web/20100522220718/http://www.uncrate.com/men/gear/travel-luggage/victorinox-swiss-army-travel-alarm-1884','2010-05-22 22:07:18','Thu 11 Jun 2009 09:39:47 +0000',19,87,0.218390804598,4,'Victorinox Swiss Army Travel Alarm 1884 | Uncrate',14533,0,0,0,0,8,1,6,6,0.454185483526,0.0398577157726,0.545814516474,0.0811870500746,0.0662382396166,0.528515544355,0.0972111590817,0.110639299591,65.1662247692,11.7577520905,8.06827245182,18.0427086764,12.3810647009,?,?,?,0.0,0.0449921270666,0,0,0.0,0.0,Relevant
547,'http://bit.ly/ldVUC','http://nwn.blogs.com/nwn/2009/06/camping-bots.html',26,2,'2009-06-11 17:10:14','http://twitter.com/hyoyoshikawa','へーっ儲かるんですねー。RT @yabush: ぬれ手に粟！RT @malburns: Second Life Bot Owners Earn USD$400-1200/Month -- http://bit.ly/ldVUC',149,17423,'http://web.archive.org/web/20100808220037/http://nwn.blogs.com/nwn/2009/06/camping-bots.html','2010-08-08 22:00:37','Thu 11 Jun 2009 06:46:54 +0000',19,50,0.38,4,'New World Notes: Second Life Bot Owners Earn USD$400-1200/Month -- By Farming Free Linden Dollar Camping Chairs!',40911,0,0,0,0,99,1,13,11,0.582172412959,0.756406468881,0.417827587041,0.0635000635001,0.0936585811582,0.733345329558,0.123784264292,0.092963221438,17.4248334882,70.5604521062,34.5619440813,12.2950412881,50.4162423481,0.0708881205008,0.0,0.0,0.164729106086,0.216206740599,0,0,0.0,0.0,Relevant
551,'http://bit.ly/SexA','http://ykonline.ca/',18,1,'2009-06-11 17:36:03','http://twitter.com/the_bushman','Wordpress 2.8 was installed successfully! Check my site to see if you can see if anything isnt working properly. http://bit.ly/SexA',131,17852,'http://web.archive.org/web/20111017223335/http://www.ykonline.ca/','2011-10-17 22:33:35','Sun 10 May 2009 13:35:22 +0000',18,19,0.947368421053,0,'Yellowknife Online',80531,19,11,11,2,15,18,61,59,0.647262685064,0.340597422739,0.352737314936,0.0275519384389,0.0190243381845,0.393912250198,0.169526228757,0.202983706979,16.5154775201,46.759622028,38.2164534805,35.3199551319,43.2156205404,0.147328320719,0.018148850216,0.17188698317,0.0,0.156925697532,0,0,0.0,0.0,Relevant
552,'http://bit.ly/WmEeR','http://www.postmodem.co.uk/2009/06/10/the-designers-rock-twitter-uberlist-53-great-follows/',10,1,'2009-06-11 17:44:10','http://twitter.com/dharshana','RT @cheth The Designers Rock - Twitter Uber list. 53 Great Follows ( via @darylsws) http://bit.ly/WmEeR',103,17936,'http://web.archive.org/web/20090612224306/http://www.postmodem.co.uk/2009/06/10/the-designers-rock-twitter-uberlist-53-great-follows','2009-06-12 22:43:06','Wed 10 Jun 2009 04:33:03 +0000',19,91,0.208791208791,4,'The “Designers Rock” Twitter Uberlist – 53 great follows | postmodem',158272,2,0,0,0,1629,78,285,271,0.710734074494,0.588417173716,0.289265925506,0.0877902562612,0.0949799969445,0.452203338869,0.19062754226,0.233976772649,46.618671846,17.7578046919,17.7033981719,8.27845269636,8.25308909935,0.480246518997,0.204598301841,0.229249889333,0.214834462212,0.192575505246,0,0,0.0,0.0,Relevant
553,'http://bit.ly/Pp5jc','http://newsbusters.org/blogs/mark-finkelstein/2009/06/11/frankly-rude-barney-cuts-haines-interview-short',12,1,'2009-06-11 17:36:16','http://twitter.com/marleed','#tbrs #tcot #sgp Frankly Rude: Barney Cuts Haines Interview Short | NewsBusters.org ( http://bit.ly/Pp5jc )',107,18002,'http://web.archive.org/web/20090612223618/http://newsbusters.org/blogs/mark-finkelstein/2009/06/11/frankly-rude-barney-cuts-haines-interview-short','2009-06-12 22:36:18','Thu 11 Jun 2009 09:36:15 +0000',19,104,0.182692307692,6,'Frankly Rude: Barney Cuts Haines Interview Short | NewsBusters',54959,20,0,4,0,10,4,13,13,0.507496717421,0.229567233203,0.492503282579,0.0742723767707,0.079151030159,0.390245250095,0.0946774669968,0.0947844021827,27.8893284313,3.24409787908,11.5761815867,11.6320401442,41.5075666494,0.470938106785,0.122793253772,0.145449817189,0.0875175052518,0.116774841624,0,0,0.0,0.0,Relevant
555,'http://bit.ly/zPAiE','http://consults.blogs.nytimes.com/2009/06/10/what-to-look-for-in-a-sunscreen/',16,1,'2009-06-11 17:20:50','http://twitter.com/gtea','be the safe in the sun | what to look for in a sunscreen! http://bit.ly/zPAiE',77,18019,'http://web.archive.org/web/20110714222109/http://consults.blogs.nytimes.com/2009/06/10/what-to-look-for-in-a-sunscreen/','2011-07-14 22:21:09','Thu 11 Jun 2009 09:20:27 +0000',19,77,0.246753246753,4,'What to Look for in a Sunscreen - NYTimes.com',72675,45,14,14,0,8,2,21,21,0.773317303146,0.290864359159,0.226682696854,0.0463141678647,0.0479728052086,0.858357711992,0.102747767681,0.0999554400275,99.8740869192,3.84067556933,14.2517132474,3.83583965639,14.2337684762,0.931019146749,0.0696057557987,0.129881263694,0.0705415809979,0.13549515095,0,0,0.0,0.0,Relevant
556,'http://bit.ly/RarVI','http://crackberry.com/case-mate-barely-there-chrome-case-blackberry-storm-8900',10,1,'2009-06-11 17:23:15','http://twitter.com/irockaberry','RT @kmcooley : From Crackberry.com Case-Mate Chrome Case For BlackBerry Storm & Curve 8900: Chrome f.. http://bit.ly/RarVI | nice!',130,18200,'http://web.archive.org/web/20100105222635/http://crackberry.com/case-mate-barely-there-chrome-case-blackberry-storm-8900','2010-01-05 22:26:35','Thu 11 Jun 2009 09:16:38 +0000',19,78,0.24358974359,1,'Case-Mate Chrome Case For BlackBerry Storm & Curve 8900 | CrackBerry.com',52030,0,0,0,0,18,2,34,24,0.743777945717,0.206639892723,0.256222054283,0.0613866289475,0.0725122962409,0.343403938988,0.0799081583964,0.0591999249974,60.2374584646,47.2966342129,42.1371124362,78.5169816564,69.9516770964,?,?,?,0.299572344758,0.253184841771,0,0,0.0,0.0,Relevant
557,'http://bit.ly/ezJaM','http://www.guardian.co.uk/books/2009/jun/11/art-spiegelman-maus-comic-sketchbooks',10,2,'2009-06-11 17:23:14','http://twitter.com/erbks','RT @randomhouse RT @roncharles: Great interview with Art Spiegelman; whos still recovering from MAUS. http://bit.ly/ezJaM',121,18897,'http://web.archive.org/web/20090612223811/http://www.guardian.co.uk/books/2009/jun/11/art-spiegelman-maus-comic-sketchbooks','2009-06-12 22:38:11','Thu 11 Jun 2009 04:54:13 +0000',19,81,0.234567901235,5,'Angelique Chrisafis on Art Spiegelmans sketchbooks | Books | The Guardian',139464,41,0,0,0,383,20,56,50,0.79936084282,0.23118775616,0.20063915718,0.0414039335605,0.0428184614282,0.529967764589,0.131787284602,0.142102682099,100.0,12.2930492495,14.9437959103,12.2930492495,14.9437959103,0.949555360645,0.0493188631097,0.203330004748,0.0493188631097,0.207274475923,0,0,0.0,0.0,Relevant
558,'http://bit.ly/DHTNM','http://www.lavidalocavore.org/diary/1876/more-free-press-for-food-inc-this-time-from-the-farm-bureau',45,1,'2009-06-11 17:57:44','http://twitter.com/hanlie','Rebutting the Food Inc critics. (Movie will be released in US theaters June 12). Please see it! http://bit.ly/DHTNM',115,19854,'http://web.archive.org/web/20120315232838/http://www.lavidalocavore.org/diary/1876/more-free-press-for-food-inc-this-time-from-the-farm-bureau','2012-03-15 23:28:38','Thu 11 Jun 2009 09:57:37 +0000',19,100,0.19,3,'La Vida Locavore:: More Free Press For Food Inc. - This Time From the Farm Bureau',87093,0,0,0,0,12,5,10,10,0.760073615295,0.334779712716,0.239926384705,0.0598399893079,0.0600333338806,0.992747100675,0.0965581197441,0.0962471427054,100.0,94.7379603297,37.162292083,94.7379603297,37.162292083,1.0,0.0907945236413,0.109733909958,0.0907945236413,0.109733909958,0,0,0.0,0.0,Relevant
560,'http://bit.ly/BSQKI','http://www.appeal-democrat.com/news/solley-78467-road-arboga.html',13,1,'2009-06-11 17:44:31','http://twitter.com/yubasheriff','Two local teens killed in accident near Wheatland. http://bit.ly/BSQKI',70,20117,'http://web.archive.org/web/20091124231948/http://www.appeal-democrat.com/news/solley-78467-road-arboga.html','2009-11-24 23:19:48','Thu 11 Jun 2009 09:44:31 +0000',19,65,0.292307692308,2,'BREAKING NEWS: Teens die in Arboga crash | solley road arboga - Breaking News - Appeal-Democrat',55784,6,2,1,0,26,0,2,2,0.542478703829,0.878617955796,0.457521296171,0.0528885885348,0.0550945837035,0.750322752757,0.0724817196862,0.0695795410564,97.0215326809,72.4708197562,72.4723352901,70.3123000739,70.3137704681,0.891777030535,0.0460043706228,0.0572807045214,0.0512820512821,0.0640038687952,0,0,0.0,0.0,Relevant
561,'http://bit.ly/nw3MM','http://www.youtube.com/watch?v=x7ywNaGpqZw',14,1,'2009-06-11 17:11:39','http://twitter.com/everydayscott','Zach Galifianakis does a stand-up routine at a preschool #fb http://bit.ly/nw3MM',80,20193,'http://web.archive.org/web/20091115224812/http://www.youtube.com/watch?v=x7ywNaGpqZw','','Wed 20 May 2009 08:23:04 +0000',19,42,0.452380952381,1,'?',0,10145,4593,6274,637,345,29,357,351,0.508188365536,0.346008114065,0.491811634464,0.0145911566452,0.0340435518581,0.202171062754,0.0957177231003,0.0625475259424,16.7974628308,35.1935349682,75.6252274247,47.7288310083,22.2114543028,0.174963553056,0.0,0.0147027030464,0.129219147676,0.0967701490027,2,9,0.181818181818,0.818181818182,Relevant
565,'http://bit.ly/QKeCa','http://babysitters.sittercity.com/rate_calculator.html',32,1,'2009-06-11 17:11:52','http://twitter.com/banner24','Happy w/ $5/hr back when I used to sit RT @sittercity National avg rate for a babysitter is $13/hr. Check your zip code. http://bit.ly/QKeCa',140,22338,'http://web.archive.org/web/20090308105934/http://babysitters.sittercity.com/rate_calculator.html','2009-03-08 10:59:34','Thu 11 Jun 2009 08:48:30 +0000',19,54,0.351851851852,1,'Babysitting Rates',32947,47,26,73,0,65,3,15,15,0.515103798822,0.267424708067,0.484896201178,0.106326963044,0.0692526414998,0.420241072836,0.0817636008709,0.102520780872,26.0376756912,23.0405084589,76.4813120991,88.4891137447,34.0444939771,0.261116483934,0.121267812518,0.133630620956,0.214373231428,0.259850575194,0,0,0.0,0.0,Relevant
566,'http://bit.ly/QbvF3','http://www.youtube.com/watch?v=ZNeXVSt8E80',16,2,'2009-06-11 17:44:21','http://twitter.com/cargotom','Drown in the Now Crystal Method feat. Matisyahu - nice tune. cool vid reminds me of KMFDM art. http://bit.ly/QbvF3 http://bit.ly/x50j6',134,22539,'http://wayback.archive-it.org/2182/20101103152135/http://www.youtube.com//watch?v=ZNeXVSt8E80','','Thu 23 Apr 2009 06:48:18 +0000',19,42,0.452380952381,1,'?',0,25838,11673,7557,188,183,55,897,500,0.822996006101,0.0858102310588,0.177003993899,0.0465018484852,0.0446618500632,0.338744568706,0.109515052595,0.0840140822181,67.4797639112,83.8898696575,53.7070676725,80.4385132396,36.241402469,?,0.155632430063,0.111019601704,?,?,0,1,0.0,0.05,Relevant
567,'http://bit.ly/CR6SB','http://inventorspot.com/articles/vanity_url_gold_rush_facebook_28837',10,1,'2009-06-11 17:57:48','http://twitter.com/roncallari','Set your clocks for MIDNIGHT to queue up 4 your Vanity URL at Facebook RT http://bit.ly/CR6SB',93,22560,'http://web.archive.org/web/20121202001348/http://inventorspot.com/articles/vanity_url_gold_rush_facebook_28837','2012-12-02 00:13:48','Thu 11 Jun 2009 09:17:31 +0000',19,68,0.279411764706,2,'Vanity URL Gold Rush at Facebook',46957,1,0,0,0,92,16,35,30,0.595260577499,0.462064606714,0.404739422501,0.0652243114221,0.0659731799488,0.830635758553,0.151134363227,0.157282969603,100.0,8.43474793339,8.51694438147,8.43474793339,8.51694438147,0.974145988541,0.193121819834,0.264865231205,0.189564944153,0.269986501012,0,0,0.0,0.0,Relevant
570,'http://bit.ly/Ehq5d','http://www.npr.org/templates/story/story.php?storyId=105250549',18,2,'2009-06-11 17:20:04','http://twitter.com/djratchet','WHO Declares Swine Flu A Pandemic http://bit.ly/Ehq5d and now it makes sense. oh noes!',86,23996,'http://wayback.archive-it.org/1784/20100122054902/http://www.npr.org/templates/story/story.php?storyId=105250549','','Thu 11 Jun 2009 09:20:04 +0000',19,62,0.306451612903,3,'WHO Declares Swine Flu A Pandemic : NPR',32993,19,0,0,0,22,0,6,6,0.371802006924,0.355719348839,0.628197993076,0.0658213427395,0.061297933026,0.549173857318,0.0666128598244,0.083604714993,98.3229618786,2.00585755057,23.1303847347,1.97221855478,22.742479365,0.859079750674,0.0991363194193,0.148148987912,0.0984731927835,0.133785998503,0,0,0.0,0.0,Relevant
571,'http://bit.ly/xERex','http://www.startupnation.com/blogs/index.php/2009/06/10/how-to-find-and-pitch-media-contacts-on-twitter/',15,1,'2009-06-11 17:42:37','http://twitter.com/howisthebiz','RT @glamajama How to Find and Pitch Media Contacts on Twitter http://bit.ly/xERex',81,24199,'http://web.archive.org/web/20100324002556/http://www.startupnation.com/blogs/index.php/2009/06/10/how-to-find-and-pitch-media-contacts-on-twitter','2010-03-24 00:25:56','Wed 10 Jun 2009 05:25:30 +0000',19,104,0.182692307692,6,'Business Blogs  » Blog Archive   » How to Find and Pitch Media Contacts on Twitter',92661,0,0,0,0,292,39,82,77,0.681320028017,0.788803065498,0.318679971983,0.0749168052989,0.0792651637264,0.917722836352,0.126939714205,0.122475507348,100.0,2.49497573268,2.54258574977,2.49497573268,2.54258574977,0.99128960796,0.135174148897,0.170678382256,0.13568010506,0.171317230587,0,0,0.0,0.0,Relevant
572,'http://bit.ly/2Aops','http://www.washingtontimes.com/weblogs/back-story/2009/jun/11/business-groups-dare-obama-to-limit-pay-for-unions/',10,1,'2009-06-11 17:43:10','http://twitter.com/doris22','RT @matt_drudge: Business groups dare Obama to limit pay for unions bosses... http://bit.ly/2Aops',97,24464,'http://web.archive.org/web/20100116003054/http://www.washingtontimes.com/weblogs/back-story/2009/jun/11/business-groups-dare-obama-to-limit-pay-for-unions','2010-01-16 00:30:54','Thu 11 Jun 2009 08:30:06 +0000',19,113,0.16814159292,6,'Business groups dare Obama to limit pay for union bosses - Washington Times',64807,147,0,0,0,26,22,97,95,0.505464350231,0.814757299242,0.494535649769,0.0782460796436,0.0657267069006,0.400792096164,0.109941105289,0.144967294437,36.8259275679,10.0130711162,8.07763006816,27.190275378,21.9346275888,0.496143806354,0.104729627007,0.149056420686,0.180471533918,0.150937425955,0,0,0.0,0.0,Relevant
573,'http://bit.ly/sCFqr','http://thewildinvestor.com/stock-watch-list-june-11/',17,1,'2009-06-11 17:13:16','http://twitter.com/thewild1','$HAL $LVLT $OXGN $BAC - working just like I hoped http://bit.ly/sCFqr',69,24763,'http://web.archive.org/web/20111118000559/http://thewildinvestor.com/stock-watch-list-june-11','2011-11-18 00:05:59','Thu 11 Jun 2009 09:13:00 +0000',19,52,0.365384615385,1,'LVLT OXGN HAL BAC  Im Stocking Them',19576,0,0,0,0,17,0,2,2,0.458451877185,0.341755816707,0.541548122815,0.081154306758,0.0914739653606,0.796284669899,0.0846884357368,0.0751342883797,99.9872047284,40.1895744971,84.1741705574,40.1947175203,84.1634002437,0.986206235899,0.17644616831,0.181319365565,0.178914066741,0.183855423911,0,0,0.0,0.0,Relevant
574,'http://bit.ly/npoPF','http://www.slideshare.net/lrainie/the-nine-tribes-of-the-internet-1555624',10,2,'2009-06-11 17:55:04','http://twitter.com/opuscreative','Do u believe in the 9 tribes of the internet? Pew is hoping u do: http://bit.ly/npoPF',85,25523,'http://web.archive.org/web/20111116010027/http://www.slideshare.net/lrainie/the-nine-tribes-of-the-internet-1555624?','','Thu 11 Jun 2009 09:55:04 +0000',19,73,0.260273972603,2,'The nine tribes of the internet',109712,9,5,0,0,43,18,74,71,0.51696249382,0.942472224989,0.48303750618,0.0460895515214,0.0452678730213,0.574274505179,0.126340454531,0.116443523169,9.4277865412,15.6555221732,15.8151355801,60.2201985784,59.6124294569,?,0.0631194403098,0.174635535143,?,?,0,0,0.0,0.0,Relevant
575,'http://bit.ly/ViGqr','http://www.asylum.com/2009/06/11/top-10-geek-pick-up-lines-on-twitter-explained/',15,1,'2009-06-11 17:54:26','http://twitter.com/electrcspacegrl','Top 10 Geek Pick-Up Lines on Twitter: http://bit.ly/ViGqr',57,26723,'http://web.archive.org/web/20110514011949/http://www.asylum.com/2009/06/11/top-10-geek-pick-up-lines-on-twitter-explained','2011-05-14 01:19:49','Thu 11 Jun 2009 05:57:35 +0000',19,80,0.2375,4,'Top 10 Geek Pick-Up Lines on Twitter Explained - Asylum.com',106813,177,7,6,2,574,40,273,241,0.610093757908,0.472242867492,0.389906242092,0.0593817698319,0.0566416458332,0.818055546293,0.133839279516,0.144354029041,99.6904984804,7.86481300891,12.8814852637,7.88923029656,12.9214774327,0.944412205774,0.178974948057,0.248962854125,0.188561808316,0.254695783625,0,2,0.0,0.25,Relevant
576,'http://bit.ly/15B4NE','http://www.blogherald.com/2009/06/11/how-a-not-even-launched-gadget-site-can-clock-47m-pageviews/',10,1,'2009-06-11 17:15:54','http://twitter.com/rad4444nunez',':) How A Not Even Launched Gadget Site Can Clock 4.7M Pageviews | The Blog Herald ( http://bit.ly/15B4NE )',106,27953,'http://web.archive.org/web/20100902010147/http://www.blogherald.com/2009/06/11/how-a-not-even-launched-gadget-site-can-clock-47m-pageviews/','2010-09-02 01:01:47','Thu 11 Jun 2009 09:15:51 +0000',20,97,0.20618556701,4,'How A Not Even Launched Gadget Site Can Clock 4.7M Pageviews | The Blog Herald',77938,0,0,0,0,10,2,12,10,0.475771858295,0.661437966368,0.524228141705,0.0922603914118,0.0836784003719,0.569709320511,0.0805195783001,0.08285909616,46.425302758,1.0971807292,1.09682757254,2.36332487679,2.36256417811,0.831542791824,0.199778147464,0.149330678589,0.216224991047,0.161624407128,0,0,0.0,0.0,Relevant
577,'http://bit.ly/L53nY','http://torrentfreak.com/military-intelligence-used-to-shutdown-250k-user-bittorrent-site-090606/',16,1,'2009-06-11 17:38:38','http://twitter.com/pbsvenning','http://bit.ly/L53nY France use Military Intelligence to Shutdown BitTorrent Site. Taking it a step to far maybe...?',115,30381,'http://web.archive.org/web/20121002020459/http://torrentfreak.com/military-intelligence-used-to-shutdown-250k-user-bittorrent-site-090606/','2012-10-02 02:04:59','Sat 06 Jun 2009 13:08:26 +0000',19,96,0.197916666667,1,'Military Intelligence Used to Shutdown BitTorrent Site | TorrentFreak',35429,26,0,0,0,1193,16,87,80,0.675636787689,0.168899645675,0.324363212311,0.0938687861727,0.0946857622918,0.923200462829,0.140993242566,0.144598044918,99.9880806931,47.1559773394,5.74321405592,47.1503566738,5.74252950461,0.983738753676,0.092747779152,0.109568795366,0.0942809041582,0.111379972535,0,0,0.0,0.0,Relevant
578,'http://bit.ly/1un48','http://blogs.wsj.com/venturecapital/2009/06/11/winding-up-for-the-cocktail-pitch/',11,1,'2009-06-11 17:14:30','http://twitter.com/ricroberts','Good advice for entrepreneurs from @marksuster: The Cocktail Pitch http://bit.ly/1un48 (via @timbarker)',103,41140,'http://web.archive.org/web/20090614044010/http://blogs.wsj.com/venturecapital/2009/06/11/winding-up-for-the-cocktail-pitch','2009-06-14 04:40:10','Thu 11 Jun 2009 06:51:35 +0000',19,81,0.234567901235,5,'Winding Up For The “Cocktail Pitch” - Venture Capital Dispatch - WSJ',68004,5,0,0,0,801,13,134,115,0.649071126863,0.35900491029,0.350928873137,0.0670025210173,0.0648842998888,0.665011671739,0.148627789749,0.157407746896,46.911559678,12.4361276118,13.4039740217,5.83398142626,6.28801327241,0.768814225684,0.0974611755459,0.231847537921,0.126491106407,0.264145066257,0,0,0.0,0.0,Relevant
579,'http://bit.ly/hoQ0g','http://www.marketingpilgrim.com/2009/05/microsoft-bing-search-engine.html',51,1,'2009-07-01 00:10:52','http://twitter.com/coffeecaker','Currently reading http://bit.ly/hoQ0g',37,1,'http://web.archive.org/web/20120210001053/http://www.marketingpilgrim.com/2009/05/microsoft-bing-search-engine.html','2012-02-10 00:10:53','Thu 28 May 2009 08:48:57 +0000',19,73,0.260273972603,3,'Bing.com; Is it Worth Switching from Google?',130947,26,8,3,1,77,20,124,73,0.611061009587,0.516685210808,0.388938990413,0.0308950168812,0.0407273696653,0.74491928655,0.162970354076,0.167493464899,98.9961111389,2.99473715735,3.75712503604,3.02510585809,3.79522487582,0.822239700199,0.0226165636516,0.223892557353,0.0374306129804,0.210428428861,0,0,0.0,0.0,Relevant
581,'http://bit.ly/Sepq5','http://www.holidays.net/independence/mom.htm',125,2,'2009-07-01 00:00:02','http://twitter.com/holidaysnet','Whats more American than Mom & Apple Pie? Why Moms Apple Pie of course! & weve got the recipe! http://bit.ly/Sepq5',114,2,'http://wayback.archive-it.org/767/20070702183812/http://www.holidays.net/independence/mom.htm','2007-07-02 00:00:00','Mon 29 Jun 2009 11:34:36 +0000',19,44,0.431818181818,2,'Independence Day on the Net - Mom and Apple Pie - 4th of July July 4th US Independence Day',30125,1,1,0,0,19,0,6,6,0.502166437441,0.566731664834,0.497833562559,0.0704712865981,0.0754433536154,0.444730191821,0.104257207029,0.0876475560523,42.5092960381,11.647947204,11.6479509376,27.4009411813,27.4009499644,0.679099750102,0.102299150921,0.135581536137,0.0707106781187,0.139754248594,0,0,0.0,0.0,Relevant
582,'http://bit.ly/FWtXS','http://www.urbandictionary.com/define.php%3Fterm%3Dfuck',290,2,'2009-07-01 00:20:56','http://twitter.com/brigittepernia','The universally recognized F word. http://bit.ly/FWtXS',54,2,'http://web.archive.org/web/20040606002054/http://www.urbandictionary.com/define.php%3Fterm%3Dfuck','2004-06-06 00:20:54','Fri 12 Jun 2009 05:03:31 +0000',19,55,0.345454545455,1,'Urban Dictionary: fuck',37831,430,162,316,252,35,4,57,57,0.607089441037,0.409385079489,0.392910558963,0.065795169496,0.0301511344578,0.246991202117,0.101926088532,0.145979527876,17.3499302006,4.40225537227,2.80027572508,25.3733318888,16.1399826552,0.093250480824,0.028375217692,0.104275943161,0.0924500327042,0.115634629092,0,0,0.0,0.0,NonRelevant
585,'http://bit.ly/4hOpGq','http://whiskeymilitia.com',437,2,'2009-07-01 00:55:09','http://twitter.com/whiskeymilitia_','Nixon Cannon Watch - Mens - $36.99 - http://bit.ly/4hOpGq',57,4,'http://web.archive.org/web/20111016005513/http://www.whiskeymilitia.com/','2011-10-16 00:55:13','Mon 13 Apr 2009 10:09:10 +0000',20,25,0.8,0,'WhiskeyMilitia.com:    Volcom New Pulse T-Shirt - Short-Sleeve - Mens - $5.50 - 72% off',84318,3370,417,2191,2189,5674,13,232,206,0.542964189535,0.498633907349,0.457035810465,0.0405908377032,0.0195571549616,0.766793145628,0.0848331851935,0.0746201844779,48.7664817379,40.0046157479,57.0724356938,19.508843633,27.83221893,0.0,0.144337567297,0.0570214440952,0.0,0.0340338237391,0,0,0.0,0.0,NonRelevant
586,'http://bit.ly/bPYB6','http://www.senate.gov/general/contact_information/senators_cfm.cfm',2044,2,'2009-07-01 00:16:18','http://twitter.com/freddygden','PLS RT RT @NH3MAN RT Thanks @ROCKWITHBECK List of Senators and their phone numbers: http://bit.ly/bPYB6 #capandtrade #tcot #tpot',128,6,'http://web.archive.org/web/20050605001612/http://www.senate.gov/general/contact_information/senators_cfm.cfm','2005-06-05 00:16:12','Tue 12 May 2009 08:31:30 +0000',19,66,0.287878787879,3,'U.S. Senate: Senators Home',181785,28807,29504,18057,1839,1529,2057,8963,500,0.699333908423,0.44648228901,0.300666091577,0.0614295116834,0.0587220219515,0.697404592484,0.0947381542772,0.0926190616377,100.0,71.4166212578,26.2931069797,71.4166212578,26.2931069797,0.132453235707,0.136797113611,0.104405060662,0.0,0.0418486975319,0,0,0.0,0.0,Relevant
587,'http://bit.ly/185RM','http://gizmodo.com/',5309,2,'2009-07-01 00:27:57','http://twitter.com/cathylanderson','RT @GadgetGirl2009: The Library of Congress just made a bunch of historical videos available on iTunes U. http://bit.ly/185RM',125,6,'http://web.archive.org/web/20050412002751/http://gizmodo.com/','2005-04-12 00:27:51','Mon 08 Dec 2008 13:21:58 +0000',19,19,1.0,0,'Gizmodo the Gadget Guide',103106,11358,4703,6491,9418,4190,485,21813,500,0.58042817209,0.322455325902,0.41957182791,0.0386564558386,0.0350767089478,0.221032495314,0.162923771075,0.163434319856,2.86201184917,5.84839516564,4.46290800825,48.9367043114,64.1288559809,0.013949565844,0.034820221099,0.147746204513,0.0,0.0400012800614,0,11,0.0,0.611111111111,NonRelevant
588,'http://bit.ly/1apa0z','http://www.flickr.com/help/photos/',127,2,'2009-07-01 01:14:10','http://twitter.com/nnascenzi','@blurb yes you can email to flickr http://bit.ly/1apa0z Looking forward to more Marlo pics!',91,6,'http://web.archive.org/web/20051027011404/http://www.flickr.com/help/photos/','2005-10-27 01:14:04','Thu 18 Jun 2009 06:20:06 +0000',20,34,0.588235294118,2,'Flickr: Help: Photos',138121,0,0,0,0,36,19,73,73,0.575435401893,0.193224279755,0.424564598107,0.065299530276,0.0380372059047,0.350006309888,0.133882801852,0.193566885952,73.9421335976,18.3926123051,60.6031915203,13.5998899627,44.8112928383,0.572277776281,0.0675159578056,0.197186227936,0.0437130189472,0.214077073659,0,1,0.0,0.0714285714286,Relevant
589,'http://bit.ly/ZgvZU','http://www.christojeanneclaude.net/',341,2,'2009-07-01 01:24:33','http://twitter.com/underelvis','christo and jeanneclaude http://bit.ly/ZgvZU',44,6,'http://web.archive.org/web/20070202012427/http://www.christojeanneclaude.net/','2007-02-02 01:24:27','Tue 30 Jun 2009 17:24:32 +0000',19,35,0.542857142857,0,'Welcome to Christo and Jeanne-Claude',13253,1508,442,1028,134,9,25,351,338,0.611098974594,0.467408190359,0.388901025406,0.02119519517,0.0277777777778,0.211666878334,0.0867191476313,0.123505700946,4.08226370502,2.36242331952,3.7335201575,57.8704241134,91.4571038836,0.0,0.0571661950475,0.0864126412275,0.0,0.0317660468995,0,0,0.0,0.0,Relevant
590,'http://bit.ly/pW5bX','http://www.mybadpad.com/fun-stuff/55-beers-that-will-knock-you-flat-on-your-ass',41,1,'2009-07-01 01:03:46','http://twitter.com/lauravanderhye','BEERS with the most punch! http://bit.ly/pW5bX',46,8,'http://web.archive.org/web/20111013010354/http://www.mybadpad.com/fun-stuff/55-beers-that-will-knock-you-flat-on-your-ass','2011-10-13 01:03:54','Tue 30 Jun 2009 17:03:41 +0000',19,79,0.240506329114,2,'55 Beers That Will Knock You Flat On Your Ass | My Bad Pad',99859,480,115,271,4,3,18,151,146,0.757338805417,0.203436804514,0.242661194583,0.0197219095046,0.0197855007599,0.996785966851,0.152764977248,0.152274844805,82.0982290007,7.31231980069,69.7566099767,8.9067935931,84.9672530403,0.418596720348,0.0272772362795,0.160404418163,0.0,0.153061230311,0,0,0.0,0.0,Relevant
592,'http://bit.ly/FgZep','http://inventorspot.com/articles/rockin_fashion_guitar_hero_fanatics_guitar_hero_scarf_26571',23,1,'2009-07-01 00:14:13','http://twitter.com/phillipdjwa','#knitting #wishlist http://bit.ly/FgZep #guitarhero',51,10,'http://web.archive.org/web/20100218001423/http://inventorspot.com/articles/rockin_fashion_guitar_hero_fanatics_guitar_hero_scarf_26571','2010-02-18 00:14:23','Tue 30 Jun 2009 14:47:19 +0000',19,92,0.20652173913,2,'Rockin’ Fashion For Guitar Hero Fanatics: The Guitar Hero Scarf',46822,48,5,8,0,27,0,10,10,0.603767413068,0.421075369547,0.396232586932,0.0228217732294,0.0248759297552,0.636579991274,0.0578353619121,0.058365499497,100.0,1.97475455934,4.56439721359,1.97475455934,4.56439721359,0.96974644277,0.0,0.162746694241,0.0,0.164398987305,0,0,0.0,0.0,Relevant
595,'http://bit.ly/Seqg6','http://www.petitiononline.com/LANSC2/petition.html',40,1,'2009-07-01 00:20:06','http://twitter.com/onlyfrank','LAN in Starcraft II Please. Petition | http://bit.ly/Seqg6',58,13,'http://web.archive.org/web/20121014002019/http://petitiononline.com/LANSC2/petition.html','2012-10-14 00:20:19','Tue 30 Jun 2009 16:17:15 +0000',19,50,0.38,2,'LAN in Starcraft 2 Please. Petition',11760,758,64,207,10,4,9,212,209,0.598029356691,0.401136650556,0.401970643309,0.101015254455,0.0985329278164,0.865939603477,0.153302846132,0.156946574234,100.0,20.1116052927,23.0824477249,20.1116052927,23.0824477249,1.0,0.144821111591,0.195523525339,0.144821111591,0.195523525339,0,0,0.0,0.0,Relevant
597,'http://bit.ly/19Ipmq','http://www.hosfelt.com/',252,1,'2009-07-01 01:09:51','http://twitter.com/delicious50','HOSFELT ELECTRONICS; INC. http://bit.ly/19Ipmq Shopping',55,13,'http://web.archive.org/web/20050722010938/http://www.hosfelt.com/','2005-07-22 01:09:38','Tue 30 Jun 2009 17:09:52 +0000',20,23,0.869565217391,0,'?',23107,0,0,0,0,9,1,1,1,0.619775661305,0.414869282488,0.380224338695,0.032075014955,0.0309937863687,0.54647958373,0.0619875727374,0.06415002991,63.4570479301,45.7688772688,46.0574181201,29.0435783855,29.2266778919,?,0.166666666667,0.166666666667,?,?,0,0,0.0,0.0,Relevant
598,'http://bit.ly/RdqEW','http://english.aljazeera.net/watch_now/',3910,2,'2009-07-01 00:47:29','http://twitter.com/iseetweetz','Al Jazeera has Azar Nafisi on the air and theyre taking questions LIVE - watch now: http://bit.ly/RdqEW #iranelection #neda',123,14,'http://web.archive.org/web/20080729004715/http://english.aljazeera.net/watch_now/','2008-07-29 00:47:15','Thu 25 Jun 2009 09:06:36 +0000',19,39,0.487179487179,1,'?',0,14359,14588,8260,0,11495,1713,158869,500,0.687022732736,0.558730968543,0.312977267264,0.0533851777199,0.0506333621178,0.340589425852,0.066499064793,0.0656027887805,9.65238542514,17.1232714245,12.4920650541,56.3699843671,77.2681328773,?,0.206835075998,0.0552210244375,?,?,0,0,0.0,0.0,Relevant
599,'http://bit.ly/wmt94','http://www.youtube.com/watch%3Fv%3DmxqGOnvU6yI',12,2,'2009-07-01 00:44:37','http://twitter.com/di65','-- Gay Ad - American Version http://bit.ly/wmt94',48,15,'http://web.archive.org/web/20081128004422/http://www.youtube.com/watch%3Fv%3DmxqGOnvU6yI','2008-11-28 00:44:22','Sat 30 May 2009 12:01:56 +0000',19,46,0.413043478261,1,'?',0,1358,602,532,195,53,6,91,90,0.612122452592,0.30245712744,0.387877547408,0.0548618994369,0.0536949031609,0.199755402831,0.0849639342693,0.0728474824367,34.945476922,18.4010488414,18.3851112964,52.6564536019,52.6108467126,0.132873500863,0.164677393919,0.0909121956748,0.0,0.0522708373489,0,0,0.0,0.0,Relevant
600,'http://bit.ly/RhO30','http://www.3point7designs.com/blog/2008/06/02/10-examples-of-beautiful-css-typography-and-how-they-did-it/',97,1,'2009-07-01 00:34:28','http://twitter.com/pageaffairs','Enjoying 10 Examples of Beautiful CSS Typography and how they did it… http://bit.ly/RhO30',91,17,'http://web.archive.org/web/20080626003411/http://www.3point7designs.com/blog/2008/06/02/10-examples-of-beautiful-css-typography-and-how-they-did-it/','2008-06-26 00:34:11','Wed 17 Jun 2009 13:26:18 +0000',19,106,0.179245283019,5,'10 Examples of Beautiful CSS Typography and how they did it... | Psychology of Web Design | 3.7 Blog',91965,41,6,7,0,23,22,220,187,0.819038844813,0.176812727646,0.180961155187,0.0607433867688,0.0616315634428,0.534846244944,0.126030999561,0.148920214619,99.965088884,44.0903708466,87.4382474493,44.0749784061,87.4687837779,0.74481914285,0.0914778707493,0.146654693707,0.103417537999,0.156043317786,0,0,0.0,0.0,Relevant
601,'http://bit.ly/z5pVg','http://www.iiwp.org/peaceprayer.html',24,1,'2009-07-01 00:47:25','http://twitter.com/msiaorg','Join peacemakers around the world in the next Worldwide Peace Prayer starting this Thurs; 7/2. To join in; click here: http://bit.ly/z5pVg',138,17,'http://web.archive.org/web/20111224004742/http://www.iiwp.org/peaceprayer.html','2011-12-24 00:47:42','Mon 29 Jun 2009 15:20:55 +0000',19,36,0.527777777778,1,'?',33237,196,106,14,0,87,0,100,98,0.647591959131,0.912673885099,0.352408040869,0.127662785182,0.130833856042,0.967101997649,0.250032156409,0.239454029601,99.9805353985,13.6430784924,97.3998848365,13.6404229216,97.3809263371,0.976968899043,0.186816179439,0.311266351883,0.185957249927,0.326142352251,0,0,0.0,0.0,Relevant
603,'http://bit.ly/151Dl1','http://www.tweetmeme.com/',1346,2,'2009-07-01 00:33:43','http://twitter.com/ariasis','RT @tweetmeme Tweetmeme - Hottest Stories on Twitter http://bit.ly/151Dl1',73,18,'http://web.archive.org/web/20100826003401/http://tweetmeme.com/','2010-08-26 00:34:01','Thu 19 Feb 2009 02:50:20 +0000',20,25,0.8,0,'TweetMeme - Search and Retweet the Hottest Stories on Twitter',55422,253,51,25,11,8367,12,295,297,0.626210800543,0.611434461015,0.373789199457,0.0803483850342,0.131590338992,0.164204940714,0.034334770402,0.0773579650767,27.5812597353,82.5824438374,58.8861642767,33.3984542642,46.8382685034,?,?,?,0.0845154254729,0.0120983479624,0,0,0.0,0.0,Relevant
610,'http://bit.ly/68Ylg','http://www.orlandosentinel.com/topic/',1468,2,'2009-07-01 00:18:05','http://twitter.com/playboyplaym8','Heffs crazy: UCF students mission: Save the Playboy bunnies! - Orlando Sentinel: U.. http://bit.ly/68Ylg @TweetMeMe',115,30,'http://web.archive.org/web/20110728001835/http://www.orlandosentinel.com/topic/','2011-07-28 00:18:35','Tue 30 Jun 2009 16:18:04 +0000',19,37,0.513513513514,7,'?',0,0,0,0,0,3,881,14778,500,0.449266914861,0.648686994364,0.550733085139,0.0279072786093,0.0274824854965,0.83982271069,0.139689287743,0.146771939762,26.463035405,74.0165417046,20.9876374823,35.752866583,5.55396593761,?,0.0,0.0733028182775,?,?,0,13,0.0,0.866666666667,NonRelevant
612,'http://bit.ly/b2ThH','http://mozilla.jp/firefox/',670,2,'2009-07-01 00:03:26','http://twitter.com/fukurou','Firefox 3.5 ダウンロード開始!! http://bit.ly/b2ThH Firefox 3.5 の 灯火も15000突破。 http://bit.ly/ICfcD #fx35',124,31,'http://web.archive.org/web/20120420000357/http://mozilla.jp/firefox/','2012-04-20 00:03:57','Tue 30 Jun 2009 16:01:38 +0000',19,26,0.730769230769,1,'次世代ブラウザ Firefox — 高速・安全・カスタマイズ自在な無料ブラウザ',31692,676,1026,646,0,18,352,2971,500,0.587743049387,0.578542866599,0.412256950613,0.0395593886065,0.0616626415978,0.86352508612,0.0546527351852,0.0564891239688,77.1346177149,96.811334521,94.8542723633,79.6751930923,81.3190758761,0.801783725737,0.0944911182523,0.0401350811917,0.101015254455,0.0429062065742,0,0,0.0,0.0,Relevant
614,'http://bit.ly/17ONQw','http://www.naturalmedicine.com/store/',146,1,'2009-07-01 00:20:08','http://twitter.com/naturalmedicine','We offer the highest quality natural and organic products. You will find wonderful unique products by local producers. http://bit.ly/17ONQw',139,31,'http://web.archive.org/web/20060211001937/http://naturalmedicine.com/store','2006-02-11 00:19:37','Tue 30 Jun 2009 16:16:59 +0000',20,37,0.540540540541,1,'Store | Natural Medicine',81542,3,1,0,0,54,0,14,14,0.854132386628,0.153394408755,0.145867613372,0.0891657447417,0.0442518309574,0.270388780633,0.0761718241498,0.153483308639,9.31854036032,88.4475417213,27.6809128865,10.5356691424,2.57945703944,0.154303349962,0.2484519975,0.22360679775,0.0702728368926,0.0878410461158,0,0,0.0,0.0,Relevant
615,'http://bit.ly/ftCmZ','http://www.weatheroffice.gc.ca/warnings/sk_e.html',120,2,'2009-07-01 00:45:57','http://twitter.com/khameed23','RT @newstalkradio Tornado warning: Aberdeen; Warman; Martensville; etc etc. So; all around; *but not in*; Saskatoon? http://bit.ly/ftCmZ',136,32,'http://web.archive.org/web/20071227004525/http://www.weatheroffice.gc.ca/warnings/sk_e.html','2007-12-27 00:45:25','Tue 30 Jun 2009 16:42:51 +0000',19,49,0.387755102041,2,'Saskatchewan - Weather Warnings - Environment Canada',25365,510,202,311,0,1561,39,664,500,0.321601261569,0.44252139011,0.678398738431,0.0705135159158,0.0673710069545,0.832299263266,0.187614410117,0.179567758944,100.0,69.6776323938,58.6181211877,69.6776323938,58.6181211877,?,?,?,?,?,0,1,0.0,0.0588235294118,Relevant
616,'http://bit.ly/7EwiV','http://www.redcrossblood.org',786,2,'2009-07-01 00:04:05','http://twitter.com/ariaajaeger','RT @RichBassett The American Red Cross The need is Constant; The gratification instant; Give Blood Give Life program http://bit.ly/7EwiV',136,34,'http://web.archive.org/web/20011129000331/http://www.redcrossblood.org/','2001-11-29 00:03:31','Wed 24 Jun 2009 13:43:36 +0000',19,28,0.678571428571,3,'American Red Cross - Give blood',36515,25199,29528,14678,12,344,847,12941,500,0.716954252144,0.72686032827,0.283045747856,0.112115263913,0.109375,0.25176808853,0.12226632811,0.122565856329,26.1905469424,34.5123966004,35.2390820831,9.03898543257,74.3224437022,0.0,0.0960276599497,0.127064187598,0.0,0.063532093799,0,0,0.0,0.0,Relevant
617,'http://bit.ly/z73Ci','http://www.mtv.com/news/articles/1614974/20090630/jackson_michael.jhtml',10,2,'2009-07-01 00:18:55','http://twitter.com/sandypta','Michael Jackson Tried To End 50 Cent/ Game Beef http://bit.ly/z73Ci',67,34,'http://web.archive.org/web/20100915001929/http://www.mtv.com/news/articles/1614974/20090630/jackson_michael.jhtml','2010-09-15 00:19:29','Tue 30 Jun 2009 15:01:47 +0000',19,71,0.267605633803,5,'Michael Jackson Tried To End 50 Cent/ Game Beef - Music Celebrity Artist News | MTV.com',99999,1,1,0,0,6,13,54,51,0.465534132854,0.759814127476,0.534465867146,0.0773389191237,0.0585540043769,0.636820791873,0.113389341903,0.124805144075,2.36763967914,2.41968758074,2.40171983605,97.8489825706,98.5810103077,?,0.150470958773,0.169975025913,?,?,2,2,0.2,0.2,Relevant
618,'http://bit.ly/14mlu3','http://all-silhouettes.com/vector-floral-swirls/',64,1,'2009-07-01 00:46:08','http://twitter.com/mommyhasaplan','I just downloaded - Free Vector Floral Swirls silhouettes http://bit.ly/14mlu3',78,34,'http://web.archive.org/web/20101108004642/http://all-silhouettes.com/vector-floral-swirls/','2010-11-08 00:46:42','Tue 30 Jun 2009 15:02:04 +0000',20,48,0.416666666667,1,'Vector Floral Swirls',44977,2,3,0,0,21,0,7,7,0.609991692653,0.087700209919,0.390008307347,0.0927047164724,0.0913293848322,0.715633748116,0.100617238324,0.102132435997,45.0614545185,5.13947385939,11.2143621367,11.4054770631,24.8868179169,0.912499242332,0.180906806747,0.2,0.141819006949,0.164626151967,0,0,0.0,0.0,Relevant
619,'http://bit.ly/3YQ7H','http://www.humanmetrics.com/cgi-win/JTypes2.asp',1684,1,'2009-07-01 01:18:58','http://twitter.com/mattblomeley','great five minute online test at http://bit.ly/3YQ7H',52,34,'http://web.archive.org/web/20050619011824/http://www.humanmetrics.com/cgi-win/JTypes2.asp','2005-06-19 01:18:24','Tue 05 May 2009 16:34:43 +0000',19,47,0.404255319149,2,'Personality test based on Jung and Briggs Myers typology',21380,45509,10026,101809,24076,2488,489,4370,500,0.656018045,0.377986115323,0.343981955,0.076980035892,0.0615676128719,0.709144253406,0.121592792271,0.11360767845,76.7387988208,38.7886417772,30.6271722003,50.5463238587,39.9109351084,0.727742906961,0.0,0.0669224722318,0.029160592176,0.113879786287,0,0,0.0,0.0,Relevant
621,'http://bit.ly/c8rxz','http://abcdigmusic.net.au/',999,2,'2009-07-01 01:09:35','http://twitter.com/lisaharvey','@digradio has a new site http://bit.ly/c8rxz',44,36,'http://web.archive.org/web/20121105011011/http://abcdigmusic.net.au/','2012-11-05 01:10:11','Tue 30 Jun 2009 17:09:34 +0000',19,26,0.730769230769,0,'Dig Music | ABC on Digital Radio or Online (Australian Broadcasting Corporation)',62980,270,215,89,0,34,18,658,500,0.630387691026,0.685653077405,0.369612308974,0.0471929178183,0.0495986350643,0.815735451509,0.113194208652,0.129456126244,86.8748634671,77.2602396955,52.7333486587,88.9327897761,60.7003528457,0.230283093236,0.0,0.0770611213407,0.0,0.0433788016214,0,24,0.0,4.0,Relevant
622,'http://bit.ly/oxHus','http://www.celebrity-hairstyles.org/',432,1,'2009-07-01 01:10:51','http://twitter.com/stylessalonspa','Be inspired! Check out these celebrity hair styles http://bit.ly/oxHus 798.1144 www.stylessalonspa.com',102,40,'http://web.archive.org/web/20050710011011/http://www.celebrity-hairstyles.org/','2005-07-10 01:10:11','Tue 30 Jun 2009 17:10:21 +0000',19,36,0.527777777778,0,'Celebrity Hairstyles - All Beautiful Hairstyles - Celebrity Haircuts',16686,11,2,10,12,13,0,8,7,0.592688396066,0.390879635146,0.407311603934,0.0947963119643,0.0688232712654,0.451213139004,0.109055183624,0.150211244221,74.2684912693,45.2958243098,44.4830674193,60.989288372,59.8949388348,1.0,0.120604537831,0.135224680757,0.120604537831,0.135224680757,0,0,0.0,0.0,Relevant
627,'http://bit.ly/2BcKq1','http://seedmagazine.com/content/article/the_body_politic/',82,1,'2009-07-01 01:09:43','http://twitter.com/bwaxse','I am because bacteria are. http://bit.ly/2BcKq1',47,51,'http://web.archive.org/web/20120715011034/http://seedmagazine.com/content/article/the_body_politic/','2012-07-15 01:10:34','Tue 14 Apr 2009 12:49:09 +0000',20,57,0.350877192982,3,'The Body Politic § SEEDMAGAZINE.COM',33059,4,1,0,0,252,25,124,121,0.608193113118,0.356809954917,0.391806886882,0.0392870784441,0.0395731531819,0.989143324547,0.212790522732,0.21125225782,100.0,2.4814399038,7.34225775531,2.4814399038,7.34225775531,0.900617072407,0.0235702260396,0.230620024213,0.0263066820882,0.232722416437,0,1,0.0,0.166666666667,Relevant
628,'http://bit.ly/lVOtp','http://twitterwatchdog.com/2009/06/07/why-twitter-suspends-accounts/',29,1,'2009-07-01 00:52:14','http://twitter.com/erikpenn','Why Twitter Suspends Accounts http://bit.ly/lVOtp',49,55,'http://web.archive.org/web/20100102005309/http://twitterwatchdog.com/2009/06/07/why-twitter-suspends-accounts/','2010-01-02 00:53:09','Wed 24 Jun 2009 14:33:53 +0000',19,68,0.279411764706,4,'Your Twitter account could get suspended for one or more of these reasons | TwitterWatchDog.com',68722,7,1,1,0,705,251,853,500,0.454218412758,0.504629520575,0.545781587242,0.048224282217,0.0510642921188,0.697187095855,0.115742584102,0.093385294731,99.9731785762,5.85293728965,16.6262274189,5.85136744853,16.621768028,0.878870748804,0.162088179695,0.125368845952,0.147542222713,0.1403246042,0,1,0.0,0.2,Relevant
630,'http://bit.ly/XKBaa','http://www.youtube.com/watch%3Fv%3DYersIyzsOpc',96,2,'2009-07-01 00:38:55','http://twitter.com/saralalala','Greatest Freak Out Ever: http://bit.ly/XKBaa No really; greatest freakout EVER. (via @SarahKSilverman and @bubblesdepot)',120,57,'http://web.archive.org/web/20091218003952/http://www.youtube.com/watch%3Fv%3DYersIyzsOpc','2009-12-18 00:39:52','Thu 18 Jun 2009 21:55:41 +0000',19,46,0.413043478261,1,'?',0,648991,640134,1646787,1375,157029,200,47583,500,0.759895883737,0.443530673251,0.240104116263,0.0421741167837,0.0324224490867,0.277034986307,0.08200183309,0.0681297846911,30.495197285,65.6398298141,50.739853547,46.4583734775,60.1010747041,?,0.0933520056019,0.0633667016056,?,?,0,1,0.0,0.0714285714286,Relevant
633,'http://bit.ly/N4LWY','http://blogs.msdn.com/e7/archive/2009/06/23/engineering-changes-to-cleartype-in-windows-7.aspx',29,1,'2009-07-01 01:05:10','http://twitter.com/rangerstation','rt @MSSpringboardEngineering Changes to ClearType in Windows 7: http://bit.ly/N4LWY ^AT',87,62,'http://web.archive.org/web/20120319010612/http://blogs.msdn.com/e7/archive/2009/06/23/engineering-changes-to-cleartype-in-windows-7.aspx','2012-03-19 01:06:12','Tue 23 Jun 2009 05:49:14 +0000',19,94,0.202127659574,6,'Engineering Changes to ClearType in Windows 7 - Engineering Windows 7 - Site Home - MSDN Blogs',122344,3,1,1,0,51,6,31,30,0.559719266103,0.739464984858,0.440280733897,0.0394177637549,0.0397150735395,0.933651905983,0.121310668792,0.120402528743,8.68774961913,10.2393782506,34.1479065778,84.8464565576,25.4415291881,?,0.0478638772412,0.13874912645,?,?,0,0,0.0,0.0,Relevant
635,'http://bit.ly/ghxKA','http://www.wwe.com/f/404-not-found.html',2339,1,'2009-07-01 01:01:13','http://twitter.com/wbgnbeatdown','Rey tries to save his mask~ http://bit.ly/ghxKA',47,66,'http://web.archive.org/web/20120801010219/http://www.wwe.com/f/404-not-found.html','','Tue 30 Jun 2009 16:58:50 +0000',19,39,0.487179487179,5,'WWE.com: WWE.com - Page not found',62054,52,69,0,0,5,68,1795,500,0.362662492027,0.923954384013,0.637337507973,0.0232747032058,0.0354341693446,0.691664984499,0.174714235812,0.175503227258,94.9894534892,81.8040020493,83.3804513333,86.1190364239,79.2026350383,0.644383337042,0.0,0.0493998691454,0.0,0.0299599553218,0,0,0.0,0.0,NonRelevant
636,'http://bit.ly/nPhKZ','http://www.imdb.com/title/tt0380623/',225,2,'2009-07-01 01:10:49','http://twitter.com/eukadanz','@cakespy Also that fine Hilary Duff movie Perfect Man. Her mom worked in a bakery and wanted to open up her own place. http://bit.ly/nPhKZ',138,68,'http://web.archive.org/web/20050312010941/http://imdb.com/title/tt0380623/','2005-03-12 01:09:41','Tue 30 Jun 2009 17:10:47 +0000',19,36,0.527777777778,2,'The Perfect Man (2005) - IMDb',106823,108,60,111,2,5,4,21,21,0.82479572277,0.613645872457,0.17520427723,0.0695356614263,0.0415434635515,0.266066934827,0.0612605942829,0.106575441655,14.155535148,26.0313387043,38.8990919175,54.3788212692,5.50637462865,?,0.121267812518,0.109268344685,?,?,2,6,0.0833333333333,0.25,Relevant
638,'http://bit.ly/puVD7','http://supernovahub.com/2009/06/supernova-interview-beth-noveck-deputy-cto-usa/',13,1,'2009-07-01 00:41:49','http://twitter.com/ccarfi','Video Interview w/ US Deputy CTO for Open Govt Beth Noveck http://bit.ly/puVD7 (thx @supernovahub ) #pdf09',106,74,'http://web.archive.org/web/20101009004303/http://supernovahub.com/2009/06/supernova-interview-beth-noveck-deputy-cto-usa/','2010-10-09 00:43:03','Tue 30 Jun 2009 15:29:32 +0000',19,79,0.240506329114,3,'Supernova Interview: Beth Noveck Deputy CTO USA «  Supernova Hub',24757,5,0,0,0,97,4,7,6,0.68345077129,0.455883757155,0.31654922871,0.120952475729,0.108197302863,0.919548808418,0.100659239904,0.11108312695,87.6857041718,60.5117538365,64.8041782499,53.0601574582,56.8240000312,0.807539668117,0.227397013414,0.183639654906,0.181164325463,0.146303391192,0,0,0.0,0.0,Relevant
643,'http://bit.ly/Vit0','http://www.mozilla.com/en-US/',900,1,'2009-07-01 00:15:12','http://twitter.com/soini','Firefox 3.5 is out! http://bit.ly/Vit0 Big under the hood changes with &lt;video&gt; and web typography. See DL stats @ http://bit.ly/11FHmX',140,80,'http://web.archive.org/web/20100818001632/http://www.mozilla.com/en-US/%3F','','Tue 03 Feb 2009 20:33:42 +0000',18,29,0.620689655172,1,'Mozilla — Home of the Mozilla Project — mozilla.org',24198,13,0,0,0,3220,243,2783,500,0.6078812695,0.800298682572,0.3921187305,0.0,0.0527657345047,0.0439714454206,0.131497404227,0.0338667005334,11.5291452071,82.878476937,55.4765801569,13.9109038114,20.7820041799,?,?,?,0.0,0.0606009082124,0,1,0.0,0.05,Relevant
646,'http://bit.ly/SPJVf','http://pogoblog.typepad.com/pogo/2009/06/companies-getting-drunk-on-bailout-programs.html',14,1,'2009-07-01 00:54:11','http://twitter.com/beth_terry','RT @SatoyaJohnson: Companies Getting Drunk on Bailout Programs http://bit.ly/SPJVf',82,83,'http://web.archive.org/web/20091104005534/http://pogoblog.typepad.com/pogo/2009/06/companies-getting-drunk-on-bailout-programs.html','2009-11-04 00:55:34','Tue 30 Jun 2009 16:43:38 +0000',19,89,0.213483146067,4,'?',0,0,0,0,0,12,1,4,4,0.484781114519,0.309720156071,0.515218885481,0.0486101734239,0.0601929265429,0.553965171066,0.0785464724105,0.0634479696181,2.79957422599,73.4683254762,77.4373976407,3.81058668187,3.61527415859,?,0.10494387004,0.136740853229,?,?,0,0,0.0,0.0,Relevant
647,'http://bit.ly/cdrjR','http://www.2ue.com.au/',378,2,'2009-07-01 00:17:56','http://twitter.com/radio2ue','Do you get enough hours of sleep? Find out how to relax and enjoy the Art of Sleep with Mike & Sandy http://bit.ly/cdrjR',120,84,'http://web.archive.org/web/20050613001632/http://www.2ue.com.au/','2005-06-13 00:16:32','Mon 23 Mar 2009 01:25:17 +0000',19,22,0.863636363636,0,'2UE - Homepage',108355,507,576,586,24,4324,1188,2810,500,0.640252329523,0.202463960141,0.359747670477,0.0303973835058,0.0147670862896,0.267933638169,0.237905690509,0.149298288221,10.8788055385,41.0143440167,14.9699499237,4.46187072848,72.6709547725,0.0,0.0,0.101190861328,0.0,0.0643415449506,0,12,0.0,0.521739130435,NonRelevant
648,'http://bit.ly/4pttr','http://www.connectedinternet.co.uk/2005/12/05/10-intermediate-ways-to-speed-up-windows/',138,1,'2009-07-01 00:53:29','http://twitter.com/delicious50','10 Intermediate Ways To Speed Up Windows | Connected Internet http://bit.ly/4pttr speed speedup',95,85,'http://web.archive.org/web/20080817005204/http://www.connectedinternet.co.uk/2005/12/05/10-intermediate-ways-to-speed-up-windows/','2008-08-17 00:52:04','Tue 30 Jun 2009 16:53:28 +0000',19,87,0.218390804598,4,'10 Intermediate Ways To Speed Up Windows',55866,3,2,0,0,7,1,7,7,0.453691431058,0.731653585938,0.546308568942,0.0,0.0769373048113,0.0534225774125,0.105168947328,0.0,13.3267856274,47.4465919698,3.55661544405,28.0879723372,26.6877215818,?,?,?,0.121212121212,0.186630836985,0,0,0.0,0.0,Relevant
649,'http://bit.ly/RB4lH','http://www.maxbrenner.com/',196,2,'2009-07-01 00:40:12','http://twitter.com/sheldonm32','really cool restaurant opening up tomorrow by my apt called max brenner: chocolate by the bald man..here is the link...http://bit.ly/RB4lH',138,87,'http://web.archive.org/web/20040917003845/http://www.maxbrenner.com/','2004-09-17 00:38:45','Fri 20 Mar 2009 15:50:35 +0000',19,26,0.730769230769,0,'Max Brenner',22529,2195,813,2661,114,99,32,255,252,0.654910335549,0.330064533734,0.345089664451,0.104575967523,0.0837617851721,0.225243507236,0.0574724598397,0.0561680497873,100.0,51.8291459273,2.61197610953,51.8291459273,2.61197610953,?,?,?,?,?,0,1,0.0,0.05,Relevant
651,'http://bit.ly/1Y24G','http://xark.typepad.com/xarkgirl/',56,1,'2009-07-01 00:30:53','http://twitter.com/xarker','For those of you who missed it; @xarkgirls question: If #CHS could have a shared creative space; what would you want? http://bit.ly/1Y24G',137,90,'http://web.archive.org/web/20120520003223/http://xark.typepad.com/xarkgirl','2012-05-20 00:32:23','Tue 30 Jun 2009 07:15:18 +0000',19,33,0.575757575758,1,'?',0,1,0,1,0,66,2,11,11,0.710124386751,0.00184804437841,0.289875613249,0.0531494003453,0.0534522483825,0.992440262057,0.110215014884,0.109590562182,8.65722069128,8.80567720659,9.77944664564,98.3140817927,88.5246477125,?,0.026581740761,0.0829400445906,?,?,0,0,0.0,0.0,NonRelevant
655,'http://bit.ly/5pVMb','http://www.humanmetrics.com/cgi-win/JTypes1.htm',1315,2,'2009-07-01 00:28:27','http://twitter.com/therealcaitd','@cateraid do these roomers http://bit.ly/5pVMb',46,97,'http://web.archive.org/web/20050831002650/http://www.humanmetrics.com/cgi-win/JTypes1.htm','2005-08-31 00:26:50','Tue 05 May 2009 20:39:12 +0000',19,47,0.404255319149,2,'Personality test based on Jung and Briggs Myers typology',12678,11146,2105,20415,2948,397,72,677,500,0.561627953922,0.463108952272,0.438372046078,0.034794450032,0.0431431437375,0.415065751663,0.103077166941,0.0902312891904,93.9617027534,34.1504977737,93.814116814,32.0883892069,99.8429296883,0.39735970712,0.0,0.097735279732,0.0,0.0975040627539,0,5,0.0,1.0,NonRelevant
657,'http://bit.ly/11HWJG','http://www.kk.org/cooltools/archives/003790.php',27,1,'2009-07-01 00:35:09','http://twitter.com/skanwar','Oh I am totally in if you are ordering! RT @jmsidhu: @skanwar This is the kind of keychain I am inclined to get.... http://bit.ly/11HWJG',136,100,'http://web.archive.org/web/20120313003649/http://www.kk.org/cooltools/archives/003790.php','2012-03-13 00:36:49','Fri 26 Jun 2009 07:13:03 +0000',20,47,0.425531914894,3,'Cool Tools – A&P Mechanic’s Cable Key Ring',30485,0,0,0,0,26,1,16,12,0.624109770644,0.030993524424,0.375890229356,0.0327365809794,0.0315841972558,0.792433168891,0.13307983937,0.148545817298,1.64428123161,7.60073616537,10.8273204554,21.6331838895,15.1864095866,?,0.0260289603148,0.208592882586,?,?,0,0,0.0,0.0,Relevant
659,'http://bit.ly/wxpma','http://www.ehow.com/how_5115501_use-haro-publicity-business.html',47,1,'2009-07-01 01:10:56','http://twitter.com/kristenfischer','PLS RT: How to use HARO to get FREE publicity for your business: http://bit.ly/wxpma #haro',90,108,'http://web.archive.org/web/20120301011244/http://www.ehow.com/how_5115501_use-haro-publicity-business.html','2012-03-01 01:12:44','Tue 30 Jun 2009 17:10:58 +0000',19,64,0.296875,1,'How to Use HARO to Get Free Publicity for Your Business | eHow.com',66998,2,1,0,0,17,0,1,1,0.707378023888,0.606079865118,0.292621976112,0.0461855583711,0.0563436169819,0.720771931208,0.0593913870916,0.0486838531531,14.2474924504,42.442817846,42.442817846,6.04703726835,6.04703726835,0.284521318977,0.0990147542977,0.0990147542977,0.225374467928,0.225374467928,0,0,0.0,0.0,Relevant
660,'http://bit.ly/jRMMu','http://churchrelevance.com/',198,1,'2009-07-01 00:41:07','http://twitter.com/billycreech','Getting packed for Falls Creek. Stopped solid by an article I just read: http://bit.ly/jRMMu',92,109,'http://web.archive.org/web/20110525004256/http://churchrelevance.com/','2011-05-25 00:42:56','Tue 30 Jun 2009 16:41:07 +0000',19,27,0.703703703704,0,'churchrelevance.com - Creating relevant effective ministries',63781,40,14,10,41,110,22,236,235,0.494692705016,0.309534144622,0.505307294984,0.041256147624,0.0556702214269,0.372149881535,0.174351217476,0.194804253715,28.1833060124,67.4371862032,14.5661136136,19.0060285538,4.10521237385,0.324396948939,0.011844484242,0.188525763064,0.0403311791582,0.177256264952,0,0,0.0,0.0,Relevant
664,'http://bit.ly/QGmXX','http://www.directv.com/DTVAPP/global/article.jsp%3FassetId%3DP5980155',31,1,'2009-07-01 00:19:20','http://twitter.com/oscarfuentes','RT @DIRECTV: Newest post in our Tips & Tricks section tells you how you can expand the recording capacity of your DVR: http://bit.ly/QGmXX',138,112,'http://web.archive.org/web/20120406002112/http://www.directv.com/DTVAPP/global/article.jsp%3FassetId%3DP5980155','2012-04-06 00:21:12','Tue 30 Jun 2009 08:07:20 +0000',19,69,0.275362318841,3,'Increase Recording Capacity on Your DVR or HD DVR : DIRECTV News',26573,16,46,3,0,415,15,33,28,0.711229130166,0.382752077859,0.288770869834,0.0917161047809,0.0927837023782,0.814213814724,0.174867877933,0.166191474975,99.9295650415,38.4102363657,77.5398007726,38.4373096688,77.5944543943,0.979829359516,0.13416407865,0.214993539955,0.135803619064,0.217620849746,0,1,0.0,0.0434782608696,Relevant
665,'http://bit.ly/2NbWBQ','http://www.readwriteweb.com/archives/how_many_friends_is_too_many.php',60,2,'2009-07-01 00:27:23','http://twitter.com/kinaze','@JohnFMoore I think you cant follow actively more than 100 ppl - without going nuts. Read How many friends is 2 many http://bit.ly/2NbWBQ',137,112,'http://web.archive.org/web/20080821002531/http://www.readwriteweb.com/archives/how_many_friends_is_too_many.php','2008-08-21 00:25:31','Fri 06 Feb 2009 10:05:38 +0000',20,69,0.289855072464,2,'ReadWrite – How Many Friends is Too Many?',40676,0,0,0,0,21,2,22,21,0.58086777669,0.172429002128,0.41913222331,0.0726792362143,0.0649722122736,0.343293972392,0.116354682934,0.12768247693,76.9117659576,14.13575674,33.245516175,10.8720601402,25.5697135919,0.500021434849,0.0976754751325,0.173784727073,0.0841158231138,0.191946469675,0,0,0.0,0.0,Relevant
666,'http://bit.ly/8MKSw','http://www.cracked.com/article_17522_6-new-personality-disorders-caused-by-internet.html',28,1,'2009-07-01 00:38:56','http://twitter.com/logophilos','6 new personality disorders caused by the internet http://bit.ly/8MKSw',70,114,'http://web.archive.org/web/20120322004050/http://www.cracked.com/article_17522_6-new-personality-disorders-caused-by-internet.html','2012-03-22 00:40:50','Tue 30 Jun 2009 05:39:05 +0000',19,88,0.215909090909,1,'6 New Personality Disorders Caused by the Internet | Cracked.com',154920,3230,1896,2064,150,608,100,580,500,0.555920587774,0.725220537849,0.444079412226,0.0742812975901,0.0811832751618,0.778219512157,0.156589943391,0.166288442736,63.3906369799,12.5268267074,12.2122198605,7.94083524318,7.74140395896,0.86951042955,0.0748355425112,0.188439335712,0.069130112982,0.184849040284,0,0,0.0,0.0,Relevant
670,'http://bit.ly/3Qaul','http://www.youtube.com/watch%3Fv%3DRASKaZFZtS8',728,2,'2009-07-01 00:10:31','http://twitter.com/leilatousi','Stand By Me. Bon Jovi http://bit.ly/3Qaul',41,134,'http://web.archive.org/web/20110824001245/http://www.youtube.com/watch%3Fv%3DRASKaZFZtS8','2011-08-24 00:12:45','Sat 27 Jun 2009 17:27:58 +0000',19,46,0.413043478261,1,'?',0,156161,153722,74015,135,5748,429,3286,500,0.495354709463,0.351210116332,0.504645290537,0.038638777388,0.0399654847254,0.446291204234,0.106407293383,0.0794858717003,80.8094895122,17.169781663,19.2588664554,21.247234411,23.8324317746,0.633080179625,0.131590338992,0.126169330724,0.14098147537,0.110250114005,0,5,0.0,0.833333333333,Relevant
671,'http://bit.ly/73aq','http://www.c71123.com/daily_photo/',292,1,'2009-07-01 00:46:49','http://twitter.com/monamarimow','not sure id want to see this of myself! rt @mancevic Watch this guy age 8 years. Daily photo project. Cool! http://bit.ly/73aq',126,139,'http://web.archive.org/web/20051007004430/http://www.c71123.com/daily_photo/','2005-10-07 00:44:30','Sun 22 Mar 2009 21:26:00 +0000',18,34,0.529411764706,1,'The Adaption to My Generation a daily photo project ▼△▼△ JK Keller',12560,253,206,93,0,796,72,531,500,0.730889388646,0.175677467164,0.269110611354,0.0753778361444,0.0749064254158,0.219156972609,0.0742579451774,0.098900431965,46.662366452,13.5388057709,35.5759987693,29.0144002552,76.2413085199,0.0,0.0,0.018266554145,0.22360679775,0.0547996624351,0,0,0.0,0.0,Relevant
672,'http://bit.ly/QU3ps','http://www.comicsalliance.com/2009/06/30/the-craziest-costume-changes-in-comics/',18,1,'2009-07-01 00:59:50','http://twitter.com/mediamedley','RT @badgesbyquake Comics are an artform; too. Check out the crazy costume updates for Comic Book Heroes. http://bit.ly/QU3ps',124,140,'http://web.archive.org/web/20101229010210/http://www.comicsalliance.com/2009/06/30/the-craziest-costume-changes-in-comics/','2010-12-29 01:02:10','Tue 30 Jun 2009 16:47:56 +0000',19,80,0.2375,4,'?',84056,77,4,9,0,20,20,73,70,0.623478087042,0.135790463202,0.376521912958,0.0399334995384,0.0500127599849,0.583178477952,0.12571760746,0.11077867183,91.0817009219,12.0606833798,10.1424746269,10.9850755651,9.23793840576,0.721841709085,0.0734421082065,0.175304857265,0.0813956927556,0.152777777778,0,0,0.0,0.0,Relevant
673,'http://bit.ly/b49LT','http://www.watchtower.org/e/vcnr/article_01.htm',101,1,'2009-07-01 00:56:01','http://twitter.com/think_thank','ALTERNATIVE HEALTH CARE http://bit.ly/b49LT',43,148,'http://web.archive.org/web/20080812005333/http://www.watchtower.org/e/vcnr/article_01.htm','2008-08-12 00:53:33','Tue 30 Jun 2009 16:56:01 +0000',19,47,0.404255319149,3,'Jehovah’s Witnesses—Official Website: jw.org',168943,1407,556,272,0,12,8,18,18,0.52083383095,0.428908668099,0.47916616905,0.0833333333333,0.00975064661119,0.142666682132,0.0503686830614,0.279648356339,72.4909589556,34.6808844363,42.9578124828,25.1405057022,59.2595450545,0.0,0.0851256530759,0.308516026586,0.0,0.0581238193719,0,0,0.0,0.0,NonRelevant
674,'http://bit.ly/13Vbgn','http://www.islamhouse.com/p/52945',51,1,'2009-07-01 00:03:16','http://twitter.com/islam_house','Jesus in the Glorious Quran............http://bit.ly/13Vbgn',59,150,'http://web.archive.org/web/20120510000546/http://www.islamhouse.com/p/52945','2012-05-10 00:05:46','Tue 30 Jun 2009 16:03:08 +0000',20,33,0.606060606061,2,'Jesus in the Glorious Quran - Articles - English',41785,20,12,1,0,9,0,6,6,0.626659170911,0.482434147596,0.373340829089,0.0431041601354,0.0,0.0784330478424,0.0662266178533,0.0658426921959,22.5982568123,76.2366115089,82.5727972997,29.6422629036,27.3676774328,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
675,'http://bit.ly/FfaSO','http://www.kabbalah.info/engkab/life-love-family/kabbalah-children',46,1,'2009-07-01 01:22:26','http://twitter.com/tevet','Its not just for grownups anymore. Kids & Kabbalah. Check out: http://bit.ly/FfaSO',82,155,'http://web.archive.org/web/20081109011951/http://www.kabbalah.info/engkab/life-love-family/kabbalah-children%3F','2008-11-09 01:19:51','Tue 30 Jun 2009 17:22:27 +0000',19,66,0.287878787879,3,'Life Love & Family | kabbalah.info',33777,28,45,0,0,6,6,8,7,0.604880095224,0.341779013189,0.395119904776,0.0,0.0241296835925,0.0394036083044,0.0477319265704,0.0,20.8005465086,13.4269620048,68.1111956702,64.5510059039,30.5391005163,?,?,?,0.0395593886065,0.0494922164144,0,0,0.0,0.0,Relevant
676,'http://bit.ly/P6cVd','http://www.vterrain.org/',565,1,'2009-07-01 00:27:26','http://twitter.com/delicious50','Virtual Terrain Project http://bit.ly/P6cVd programming opensource software graphics cool gamedev modeling visualization architecture',133,159,'http://web.archive.org/web/20050710002447/http://www.vterrain.org/','2005-07-10 00:24:47','Tue 30 Jun 2009 16:27:27 +0000',19,24,0.791666666667,0,'Virtual Terrain Project',15376,23,0,2,0,6,1,9,8,0.661033250226,0.171629178056,0.338966749774,0.0707106781187,0.0711868496814,0.826840932446,0.120327737778,0.119522860933,2.41484951206,14.011666483,12.7362919151,17.2345631763,18.9603813117,?,0.129099444874,0.112366643744,?,?,0,0,0.0,0.0,Relevant
677,'http://bit.ly/3TaqrB','http://www.tmz.com/2009/06/30/michael-jackson-debbie-rowe-surrogate-children-in-vitro',162,1,'2009-07-01 00:21:32','http://twitter.com/johnraser','Michael Jackson / Debbie Rowe Not the Biological Parents | TMZ: http://bit.ly/3TaqrB',84,161,'http://web.archive.org/web/20120508002413/http://www.tmz.com/2009/06/30/michael-jackson-debbie-rowe-surrogate-children-in-vitro/','2012-05-08 00:24:13','Tue 30 Jun 2009 15:15:26 +0000',20,85,0.235294117647,4,'Jackson/Rowe Not the Biological Parents | TMZ.com',162577,746,1,7,0,21,2,5,3,0.655274838562,0.604223933907,0.344725161438,0.0631273002737,0.0472176050801,0.670583885072,0.0559782846375,0.0669566131523,2.41544430455,2.79257757488,4.3666841591,86.4951550952,55.3152968371,?,0.180793845882,0.159800693025,?,?,4,4,0.333333333333,0.333333333333,Relevant
679,'http://bit.ly/cfa8I','http://www.tellaworld.com/',12,1,'2009-07-01 00:46:36','http://twitter.com/botolo86','@ayacullo Hi! When you have time; Id love to have your opinion on my new web project; tellaworld :-) (http://bit.ly/cfa8I)',122,162,'http://web.archive.org/web/20100830004918/http://www.tellaworld.com/','2010-08-30 00:49:18','Wed 27 May 2009 08:27:03 +0000',19,26,0.730769230769,0,'Tellaworld.com',46953,0,0,0,0,119,1,116,116,0.614937783686,0.32431633706,0.385062216314,0.0953221907028,0.0632455532034,0.210213007955,0.047921160869,0.128554895794,9.25230729151,13.4809820351,14.2552053857,68.6322944975,64.9047631456,?,0.113227703414,0.0758098043579,?,?,0,3,0.0,0.15,NonRelevant
682,'http://bit.ly/51dZi','http://www.elephantjournal.com/',364,2,'2009-07-01 00:25:06','http://twitter.com/elephantjournal','Brad Pitt? RT @GreenSmith: Hey; whos that handsome guy on top right article on @elephantjournal? http://bit.ly/51dZi @belugaboyd',128,165,'http://web.archive.org/web/20120428002751/http://www.elephantjournal.com/','2012-04-28 00:27:51','Tue 30 Jun 2009 15:59:17 +0000',19,31,0.612903225806,0,'elephant journal: Yoga Sustainability Politics Spirituality.',306425,1640,1060,663,24,32,492,1615,500,0.581229814899,0.618310412104,0.418770185101,0.0371009679769,0.0374058879975,0.595448322078,0.16424859642,0.161407165708,3.01390646325,22.6918510038,2.36179898335,13.2818890039,78.363380289,?,?,?,0.0573539334676,0.079189033395,2,8,0.117647058824,0.470588235294,NonRelevant
684,'http://bit.ly/17Hhg4','http://www.businesspundit.com/25-internet-startups-that-bombed-miserably/',99,1,'2009-07-01 01:22:19','http://twitter.com/upsinteractive','25 Internet Startups that bombed miserably. LEARN FROM THESE DISASTERS! http://bit.ly/17Hhg4',92,168,'http://web.archive.org/web/20091220012507/http://www.businesspundit.com/25-internet-startups-that-bombed-miserably','2009-12-20 01:25:07','Tue 30 Jun 2009 17:22:17 +0000',20,73,0.27397260274,1,'25 Internet Startups That Bombed Miserably | Business Pundit',68126,60,15,11,1,32,32,186,176,0.606256074094,0.86197063441,0.393743925906,0.0604257127887,0.0590764630799,0.891705829824,0.152317041433,0.151250624796,93.1484341057,4.07429697205,4.07757174802,4.37398332153,4.3774989748,0.448506123038,0.0760835856909,0.178428947681,0.0860662965824,0.13408799162,0,0,0.0,0.0,Relevant
685,'http://bit.ly/lXjdX','http://www.tinyhousedesign.com/2009/06/30/dee-williams-workshop-was-a-smashing-success/',35,1,'2009-07-01 01:20:48','http://twitter.com/michaeljanzen','new blog post: Dees Workshop was a Smashing Success http://bit.ly/lXjdX',71,175,'http://web.archive.org/web/20110506012343/http://www.tinyhousedesign.com/2009/06/30/dee-williams-workshop-was-a-smashing-success/','2011-05-06 01:23:43','Tue 30 Jun 2009 17:20:49 +0000',19,87,0.218390804598,4,'Dee’s Workshop was a Smashing Success | Tiny House Design',53988,0,0,0,0,11,1,2,2,0.55318246492,0.475950442012,0.44681753508,0.0737946786016,0.0681541638233,0.576292984504,0.0652526439509,0.0706530257013,97.6144558892,23.4974623985,13.5339463837,24.0717035038,13.8646947939,0.647713447661,0.0635641726164,0.0290129426593,0.0917126760774,0.0558145572186,0,0,0.0,0.0,Relevant
686,'http://bit.ly/Ew3jD','http://www.ted.com/talks/arthur_benjamin_s_formula_for_changing_math_education.html',72,1,'2009-07-01 00:40:59','http://twitter.com/ptruchon','High school math should culminate to the study of statistics and probability instead of calculus? http://bit.ly/Ew3jD',117,176,'http://web.archive.org/web/20120708004355/http://www.ted.com/talks/arthur_benjamin_s_formula_for_changing_math_education.html','2012-07-08 00:43:55','Tue 30 Jun 2009 15:47:58 +0000',19,83,0.228915662651,2,'Arthur Benjamins formula for changing math education | Video on TED.com',65548,3675,1402,1827,17,21,107,1223,500,0.50199218816,0.302885177108,0.49800781184,0.0554247933454,0.0527420147974,0.872490272143,0.13736007018,0.141641376322,66.0101784654,48.5526926977,19.8924901918,73.55334257,30.1354891841,0.949531472827,0.145370951157,0.12266108411,0.119629720911,0.112790115835,0,0,0.0,0.0,Relevant
688,'http://bit.ly/n3BU8','http://www.cornerstonesimi.com/special/media_player.html',69,1,'2009-07-01 01:03:43','http://twitter.com/jpchookaszian','What do you need in order to be happy? http://bit.ly/n3BU8',58,180,'http://web.archive.org/web/20100312010643/http://www.cornerstonesimi.com/special/media_player.html','2010-03-12 01:06:43','Mon 22 Jun 2009 19:12:46 +0000',19,56,0.339285714286,2,'Cornerstone Sermon Player',13048,3179,661,1552,53,103,10,189,182,0.71178803193,0.350918834449,0.28821196807,0.042409446484,0.0441941738242,0.952119228448,0.109900585296,0.121582107197,100.0,18.4170893741,58.683531657,18.4170893741,58.683531657,?,?,?,?,?,0,0,0.0,0.0,NonRelevant
689,'http://bit.ly/4ATfk','http://www.yogacards.com/yoga-postures-2/cat-flow.html',50,1,'2009-07-01 00:03:59','http://twitter.com/lskrocki','@darguell AKA his malformed cat flow pose: http://bit.ly/4ATfk. Id like to see him in the Eka Pada Salamba Sarvangasana http://bit.ly/jQFUF',139,182,'http://web.archive.org/web/20070519000057/http://www.yogacards.com/yoga-postures-2/cat-flow.html','2007-05-19 00:00:57','Tue 30 Jun 2009 15:58:06 +0000',19,54,0.351851851852,2,'Cat Flow shows Cat opse and Cow pose good for back back relief',12241,0,2,0,0,14,0,2,2,0.618245861642,0.912152025963,0.381754138358,0.0965859289381,0.101099504057,0.723291909037,0.0956305570104,0.106587999432,99.9999261983,10.2692232793,9.6739039728,10.2692157005,9.6738968333,0.897656413689,0.0968245836552,0.118469775552,0.0883883476483,0.108147614087,0,0,0.0,0.0,Relevant
690,'http://bit.ly/374A2B','http://buildinternet.com/2009/06/five-minute-upgrade-making-your-design-pop/',79,1,'2009-07-01 00:37:24','http://twitter.com/fwebde','Currently reading: http://bit.ly/374A2B',39,184,'http://web.archive.org/web/20101231004028/http://buildinternet.com/2009/06/five-minute-upgrade-making-your-design-pop/','2010-12-31 00:40:28','Tue 30 Jun 2009 16:37:25 +0000',20,76,0.263157894737,3,'Five Minute Upgrade – Making Your Design Pop | Build Internet',125557,44,33,15,2,345,72,650,500,0.611061009587,0.516685210808,0.388938990413,0.0517032395369,0.0463699009389,0.845296923501,0.13785466614,0.149155178575,8.87695919109,9.6783927914,24.036017288,91.7193524009,36.9319055014,?,0.0759554525313,0.181837351043,?,?,0,0,0.0,0.0,Relevant
691,'http://bit.ly/ozpbQ','http://vandelaydesign.com/blog/galleries/25-websites-with-creative-and-unique-layouts/',98,1,'2009-07-01 01:05:11','http://twitter.com/piyushp_20','RT @r27: RT @dcypher_: 25 Websites with Creative and Unique Layouts http://bit.ly/ozpbQ #web #design',100,189,'http://web.archive.org/web/20100211010820/http://vandelaydesign.com/blog/galleries/25-websites-with-creative-and-unique-layouts','2010-02-11 01:08:20','Tue 30 Jun 2009 10:49:46 +0000',19,86,0.220930232558,3,'25 Websites with Creative and Unique Layouts | Vandelay Design Blog',43090,15,11,4,0,100,52,392,388,0.847033699021,0.23993495273,0.152966300979,0.0703407136948,0.0570781792985,0.718213897728,0.131754531192,0.142148726981,99.9043693122,1.69108326124,4.41718365371,1.68946606669,4.4129594706,0.944375795668,0.1335333289,0.164044979042,0.128058303321,0.172030246162,0,0,0.0,0.0,Relevant
692,'http://bit.ly/6Ykff','http://www.lisajohnsonfitness.com/10-reasons-to-try-pilates/',10,1,'2009-07-01 00:55:54','http://twitter.com/lisajohnson','10 Reasons to Try Pilates! http://bit.ly/6Ykff',46,196,'http://web.archive.org/web/20110819005910/http://www.lisajohnsonfitness.com/10-reasons-to-try-pilates/','2011-08-19 00:59:10','Wed 24 Jun 2009 13:14:00 +0000',19,60,0.316666666667,1,'10 Reasons To Try Pilates - Lisa Johnson Fitness',65926,2,0,0,0,138,9,14,14,0.528418684133,0.679372394787,0.471581315867,0.0477852577147,0.0460470265157,0.574135609936,0.0690705397736,0.0597315721434,43.3082597891,15.4490126,15.4815797355,6.69069851164,6.7048027713,0.535683228913,0.0761386987627,0.070490737685,0.0710669054519,0.0670025210173,0,0,0.0,0.0,Relevant
693,'http://bit.ly/DPaIC','http://www.kqed.org/quest/radio/putting-a-price-on-nature',26,2,'2009-07-01 00:03:17','http://twitter.com/pinelilyfnps','Well worth a listen: RT @CNPS_org: Putting a Price on Nature. Highly recommended QUEST article: http://bit.ly/DPaIC',115,197,'http://wayback.archive-it.org/928/20090305233831/http://www.kqed.org/quest/radio/putting-a-price-on-nature','2009-03-05 00:00:00','Mon 29 Jun 2009 14:29:35 +0000',19,57,0.333333333333,3,'Putting a Price on Nature | KQED QUEST',74774,1,0,0,0,37,3,10,10,0.836807875525,0.151632249082,0.163192124475,0.081786082011,0.0568755156561,0.348355071802,0.0861133184546,0.112773362847,12.3191499827,13.9689245456,12.4482773289,88.1896809057,98.9626890309,0.30070560662,0.104328106191,0.0983210288017,0.160128153805,0.140847636402,0,0,0.0,0.0,Relevant
694,'http://bit.ly/15Vne1','http://www.101cookbooks.com/archives/lemon-cucumber-tofu-salad-recipe.html',112,1,'2009-07-01 00:46:01','http://twitter.com/annetowne','Made this http://bit.ly/15Vne1 for dinner... AMAZING!! Thanks; @101Cookbooks!',77,197,'http://web.archive.org/web/20100725004918/http://www.101cookbooks.com/archives/lemon-cucumber-tofu-salad-recipe.html','2010-07-25 00:49:18','Tue 23 Jun 2009 09:34:08 +0000',20,74,0.27027027027,2,'Lemon Cucumber Tofu Salad Recipe - 101 Cookbooks',79912,107,35,63,2,40,12,43,42,0.807930077071,0.067018935405,0.192069922929,0.0596432079366,0.0620970299701,0.817398555812,0.163063808094,0.163344200465,12.9087023798,90.1524338239,90.7264631655,11.6375093705,14.2281556334,0.744152834343,0.078386180167,0.190988027894,0.0790020979725,0.189433336025,0,0,0.0,0.0,Relevant
697,'http://bit.ly/1Srd76','http://www.youtube.com/watch%3Fv%3DtxqiwrbYGrs',971,2,'2009-07-01 00:56:01','http://twitter.com/imdancing','I just got a good laugh out of this little boy; if u need one watch this ---> http://bit.ly/1Srd76 <---!',104,204,'http://web.archive.org/web/20110918005925/http://www.youtube.com/watch%3Fv%3DtxqiwrbYGrs','2011-09-18 00:59:25','Mon 02 Feb 2009 12:08:12 +0000',20,46,0.434782608696,1,'?',0,590934,512565,659324,1034,75074,420,35148,500,0.580562713659,0.108725178176,0.419437286341,0.0509498671198,0.0440469412978,0.463122360361,0.118341240185,0.083878055744,10.4825567223,16.0932814176,9.71286487531,65.1362295248,92.6574034622,0.0309344112445,0.102597835209,0.121218305346,0.0,0.00761917201471,0,2,0.0,0.1,Relevant
698,'http://bit.ly/Ti7Vy','http://www.bloggertemplatesblog.com/piece/',20,1,'2009-07-01 01:09:12','http://twitter.com/heavens786','RT @tweetmeme One piece http://bit.ly/Ti7Vy Blogger Templates',61,209,'http://web.archive.org/web/20111225011241/http://www.bloggertemplatesblog.com/piece','2011-12-25 01:12:41','Tue 30 Jun 2009 16:36:29 +0000',19,42,0.452380952381,1,'Blogger Template - One piece | Blogger Templates Blog',35086,0,0,0,0,3,0,3,3,0.623765546358,0.400973915253,0.376234453642,0.0592973389137,0.0349927106112,0.86733939142,0.0466569474816,0.0592973389137,86.8716673984,2.8915090124,2.8915090124,3.32848338128,3.32848338128,0.973328526785,0.105409255339,0.105409255339,0.102597835209,0.102597835209,0,0,0.0,0.0,Relevant
699,'http://bit.ly/Ac3g0','http://www.whitehouse.gov/blog/Celebrating-LGBT-Pride-Month/',92,2,'2009-07-01 00:02:26','http://twitter.com/lofty1','Change indeed RT @barackobama Exciting celebration of LGBT Pride Month at the @WhiteHouse yesterday. http://bit.ly/Ac3g0',120,211,'http://web.archive.org/web/20100330000557/http://www.whitehouse.gov/blog/Celebrating-LGBT-Pride-Month','2010-03-30 00:05:57','Tue 30 Jun 2009 09:33:15 +0000',19,60,0.316666666667,2,'Celebrating LGBT Pride Month | The White House',62031,14,3,3,0,19067,55,570,400,0.733910268234,0.164321785545,0.266089731766,0.0675957883342,0.0639447755606,0.721840384816,0.160178737962,0.174904854241,47.841653091,9.69980598919,7.96151540253,20.2748136038,16.6413885979,0.194697889486,0.102032553578,0.220574700846,0.0,0.0369610635477,0,4,0.0,0.266666666667,Relevant
701,'http://bit.ly/7uSYi','http://phipps.conservatory.org/',448,2,'2009-07-01 01:16:25','http://twitter.com/notetoshelf','Pittsburgh Attractions | Phipps Conservatory:  Bookmark this on Delicious - Saved by aphrodjac to pittsburgh .. http://bit.ly/7uSYi',135,220,'http://web.archive.org/web/20040329011245/http://phipps.conservatory.org/','2004-03-29 01:12:45','Tue 30 Jun 2009 17:16:24 +0000',19,31,0.612903225806,0,'Pittsburgh Attractions | Phipps Conservatory',24520,414,265,289,6,2,19,101,101,0.822159802916,0.18941650989,0.177840197084,0.127256952595,0.0698856557815,0.211960214773,0.197410508632,0.096778549446,11.8144723797,61.3265297766,52.4410057324,19.2648637102,22.5290728404,?,?,?,0.081854550907,0.224873078056,0,0,0.0,0.0,Relevant
702,'http://bit.ly/MBEpQ','http://www.boygeniusreport.com/2009/06/30/what-happened-to-research-in-motion-and-where-are-they-going/',81,1,'2009-07-01 00:21:22','http://twitter.com/regulartype','Very good article. A good read if youre a bb loyalist. RT @boygenius: article on RIM i just posted http://bit.ly/MBEpQ',118,224,'http://web.archive.org/web/20120930002506/http://www.boygeniusreport.com/2009/06/30/what-happened-to-research-in-motion-and-where-are-they-going/','2012-09-30 00:25:06','Tue 30 Jun 2009 12:41:27 +0000',19,103,0.184466019417,4,'What happened to Research In Motion and where are they going?',70217,4,0,0,0,377,47,277,254,0.809284828314,0.0511842913229,0.190715171686,0.057223201201,0.0476952566992,0.541858220684,0.15999389743,0.173859957499,8.66632827518,9.77383776024,14.3976130147,88.6686324019,60.1928129776,?,0.041909906717,0.234955377886,?,?,0,0,0.0,0.0,Relevant
704,'http://bit.ly/38QsS','http://www.afternic.com/error/404',240,2,'2009-07-01 01:25:18','http://twitter.com/topgunmlm','Quit screwing around on the internet and make some real money w/ a real system that works & PAYS DAILY http://bit.ly/38QsS',122,228,'http://web.archive.org/web/20121028012906/http://www.afternic.com/error/404','2012-10-28 01:29:06','Sat 27 Jun 2009 05:05:14 +0000',19,33,0.575757575758,0,'Afternic Domain Name Listing here.ws',26331,0,3,0,0,1488,0,4,4,0.723067966303,0.867989219283,0.276932033697,0.0244411858369,0.0121770256036,0.92857735064,0.00967731865486,0.0097119424458,97.4274591956,16.706885314,11.2186229263,17.148025261,11.5148470656,0.821323203743,0.0,0.0,0.0,0.0,0,0,0.0,0.0,NonRelevant
707,'http://bit.ly/9Na2Y','http://www.oddee.com/item_96714.aspx',34,2,'2009-07-01 01:00:40','http://twitter.com/bookbrowzers','mmm...CHOCOLATE! 10 Coolest (and yummiest) Stuff made from Chocolate http://bit.ly/9Na2Y',88,233,'http://web.archive.org/web/20121119010433/http://www.oddee.com/item_96714.aspx','2012-11-19 01:04:33','Tue 16 Jun 2009 05:01:27 +0000',19,36,0.527777777778,1,'?',70609,298,58,33,0,65,34,172,168,0.587693016998,0.412475616558,0.412306983002,0.0670542804078,0.066976686229,0.829156959929,0.095938685921,0.10065851907,1.85485830138,2.06457798883,2.45002340757,89.8420070063,75.7077787767,?,0.0508000508001,0.107763181216,?,?,0,0,0.0,0.0,Relevant
708,'http://bit.ly/LxUGh','http://www.k9web.com/dog-faqs/breeding.html',126,1,'2009-07-01 00:47:32','http://twitter.com/albertzepherx','thinking about breeding your dog-http://bit.ly/LxUGh',52,234,'http://web.archive.org/web/20000511004338/http://www.k9web.com/dog-faqs/breeding.html','2000-05-11 00:43:38','Tue 30 Jun 2009 16:47:33 +0000',19,43,0.441860465116,2,'Breeding Your Dog',50225,66,38,40,2,1,0,2,2,0.553898718697,0.379946503166,0.446101281303,0.0247423206342,0.0242037823786,0.962521425004,0.0513439759508,0.0524863881081,100.0,86.5120751431,23.6862144019,86.5120751431,23.6862144019,0.999487573628,0.0392031280117,0.0462250163521,0.0391830598619,0.0462013294347,0,0,0.0,0.0,Relevant
710,'http://bit.ly/1bjH8k','http://www.apple.com/trailers/fox_searchlight/500daysofsummer/',38,2,'2009-07-01 00:39:57','http://twitter.com/joannafreed','500 DAYS OF SUMMER LOOKS AMAZING http://bit.ly/1bjH8k',53,240,'http://web.archive.org/web/20100106004357/http://www.apple.com/trailers/fox_searchlight/500daysofsummer','2010-01-06 00:43:57','Wed 06 May 2009 17:58:40 +0000',20,62,0.322580645161,3,'500 Days of Summer - Movie Trailers - iTunes',18770,40,19,52,0,1176,23,338,318,0.815256702377,0.144767562997,0.184743297623,0.0499653139049,0.0532749601714,0.72796604471,0.146257906675,0.164219691429,89.6530313108,1.65537279396,10.7591649818,1.84642144249,12.0008936948,0.94,0.0632455532034,0.12517389125,0.0632455532034,0.114289205055,0,8,0.0,1.14285714286,Relevant
711,'http://bit.ly/9n9D','http://billietweets.com/',94,2,'2009-07-01 00:03:55','http://twitter.com/mikekheid','Now Id like to see this with an awesome auger ad. RT @STICKandMOVE Pretty awesome mashup of twitter and Billie Jean. http://bit.ly/9n9D',135,243,'http://web.archive.org/web/20101021000758/http://billietweets.com/','2010-10-21 00:07:58','Sun 28 Jun 2009 13:02:47 +0000',18,24,0.75,0,'Billie Tweets - a Twitter tribute to Michael Jacksons Billie Jean',22962,1382,6,6,11,10350,959,8929,500,0.802487874437,0.00969841293446,0.197512125563,0.06415002991,0.0653720450461,0.981306762925,0.0897811175674,0.0945583000015,100.0,66.5284319148,71.0858239021,66.5284319148,71.0858239021,1.0,0.169841555122,0.113668330227,0.169841555122,0.113668330227,0,4,0.0,0.181818181818,Relevant
712,'http://bit.ly/10A5vX','http://www.nasa.gov/multimedia/imagegallery/image_feature_1400.html',41,2,'2009-07-01 00:02:49','http://twitter.com/jan_toomer','RT @StuartYoung RT @MarlaPena: NASA image of the day: Crescent Earth http://bit.ly/10A5vX',89,254,'http://web.archive.org/web/20091010000703/http://www.nasa.gov/multimedia/imagegallery/image_feature_1400.html','2009-10-10 00:07:03','Tue 30 Jun 2009 05:14:23 +0000',20,67,0.298507462687,3,'NASA - Crescent Earth',14314,99,0,9,1,216,36,179,173,0.732484108694,0.892822691198,0.267515891306,0.0877058019307,0.0894626018876,0.980362744657,0.119318078522,0.120422188243,100.0,77.4228871767,69.8044389038,77.4228871767,69.8044389038,1.0,0.216506350946,0.189855356312,0.216506350946,0.189855356312,0,0,0.0,0.0,Relevant
714,'http://bit.ly/4xTve','http://www.chinese-tools.com/learn/chinese',389,1,'2009-07-01 00:37:27','http://twitter.com/ribnar','Nice website to learn Chinese online for free; your kids will need this - http://bit.ly/4xTve',93,264,'http://web.archive.org/web/20110913004151/http://www.chinese-tools.com/learn/chinese','2011-09-13 00:41:51','Tue 30 Jun 2009 16:37:11 +0000',19,42,0.452380952381,2,'Learn Chinese - Free online mandarin audio courses',30639,880,357,687,282,11,6,72,72,0.669963402661,0.206935132167,0.330036597339,0.0849374466704,0.084713238325,0.9127785189,0.132321807769,0.135379612744,97.7861791102,85.1400744403,86.509278967,87.0675950477,88.4677975499,0.95297600458,0.116642368704,0.176421607874,0.122398012272,0.171413907421,0,0,0.0,0.0,Relevant
715,'http://bit.ly/w7NWh','http://www.weightlossforall.com/complex-carbs.htm',278,1,'2009-07-01 00:38:49','http://twitter.com/dianamusto','Limit simple carbs from your diet and replace with complex carbs and whole foods. http://bit.ly/w7NWh',101,266,'http://web.archive.org/web/20070308003423/http://www.weightlossforall.com/complex-carbs.htm','2007-03-08 00:34:23','Tue 30 Jun 2009 16:38:51 +0000',19,49,0.387755102041,1,'Excellent Sources of Complex Carbohydrates',36725,71,160,30,131,6,3,23,23,0.555741367163,0.30461677408,0.444258632837,0.0851856883029,0.0601022608391,0.387541632685,0.122856483532,0.169329756309,27.4018024466,0.680680711078,1.16111284748,2.48407276275,4.23735938446,?,?,?,0.145064713296,0.221317603189,0,0,0.0,0.0,Relevant
717,'http://bit.ly/iHV5g','http://www.destructoid.com/ryan-reynolds-says-games-are-a-waste-of-time-136706.phtml',15,1,'2009-07-01 00:15:46','http://twitter.com/caratweets','@jonathanmarko Prob just ScarJo. But heres a link: http://bit.ly/iHV5g',70,269,'http://web.archive.org/web/20110921002015/http://www.destructoid.com/ryan-reynolds-says-games-are-a-waste-of-time-136706.phtml','2011-09-21 00:20:15','Thu 18 Jun 2009 17:54:55 +0000',19,84,0.22619047619,1,'Ryan Reynolds says games are a waste of time - Destructoid',128251,7,5,12,0,47,3,10,9,0.59200561172,0.592912538235,0.40799438828,0.0384161024877,0.0369126851716,0.597166111292,0.0866691477403,0.0902013455322,4.35086972895,10.8726267263,21.8577191167,40.0167304412,19.9054151338,0.13103560459,0.0,0.165379646119,0.0,0.284901441149,0,2,0.0,0.222222222222,Relevant
718,'http://bit.ly/LmXoM','http://www.youtube.com/watch%3Fv%3DdYqM9-Fj0Pg',20,2,'2009-07-01 00:04:32','http://twitter.com/ecertal','RT @ Freshalina: Check this video out -- breakfast song http://bit.ly/LmXoM',75,272,'http://wayback.archive-it.org/1345/20090308154332/http://www.youtube.com/watch%3Fv%3DdYqM9-Fj0Pg','','Wed 06 May 2009 03:00:17 +0000',19,46,0.413043478261,1,'?',0,25302,10300,43580,380,2013,359,1987,500,0.629552550582,0.404450915549,0.370447449418,0.0462648507098,0.0427232972721,0.224305599487,0.0964261268344,0.0776117389579,36.3085727818,60.54032137,21.4984498867,21.981326647,59.2103964425,0.112938487863,0.0569802882298,0.0442486218613,0.108112495523,0.0634719168746,0,3,0.0,0.272727272727,Relevant
719,'http://bit.ly/9oeh3','http://www.kongregate.com/games/Reflexive/music-catch-2',80,2,'2009-07-01 00:40:03','http://twitter.com/biancalarcen','estou jogando mudic catch 2 no site http://bit.ly/9oeh3',55,273,'http://web.archive.org/web/20090313003530/http://www.kongregate.com/games/Reflexive/music-catch-2','','Mon 11 May 2009 01:57:50 +0000',19,55,0.345454545455,3,'Play Music Catch 2 a free online game on Kongregate',233577,2649,692,1491,16,241,28,409,303,0.469379109708,0.659588771366,0.530620890292,0.0478433303945,0.0277550326822,0.401085683844,0.106640832246,0.114471306023,2.93923469543,14.5213776843,64.1369708922,20.2407427128,1.88513610106,0.197953371349,0.0836242010007,0.155939811148,0.0549857399228,0.0995858523608,0,0,0.0,0.0,Relevant
720,'http://bit.ly/D900o','http://www.youtube.com/user/uscampaignforburma',50,1,'2009-07-01 00:08:48','http://twitter.com/christianelliot','RT @FreedomFreedom Please find out how YOU can help. Burma: It Cant Wait campaign. http://bit.ly/D900o',102,277,'http://web.archive.org/web/20100626001325/http://www.youtube.com/user/uscampaignforburma','2010-06-26 00:13:25','Tue 30 Jun 2009 10:29:51 +0000',19,46,0.413043478261,2,'?',0,111,21,21,26,20,9,68,67,0.649465755597,0.371661503592,0.350534244403,0.0332526090033,0.0510864988135,0.277876901074,0.121991338197,0.0977574492618,21.2228688075,14.5317954668,33.2345031769,3.0840638873,7.05331500808,0.604195855314,0.0683985568057,0.103639464301,0.115470053838,0.116642368704,0,4,0.0,0.266666666667,Relevant
721,'http://bit.ly/2jNAT','http://www.ustream.tv/channel/the-Billy-block-show-live',19,1,'2009-07-01 01:14:12','http://twitter.com/billyblock','The Billy Block Show is streaming live from 12th&Porter in Nashville at http://bit.ly/2jNAT',91,278,'http://web.archive.org/web/20100115011850/http://www.ustream.tv/channel/the-billy-block-show-live','2010-01-15 01:18:50','Tue 30 Jun 2009 17:14:14 +0000',19,55,0.345454545455,2,'The Billy Block Show LIVE! on USTREAM: The Billy Block Show is second only to The Grand Ole Opry and Midnight Jamboree as Nashville’s longest running LIVE ...',35510,11,0,1,0,50,0,1,1,0.595749798919,0.732895734413,0.404250201081,0.0729931868602,0.0693511347991,0.336990040195,0.0840662703418,0.0774209661139,2.95935891697,80.7152150938,27.3694844855,3.66642015824,10.8126220592,0.22010219462,0.345857231933,0.0,0.160706086633,0.0435194139889,0,0,0.0,0.0,Relevant
723,'http://bit.ly/ADWNi','http://www.musiqtone.com/',106,1,'2009-07-01 00:24:54','http://twitter.com/catwillis','JONAS FANS: VOTE FOR JB AS ARTIST OF THE MONTH ON MUSIQTONE. VFC IS ALMOST AHEAD. GO HERE & VOTE 100X http://bit.ly/ADWNi ! PLEASE RT',133,285,'http://web.archive.org/web/20110913002939/http://musiqtone.com/','2011-09-13 00:29:39','Sun 17 May 2009 08:01:24 +0000',19,25,0.76,1,'?',0,118,113,35,0,500,183,3347,500,0.554117878546,0.34459219213,0.445882121454,0.0473896395584,0.0395053298754,0.536651493337,0.141282095602,0.157841771357,76.3233887144,16.7987649772,9.95862811713,22.009983126,13.0479375783,0.260579085604,0.0452267016867,0.16382108595,0.0522886985616,0.12420345115,0,0,0.0,0.0,NonRelevant
724,'http://bit.ly/3wcNS','http://www.youtube.com/watch%3Fv%3DpAwR6w2TgxY',50,2,'2009-07-01 01:25:38','http://twitter.com/sweetsemicolon','This is so awesome http://bit.ly/3wcNS Music video made using sounds from Alice in Wonderland. sounds like something but I cant think what',138,285,'http://web.archive.org/web/20120816013023/http://www.youtube.com/watch%3Fv%3DpAwR6w2TgxY','2012-08-16 01:30:23','Mon 16 Mar 2009 09:00:45 +0000',19,46,0.413043478261,1,'?',0,63900,63075,63298,1916,3898,392,5697,500,0.605278852782,0.000816939829109,0.394721147218,0.0344639131192,0.0348062507615,0.558367250409,0.119095718587,0.082965544884,25.8801074566,88.9082573531,51.4316430965,29.108778225,50.3194257436,0.292770021885,0.0702728368926,0.0902702278222,0.102868899975,0.0632247626997,0,3,0.0,0.136363636364,Relevant
726,'http://bit.ly/D0Txb','http://www.pajiba.com/guides/10-worst-blockbusters-of-all-time.php',11,1,'2009-07-01 00:21:53','http://twitter.com/charliequirk','RT @trib More gold from @pajiba - 10 Worst Blockbusters of all time - http://bit.ly/D0Txb',89,290,'http://web.archive.org/web/20111111002643/http://www.pajiba.com/guides/10-worst-blockbusters-of-all-time.php','2011-11-11 00:26:43','Tue 30 Jun 2009 15:03:21 +0000',19,66,0.287878787879,2,'10 Worst Blockbusters of All Time',46103,22,6,34,0,47,9,17,16,0.407780408396,0.140828710232,0.592219591604,0.0448195096969,0.0491400521671,0.725303236112,0.108586045855,0.0938805588076,99.9317492173,12.4555397994,9.16301764446,12.4640466087,9.16927574693,0.977507055262,0.055492674318,0.098028931313,0.0403909374196,0.0895583186382,0,0,0.0,0.0,Relevant
727,'http://bit.ly/yBSaG','http://sourceforge.net/projects/openproj',142,2,'2009-07-01 01:09:40','http://twitter.com/ian_dawes','@mishy101 You could try OpenProj. You can find it at http://bit.ly/yBSaG',72,290,'http://web.archive.org/web/20120118011430/http://sourceforge.net/projects/openproj/','2012-01-18 01:14:30','Tue 30 Jun 2009 17:08:03 +0000',19,40,0.475,2,'OpenProj - Project Management | Free Business & Enterprise software downloads at SourceForge.net',57752,408,120,140,0,4,0,3,3,0.550397774049,0.348116270776,0.449602225951,0.0619221755773,0.0494166211107,0.740062407872,0.0956948752939,0.0959294219087,40.9064074905,10.2276802623,10.2232276581,25.0026362365,24.9917513791,0.287162875452,0.0776930968866,0.137607547924,0.0480015360737,0.23186944788,0,0,0.0,0.0,Relevant
730,'http://bit.ly/KP94E','http://www.smartfurniture.com/shelves/smartshelves.html',44,1,'2009-07-01 01:16:40','http://twitter.com/smarttradeprgrm','RT @Smart_Furniture: Today Only 25%off Award Winning Smart Shelves @ http://bit.ly/KP94E promo code: SSHELVES',109,303,'http://web.archive.org/web/20111106012143/http://www.smartfurniture.com/shelves/smartshelves.html','2011-11-06 01:21:43','Thu 04 Jun 2009 10:20:22 +0000',19,55,0.345454545455,2,'Smart Shelves | Customizable Modular Shelving System',151706,4,3,6,0,8,1,17,17,0.716892565048,0.563031492282,0.283107434952,0.0420537791166,0.0369348349996,0.821665786101,0.0857064500542,0.0903865604807,12.516674987,13.4859392999,12.3301552465,92.8127786182,98.5098299613,0.072547625011,0.0449921270666,0.0811107105654,0.248069469178,0.111803398875,0,0,0.0,0.0,NonRelevant
731,'http://bit.ly/uK59p','http://www.home-2009.com/us/index.html',100,2,'2009-07-01 01:25:50','http://twitter.com/ricrice','nice movie called HOME at http://bit.ly/uK59p',45,303,'http://web.archive.org/web/20110426013053/http://www.home-2009.com/us/index.html','2011-04-26 01:30:53','Wed 18 Mar 2009 08:57:14 +0000',19,38,0.5,2,'Bande annonce - Home -  Un film de Yann Arthus-Bertrand',26410,5814,784,1222,317,385,149,1535,500,0.719083025844,0.0726990616611,0.280916974156,0.0741249316661,0.0470881609348,0.337643130679,0.104108490153,0.107244470081,100.0,90.5696814063,33.4441068626,90.5696814063,33.4441068626,?,?,?,?,?,0,2,0.0,0.333333333333,Relevant
732,'http://bit.ly/3Dqyc','http://gigaom.com/2009/06/30/want-to-be-in-the-app-store-top-100-its-gonna-cost-you/',54,1,'2009-07-01 01:18:34','http://twitter.com/tweeting4cash','Want to Be in the App Store Top 100? It&#39;s Gonna Cost You http://bit.ly/3Dqyc',80,308,'http://web.archive.org/web/20100410012342/http://gigaom.com/2009/06/30/want-to-be-in-the-app-store-top-100-its-gonna-cost-you/','2010-04-10 01:23:42','Tue 30 Jun 2009 17:11:36 +0000',19,84,0.22619047619,4,'Want to Be in the App Store Top 100? Its Gonna Cost You — 		Tech News and Analysis',92123,4,1,0,0,6,4,42,40,0.62206280216,0.269040927857,0.37793719784,0.0719874033065,0.0616554655431,0.415442891646,0.0984755800992,0.119896799948,5.49593448512,25.2540995809,27.2199716966,21.76254381,20.1908163109,?,0.210389581422,0.211064896867,?,?,0,0,0.0,0.0,Relevant
733,'http://bit.ly/49kyO','http://www.theonion.com/content/news/king_of_pop_dead_at_12',21,2,'2009-07-01 00:20:22','http://twitter.com/rlouisgar','The Onions obit for Michael Jackson is pretty good. Age at time of death -- 12. http://bit.ly/49kyO',99,309,'http://web.archive.org/web/20090715002531/http://www.theonion.com/content/news/king_of_pop_dead_at_12','2009-07-15 00:25:31','Fri 26 Jun 2009 09:19:30 +0000',19,59,0.322033898305,3,'?',0,17,18,17,0,3455,74,602,500,0.776919146225,0.140432469098,0.223080853775,0.0683585927025,0.0717430053979,0.38927786336,0.134353747279,0.134327351612,10.0367265751,76.8365158469,89.9495319312,13.062443637,11.1581754342,0.0,0.0,0.0295656197995,0.0,0.0264442942674,2,2,0.117647058824,0.117647058824,Relevant
734,'http://bit.ly/eVkN','http://news.bbc.co.uk/2/hi/health/5281046.stm',82,2,'2009-07-01 01:09:49','http://twitter.com/jjwhitaker','RT @culturedcup: I think you will find this tea info. interesting: http://bit.ly/eVkN - I do! Water is so boring..bring on the tea :)',133,310,'http://web.archive.org/web/20121020011459/http://news.bbc.co.uk/2/hi/health/5281046.stm','2012-10-20 01:14:59','Fri 17 Apr 2009 05:51:42 +0000',18,45,0.4,4,'BBC NEWS | Health | Tea healthier drink than water',50809,1606,793,1270,457,147,61,503,474,0.470458338657,0.000379015499693,0.529541661343,0.0540343226958,0.0513834995539,0.875213524854,0.172003368621,0.174793360124,100.0,9.06557004,9.94967166315,9.06557004,9.94967166315,1.0,0.068252363279,0.21982956568,0.068252363279,0.21982956568,0,1,0.0,0.0434782608696,Relevant
735,'http://bit.ly/HVTO1','http://moonangelnay.blogspot.com/',39,1,'2009-07-01 00:43:13','http://twitter.com/moonangelnay','moonangelnay on #etsy blog post update http://bit.ly/HVTO1 hopefully #photography and #art to follow in the next post; this ones about life',139,313,'http://web.archive.org/web/20120920004826/http://moonangelnay.blogspot.com/','2012-09-20 00:48:26','Fri 19 Jun 2009 15:08:03 +0000',19,33,0.575757575758,0,'?',0,45,9,6,0,219,7,269,267,0.7459545034,0.850708536688,0.2540454966,0.0757522582413,0.076034040708,0.988249385994,0.199719243264,0.200039316201,99.9999493852,21.5919822341,21.5186965921,21.5919931628,21.5187074837,0.92264947368,0.15889162446,0.245283424794,0.150685797118,0.226733378394,0,1,0.0,0.047619047619,Relevant
737,'http://bit.ly/food-safety','http://www.grist.org/article/2009-06-30-food-safety-meat/',105,1,'2009-07-01 00:42:02','http://twitter.com/jambutter','RT @tomphilpott Wheres beef in food safety legislation? JBS recall exposes (yet again) vast hole in food safety http://bit.ly/food-safety',137,314,'http://web.archive.org/web/20120928004716/http://grist.org/article/2009-06-30-food-safety-meat/','2012-09-28 00:47:16','Tue 30 Jun 2009 10:59:57 +0000',25,57,0.438596491228,2,'Food-safety legislation leaves gaping hole for meat giants | Grist',44182,1,0,0,0,27,6,22,21,0.466504027407,0.166930121928,0.533495972593,0.0723714955329,0.0703210846408,0.854667540243,0.135520822628,0.139472317009,100.0,15.9025900176,13.9938497989,15.9025900176,13.9938497989,0.997308205077,0.151456489133,0.224672867192,0.15105098241,0.224071332331,0,0,0.0,0.0,Relevant
740,'http://bit.ly/GgKAC','http://thefuturebuzz.com/2009/05/10/reasons-you-should-blog-and-not-just-tweet/',48,1,'2009-07-01 00:24:54','http://twitter.com/4thwith','19 Reasons You Should Blog And Not Just Tweet http://bit.ly/GgKAC',65,321,'http://web.archive.org/web/20121005003015/http://thefuturebuzz.com/2009/05/10/reasons-you-should-blog-and-not-just-tweet/','2012-10-05 00:30:15','Tue 30 Jun 2009 16:24:39 +0000',19,79,0.240506329114,4,'19 Reasons You Should Blog And Not Just Tweet',167623,75,48,18,0,7,665,2640,500,0.604828250324,0.343654141092,0.395171749676,0.0593305565668,0.059848737205,0.969904444264,0.137915826969,0.136723105001,43.549722267,2.6985202316,2.56953953316,6.19641203462,5.90024321488,0.585474189859,0.0833092311395,0.155309376315,0.0722944039068,0.142168322101,0,1,0.0,0.1,Relevant
741,'http://bit.ly/Ke6Fh','http://www.jesus-is-lord.com/2_heaven.htm',177,1,'2009-07-01 00:37:52','http://twitter.com/tministry','Wise men presented al these gifts to Jesus; our Savior: gold; franken cense and myrrh. http://bit.ly/Ke6Fh',106,331,'http://web.archive.org/web/20120307004323/http://jesus-is-lord.com/2_heaven.htm','2012-03-07 00:43:23','Tue 30 Jun 2009 02:13:08 +0000',19,41,0.463414634146,1,'How to get to heaven/eternal life everlasting life',48162,311,160,143,176,20,6,19,19,0.729775320136,0.284923510718,0.270224679864,0.0574156375559,0.0580438360956,0.984824355701,0.146511300555,0.148548774577,100.0,5.56562730655,15.3536779643,5.56562730655,15.3536779643,0.9963422043,0.0524142418361,0.142775222946,0.052350360957,0.142601212859,0,0,0.0,0.0,Relevant
743,'http://bit.ly/1Sj6uu','http://www.wired.com/threatlevel/2009/06/atm-vendor-halts-talk/',96,1,'2009-07-01 00:18:58','http://twitter.com/ednadrotowicz','ATM Vendor Halts Researcher’s Talk on Vulnerability at Black Hat Conference http://bit.ly/1Sj6uu',98,333,'http://web.archive.org/web/20100406002431/http://www.wired.com/threatlevel/2009/06/atm-vendor-halts-talk/','2010-04-06 00:24:31','Tue 30 Jun 2009 16:18:14 +0000',20,63,0.31746031746,4,'ATM Vendor Halts Researchers Talk on Vulnerability | Threat Level | Wired.com',60157,27,2,0,0,4,18,86,82,0.493525219624,0.290059687873,0.506474780376,0.0698737125778,0.0669199547247,0.460741802026,0.124079188517,0.150967742533,11.2300684187,22.7489655629,30.7939756043,49.3651827272,36.4683942176,?,0.107036722538,0.195170627099,?,?,0,0,0.0,0.0,Relevant
744,'http://bit.ly/JCBwr','http://smumustangs.cstv.com/sports/m-soccer/spec-rel/063009aac.html',12,1,'2009-07-01 00:43:21','http://twitter.com/smumustangs','Former SMU mens soccer player Colin Clark named to the U.S. Mens National Team for the 2009 CONCACAF Gold Cup - http://bit.ly/JCBwr #FB',135,337,'http://web.archive.org/web/20100802004858/http://smumustangs.cstv.com/sports/m-soccer/spec-rel/063009aac.html','2010-08-02 00:48:58','Tue 30 Jun 2009 16:42:50 +0000',19,67,0.283582089552,4,'Colin Clark Selected to U.S. Mens National Team - SMUMUSTANGS.COM - The Official Athletic Site of SMU Mustangs',49391,0,0,0,0,6,0,3,3,0.514704474919,0.986633849042,0.485295525081,0.0992482086117,0.0909624857104,0.636384265944,0.105837377082,0.108685219459,46.4165014641,4.52770903734,3.67664857225,9.75452456459,7.9209945952,0.841347234226,0.299812675598,0.281282509565,0.35634832255,0.334323924918,0,0,0.0,0.0,Relevant
745,'http://bit.ly/F7bDo','http://weburbanist.com/2009/06/29/your-future-is-calling-15-creative-cool-cell-phone-concepts/',66,1,'2009-07-01 01:12:05','http://twitter.com/_dznr','your future is calling: 15 cool cell phone concepts http://bit.ly/F7bDo',71,338,'http://web.archive.org/web/20120318011743/http://weburbanist.com/2009/06/29/your-future-is-calling-15-creative-cool-cell-phone-concepts/','2012-03-18 01:17:43','Tue 30 Jun 2009 17:11:58 +0000',19,94,0.202127659574,4,'Your Future Is Calling: 15 Cool Cell Phone Concepts | WebUrbanist',85186,50,10,3,0,7,18,114,97,0.642454625931,0.653165255825,0.357545374069,0.0555608053128,0.0533001790889,0.725050280333,0.114819831693,0.110478595479,73.5559709545,51.6248640905,14.28208392,37.9731700357,10.5053254999,0.963124427439,0.112017924302,0.133713486621,0.109428444909,0.138086620087,0,0,0.0,0.0,Relevant
746,'http://bit.ly/Uyzvc','http://www.ustream.tv/delasoulsdugout',25,1,'2009-07-01 00:18:10','http://twitter.com/sean__g__','RT BUMPY KNUCKLES (FLY IT OR FRY IT) WED 7/1/2009 9:00 PM EST #EXTENDEDPLAYERS @DELASOULSDUGOUT; http://bit.ly/Uyzvc (VIA@JOHNCEEF)',131,353,'http://web.archive.org/web/20120224002403/http://www.ustream.tv/delasoulsdugout','2012-02-24 00:24:03','Wed 06 May 2009 04:16:16 +0000',19,37,0.513513513514,2,'DELASOULS DUGOUT Ustream.TV: Everything you love in music come and enjoy the experience.DUGOUT HISTORY:The Dugout was a V.F.W. members hall where every...',58705,3174,1567,652,0,16063,929,2231,500,0.724149357169,0.11489177236,0.275850642831,0.0351174558044,0.0281606358518,0.516127705319,0.0869812490087,0.0880512490116,46.1157736886,23.7136489216,28.1681128415,10.93573267,12.9899431703,0.134967843524,0.0313112145543,0.0625398978655,0.0,0.11542256461,0,0,0.0,0.0,Relevant
747,'http://bit.ly/h5AZM','http://en-us.www.mozilla.com/en-US/firefox/central/',286,1,'2009-07-01 01:09:43','http://twitter.com/vikqueen','Good thing Obama is stimulating and fixing this economy - http://bit.ly/h5AZM',77,357,'http://web.archive.org/web/20070606010346/http://en-us.www.mozilla.com/en-US/firefox/central/','2007-06-06 01:03:46','Tue 02 Jun 2009 10:07:15 +0000',19,51,0.372549019608,3,'Mozilla Firefox Web Browser — Getting Started with Mozilla Firefox — mozilla.org',20887,1,0,0,0,42,9,124,121,0.707313298541,0.0972842796638,0.292686701459,0.0449466574975,0.0280080425749,0.220340020161,0.119387143452,0.0853592049339,27.9976528309,1.89928385412,2.86171998947,6.78372528437,10.2212853583,0.278658017802,0.0,0.0633012828641,0.0223495078134,0.11897058559,0,2,0.0,0.181818181818,NonRelevant
749,'http://bit.ly/R7iik','http://www.thewisejobsearch.com/2009/06/not-enough-connections-to-make-linkedin.html',30,1,'2009-07-01 00:25:00','http://twitter.com/youngandjobless','Cool searching tricks! Not enough connections to make LinkedIn useful? No Problem! http://bit.ly/R7iik (RT @ValueIntoWords; RT @eExecutives)',140,363,'http://web.archive.org/web/20120313003103/http://www.thewisejobsearch.com/2009/06/not-enough-connections-to-make-linkedin.html','2012-03-13 00:31:03','Tue 30 Jun 2009 14:11:14 +0000',19,84,0.22619047619,3,'TheWiseJobSearch: Not enough connections to make LinkedIn useful? No Problem!',73632,15,4,2,0,243,50,124,124,0.450316640834,0.15560180731,0.549683359166,0.0580075777348,0.0591862348825,0.889597691784,0.127534970927,0.120243356465,100.0,6.61175872795,5.84585080165,6.61175872795,5.84585080165,0.987801634179,0.0937903091855,0.1912396998,0.0931048653405,0.184418011436,0,0,0.0,0.0,Relevant
752,'http://bit.ly/DMqNh','http://www.marketingpilgrim.com/2009/06/flickr-connects-to-twitter-better-late-than-never.html',24,1,'2009-07-01 00:47:26','http://twitter.com/debpenner','Flickr Connects to Twitter – Better Late Than Never http://bit.ly/DMqNh',73,368,'http://web.archive.org/web/20120309005334/http://www.marketingpilgrim.com/2009/06/flickr-connects-to-twitter-better-late-than-never.html','2012-03-09 00:53:34','Tue 30 Jun 2009 16:47:26 +0000',19,94,0.202127659574,3,'Flickr Connects to Twitter – Better Late Than Never',52177,1,0,0,0,8,3,49,48,0.560456257209,0.177078971785,0.439543742791,0.0612862922307,0.0601754868999,0.598111655375,0.114756353641,0.120904852541,99.8477821321,2.05712684467,2.12258629352,2.05399553004,2.11935533793,0.813172798365,0.1490711985,0.19364916731,0.140545673785,0.194745798224,0,0,0.0,0.0,Relevant
754,'http://bit.ly/LoCn0','http://www.smiles.com.br/smiles/content/acumule/premios/bilheteciaaereas.htm',45,1,'2009-07-01 01:20:48','http://twitter.com/drebes','From Aug. 18th itll be possible to use your Smiles miles for flights operated by Air France & KLM. :) http://bit.ly/LoCn0',121,369,'http://web.archive.org/web/20110303012657/http://www.smiles.com.br/smiles/content/acumule/premios/bilheteciaaereas.htm','2011-03-03 01:26:57','Tue 30 Jun 2009 17:20:40 +0000',19,76,0.25,5,'GOL - Smiles - Home',166027,173,82,83,0,8,2,6,5,0.808695517825,0.324545572643,0.191304482175,0.073239229067,0.0236017160015,0.178748020718,0.0561779037397,0.141247084629,36.5871104714,53.3633203533,47.601447939,68.5622825364,17.4159943434,?,0.171184197004,0.298807152334,?,?,0,0,0.0,0.0,Relevant
755,'http://bit.ly/1agLCj','http://www.collegehumor.com/video/5072264/googling-with-bing',12,1,'2009-07-01 00:21:18','http://twitter.com/fecurtis','Watching Googling with Bing on CollegeHumor http://bit.ly/1agLCj',64,374,'http://web.archive.org/web/20110924002732/http://www.collegehumor.com/video/5072264/googling-with-bing','2011-09-24 00:27:32','Thu 25 Jun 2009 10:07:20 +0000',20,60,0.333333333333,1,'Googling with Bing - CollegeHumor Video',58335,150,79,38,0,509,10,44,44,0.640915676343,0.438871207812,0.359084323657,0.046175709654,0.0456911662385,0.611931630107,0.0773664376387,0.0668666810411,38.4810976028,10.7744666978,29.6768094918,27.9993746775,77.1204860061,0.424264068712,0.158113883008,0.0669349440752,0.0,0.0283980917124,0,0,0.0,0.0,Relevant
757,'http://bit.ly/yR3ki','http://www.williamkwolfrum.com',134,2,'2009-07-01 01:13:07','http://twitter.com/wolfrum','RT @atomicpoet Beware of people retweeting me and changing the links.> Thats messed up http://bit.ly/yR3ki',106,383,'http://web.archive.org/web/20110728011930/http://www.williamkwolfrum.com/','2011-07-28 01:19:30','Tue 30 Jun 2009 17:12:00 +0000',19,30,0.633333333333,0,'William K. Wolfrum Chronicles',63863,19,3,8,0,19,49,85,85,0.587656854614,0.443691631659,0.412343145386,0.0459422918874,0.0387457224662,0.444384822421,0.179594276501,0.176935607156,99.8098587239,4.25193081386,4.21850880651,4.24384613835,4.21048768003,0.263520477658,0.0320019343976,0.182276614735,0.0289858454808,0.170537759682,0,4,0.0,0.266666666667,NonRelevant
758,'http://bit.ly/cfisD','http://www.flowbee.com/',430,1,'2009-07-01 00:26:44','http://twitter.com/vrain','They still make the flowbee - I will always associate it with Big John Parker. If you know him; tell him I said so... http://bit.ly/cfisD',137,388,'http://web.archive.org/web/20050416002016/http://www.flowbee.com/','2005-04-16 00:20:16','Tue 24 Feb 2009 10:56:21 +0000',19,23,0.826086956522,0,'?',12528,2427,820,3035,2920,553,116,706,500,0.701340078459,0.331126507987,0.298659921541,0.0551038768778,0.0555555555556,0.689818903137,0.109881527525,0.0995271841125,28.1214033275,8.83859873149,53.3468823323,31.4301481635,15.0018919433,0.808937786162,0.0482804549585,0.0764166297777,0.0435194139889,0.0972855798192,0,5,0.0,0.2,Relevant
759,'http://bit.ly/3nWQa','http://www.kxly.com/',714,2,'2009-07-01 01:16:29','http://twitter.com/kvetched','Omg what the hell is wrong with people?! http://bit.ly/3nWQa',60,392,'http://web.archive.org/web/20081011010957/http://www.kxly.com/','2008-10-11 01:09:57','Tue 30 Jun 2009 17:16:29 +0000',19,20,0.95,2,'Spokane WA & Coeur dAlene ID | News Weather & Sports | KXLY.com',136967,101,134,58,1,6,76,637,500,0.288835401947,0.104011206716,0.711164598053,0.0190002850064,0.00858756733216,0.266529327462,0.18795233289,0.190657809718,64.1466318451,13.4984445031,75.9090473904,8.65879750022,84.5045933921,?,0.0,0.0911699496688,?,?,0,10,0.0,1.11111111111,NonRelevant
760,'http://bit.ly/uHk1a','http://weber.ucsd.edu/%7Edkjordan/resources/unicodemaker.html',10,1,'2009-07-01 00:16:50','http://twitter.com/delicious50','Chinese to Unicode Converter http://bit.ly/uHk1a webdesign code utilities',73,395,'http://web.archive.org/web/20070702001015/http://weber.ucsd.edu/%257Edkjordan/resources/unicodemaker.html','2007-07-02 00:10:15','Tue 30 Jun 2009 16:16:50 +0000',19,61,0.311475409836,3,'Chinese to Unicode Converter',5686,1,0,0,0,17,3,6,6,0.644393137976,0.694217513017,0.355606862024,0.0864675402334,0.0956182887468,0.81970742694,0.179417045429,0.162246687297,98.9738686833,6.36341379884,6.36367331343,6.29811681704,6.29837366867,0.807186711732,0.204124145232,0.235702260396,0.144672846651,0.194896116236,0,0,0.0,0.0,Relevant
761,'http://bit.ly/1a8ZES','http://www.veganoutreach.org/guide/free_guide.html',58,1,'2009-07-01 00:02:59','http://twitter.com/rawmanwalking','Go here to get your free vegan starter kit. I also have a great vegetarian starter kit. http://bit.ly/1a8ZES I also have a vegan kit. FREE',138,397,'http://web.archive.org/web/20080907235622/http://www.veganoutreach.org/guide/free_guide.html','2008-09-07 23:56:22','Tue 30 Jun 2009 11:18:13 +0000',20,50,0.4,2,'Vegan Outreach | Starter Guide | Order Form',17697,66,52,37,0,80,6,35,35,0.558066360838,0.093099822419,0.441933639162,0.101180582315,0.0739140494986,0.56927609927,0.107344232639,0.11831258951,4.94308986592,10.1478499337,9.98748826306,48.7107111182,49.4928227771,?,0.116051770637,0.0907442510801,?,?,0,0,0.0,0.0,Relevant
763,'http://bit.ly/WwUoH','http://twitition.com/uvv6q',37,1,'2009-07-01 01:20:59','http://twitter.com/2isme','Ayo;Ayo My G @Nigel_D Stop The Madness; Fans Signing Petitions For Jay-Z To Be Banned From The VMAs???? http://bit.ly/WwUoH 1000 Strong Smh',139,406,'http://web.archive.org/web/20120715012745/http://twitition.com/uvv6q','2012-07-15 01:27:45','Tue 30 Jun 2009 17:19:57 +0000',19,26,0.730769230769,1,'twitition  - Jay Z to be banned from the VMAs 2009 if he was involved in Chris Brown BET awards ban',29437,49,0,0,0,7,39,861,500,0.576300862274,0.5086258736,0.423699137726,0.0662831700227,0.0630915175301,0.797814692241,0.0986908492395,0.100098359214,15.1719387496,42.8561546243,97.9451464464,35.4020067423,15.4902405071,0.054554472559,0.118113897815,0.156385810543,0.0,0.0455015755193,1,3,0.0454545454545,0.136363636364,Relevant
764,'http://bit.ly/Ahaf','http://www.youtube.com/watch%3Fv%3Dr_4a4O7kXQo',21,2,'2009-07-01 00:21:49','http://twitter.com/bradnauta','Just found out Billy Mays is no longer here with Fantastic Products. In memorium: (NSFW-L) http://bit.ly/Ahaf',109,411,'http://web.archive.org/web/20110829002840/http://www.youtube.com/watch%3Fv%3Dr_4a4O7kXQo','2011-08-29 00:28:40','Thu 29 Jan 2009 04:34:32 +0000',18,46,0.391304347826,1,'?',0,25069,13210,20677,56,4588,125,1530,500,0.466368501609,0.511471512296,0.533631498391,0.0369701556876,0.0300193386832,0.437765476496,0.109424893404,0.0902005012007,32.3749962909,39.9936918545,58.2924831832,80.9502568773,55.5388868736,0.0335012605086,0.0,0.0898884798115,0.0,0.0191075050867,0,0,0.0,0.0,Relevant
767,'http://bit.ly/ltXnL','http://www.marriott.com/hotels/travel/sacfm-residence-inn-sacramento-folsom/',56,1,'2009-07-01 01:20:47','http://twitter.com/ribmsacfm','http://bit.ly/ltXnL Worktopia Unveils Latest Survey Results on the State of the Small ... http://u.mavrev.com/g1ft',114,420,'http://web.archive.org/web/20110227012747/http://www.marriott.com/hotels/travel/sacfm-residence-inn-sacramento-folsom/','2011-02-27 01:27:47','Sun 10 May 2009 13:00:01 +0000',19,76,0.25,3,'Hotel in Folsom CA | Residence Inn Sacramento Folsom Hotel',120811,0,0,0,0,18120,42,19425,500,0.638247113179,0.602104787022,0.361752886821,0.0304572451937,0.0318439041858,0.675245757848,0.149962187639,0.14162241249,64.6815965798,47.7093484954,43.2787993226,30.8591683247,27.9934183825,0.581398557412,0.0283069258536,0.106838040431,0.0225704308883,0.134717339347,0,4,0.0,0.285714285714,NonRelevant
768,'http://bit.ly/16CHUF','http://www.youtube.com/watch%3Fv%3DDCUe61hmqsA',70,2,'2009-07-01 00:18:51','http://twitter.com/prescotttparty','Sustainable Growth really means Death to the Middle Class: http://bit.ly/16CHUF',79,427,'http://web.archive.org/web/20120909002558/http://www.youtube.com/watch%3Fv%3DDCUe61hmqsA','2012-09-09 00:25:58','Wed 13 May 2009 13:05:44 +0000',20,46,0.434782608696,1,'?',0,3960,913,1462,31,79,63,247,240,0.489558867221,0.500571860643,0.510441132779,0.0154672056222,0.042362910093,0.600124382468,0.109788513929,0.0975219673326,48.5938251737,10.119070473,64.4542086035,20.8237784056,31.3207654459,0.26622834436,0.0,0.103806849817,0.0,0.0580029847242,0,2,0.0,0.2,Relevant
770,'http://bit.ly/DsrgX','http://www.imdb.com/title/tt1279935/',54,2,'2009-07-01 01:01:26','http://twitter.com/humanfolly','Date Night is being filmed on my block. Might see if I can spy on @markwhalberg @jimmyfranco @MissMilaKunis & crew: http://bit.ly/DsrgX',135,428,'http://web.archive.org/web/20100722010834/http://www.imdb.com/title/tt1279935/','2010-07-22 01:08:34','Thu 11 Jun 2009 19:10:51 +0000',19,36,0.527777777778,2,'Date Night (2010) - IMDb',101392,1998,844,1849,1,440,22,387,383,0.469117828065,0.344916933068,0.530882171935,0.0379256143483,0.0222428819987,0.354514465173,0.11971339351,0.150413361004,8.86170039657,29.2799267725,10.4476422063,30.2654458989,84.8200983683,?,0.0731516955959,0.158644541213,?,?,0,27,0.0,1.28571428571,Relevant
771,'http://bit.ly/2HkUft','http://integrallife.com/node/47214',21,1,'2009-07-01 00:55:49','http://twitter.com/coreywdevos','I am working on an Integral Primer page for those unfamiliar with the Integral Vision. Any thoughts or suggestions? http://bit.ly/2HkUft',136,441,'http://web.archive.org/web/20091126010310/http://integrallife.com/node/47214','2009-11-26 01:03:10','Tue 30 Jun 2009 16:55:32 +0000',20,34,0.588235294118,2,'?',53098,67,12,1,0,21,2,16,14,0.515620959874,0.114447657628,0.484379040126,0.0475114338146,0.0502096445253,0.681971158907,0.114338223231,0.104915213281,100.0,20.1543206474,30.8012409512,20.1543206474,30.8012409512,0.966756450667,0.0285539519084,0.0798060950242,0.0276977494416,0.0884720858447,0,0,0.0,0.0,Relevant
772,'http://bit.ly/AjRpB','http://www.tmz.com/2009/06/30/mjs-trainer-he-could-still-walk-the-walk/',21,1,'2009-07-01 00:14:18','http://twitter.com/filmzu','Lou Ferrigno was MJs trainer? The strange surprises never cease to amaze me: http://bit.ly/AjRpB',96,442,'http://web.archive.org/web/20100420002140/http://www.tmz.com/2009/06/30/mjs-trainer-he-could-still-walk-the-walk/','2010-04-20 00:21:40','Tue 30 Jun 2009 14:47:37 +0000',19,71,0.267605633803,4,'MJs Trainer: He Could Still Walk the Walk | TMZ.com',159890,17,5,2,0,2,3,26,26,0.52271744808,0.333798273843,0.47728255192,0.0378267207918,0.0257172249937,0.416134215837,0.091797080645,0.1147138213,10.5590329418,9.71681730884,14.9426930144,92.0237427273,70.6635205019,0.464351392398,0.0968730322865,0.181992737907,0.152145154863,0.308697453257,2,6,0.142857142857,0.428571428571,Relevant
773,'http://bit.ly/cyObi','http://news.bbc.co.uk/2/hi/health/8127215.stm',47,2,'2009-07-01 00:17:56','http://twitter.com/englishsalt','Salt News: Vegetarians avoid more cancers http://bit.ly/cyObi',61,453,'http://web.archive.org/web/20120713002529/http://news.bbc.co.uk/2/hi/health/8127215.stm','2012-07-13 00:25:29','Tue 30 Jun 2009 16:17:54 +0000',19,45,0.422222222222,4,'BBC NEWS | Health | Vegetarians avoid more cancers',95060,1023,6,11,0,1,42,323,301,0.57779415829,0.236551930968,0.42220584171,0.0363021846745,0.0349668518385,0.888323130377,0.168116220119,0.169610748952,100.0,36.6496840849,11.7636628433,36.6496840849,11.7636628433,1.0,0.0985628361273,0.284354101026,0.0985628361273,0.284354101026,0,0,0.0,0.0,Relevant
777,'http://bit.ly/tvz85','http://www.thetraveltart.com/52-travel-tips-for-weird-food-and-drinks/',42,1,'2009-07-01 01:14:07','http://twitter.com/bridget_cooks','RT @snackqueen: I like it.....weird food & drink from @TheTravelTart - http://bit.ly/tvz85',90,459,'http://web.archive.org/web/20110407012146/http://www.thetraveltart.com/52-travel-tips-for-weird-food-and-drinks/','2011-04-07 01:21:46','Fri 08 May 2009 00:59:33 +0000',19,70,0.271428571429,1,'52 Travel Tips for Weird Food and Drinks | Funny Travel Blogger Writer Photos Videos Australian Humor Comedy Weird Offbeat Unusual Bizarre Best WTF Jokes',102785,6,6,0,0,38,8,36,36,0.59556494549,0.337196330929,0.40443505451,0.0639796056044,0.0534045869835,0.736913386209,0.0815768541032,0.0837689673187,2.43163480035,2.57247407014,4.14708423913,94.5251432688,58.6348060502,?,0.0561833218719,0.112687233964,?,?,0,0,0.0,0.0,Relevant
778,'http://bit.ly/lI108','http://www.imdb.com/title/tt0390384/',207,2,'2009-07-01 00:00:39','http://twitter.com/delicious50','Primer (2004) http://bit.ly/lI108 tweecious Movie ShaneCarruth UnitedStates Arts MotionPictureAssociationofAmericafilmratingsystem',130,463,'http://web.archive.org/web/20050611235256/http://www.imdb.com/title/tt0390384/','2005-06-11 23:52:56','Tue 30 Jun 2009 14:33:04 +0000',19,36,0.527777777778,2,'Primer (2004) - IMDb',98670,2479,826,3039,182,11,62,792,500,0.535470439133,0.383586854496,0.464529560867,0.0243558570168,0.0146388496424,0.289517388035,0.0959752530448,0.108722721633,14.8883364843,21.1780749946,98.4865746992,70.3007071611,14.663012633,?,0.036297700432,0.0902334616001,?,?,0,3,0.0,0.333333333333,Relevant
779,'http://bit.ly/2KlTEV','http://www.danah.org/papers/talks/PDF2009.html',30,1,'2009-07-01 00:13:04','http://twitter.com/dcap','RT @zephoria My Personal Democracy Forum talk crib: The Not-So-Hidden Politics of Class Online http://bit.ly/2KlTEV (danah boyd) #pdf09',135,469,'http://web.archive.org/web/20100703002053/http://www.danah.org/papers/talks/PDF2009.html','2010-07-03 00:20:53','Tue 30 Jun 2009 09:43:44 +0000',20,46,0.434782608696,3,'The Not-So-Hidden Politics of Class Online',32347,421,1,30,17,910,219,772,500,0.596510966671,0.224731827489,0.403489033329,0.112327575546,0.113652238967,0.988344590196,0.282974150799,0.279698876687,100.0,9.86786737789,15.1228588675,9.86786737789,15.1228588675,1.0,0.0881510722971,0.274558639559,0.0881510722971,0.274558639559,0,0,0.0,0.0,Relevant
781,'http://bit.ly/vLSR0','http://boss.blogs.nytimes.com/2009/06/30/are-we-becoming-less-entrepreneurial/',36,1,'2009-07-01 00:20:23','http://twitter.com/jokirk2','Are We Becoming Less Entrepreneurial? - Youre the Boss Blog ... http://bit.ly/vLSR0',83,471,'http://web.archive.org/web/20120113002814/http://boss.blogs.nytimes.com/2009/06/30/are-we-becoming-less-entrepreneurial/','2012-01-13 00:28:14','Tue 30 Jun 2009 16:20:21 +0000',19,78,0.24358974359,4,'?',0,9,0,0,0,6,4,92,73,0.5517867384,0.302588596668,0.4482132616,0.0533853640227,0.0535569664069,0.900166126233,0.145813234017,0.143327337556,90.977956677,8.71094122872,17.5355193475,7.92503633723,15.953457195,0.376507957098,0.0662629561923,0.17396272565,0.0894427191,0.196526121817,0,0,0.0,0.0,Relevant
782,'http://bit.ly/lmzni','http://lifehacker.com/5303204/top-10-productivity-basics-explained',42,1,'2009-07-01 00:20:19','http://twitter.com/vibhav_agarwal','Productivity basics ... http://bit.ly/lmzni',43,472,'http://web.archive.org/web/20100324002811/http://lifehacker.com/5303204/top-10-productivity-basics-explained%3F','2010-03-24 00:28:11','Sat 27 Jun 2009 08:49:15 +0000',19,66,0.287878787879,2,'Top 10 Productivity Basics Explained',119449,105,10,0,0,244,72,432,396,0.548745207043,0.449103634571,0.451254792957,0.0,0.0284210211402,0.0479334187897,0.143240673805,0.0115585697386,4.76162763502,93.7499880776,72.2530209735,5.07907012327,6.59021252104,?,?,?,0.0415585817462,0.166910688271,0,1,0.0,0.25,Relevant
784,'http://bit.ly/4jgjnx','http://www.youtube.com/watch%3Fv%3DR7yfISlGLNU',155,2,'2009-07-01 00:55:57','http://twitter.com/ybtwon','YBtwonanyone seen The Lonely Island ft T PAIN IM ON A BOAT http://bit.ly/4jgjnx -_-',83,473,'http://web.archive.org/web/20110809010350/http://www.youtube.com/watch%3Fv%3DR7yfISlGLNU','2011-08-09 01:03:50','Tue 05 May 2009 17:55:53 +0000',20,46,0.434782608696,1,'?',0,281468,177031,200128,980,11556,799,15717,500,0.520079553224,0.510694495609,0.479920446776,0.0481022976906,0.0535354014143,0.443523857366,0.0926442508287,0.0680549941042,31.7095581282,94.7124167498,54.0657209496,30.0328888439,17.1440012119,0.186306923248,0.126744850105,0.0656789577429,0.0890870806375,0.0336045476751,3,5,0.214285714286,0.357142857143,Relevant
785,'http://bit.ly/CMvOb','http://www.sanders.senate.gov/',517,2,'2009-07-01 00:43:10','http://twitter.com/madilyneh','Senator Bernie Sanders representing the majority of Americans on the senate floor.http://bit.ly/CMvOb',101,476,'http://web.archive.org/web/20090805005106/http://www.sanders.senate.gov/','2009-08-05 00:51:06','Tue 30 Jun 2009 16:42:18 +0000',19,30,0.633333333333,2,'Bernie Sanders - U.S. Senator for Vermont',35276,3254,6125,3063,85,4,366,2951,500,0.576542494795,0.700585407555,0.423457505205,0.0718575757148,0.0758899557153,0.613882196025,0.117004875305,0.0958101009531,15.3787224078,82.163175991,12.975958903,12.6356467571,84.3760525676,0.278886675511,0.301511344578,0.076980035892,0.144149994031,0.110410489495,0,0,0.0,0.0,Relevant
787,'http://bit.ly/2cMth6','http://buildafrica.org/2009/06/24/c-cell-phone-charging-in-ghana/',26,1,'2009-07-01 01:08:55','http://twitter.com/pablarradar','dlcsubs BuildAfrica.org » C-Cell Mobile Phone Charging in Ghana http://bit.ly/2cMth6',85,481,'http://web.archive.org/web/20111101011656/http://www.buildafrica.org/2009/06/24/c-cell-phone-charging-in-ghana/','2011-11-01 01:16:56','Tue 30 Jun 2009 17:08:54 +0000',20,65,0.307692307692,4,'BuildAfrica.org   » C-Cell Mobile Phone Charging in Ghana',66985,0,0,0,0,5,5,18,17,0.543090299337,0.790047931544,0.456909700663,0.0853082101629,0.0816088638569,0.943073054277,0.10300808672,0.107677464127,99.8999199478,23.0633022591,14.8238504926,23.0402204942,14.8090147753,0.94408916307,0.147441956155,0.136585379284,0.156173761889,0.131522033595,0,0,0.0,0.0,Relevant
788,'http://bit.ly/RyOij','http://searchuserinterfaces.com/book/',74,2,'2009-07-01 00:18:56','http://twitter.com/recoveringslob','Read It: Search User Interfaces http://bit.ly/RyOij',51,489,'http://web.archive.org/web/20110818002705/http://searchuserinterfaces.com/book/','2011-08-18 00:27:05','Tue 30 Jun 2009 15:01:47 +0000',19,37,0.513513513514,1,'Read It: Search User Interfaces',7792,34,9,8,1,6,49,398,366,0.649713733184,0.395054294602,0.350286266816,0.0842151921067,0.0868744485526,0.969389659557,0.148308274613,0.150991028075,100.0,1.24026647829,8.86477067798,1.24026647829,8.86477067798,1.0,0.11396057646,0.14274358181,0.11396057646,0.14274358181,0,0,0.0,0.0,Relevant
792,'http://bit.ly/19NnDl','http://smallbiztrends.com/2009/06/manage-customer-reviews.html',30,1,'2009-07-01 00:26:04','http://twitter.com/auswonderwoman','Take the Time to Manage Customer Reviews http://bit.ly/19NnDl',61,499,'http://web.archive.org/web/20120111003423/http://smallbiztrends.com/2009/06/manage-customer-reviews.html','2012-01-11 00:34:23','Tue 30 Jun 2009 07:21:54 +0000',20,62,0.322580645161,3,'Take the Time to Manage Customer Reviews | Small Business Trends',102217,3,0,0,0,90,10,76,73,0.482519895589,0.583550508731,0.517480104411,0.0652111316751,0.0753408512578,0.716430581281,0.126725419438,0.121154219534,99.5851081293,18.9576020195,18.9969051533,18.8789484699,18.9180885381,0.939402480216,0.140329283089,0.19794986533,0.124132207873,0.175712223797,0,0,0.0,0.0,Relevant
793,'http://bit.ly/16JkCr','http://www.theonion.com/content/video/obama_drastically_scales_back',35,2,'2009-07-01 00:58:33','http://twitter.com/gorklud','Obama visits Dennys...from the Onion... http://bit.ly/16JkCr',60,506,'http://web.archive.org/web/20100105010659/http://www.theonion.com/content/video/obama_drastically_scales_back','2010-01-05 01:06:59','Mon 08 Jun 2009 15:09:22 +0000',20,67,0.298507462687,3,'Obama Drastically Scales Back Goals For America After Visiting Dennys | The Onion - Americas Finest News Source | Onion News Network',39627,6599,3526,2116,0,1400,174,1540,500,0.633761571906,0.603891389,0.366238428094,0.0652050663697,0.0458349248514,0.304205852312,0.122918346197,0.186689258003,4.08045779727,98.1262565119,15.7090990824,4.004000485,25.9751229264,0.0598550271262,0.283473354757,0.124460972047,0.0395903791232,0.0911150801532,0,0,0.0,0.0,Relevant
798,'http://bit.ly/cQs9L','http://www.youtube.com/watch%3Fv%3DyMWTs0YT928',13,2,'2009-07-01 01:09:56','http://twitter.com/bigsby_b','Dunno if Im late on the ball for them; but their Present Face video is hilarious & true: http://bit.ly/cQs9L',108,537,'http://web.archive.org/web/20110821011853/http://www.youtube.com/watch%3Fv%3DyMWTs0YT928','2011-08-21 01:18:53','Mon 13 Apr 2009 13:02:59 +0000',19,46,0.413043478261,1,'?',0,11858,7605,5705,16,153,73,653,500,0.658858635531,0.796684774332,0.341141364469,0.0339751067253,0.0405935250373,0.486142297425,0.110923841716,0.0819201023287,10.6082007864,3.15910729966,24.1150481299,29.7798595943,43.9899631517,0.282666101335,0.0881971548057,0.116458172192,0.138675049056,0.0817062217699,0,2,0.0,0.105263157895,Relevant
800,'http://bit.ly/IzeO7','http://thereifixedit.com/',186,2,'2009-07-01 00:44:15','http://twitter.com/jeremyayala','Check out There I Fixed It. Half Asses just like me. http://bit.ly/IzeO7',72,539,'http://web.archive.org/web/20091103005314/http://thereifixedit.com/','2009-11-03 00:53:14','Mon 29 Jun 2009 04:25:30 +0000',19,25,0.76,0,'There I Fixed It - Redneck Repairs',82062,250,92,263,0,3991,876,8207,500,0.463717270897,0.272756293599,0.536282729103,0.0445435403187,0.0291854202709,0.190996672607,0.0924041982329,0.117816455092,52.0842630571,11.0578645086,56.9277981642,5.75940723916,91.4917926508,0.0628694613462,0.050379272186,0.0906785682492,0.0,0.103036174804,0,1,0.0,0.0833333333333,Relevant
801,'http://bit.ly/2ylRTa','http://www.last.fm/music/Bob%252BMarley%252B%252526%252BThe%252BWailers',154,1,'2009-07-01 01:19:45','http://twitter.com/kingofbong','Bob Marley & The Wailers – Jump Nyabinghi: http://bit.ly/2ylRTa http://bit.ly/1vHkQg',86,539,'http://web.archive.org/web/20120822012844/http://www.last.fm/music/Bob%2BMarley%2B%2526%2BThe%2BWailers','2012-08-22 01:28:44','Mon 18 May 2009 00:21:14 +0000',20,71,0.281690140845,2,'Bob Marley & The Wailers – Free listening concerts stats & pictures at Last.fm',173982,34,38,6,0,118,31,713,500,0.399589729277,0.478359771499,0.600410270723,0.0252824948424,0.0307147558417,0.724139276419,0.0566148807787,0.103260025284,39.0279949409,81.2569667194,59.9833056792,48.0303369872,65.0647617683,0.254000254,0.0,0.0,0.0,0.0546205530065,2,2,0.2,0.2,Relevant
804,'http://bit.ly/1SAkS','http://www.runningplanet.com/training/great-5K-workouts.html',23,1,'2009-07-01 00:03:56','http://twitter.com/eossers','Really digging the look of the 5K long run speed workout (last one listed in the article) http://bit.ly/1SAkS',109,549,'http://web.archive.org/web/20100209001305/http://www.runningplanet.com/training/great-5K-workouts.html','2010-02-09 00:13:05','Tue 30 Jun 2009 14:35:34 +0000',19,60,0.316666666667,2,'Great 5K Workouts To Improve Your 5K Speed',28506,35,26,9,0,135,1,12,12,0.471815165414,0.222614683658,0.528184834586,0.0769230769231,0.0704761478602,0.816800482893,0.114519666863,0.142017948567,99.9991321225,6.31777821864,46.6754083502,6.31783304969,46.6758134391,0.985506479726,0.107288356157,0.119032005221,0.10886621079,0.12076979065,0,0,0.0,0.0,Relevant
806,'http://bit.ly/u8i0F','http://desizntech.info/2009/06/1000-free-full-color-rounded-corner-business-cards/',23,1,'2009-07-01 00:47:18','http://twitter.com/compson13','RT @DesiznTech 1000 Free Full Color Rounded Corner Business Cards http://bit.ly/u8i0F last day to enter!',104,555,'http://web.archive.org/web/20120228005633/http://desizntech.info/2009/06/1000-free-full-color-rounded-corner-business-cards/','2012-02-28 00:56:33','Tue 23 Jun 2009 20:21:11 +0000',19,82,0.231707317073,3,'1000 Free Full Color Rounded Corner Business Cards',52542,0,0,0,0,157,12,42,42,0.634335176089,0.827102145275,0.365664823911,0.0917623022343,0.109613041074,0.592904388134,0.141583511387,0.133472439614,45.5838508987,15.3249660567,2.66219955966,33.6192878717,5.84022522708,0.819396059739,0.202567111473,0.293547632874,0.191882389113,0.268795199188,0,0,0.0,0.0,Relevant
808,'http://bit.ly/TAYaJ','http://www.thedesigncubicle.com/2009/06/organic-designs-are-better-design-inspiration-and-discussion/',32,1,'2009-07-01 01:04:32','http://twitter.com/evilsive','RT @Zacharycohen Do Organic Products Have Superior Packaging Design? http://bit.ly/TAYaJ Very interesting.',106,556,'http://web.archive.org/web/20110629011348/http://www.thedesigncubicle.com/2009/06/organic-designs-are-better-design-inspiration-and-discussion','2011-06-29 01:13:48','Thu 25 Jun 2009 10:11:11 +0000',19,101,0.188118811881,3,'Organic Designs are Better: Design Inspiration and Discussion',49843,7,5,0,0,209,21,102,97,0.652636905252,0.0236286976192,0.347363094748,0.0576709836082,0.0588235294118,0.956659845735,0.166036777461,0.162783572612,99.9648604724,9.07686417538,9.08338648888,9.07367460819,9.08019462977,0.992583333971,0.0846477911381,0.204178154573,0.0852802865422,0.199275547425,0,0,0.0,0.0,Relevant
809,'http://bit.ly/t19cZ','http://www.metoffice.gov.uk/weather/uk/nw/nw_forecast_warnings.html',81,2,'2009-07-01 00:11:52','http://twitter.com/liverpoolweath','ADVANCE MET OFFICE WARNING FOR THURSDAY : http://bit.ly/t19cZ',61,565,'http://web.archive.org/web/20110605002117/http://www.metoffice.gov.uk/weather/uk/nw/nw_forecast_warnings.html','2011-06-05 00:21:17','Fri 12 Jun 2009 08:00:45 +0000',19,67,0.283582089552,4,'Met Office: North West England: severe weather warnings',32648,709,223,936,2,251,83,753,500,0.437335928663,0.728021338317,0.562664071337,0.037267799625,0.034710506725,0.715701256978,0.118255834817,0.121625927859,30.5401995779,10.3169672744,5.38886835865,3.15082239598,1.64577115172,0.0,0.0,0.0386686564828,0.0,0.0164310194975,0,0,0.0,0.0,Relevant
810,'http://bit.ly/xqEY','http://www.theonion.com/content/news/it_only_tuesday',70,2,'2009-07-01 00:36:10','http://twitter.com/emlocke','RT @TheOnion: It Only Tuesday http://bit.ly/xqEY Wish Id read this headline before I tricked myself into thinking it was SYTYCD night.',134,567,'http://web.archive.org/web/20090620002643/http://www.theonion.com/content/news/it_only_tuesday','2009-06-20 00:26:43','Tue 02 Dec 2008 10:28:29 +0000',18,52,0.346153846154,3,'It Only Tuesday | The Onion - Americas Finest News Source',50952,4123,4443,2702,0,8485,46,630,500,0.327985125568,0.0368831073244,0.672014874432,0.0729506871845,0.0750784921894,0.493617112269,0.191864434029,0.180810994224,92.5803697555,12.1803010954,22.2620660594,11.2765677915,20.610303073,0.990147783251,0.0585428544188,0.250973237622,0.0583984821783,0.248054944161,0,0,0.0,0.0,Relevant
812,'http://bit.ly/5LmOz','http://www.kirbykracklemusic.com/',104,1,'2009-07-01 00:29:27','http://twitter.com/joequesada','Kirby Krackle is fantastic! Sign up; this new song rocks and thats saying a lot from me as its about Green LAntern ;-) http://bit.ly/5LmOz',138,575,'http://web.archive.org/web/20120125003902/http://kirbykracklemusic.com/','2012-01-25 00:39:02','Tue 30 Jun 2009 16:29:02 +0000',19,33,0.575757575758,0,'Kirby Krackle: Nerd Rock Band from Seattle WA',15978,297,113,162,17,705,98,325,307,0.672948261139,0.155186298138,0.327051738861,0.0886429993753,0.0819849763747,0.673531713351,0.250085622724,0.244921021958,10.7325337679,30.8206065097,12.2295027012,34.8225910627,87.7593638117,0.291547594742,0.0944911182523,0.26262682224,0.12964074471,0.273134667728,0,0,0.0,0.0,Relevant
813,'http://bit.ly/27hhV','http://dilbert.com/strips/comic/2009-06-30/',23,1,'2009-07-01 00:25:55','http://twitter.com/knikkolette','http://bit.ly/27hhV Saw this and had to giggle! :)',50,584,'http://web.archive.org/web/20110117003539/http://dilbert.com/strips/comic/2009-06-30','2011-01-17 00:35:39','Mon 29 Jun 2009 23:25:36 +0000',19,43,0.441860465116,3,'Dilbert comic strip for 06/30/2009 from the official Dilbert comic strips archive.',37630,0,0,0,0,358,19,176,169,0.478171169778,0.400796497962,0.521828830222,0.0336146322726,0.0321994819145,0.903557860236,0.110751556868,0.113546485298,2.39445787473,3.54973956368,3.71841238809,67.4544662157,64.3946293422,?,0.0,0.0928143365909,?,?,0,0,0.0,0.0,NonRelevant
814,'http://bit.ly/ZCoyF','http://www.programmableweb.com/featured/government-mashups-and-apis',33,1,'2009-07-01 00:45:39','http://twitter.com/dozykraut','Programmable government ... Ooops ... APIs to government data; of course http://bit.ly/ZCoyF',92,589,'http://web.archive.org/web/20110703005528/http://www.programmableweb.com/featured/government-mashups-and-apis','2011-07-03 00:55:28','Tue 30 Jun 2009 16:00:24 +0000',19,67,0.283582089552,2,'Government API and Mashup Summary - ProgrammableWeb',28520,0,0,0,0,3,2,10,10,0.59120996549,0.82611322148,0.40879003451,0.0436279994002,0.0510934443493,0.77740028485,0.130271958225,0.115709938464,100.0,40.0375813599,42.4525928127,40.0375813599,42.4525928127,0.996592835069,0.0585205735981,0.119250598938,0.058321184352,0.118845672135,0,0,0.0,0.0,Relevant
815,'http://bit.ly/15ISIc','http://www.prelovac.com/vladimir/top-list-of-social-media-sites',15,1,'2009-07-01 00:10:29','http://twitter.com/dynamicmarketng','Check out the Top 100 Social Media Sites - http://bit.ly/15ISIc',63,603,'http://web.archive.org/web/20080512000026/http://www.prelovac.com/vladimir/top-list-of-social-media-sites','2008-05-12 00:00:26','Fri 29 May 2009 11:38:41 +0000',20,63,0.31746031746,2,'Top Social Media Sites | Prelovac.com',75889,55,161,12,0,67,30,275,269,0.626041931846,0.437646839216,0.373958068154,0.0730838305701,0.0617213399848,0.429782044507,0.126539862139,0.130154270163,35.5649699939,23.2865062391,27.796012802,8.28183895658,9.88564361253,0.367108621571,0.167541563317,0.167891140829,0.168549965616,0.16986229153,0,3,0.0,0.3,Relevant
816,'http://bit.ly/IEs5z','http://searchengineland.com/youtube-to-launch-call-to-action-overlay-ads-21759',11,1,'2009-07-01 00:13:35','http://twitter.com/alextanpr','Is this what monetization looks like? YouTube To Launch “Call-To-Action Overlay” Ads http://bit.ly/IEs5z',108,612,'http://web.archive.org/web/20120218002347/http://searchengineland.com/youtube-to-launch-call-to-action-overlay-ads-21759','2012-02-18 00:23:47','Tue 30 Jun 2009 14:45:48 +0000',19,78,0.24358974359,1,'YouTube To Launch Call-To-Action Overlay Ads',96181,0,0,0,0,7,7,55,53,0.335025882543,0.397762445922,0.664974117457,0.0615743116297,0.0573616356007,0.739856375383,0.0897049572052,0.0962929479232,91.1946187601,10.1891025438,11.1489012194,9.29191321986,10.167197963,0.726983763857,0.258198889747,0.168534138585,0.226455406829,0.147814217773,0,0,0.0,0.0,Relevant
819,'http://bit.ly/2P5uQX','http://www.catonmat.net/blog/low-level-bit-hacks-you-absolutely-must-know/',89,1,'2009-07-01 00:15:50','http://twitter.com/offbytwo','Low Level Bit Hacks You Absolutely Must Know http://bit.ly/2P5uQX',65,626,'http://web.archive.org/web/20110530002616/http://catonmat.net/blog/low-level-bit-hacks-you-absolutely-must-know','2011-05-30 00:26:16','Tue 30 Jun 2009 14:52:26 +0000',20,74,0.27027027027,2,'Low Level Bit Hacks You Absolutely Must Know - good coders code great reuse',150604,42,24,21,0,23,20,321,320,0.651976467537,0.245453370974,0.348023532463,0.0460756112984,0.0457045265079,0.899324573746,0.149894804642,0.146794351575,99.9982681779,39.1006398013,43.8499536616,39.1013169666,43.8507130779,0.791372322675,0.0682438863041,0.153708314399,0.0846606826848,0.150958556623,0,0,0.0,0.0,Relevant
820,'http://bit.ly/rP8BV','http://www.aolradioblog.com/2009/06/29/harry-potter-and-the-half-blood-prince-soundtrack-exclusive-pr/',12,1,'2009-07-01 00:38:44','http://twitter.com/carekoba','RT @HarryPotterFilm Preview the new HARRY POTTER & THE HALF-BLOOD PRINCE soundtrack exclusively on AOL Radio: http://bit.ly/rP8BV',129,626,'http://web.archive.org/web/20100414004910/http://www.aolradioblog.com/2009/06/29/harry-potter-and-the-half-blood-prince-soundtrack-exclusive-pr','2010-04-14 00:49:10','Mon 29 Jun 2009 12:28:38 +0000',19,102,0.186274509804,4,'Harry Potter and the Half Blood Prince Soundtrack - Exclusive Premiere - AOL Radio Blog',29840,0,0,0,0,720,6,33,29,0.555944845291,0.547642815434,0.444055154709,0.0762821441573,0.0716114874039,0.507877018086,0.163430112615,0.148040462815,83.229684919,75.8323844848,81.3882106489,63.1150546733,97.7874789843,0.353002826973,0.120510669971,0.206407782688,0.240007680369,0.404989328504,0,1,0.0,0.0588235294118,Relevant
821,'http://bit.ly/lNtri','http://blogs.citypages.com/blotter/2009/06/twin_cities_res.php',33,1,'2009-07-01 00:58:29','http://twitter.com/singlefinder','Twin Cities residents love heroin; prescription painkillers too much http://bit.ly/lNtri',88,633,'http://web.archive.org/web/20100624010902/http://blogs.citypages.com/blotter/2009/06/twin_cities_res.php','2010-06-24 01:09:02','Tue 30 Jun 2009 16:58:30 +0000',19,62,0.306451612903,4,'Twin Cities residents love heroin prescription painkillers too much - Minneapolis - News - The Blotter',98019,0,0,0,0,5,1,6,6,0.437869728582,0.671478344232,0.562130271418,0.0732070321172,0.0636748152982,0.336135767729,0.0931879763054,0.105815662491,10.4805492663,10.4975276866,9.63790987691,99.8382626765,91.9599691967,0.787007615892,0.196267167995,0.153192876356,0.222277112237,0.17349447959,0,0,0.0,0.0,Relevant
822,'http://bit.ly/rWGrH','http://www.job-hunt.org/job-search-news/2009/06/30/the-101-best-job-searchcareer-twitter-accounts-plus-6/',42,1,'2009-07-01 00:03:58','http://twitter.com/mnheadhunter','I did not make another list RT: @JobHuntOrg The 101 Best Job Search and Careers Twitter Accounts http://bit.ly/rWGrH',116,638,'http://web.archive.org/web/20100706001436/http://www.job-hunt.org/job-search-news/2009/06/30/the-101-best-job-searchcareer-twitter-accounts-plus-6/','2010-07-06 00:14:36','Tue 30 Jun 2009 13:59:27 +0000',19,105,0.180952380952,5,'?',125690,20,16,4,0,1335,221,637,500,0.784331034047,0.0987188912517,0.215668965953,0.0736729461613,0.0708988095694,0.720043091144,0.21918108238,0.241292776592,43.3566826728,4.92852970478,2.42275435224,11.3674049788,5.58796061619,0.797680600708,0.179779366324,0.201870824227,0.166041486856,0.195475129661,0,0,0.0,0.0,Relevant
823,'http://bit.ly/sRivt','http://www.omlet.us/homepage/homepage.php',126,1,'2009-07-01 00:52:24','http://twitter.com/susanwake','These chicken condos are cool. But Id likely need the help of IJ to get a zoning permit for them. http://bit.ly/sRivt',117,640,'http://web.archive.org/web/20120306010304/http://www.omlet.us/homepage/homepage.php','2012-03-06 01:03:04','Fri 08 May 2009 07:59:24 +0000',19,41,0.463414634146,2,'Beautifully Designed Pet Housing',34503,58,25,60,3,96,13,92,89,0.719725455578,0.590624433699,0.280274544422,0.0429272855274,0.0426143242295,0.790265057944,0.167715261422,0.180578515881,99.9918288736,47.7565838081,99.6031026195,47.7604863778,99.5949639241,0.771844984988,0.0439799497134,0.198749074823,0.0569802882298,0.13576884666,0,0,0.0,0.0,Relevant
825,'http://bit.ly/3Q4Du','http://aceonlineschools.com/25-awesome-virtual-learning-experiences-online/',72,2,'2009-07-01 01:22:35','http://twitter.com/educatedlife','25 Awesome Virtual Learning Experiences Online #education http://bit.ly/3Q4Du',77,650,'http://web.archive.org/web/20110908013325/http://www.aceonlineschools.com/25-awesome-virtual-learning-experiences-online/','2011-09-08 01:33:25','Tue 30 Jun 2009 17:22:11 +0000',19,75,0.253333333333,1,'25 Awesome Virtual Learning Experiences Online - Virtual Education Websites | Ace Online Schools',62909,249,219,45,0,5,115,520,500,0.867589242681,0.510571029674,0.132410757319,0.0723188348603,0.0836607740184,0.863579863667,0.159438489771,0.165469358335,43.5669969897,7.46825978674,9.09477837643,3.25369651647,3.96232182148,0.805636876809,0.104383350096,0.192334821679,0.106990123128,0.182398180465,0,0,0.0,0.0,Relevant
826,'http://bit.ly/bq35g','http://getvideoartwork.com/index.php',58,1,'2009-07-01 01:16:36','http://twitter.com/delicious50','Get Video Artwork http://bit.ly/bq35g itunes artwork movies video tv coverart Art atv mediacenter xbmc',102,653,'http://web.archive.org/web/20080926010543/http://getvideoartwork.com/index.php%3F','2008-09-26 01:05:43','Tue 30 Jun 2009 17:04:48 +0000',19,36,0.527777777778,1,'Get Video Artwork',16165,6,0,0,0,10,3,10,10,0.45197075098,0.416468701538,0.54802924902,0.0,0.0462085632402,0.077014272067,0.0757619240185,0.0,91.9509347339,48.6559137628,34.4223238003,52.9150833579,37.4355343967,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
827,'http://bit.ly/PQbgB','http://www.youtube.com/watch%3Fv%3DoZzgAjjuqZM',51,2,'2009-07-01 01:09:53','http://twitter.com/masonjar58','@abbeyjfox Hahaha! (sorry; its more where you got it: http://bit.ly/PQbgB )',75,656,'http://web.archive.org/web/20120309012049/http://www.youtube.com/watch%3Fv%3DoZzgAjjuqZM','2012-03-09 01:20:49','Tue 05 May 2009 14:44:12 +0000',19,46,0.413043478261,1,'?',0,66177,24125,48727,157,16008,765,6175,500,0.507749508479,0.0897356511493,0.492250491521,0.019294200432,0.0240872575713,0.479887517944,0.113949867682,0.0839046696065,14.3351107365,78.0573055524,79.7037512085,11.1896011889,11.4256209969,?,0.0,0.119646796487,?,?,0,1,0.0,0.0909090909091,Relevant
829,'http://bit.ly/UWRgX','http://www.pbs.org/wgbh/nova/musicminds/',52,2,'2009-07-01 00:26:06','http://twitter.com/tanyanoel','RT @ModelSupplies Nova on PBS is playing Oliver Sacks why (and how) music affects the brain http://bit.ly/UWRgX .',113,663,'http://web.archive.org/web/20100626003709/http://www.pbs.org/wgbh/nova/musicminds/','','Tue 30 Jun 2009 16:23:19 +0000',19,40,0.475,3,'NOVA | Musical Minds',79043,1176,129,292,3,12,40,257,233,0.562168122123,0.421936519807,0.437831877877,0.0949594570908,0.0612287401684,0.340295384245,0.22937771188,0.157657969787,2.43163453769,95.4226882159,99.3335396487,2.54827712691,2.44794914818,?,?,?,0.0651508192169,0.23074765892,0,4,0.0,0.222222222222,Relevant
830,'http://bit.ly/crashplan','http://www.crashplan.com',408,2,'2009-07-01 00:53:10','http://twitter.com/gregdepasse','I use http://bit.ly/crashplan to back up my life: Free local + offsite #backup for friends & family.',100,670,'http://web.archive.org/web/20070607004200/http://crashplan.com/','2007-06-07 00:42:00','Thu 05 Mar 2009 08:04:29 +0000',23,24,0.958333333333,0,'Online Data Backup &amp; Storage – CrashPlan – Backup Software Disaster Recovery',18651,1876,2016,2145,18,1305,358,5220,500,0.591798338432,0.748628273167,0.408201661568,0.0837340642419,0.116420825543,0.261916882917,0.116385136916,0.0525159213021,5.54769367799,11.6498816615,53.246833691,47.6201719396,10.4188236059,?,?,?,0.162308613516,0.144251570334,0,4,0.0,0.235294117647,Relevant
831,'http://bit.ly/wSB2c','http://bluray.highdefdigest.com/2128/trueromance.html',25,1,'2009-07-01 00:36:05','http://twitter.com/highdefdigest','HDD Review: Blu-ray Review: True Romance: Tony Scotts True Romance is the very definition of a mod.. http://bit.ly/wSB2c',120,677,'http://web.archive.org/web/20111203004722/http://bluray.highdefdigest.com/2128/trueromance.html','2011-12-03 00:47:22','Tue 30 Jun 2009 16:36:01 +0000',19,53,0.358490566038,2,'Blu-ray Review: True Romance | High-Def Digest',48471,3,4,3,0,25,0,2,2,0.719308964175,0.373459087193,0.280691035825,0.0755742365997,0.073637033067,0.903189042064,0.0994949759249,0.102112436336,2.41046300642,26.1014566717,4.20796261631,9.23497503126,57.2833750254,?,0.0962877526232,0.108490759151,?,?,2,2,0.111111111111,0.111111111111,Relevant
833,'http://bit.ly/MUmWX','http://www.amazon.com/Passion-Brands-Gotta-Drive-Friends/dp/1591026873',17,1,'2009-07-01 01:06:31','http://twitter.com/medicexchange','Reading Passion brands by Kate Newlin. http://bit.ly/MUmWX',58,683,'http://web.archive.org/web/20100408011754/http://www.amazon.com/Passion-Brands-Gotta-Drive-Friends/dp/1591026873','2010-04-08 01:17:54','Tue 30 Jun 2009 16:43:58 +0000',19,70,0.271428571429,3,'?',0,0,0,0,0,21,1,25,22,0.550596263646,0.611163007242,0.449403736354,0.0359359015196,0.0295599357429,0.552287074181,0.0796474353396,0.0796380271671,11.4631339501,19.6441671935,19.5328855761,58.3538810131,58.6863313434,?,0.114467136624,0.183207654554,?,?,0,0,0.0,0.0,Relevant
834,'http://bit.ly/CBRAl','http://www.ismashphone.com/2009/06/22-more-iphone-30-features-you-may-not-know.html',13,1,'2009-07-01 00:42:04','http://twitter.com/randalrobbins','22 more things to enjoy with the 3.0 iPhone upgrade http://bit.ly/CBRAl',71,684,'http://web.archive.org/web/20120423005328/http://ismashphone.com/2009/06/22-more-iphone-30-features-you-may-not-know.html','2012-04-23 00:53:28','Tue 30 Jun 2009 13:57:37 +0000',19,83,0.228915662651,3,'22 More iPhone 3.0 Features You May Not Know | iSmashPhone',182346,91,2,2,2,231,77,516,500,0.690952820291,0.267856407288,0.309047179709,0.0490143081396,0.0,0.0464990554975,0.0297482058654,0.144676184549,100.0,4.90350440638,3.45638380948,4.90350440638,3.45638380948,?,?,?,?,?,0,2,0.0,0.181818181818,Relevant
837,'http://bit.ly/ajpu4','http://wireless.ign.com/articles/999/999726p1.html',18,1,'2009-07-01 00:43:10','http://twitter.com/mzuvella','Rolando 2 gets a 9.0 out of 10 by IGN http://bit.ly/ajpu4 ...If you have an iPhone this is a must have! http://rolando2.ngmoco.com/',131,723,'http://web.archive.org/web/20110713005513/http://wireless.ign.com/articles/999/999726p1.html','2011-07-13 00:55:13','Tue 30 Jun 2009 15:52:31 +0000',19,50,0.38,3,'Rolando 2: The Quest for the Golden Orchid Review - IGN',58244,0,0,0,0,5,10,205,203,0.627791560963,0.359234375563,0.372208439037,0.0626032521278,0.0672641737287,0.514694946636,0.107658015052,0.102030817961,8.66028437658,85.8941547369,34.5397117932,10.0825072476,25.073412391,?,?,?,0.0921512225968,0.133738973055,0,0,0.0,0.0,Relevant
841,'http://bit.ly/nvZsy','http://www.wired.com/wiredscience/2009/06/echolocation/',24,2,'2009-07-01 00:16:50','http://twitter.com/magicofpi','You; too; can learn to echolocate! http://bit.ly/nvZsy',54,752,'http://web.archive.org/web/20110713002922/http://www.wired.com/wiredscience/2009/06/echolocation','2011-07-13 00:29:22','Tue 30 Jun 2009 14:54:57 +0000',19,55,0.345454545455,4,'Make Like a Dolphin: Learn Echolocation | Wired Science | Wired.com',131227,453,26,16,1,14,33,269,260,0.623222853189,0.383189089574,0.376777146811,0.0425821162858,0.0334730963502,0.56729140193,0.138146185733,0.146506366767,5.73668847564,16.3827925856,51.3817756121,35.0165482818,11.1648311241,?,0.0872225706944,0.19687334778,?,?,0,0,0.0,0.0,Relevant
842,'http://bit.ly/V03FT','http://www.ted.com/talks/jill_bolte_taylor_s_powerful_stroke_of_insight.html',212,2,'2009-07-01 00:53:28','http://twitter.com/jen246','Lifechanging!! Brain scientist has spiritual exp.-stay w/it! RT @Htruet TED video of the week. watching your own stroke. http://bit.ly/V03FT',140,753,'http://web.archive.org/web/20111010010601/http://www.ted.com/talks/jill_bolte_taylor_s_powerful_stroke_of_insight.html','2011-10-10 01:06:01','Tue 02 Jun 2009 19:36:24 +0000',19,76,0.25,2,'Jill Bolte Taylors stroke of insight | Video on TED.com',103294,101659,60783,75854,1050,1593,779,7441,500,0.573514022119,0.204664662433,0.426485977881,0.0681915051632,0.0594564367693,0.698552894557,0.140794415087,0.148065912145,25.8928171979,8.73725758314,10.5195766146,33.7439434124,40.6273930497,0.648674973141,0.144942758913,0.0894618687552,0.0731272424127,0.0514272051884,0,0,0.0,0.0,Relevant
843,'http://bit.ly/YXNgi','http://www.youtube.com/watch%3Fv%3DYGAaPjqdbgQ',17,2,'2009-07-01 00:20:42','http://twitter.com/davidhust','Listening to it again http://bit.ly/YXNgi .....its that good/interesting.',73,754,'http://web.archive.org/web/20120510003316/http://www.youtube.com/watch%3Fv%3DYGAaPjqdbgQ','2012-05-10 00:33:16','Mon 29 Jun 2009 18:08:51 +0000',19,46,0.413043478261,1,'?',0,20047,8000,8768,83,110,142,1332,500,0.644141192491,0.333887179147,0.355858807509,0.0252681420198,0.0228270578823,0.560743740848,0.139498069257,0.114757985365,70.879480473,32.5515621363,9.35460293121,23.0723781281,6.63049395796,0.63158617694,0.0488969786879,0.150410882096,0.0560331814681,0.15242209691,0,2,0.0,0.25,Relevant
844,'http://bit.ly/16n3TQ','http://www.tvweek.com/news/2009/06/sons_of_anarchy_the_spirit_of.php',79,1,'2009-07-01 00:41:25','http://twitter.com/goremania','Henry Rollins guest-starring on this season of Sons of Anarchy - check it out on F/X - http://bit.ly/16n3TQ',107,755,'http://web.archive.org/web/20120223005400/http://www.tvweek.com/news/2009/06/sons_of_anarchy_the_spirit_of.php','2012-02-23 00:54:00','Tue 30 Jun 2009 15:48:50 +0000',20,68,0.294117647059,4,'Sons of Anarchy: The Spirit of The Shield Rides On : In Depth : TVWeek - Television Industry news TV ratings analysis celebrity event photos',134933,0,0,0,0,8,0,3,3,0.450910956971,0.359912555995,0.549089043029,0.0589831940272,0.0589255650989,0.971652468136,0.112763724451,0.112874006849,99.9999989988,21.8589229882,21.6477623551,21.858923207,21.6477625719,0.992837918585,0.10388150416,0.193896183221,0.103509833901,0.193202455833,2,2,0.111111111111,0.111111111111,Relevant
845,'http://bit.ly/qm4hr','http://www.mailchimp.com/blog/using-twitter-to-rate-email-campaign-effectiveness/',27,1,'2009-07-01 00:22:41','http://twitter.com/marioalza','RT @mailchimp: Using Twitter to Rate Email Campaign Effectiveness - http://bit.ly/qm4hr ^a',90,757,'http://web.archive.org/web/20100108003518/http://www.mailchimp.com/blog/using-twitter-to-rate-email-campaign-effectiveness/','2010-01-08 00:35:18','Tue 30 Jun 2009 10:40:48 +0000',19,81,0.234567901235,2,'Using Twitter To Rate Email Campaign Effectiveness | MailChimp Email Marketing Blog',37613,1,4,0,0,135,7,46,43,0.702783711575,0.499160562714,0.297216288425,0.0686406472984,0.090366729391,0.466889747648,0.121692092708,0.134908821092,43.7922503122,2.44456843002,2.84608943566,5.58219413845,6.49907098944,0.870177565046,0.136386181397,0.189718629357,0.1490711985,0.196515619053,0,0,0.0,0.0,Relevant
846,'http://bit.ly/n2foI','http://blogs.citypages.com/blotter/2009/06/franken_declare_1.php',40,1,'2009-07-01 00:50:58','http://twitter.com/citypages','Franken victory speech and reaction (VIDEOS): http://bit.ly/n2foI',65,761,'http://web.archive.org/web/20100310010339/http://blogs.citypages.com/blotter/2009/06/franken_declare_1.php','2010-03-10 01:03:39','Tue 30 Jun 2009 16:50:51 +0000',19,64,0.296875,4,'Franken makes victory speech outside his home (VIDEOS) - Minneapolis - News - The Blotter',98743,0,0,0,0,59,2,5,5,0.642364243861,0.466123667945,0.357635756139,0.0317074428218,0.0369610635477,0.320682200514,0.0646818612085,0.0686994594471,58.4289521325,1.65242819805,2.2999789258,0.965496480862,1.34385358561,0.732424940678,0.0348366507146,0.0522549760719,0.0445435403187,0.0668153104781,0,0,0.0,0.0,Relevant
848,'http://bit.ly/13Wmy3','http://www.youtube.com/watch%3Fv%3D7-Mq9HAE62Y',95,2,'2009-07-01 00:11:02','http://twitter.com/kendomastr','air new zealand wins creativity award in the airline industry.... http://bit.ly/13Wmy3',86,768,'http://web.archive.org/web/20100119002350/http://www.youtube.com/watch%3Fv%3D7-Mq9HAE62Y','2010-01-19 00:23:50','Thu 25 Jun 2009 22:34:22 +0000',20,46,0.434782608696,1,'?',0,19652,4489,6887,80,10327,322,2673,500,0.744386541865,0.254891095385,0.255613458135,0.0283154353761,0.037840018439,0.249581436823,0.12208167939,0.0817366870847,34.8456892065,9.18737660096,11.3130785993,26.365891478,32.4662213805,0.500773395667,0.119808459575,0.0882560626937,0.0844400661841,0.0707695138061,0,0,0.0,0.0,Relevant
849,'http://bit.ly/Ay3zf','http://www.iclarified.com/entry/index.php%3Fenid%3D367',75,1,'2009-07-01 00:45:18','http://twitter.com/umad','@_westbaer_ never mind; this worked for me http://bit.ly/Ay3zf',62,773,'http://web.archive.org/web/20111019005811/http://www.iclarified.com/entry/index.php%3Fenid%3D367','2011-10-19 00:58:11','Tue 30 Jun 2009 15:59:33 +0000',19,54,0.351851851852,2,'iClarified - iPhone - How to Put an iPhone Into Recovery Mode',35032,26,12,38,3,24,6,76,76,0.416609503245,0.359678141911,0.583390496755,0.0291512979631,0.0324144425551,0.378863343768,0.0633225545142,0.101926932617,72.3971727467,77.2021957916,96.4282099006,93.7760539118,75.078830999,?,0.0,0.179105275588,?,?,0,0,0.0,0.0,Relevant
850,'http://bit.ly/9jNeK','http://hacks.mozilla.org/2009/06/exploring-music-audio/',37,1,'2009-07-01 00:42:37','http://twitter.com/planetmozilla','hacks.mozilla.org: exploring music with the audio tag: Today’s demo comes to us from Samuel Goldszmidt. He’s a w.. http://bit.ly/9jNeK',138,777,'http://web.archive.org/web/20110426005534/http://hacks.mozilla.org/2009/06/exploring-music-audio/','2011-04-26 00:55:34','Tue 30 Jun 2009 16:42:36 +0000',19,55,0.345454545455,3,'exploring music with the audio tag ✩        Mozilla Hacks – the Web developer blog',30109,0,0,0,0,8,1,10,10,0.640908554663,0.78646307493,0.359091445337,0.124670406835,0.123137757281,0.818330919135,0.137102124277,0.138808583078,100.0,14.4460487925,15.4253708946,14.4460487925,15.4253708946,1.0,0.206239477846,0.165647289112,0.206239477846,0.165647289112,0,0,0.0,0.0,Relevant
851,'http://bit.ly/2PyAUi','http://www.time.com/time/magazine/article/0%2C9171%2C1907143%2C00.html',98,2,'2009-07-01 00:30:23','http://twitter.com/johnsomerton','RT @SURELean: Whats the most fattening food you can eat? Wedding cake ;-) and heres the proof http://bit.ly/2PyAUi',114,778,'http://web.archive.org/web/20120708004321/http://www.time.com/time/magazine/article/0%2C9171%2C1907143%2C00.html','2012-07-08 00:43:21','Sun 28 Jun 2009 00:10:15 +0000',20,70,0.285714285714,4,'?',0,77,37,36,1672,101,30,214,209,0.815909850857,0.190600033326,0.184090149143,0.0650277570274,0.0497416003374,0.585978173242,0.171188174958,0.176888744358,100.0,2.22347347395,2.19310515478,2.22347347395,2.19310515478,0.95931525601,0.0604858378909,0.248907034763,0.0626224291085,0.244972278338,0,0,0.0,0.0,Relevant
852,'http://bit.ly/iFX0o','http://www.hanselman.com/blog/TwitterLetTheInformationWashOverYou.aspx',106,1,'2009-07-01 00:19:32','http://twitter.com/franchisewhale','Stop trying to make Twitter something its not. Let the information wash over you. Thanks Jurgen for this. http://bit.ly/iFX0o',125,789,'http://web.archive.org/web/20111217003241/http://www.hanselman.com/blog/TwitterLetTheInformationWashOverYou.aspx','2011-12-17 00:32:41','Tue 30 Jun 2009 05:12:15 +0000',19,70,0.271428571429,2,'Twitter: Let the Information Wash Over You - Scott Hanselman',65869,12,0,0,0,22,49,415,409,0.547058831424,0.345243893079,0.452941168576,0.0527944906975,0.0527944906975,0.967918088737,0.186198044302,0.186198044302,99.7187858165,52.4785452507,98.4087479163,52.6265385414,98.1320085593,0.975665453382,0.0844907961774,0.24442911492,0.0865981222196,0.244113230729,0,0,0.0,0.0,Relevant
853,'http://bit.ly/5uL8o','http://allrecipes.com/Recipe/Banana-Banana-Bread/Detail.aspx',486,2,'2009-07-01 00:16:51','http://twitter.com/s0l_uk','RT @adriarichards: Banana Bread recipe from AllRecipes i used tonight http://bit.ly/5uL8o <-you talked me into it! I might try n make some.',139,792,'http://web.archive.org/web/20101129003003/http://allrecipes.com/Recipe/Banana-Banana-Bread/Detail.aspx','2010-11-29 00:30:03','Tue 30 Jun 2009 12:14:41 +0000',19,60,0.316666666667,3,'Banana Banana Bread Recipe - Allrecipes.com',232169,2398,2046,4240,0,25,22,133,130,0.508170197811,0.335174390478,0.491829802189,0.0556587228785,0.0539791896359,0.433685238153,0.14496514415,0.134864669212,75.1451897892,18.7854326231,97.771771462,14.1163489973,73.4707832254,0.101850105466,0.086079049979,0.198796538516,0.253546276419,0.062166987216,0,0,0.0,0.0,Relevant
854,'http://bit.ly/Vfi3R','http://www.techcrunch.com/2009/06/30/meebo-tries-to-fill-moments-of-boredom-with-an-ad-network-for-partner-sites/',35,1,'2009-07-01 00:18:52','http://twitter.com/mktingexpert','Meebo Tries to Fill “Moments Of Boredom” With An Ad Network For ... http://bit.ly/Vfi3R',91,797,'http://web.archive.org/web/20091005003209/http://www.techcrunch.com/2009/06/30/meebo-tries-to-fill-moments-of-boredom-with-an-ad-network-for-partner-sites','2009-10-05 00:32:09','Tue 30 Jun 2009 16:18:52 +0000',19,113,0.16814159292,4,'Meebo Tries to Fill Moments Of Boredom With An Ad Network For Partner Sites  |  TechCrunch',73091,3,0,0,0,4,9,130,123,0.424353870997,0.377518159587,0.575646129003,0.0893193011359,0.0550294739303,0.366519905212,0.0782514247798,0.0987330616805,99.9995023446,3.20070725179,3.20074807225,3.2006913233,3.20073214355,0.739782946646,0.11656310103,0.107175027345,0.158665765604,0.142915487619,0,0,0.0,0.0,Relevant
857,'http://bit.ly/daSbP','http://www.colbertnation.com/the-colbert-report-videos/220019/june-29-2009/jeff-goldblum-will-be-missed',51,1,'2009-07-01 00:00:21','http://twitter.com/markvsmason','Love it! RT @fulltimecasual: Richard Wilkins is on Colbert! http://bit.ly/daSbP',79,817,'http://web.archive.org/web/20110812001358/http://www.colbertnation.com/the-colbert-report-videos/220019/june-29-2009/jeff-goldblum-will-be-missed','2011-08-12 00:13:58','Tue 30 Jun 2009 02:52:40 +0000',19,103,0.184466019417,4,'Jeff Goldblum Will Be Missed -  The Colbert Report - 2009-29-06 - Video Clip | Comedy Central',43654,5153,306,570,43,38962,351,2431,500,0.691946875825,0.565551011869,0.308053124175,0.0249804916084,0.023456477301,0.720723831289,0.0994912446256,0.100940868786,98.9554156235,30.3848989258,37.6767233195,30.7056452993,38.0744430026,0.625543242171,0.0659380473396,0.0923594575549,0.0,0.0949157995752,0,18,0.0,1.8,Relevant
858,'http://bit.ly/15rpcr','http://www.vibramfivefingers.com/products/Five-Fingers-Flow-Mens.htm',53,1,'2009-07-01 01:19:42','http://twitter.com/mennacher','Im about to order a pair of these! http://bit.ly/15rpcr',55,818,'http://web.archive.org/web/20120511013320/http://www.vibramfivefingers.com/products/Five-Fingers-Flow-Mens.htm','2012-05-11 01:33:20','Fri 22 May 2009 12:13:31 +0000',20,68,0.294117647059,2,'Vibram FiveFingers - Minimalist Running Shoes for Men – FLOW Trekking & Water Shoes | Vibram FiveFingers',63552,592,344,1793,0,116,9,62,62,0.520262558138,0.849246395072,0.479737441862,0.0457975238457,0.0464460841667,0.908278381339,0.088571554881,0.0873347660947,99.9999999999,2.727130729,63.9138793934,2.727130729,63.9138793934,0.991189255567,0.0,0.0825572733355,0.0,0.081829882299,0,0,0.0,0.0,Relevant
859,'http://bit.ly/vtXgL','http://www.mozilla.com/en-US/firefox/geolocation/',63,2,'2009-07-01 00:15:29','http://twitter.com/ronaronhillmann','@randolf http://bit.ly/vtXgL Scary - 100% exact geolocation via Google Location Service in new Firefox 3.5 without any GPS... - megacool',136,820,'http://web.archive.org/web/20110811002909/http://www.mozilla.com/en-US/firefox/geolocation/','2011-08-11 00:29:09','Tue 30 Jun 2009 15:49:58 +0000',19,49,0.387755102041,3,'Mozilla Firefox Web Browser — Geolocation in Firefox — mozilla.org',16859,54,25,9,0,39,29,253,244,0.420942530856,0.564444004419,0.579057469144,0.109630193572,0.0799003465126,0.460090695014,0.182662381971,0.205708820754,99.9999999999,20.446342053,43.4136820704,20.446342053,43.4136820704,0.949652826457,0.110216678544,0.228735089246,0.121342187142,0.236926940656,0,0,0.0,0.0,Relevant
860,'http://bit.ly/s5Yof','http://www.seriouseats.com/recipes/2009/02/how-to-make-a-choco-taco-from-scratch.html',51,1,'2009-07-01 01:20:54','http://twitter.com/jakevsrobots','how to make a choco taco: http://bit.ly/s5Yof',45,828,'http://web.archive.org/web/20110621013442/http://www.seriouseats.com/recipes/2009/02/how-to-make-a-choco-taco-from-scratch.html','2011-06-21 01:34:42','Tue 05 May 2009 19:41:03 +0000',19,85,0.223529411765,4,'How to Make a Choco Taco | Serious Eats : Recipes',72499,1229,578,1049,2,138,33,248,242,0.568843596696,0.617456644353,0.431156403304,0.0664536997466,0.0663885809659,0.719255353357,0.125945172968,0.118103658396,58.6055667718,12.3853793241,17.7096000905,7.25852174971,10.3788115061,?,0.101826634995,0.104800051753,?,?,0,0,0.0,0.0,Relevant
861,'http://bit.ly/122nAA','http://www.hongkiat.com/blog/60-beautiful-hand-drawn-web-design/',120,1,'2009-07-01 00:26:40','http://twitter.com/knightscreative','Hand drawn web designs that ROCK! http://bit.ly/122nAA (via @happyhourstudio)',77,830,'http://web.archive.org/web/20111111004030/http://www.hongkiat.com/blog/60-beautiful-hand-drawn-web-design','2011-11-11 00:40:30','Wed 03 Jun 2009 07:08:21 +0000',20,64,0.3125,2,'50 Beautiful Hand-Drawn Web Design',89038,176,76,32,0,1767,124,762,500,0.708268310949,0.651083264201,0.291731689051,0.0430028976329,0.0451073252395,0.809630891153,0.134291662383,0.128095181731,99.7225384856,32.2757552921,63.5495501824,32.1862024927,63.3732246381,0.736882930933,0.138379681204,0.111128214338,0.136930639376,0.11577727121,0,0,0.0,0.0,Relevant
863,'http://bit.ly/CtQlE','http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/2.html',13,1,'2009-07-01 00:10:51','http://twitter.com/vedinteractive','Dumbest moments in business http://bit.ly/CtQlE',47,833,'http://web.archive.org/web/20111111002444/http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/2.html','2011-11-11 00:24:44','Tue 30 Jun 2009 16:10:52 +0000',19,99,0.191919191919,6,'Dumbest Moments in Business 2009...midyear edition - Tropicanas botched redesign (2) - FORTUNE',39551,69,0,0,0,41,3,42,41,0.611206668805,0.410945019158,0.388793331195,0.0511979685049,0.0514047104937,0.894653206066,0.103732048702,0.103314854055,99.9999996594,28.8257889234,18.0213222463,28.8257888252,18.0213221849,1.0,0.0,0.0800961731463,0.0,0.0800961731463,0,0,0.0,0.0,Relevant
865,'http://bit.ly/m4ITJ','http://www.treehugger.com/galleries/2008/11/natures-wonders-saving-planet-photos.php',29,2,'2009-07-01 01:02:14','http://twitter.com/varejoverde','RT @TreeHugger: This is your world: http://bit.ly/m4ITJ This is your world after climate change: http://bit.ly/3Ec7R8 Any questions?',132,837,'http://web.archive.org/web/20090405004817/http://treehugger.com/galleries/2008/11/natures-wonders-saving-planet-photos.php%3F','2009-04-05 00:48:17','Tue 30 Jun 2009 12:59:34 +0000',19,84,0.22619047619,4,'Natures Wonders: Gorgeous Landscape Photography   : TreeHugger',37293,0,1,0,0,450,9,31,31,0.763643838208,0.356724426784,0.236356161792,0.0,0.0544767042051,0.0487254455171,0.0337579789028,0.038490017946,10.6421982824,12.5247449411,12.5247211007,84.9693812725,84.9695430092,?,?,?,0.0517087689995,0.0261532890483,0,0,0.0,0.0,Relevant
866,'http://bit.ly/2lwA','http://www.stuffjournalistslike.com/',67,1,'2009-07-01 01:06:42','http://twitter.com/laurably','Love the inch count- a blast from the soon-to-be past. RT @TheNewsChick: Journalists; if U need a laugh; check this: http://bit.ly/2lwA',135,848,'http://web.archive.org/web/20081109005234/http://stuffjournalistslike.com/','2008-11-09 00:52:34','Wed 31 Dec 2008 11:49:37 +0000',18,36,0.5,0,'Stuff Journalists Like',35790,1094,239,404,37,744,152,675,500,0.752848331166,0.436242206303,0.247151668834,0.0371288266128,0.0305947289823,0.271247919771,0.126471751942,0.200530207322,8.64845879686,18.978123237,16.5167951319,45.5706746598,52.3616036149,?,0.0401407393139,0.185496501649,?,?,0,3,0.0,0.142857142857,Relevant
867,'http://bit.ly/BZo5D','http://www.youtube.com/watch%3Fv%3DeAaQNACwaLw',205,2,'2009-07-01 00:14:13','http://twitter.com/scottybeane','RT @ScottyBeane: RT @ScottyBeane: RT @ScottyBeane: Check this video out -- The Obama Deception HQ Full length version http://bit.ly/BZo5D',137,853,'http://wayback.archive-it.org/330/20090611032342/http://www.youtube.com/watch%3Fv%3DeAaQNACwaLw','','Tue 05 May 2009 16:12:13 +0000',19,46,0.413043478261,1,'?',0,213594,70498,138393,2252,8379,1529,16935,500,0.617754354174,0.230234362646,0.382245645826,0.053554098018,0.0522216352157,0.288646505406,0.120479191777,0.107178589705,16.0838537504,12.4940540556,83.5885671717,77.6807240945,13.4442628959,0.0393749615479,0.0909325785961,0.122343021679,0.057735026919,0.0137685678164,0,0,0.0,0.0,Relevant
868,'http://bit.ly/ab8Jo','http://www.youtube.com/watch%3Fv%3DIpojZ0COU3Y',40,2,'2009-07-01 00:18:37','http://twitter.com/petercote','I wish I had come come to Disneyland on this day http://bit.ly/ab8Jo',68,853,'http://web.archive.org/web/20100602003250/http://www.youtube.com/watch%3Fv%3DIpojZ0COU3Y','2010-06-02 00:32:50','Mon 08 Jun 2009 17:31:53 +0000',19,46,0.413043478261,1,'?',0,37972,27286,53223,932,8418,290,4287,500,0.362564676638,0.413119027843,0.637435323362,0.0505902911573,0.0405553552827,0.346795860326,0.0970664678747,0.0778545547609,25.4952875711,65.4025698882,53.8623381942,38.982088341,47.3341641412,0.199204768222,0.079681907289,0.125020757122,0.0,0.0522206325367,0,3,0.0,0.25,Relevant
869,'http://bit.ly/2oPRfL','http://www.abc.net.au/triplej/hack/blog/',40,1,'2009-07-01 00:22:43','http://twitter.com/urthboy','RT @triplej Its #manweek on triple j. Are you man enough? Check out the stories so far http://bit.ly/2oPRfL. Follow @triplejhack',128,858,'http://web.archive.org/web/20100514003701/http://www.abc.net.au/triplej/hack/blog/','2010-05-14 00:37:01','Tue 30 Jun 2009 16:12:07 +0000',20,40,0.5,3,'triple j: hack',10621,2,0,0,0,64,3,5,3,0.707710071149,0.0844563255609,0.292289928851,0.0504504595497,0.0518011886782,0.973924746459,0.0622572806365,0.0606339062591,100.0,73.6254463661,73.8207622189,73.6254463661,73.8207622189,?,?,?,?,?,0,0,0.0,0.0,NonRelevant
870,'http://bit.ly/ne9ai','http://eriksvedang.wordpress.com/blueberrygarden/',51,1,'2009-07-01 01:19:43','http://twitter.com/paladin','So; Im a bird with a hat... eating blueberries; flying onto large blocks of cheese. Blueberry Garden demo is quite odd. http://bit.ly/ne9ai',139,859,'http://web.archive.org/web/20101101013402/http://eriksvedang.wordpress.com/blueberrygarden/','2010-11-01 01:34:02','Tue 19 May 2009 13:31:21 +0000',19,49,0.387755102041,1,'?',0,20,0,1,0,560,5,56,56,0.523610066718,0.260295857901,0.476389933282,0.0660458186684,0.048317425175,0.524646935369,0.149540390964,0.185494846807,11.1758352405,9.85813876237,13.5815245271,88.2094138848,82.2870453031,0.116510345607,0.0978882699221,0.176837937874,0.280056016806,0.120096115354,0,0,0.0,0.0,Relevant
871,'http://bit.ly/tQCkl','http://blog.seanmartell.com/2009/06/30/a-web-browser-renaissance/',34,1,'2009-06-30 23:59:24','http://twitter.com/zonafirefox','RT @firefox: Lovely work by @mart3ll - Firefox 3.5: a Web Browser Renaissance http://bit.ly/tQCkl',97,866,'http://web.archive.org/web/20091214001350/http://blog.seanmartell.com/2009/06/30/a-web-browser-renaissance','2009-12-14 00:13:50','Tue 30 Jun 2009 15:55:55 +0000',19,65,0.292307692308,4,'A Web Browser Renaissance | Reticulating Splines',14023,4,0,0,0,1254,23,133,122,0.74836191347,0.421921700372,0.25163808653,0.11881211413,0.120569359985,0.431757632514,0.124228069708,0.134846304643,92.4157168455,3.15943501441,3.42460106573,3.4187204539,3.70564789478,0.783347278543,0.154303349962,0.168948777209,0.141648174918,0.140321748435,0,0,0.0,0.0,Relevant
874,'http://bit.ly/rBHzn','http://www.telegraph.co.uk/comment/columnists/christopherbooker/5664069/Polar-bear-expert-barred-by-global-warmists.html',12,2,'2009-07-01 00:42:30','http://twitter.com/buszero','RT @independenttom: Polar Bear expert being censored for debunking fraudulent claims of Church of Global Warming; http://bit.ly/rBHzn #tcot',139,875,'http://web.archive.org/web/20111109005705/http://www.telegraph.co.uk/comment/columnists/christopherbooker/5664069/Polar-bear-expert-barred-by-global-warmists.html','2011-11-09 00:57:05','Sun 28 Jun 2009 00:13:33 +0000',19,120,0.158333333333,5,'Polar bear expert barred by global warmists - Telegraph',62168,1001,396,305,22,56,22,184,168,0.544872643241,0.78856186115,0.455127356759,0.0408342825209,0.0413921089327,0.744681470886,0.156278424545,0.168914130353,94.2335205441,59.1339243092,65.8432983128,55.7239787124,62.0464580425,0.93574670213,0.0855357199045,0.250650517686,0.0914090530159,0.253184159993,0,0,0.0,0.0,Relevant
876,'http://bit.ly/Io489','http://allforces.com/2009/01/30/rss-via-twitter/',51,1,'2009-07-01 00:35:57','http://twitter.com/taueret','.@AnnKingman: @taueret Its a little bit of a hack; but this will allow you get RSS feed updates via twitter: http://bit.ly/Io489 (thanks!)',138,888,'http://web.archive.org/web/20100405005045/http://allforces.com/2009/01/30/rss-via-twitter/','2010-04-05 00:50:45','Tue 30 Jun 2009 16:28:32 +0000',19,48,0.395833333333,4,'RSS via Twitter »  All Forces',13473,0,0,0,0,29,4,15,14,0.570097106168,0.168009197405,0.429902893832,0.0593390829097,0.0805822964025,0.557259847108,0.0931551243808,0.0680266862077,7.90363916885,11.2882337035,4.97102870124,70.0166153224,62.8954408854,?,?,?,0.114991914915,0.126836572358,0,0,0.0,0.0,Relevant
877,'http://bit.ly/bJMrS','http://www.gallup.com/poll/120857/Conservatives-Single-Largest-Ideological-Group.aspx',109,1,'2009-07-01 01:26:35','http://twitter.com/leandrodamazio','RT rightwingdias: Gallup poll reveals conservatives are the largest ideological group in the nation: http://bit.ly/bJMrS #tcot',126,888,'http://web.archive.org/web/20100402014123/http://www.gallup.com/poll/120857/conservatives-single-largest-ideological-group.aspx','2010-04-02 01:41:23','Mon 15 Jun 2009 05:43:49 +0000',19,85,0.223529411765,3,'Conservatives Are Single-Largest Ideological Group',40271,432,167,583,24,627,121,504,466,0.738837944767,0.91166538954,0.261162055233,0.0698187067381,0.0646652994719,0.655739473778,0.170458644622,0.183892428122,90.9844662536,90.220098183,74.1505722929,99.1598916803,81.4980571367,0.770603247514,0.119522860933,0.227434075758,0.09583148475,0.195312648857,0,2,0.0,0.125,Relevant
878,'http://bit.ly/vJgCp','http://www.lewrockwell.com/rockwell/medical.html',160,1,'2009-07-01 00:24:55','http://twitter.com/piratejony','The medical cartel: http://bit.ly/vJgCp (dated; but still valid)',64,891,'http://web.archive.org/web/20050208001004/http://www.lewrockwell.com/rockwell/medical.html','2005-02-08 00:10:04','Tue 30 Jun 2009 16:22:19 +0000',19,48,0.395833333333,2,'?',30738,71,20,23,0,2,1,11,11,0.692969449986,0.413577591203,0.307030550014,0.042234151144,0.0416350548194,0.93203782192,0.117555003335,0.115662986393,100.0,10.2246748483,17.1513973709,10.2246748483,17.1513973709,0.983546096674,0.0259937622455,0.0795893174959,0.0255488065154,0.0834420526664,0,0,0.0,0.0,Relevant
879,'http://bit.ly/noclw','http://brettmcellhiney.com/2009/06/now-use-wordpress-for-all-of-your-sales-letters/',67,1,'2009-07-01 01:07:13','http://twitter.com/willbrand4food','Create Sales Pages Using WordPress with the FREE WordPress Sales ... http://bit.ly/noclw',88,891,'http://web.archive.org/web/20110103012204/http://brettmcellhiney.com/2009/06/now-use-wordpress-for-all-of-your-sales-letters/','2011-01-03 01:22:04','Tue 30 Jun 2009 17:07:13 +0000',19,83,0.228915662651,3,'?',43526,0,0,0,0,4,0,0,0,0.670971105696,0.615302127946,0.329028894304,0.060062497513,0.0606562104372,0.730043829971,?,?,13.1880050032,3.05865977366,2.37366436399,23.1927404708,17.9986613852,0.922585584924,0.178685422473,?,0.188712839024,?,0,0,0.0,0.0,Relevant
881,'http://bit.ly/rj0wt','http://www.techcrunch.com/2009/06/28/how-to-save-the-newspapers-vol-xii-outlaw-linking/',36,2,'2009-07-01 01:06:29','http://twitter.com/highroadmuse','Great discussion! RT @journalistics: How to Save Newspapers; Outlaw Linking (@techcrunch). http://bit.ly/rj0wt',110,899,'http://web.archive.org/web/20100902012128/http://techcrunch.com/2009/06/28/how-to-save-the-newspapers-vol-xii-outlaw-linking/','2010-09-02 01:21:28','Mon 29 Jun 2009 11:18:38 +0000',19,87,0.218390804598,4,'How To Save The Newspapers Vol. XII: Outlaw Linking  |  TechCrunch',72195,78,0,0,0,39,130,725,500,0.578881477637,0.612206272054,0.421118522363,0.0561122253801,0.0623558244908,0.353520573487,0.147781803162,0.219381685816,43.6407594223,7.67895339996,21.6350955218,3.35115357943,9.44171998746,0.408731138995,0.110656667034,0.253110631454,0.16956156136,0.24273091458,0,1,0.0,0.0833333333333,Relevant
882,'http://bit.ly/cH8fK','http://pitchfork.com/reviews/albums/13230-a-psychedelic-guide-to-monsterism-island/',15,1,'2009-07-01 01:02:19','http://twitter.com/olgagnome','Pitchfork: Various Artists: A Psychedelic Guide to Monsterism Island: Monsters; in general; are pretty hard to i.. http://bit.ly/cH8fK',134,902,'http://web.archive.org/web/20111006011721/http://pitchfork.com/reviews/albums/13230-a-psychedelic-guide-to-monsterism-island/','2011-10-06 01:17:21','Tue 30 Jun 2009 16:32:52 +0000',19,83,0.228915662651,3,'Various Artists: A Psychedelic Guide to Monsterism Island | Album Reviews | Pitchfork',77916,7,1,1,0,3,0,4,4,0.697739308467,0.166816504511,0.302260691533,0.0951475216606,0.0710238737159,0.488179539457,0.0861118704784,0.115360239211,99.9741187303,76.969740861,15.5825400479,76.9498201148,15.5785070887,0.989475876957,0.173239732169,0.190038011404,0.156244348903,0.180415433797,0,0,0.0,0.0,Relevant
883,'http://bit.ly/uBkPy','http://blog.facebook.com/blog.php%3Fpost%3D96673832130',12,1,'2009-07-01 00:03:27','http://twitter.com/mazzanti','RT @facebook: Connecting and Sharing the Army Way: Lieutenant Colonel (LTC) Kevin Arata is the Director of the Online... http://bit.ly/uBkPy',140,908,'http://web.archive.org/web/20090708001835/http://blog.facebook.com/blog.php%3Fpost%3D96673832130','2009-07-08 00:18:35','Tue 30 Jun 2009 11:52:48 +0000',19,54,0.351851851852,1,'?',0,91,1,0,12,654,8,63,62,0.599120285242,0.793128187849,0.400879714758,0.091476289168,0.0350260846871,0.261863672037,0.0679491676686,0.114992302814,57.4350981215,59.6407640271,9.68255427115,96.3017477365,16.8582532073,0.0649417589266,0.18537599944,0.168985222425,0.0805822964025,0.031265269974,0,0,0.0,0.0,Relevant
884,'http://bit.ly/TAD31','http://www.smashingmagazine.com/2008/10/23/50-beautiful-blog-designs/',79,1,'2009-07-01 00:01:35','http://twitter.com/gaksdesigns','50 Beautiful Blog Designs http://bit.ly/TAD31',45,918,'http://web.archive.org/web/20111127001653/http://www.smashingmagazine.com/2008/10/23/50-beautiful-blog-designs','2011-11-27 00:16:53','Wed 06 May 2009 18:10:11 +0000',19,69,0.275362318841,4,'50 Beautiful Blog Designs | Smashing Magazine',78814,29,6,2,5,51,32,219,207,0.804716793352,0.182778598312,0.195283206648,0.0593476129296,0.0660018480776,0.574828162158,0.144346283071,0.146572162612,79.1066770069,51.6631869849,48.3496381513,65.3082507566,61.1195413342,0.532309130699,0.0882734829505,0.18432648209,0.173421993905,0.160136009964,0,1,0.0,0.2,Relevant
886,'http://bit.ly/C4HAu','http://www.holyculture.net/category/hcr-show-listing/honor-and-glory-radio/',28,1,'2009-07-01 00:07:41','http://twitter.com/honorandglory','Log onto http://bit.ly/C4HAu and peep the interview with the six million dollar man.',84,933,'http://web.archive.org/web/20100720002314/http://www.holyculture.net/category/hcr-show-listing/honor-and-glory-radio/','2010-07-20 00:23:14','Mon 11 May 2009 08:46:39 +0000',19,75,0.253333333333,3,'?',0,893,399,213,2,54,0,30,30,0.5313271075,0.937044730315,0.4686728925,0.0495681597097,0.0,0.051987524491,0.0,0.0558874442544,100.0,76.8306525306,11.9776286853,76.8306525306,11.9776286853,?,?,?,?,?,0,1,0.0,0.0769230769231,NonRelevant
889,'http://bit.ly/lIb4q','http://www.youtube.com/watch%3Fv%3D2QUacU0I4yU',52,0,'2009-07-01 01:11:20','http://twitter.com/asnoel','Marlon Brando (shockingly) refuses Oscar for The Godfather n 1973: http://bit.ly/lIb4q',86,939,'http://web.archive.org/web/20110711012659/http://www.youtube.com/watch%3Fv%3D2QUacU0I4yU','','Mon 18 May 2009 01:43:02 +0000',19,46,0.413043478261,1,'?',0,18234,13059,9840,59,117,128,1255,500,0.602363217299,0.413598182925,0.397636782701,0.0465088331569,0.0482048394776,0.27806589389,0.104502723341,0.0765603781504,41.5940170084,53.357387827,13.8683162091,22.193480968,33.3420939033,0.214087209644,0.0,0.0334977361006,0.19462473604,0.0756873839674,2,8,0.181818181818,0.727272727273,Relevant
890,'http://bit.ly/Dd7fA','http://thedecoratingdiva.com/kitchen-and-bath-design-expert-fu-tung-cheng/',18,1,'2009-07-01 00:20:30','http://twitter.com/djdavid79','RT @CHENGConcrete: Check out Decorating Divas interview with Fu-Tung Cheng at KBIS 2009 http://bit.ly/Dd7fA',107,944,'http://web.archive.org/web/20110701003614/http://thedecoratingdiva.com/kitchen-and-bath-design-expert-fu-tung-cheng/','2011-07-01 00:36:14','Tue 30 Jun 2009 12:09:46 +0000',19,74,0.256756756757,1,'Kitchen and Bath Design Expert: Fu Tung Cheng – The Decorating Diva',43282,1,0,0,0,14,4,8,6,0.644329357108,0.589257145477,0.355670642892,0.0750950289382,0.0524142418361,0.681182481352,0.11712737025,0.125858205951,100.0,17.2317265666,33.0625170666,17.2317265666,33.0625170666,0.93708830788,0.0561047893969,0.102579090742,0.0538138235197,0.114788808637,0,0,0.0,0.0,Relevant
893,'http://bit.ly/q4BQv','http://dontevenreply.com/view.php%3Fpost%3D36',21,1,'2009-07-01 00:30:52','http://twitter.com/ricaninboston','I laughed my ass off reading this http://bit.ly/q4BQv',53,965,'http://web.archive.org/web/20110125004657/http://dontevenreply.com/view.php%3Fpost%3D36','2011-01-25 00:46:57','Tue 30 Jun 2009 16:30:52 +0000',19,45,0.422222222222,1,'E-mails from an Asshole',18034,446,118,278,19,21,2,19,19,0.496769186475,0.339438935427,0.503230813525,0.0337099931232,0.034020690872,0.782143008142,0.112348974643,0.124419751015,99.7317865308,19.3151184433,3.22683507324,19.3670635162,3.21818026695,0.593263115834,0.033277916282,0.133033156324,0.0,0.106795308704,0,0,0.0,0.0,Relevant
894,'http://bit.ly/wnVul','http://blog.everyblock.com/2009/jun/30/source/',26,2,'2009-07-01 00:56:39','http://twitter.com/worksology','Just downloaded the EveryBlock source code. Excited to look into the ebgeo package as their maps are so beautiful! Here: http://bit.ly/wnVul',140,993,'http://web.archive.org/web/20110414011312/http://blog.everyblock.com/2009/jun/30/source/','2011-04-14 01:13:12','Tue 30 Jun 2009 16:17:50 +0000',19,46,0.413043478261,4,'EveryBlock source code released',8907,3,0,0,0,14,59,231,217,0.78563122649,0.257652275088,0.21436877351,0.0885962389923,0.0770416939202,0.68501765025,0.158783252304,0.17197747035,91.1765059165,12.4083996583,90.1574729784,13.6092072553,82.2024336843,0.961500350745,0.142133810904,0.233645068053,0.145478593491,0.22532028486,0,0,0.0,0.0,Relevant
895,'http://bit.ly/VV8O1','http://roomfordebate.blogs.nytimes.com/2009/06/30/what-is-a-masters-degree-worth/',28,1,'2009-07-01 00:21:15','http://twitter.com/payday_loans_uk','What Is a Masters Degree Worth? http://bit.ly/VV8O1',51,994,'http://web.archive.org/web/20111014003749/http://roomfordebate.blogs.nytimes.com/2009/06/30/what-is-a-masters-degree-worth/','2011-10-14 00:37:49','Tue 30 Jun 2009 16:21:15 +0000',19,81,0.234567901235,4,'What Is a Masters Degree Worth? - NYTimes.com',91857,1943,113,429,28,5,49,547,404,0.685771253643,0.167904291055,0.314228746357,0.0505076272276,0.0505721737424,0.958493757427,0.249157742074,0.250725701232,11.7822326115,32.9450525972,34.0613392075,35.7632836576,34.5912195046,?,0.065434215336,0.273777071565,?,?,0,0,0.0,0.0,Relevant
896,'http://bit.ly/jvX46','http://www.youtube.com/watch%3Fv%3D6kxDxLAjkO8',15,1,'2009-07-01 00:28:35','http://twitter.com/audiojunky','RT @digitaldevin: this guy really uses a MAC for his video production http://bit.ly/jvX46',89,1001,'http://web.archive.org/web/20120215004516/http://www.youtube.com/watch%3Fv%3D6kxDxLAjkO8','2012-02-15 00:45:16','Thu 07 May 2009 09:11:16 +0000',19,46,0.413043478261,1,'?',0,5359,1393,1809,54,1308,118,1377,500,0.476691369227,0.377438153666,0.523308630773,0.0367042302375,0.0376073931702,0.450870919164,0.114691962046,0.100226687706,97.9713725145,21.4659549113,19.8037691977,21.910436039,20.2138325609,0.383766450401,0.0666666666667,0.0958393163279,0.088561488554,0.0987872246063,0,2,0.0,0.153846153846,Relevant
898,'http://bit.ly/6c5UR','http://www.wired.com/epicenter/2009/06/anthropologist-wows-personal-democracy-forum-whatever/',27,1,'2009-07-01 00:29:24','http://twitter.com/wackyyoutube','Anthropologist Wows Personal Democracy Forum. Whatever. http://bit.ly/6c5UR',75,1034,'http://web.archive.org/web/20100625004638/http://www.wired.com/epicenter/2009/06/anthropologist-wows-personal-democracy-forum-whatever','2010-06-25 00:46:38','Tue 30 Jun 2009 16:29:23 +0000',19,93,0.204301075269,4,'Anthropologist Wows Personal Democracy Forum. Whatever. | Wired Business | Wired.com',119888,0,0,0,0,6,2,23,22,0.667014028944,0.291604828999,0.332985971056,0.0642499332096,0.0507673082567,0.458368357786,0.081899010679,0.103170127267,7.87311563967,14.8876162821,14.9967501493,52.8836550493,52.4988118177,?,0.116247638744,0.178374271056,?,?,0,0,0.0,0.0,Relevant
900,'http://bit.ly/B26IM','http://www.thisisaaronslife.com/finding-inspiration/',13,1,'2009-07-01 00:42:06','http://twitter.com/myinkblog','Recent From TIAL Finding Inspiration http://bit.ly/B26IM | Design Rules to Live By #3 http://bit.ly/SNNJQ (via @aaroni268)',122,1054,'http://web.archive.org/web/20120303005940/http://www.thisisaaronslife.com/finding-inspiration/','2012-03-03 00:59:40','Sat 27 Jun 2009 12:00:16 +0000',19,52,0.365384615385,1,'Finding Inspiration | Aaron Irizarry User Experience Designer',30645,0,0,0,0,316,22,52,40,0.687407729383,0.838062102289,0.312592270617,0.0928971166444,0.0801162529113,0.901687895045,0.143740599911,0.153254830205,67.5859811644,14.7456948802,2.0021907312,21.8176826408,2.96243495575,1.0,0.11556254088,0.199214528139,0.11556254088,0.199214528139,0,0,0.0,0.0,Relevant
901,'http://bit.ly/198Hx1','http://www.cnn.com/2009/HEALTH/06/30/acetaminophen.fda.hearing/index.html',26,1,'2009-07-01 01:25:49','http://twitter.com/carla3761','Bsides teens cocktailing prescription drugs; cocktailing over the counter drugs can kill 2! Acetaminophen drugs - http://bit.ly/198Hx1 #cnn',139,1058,'http://web.archive.org/web/20091223014327/http://www.cnn.com/2009/Health/06/30/acetaminophen.fda.hearing/index.html','2009-12-23 01:43:27','Tue 30 Jun 2009 09:14:30 +0000',20,73,0.27397260274,6,'FDA advisers vote to take Vicodin Percocet off market - CNN.com',82454,754,10,16,0,26,44,372,295,0.381175932864,0.823095657873,0.618824067136,0.034095312179,0.0501614933328,0.336460973866,0.136658310565,0.0772164504496,59.4712817194,9.84634819907,61.3003502886,16.5564755196,97.0162184056,0.110263569284,0.101015254455,0.0327429172963,0.194920293896,0.241325359873,0,0,0.0,0.0,Relevant
902,'http://bit.ly/riNFB','http://www.businessweek.com/managing/content/jun2009/ca20090630_912379.htm',14,2,'2009-07-01 01:20:58','http://twitter.com/aureliosisto','Companies hiring; but more temps - Newsweek: http://bit.ly/riNFB Still; its an opportunity to showcase your skills',114,1059,'http://web.archive.org/web/20100106013837/http://www.businessweek.com/managing/content/jun2009/ca20090630_912379.htm%3F','2010-01-06 01:38:37','Tue 30 Jun 2009 17:19:50 +0000',19,74,0.256756756757,4,'Now Hiring: Contract Workers? - Businessweek',70272,1,0,0,0,12,1,12,12,0.590763380119,0.171868630544,0.409236619881,0.0,0.0393274315153,0.0492457337392,0.104659046123,0.0,9.25832719503,24.1026792486,53.8604173779,38.412025068,17.1894828257,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
908,'http://bit.ly/7RoVL','http://reviews.cnet.com/digital-camcorders/flip-ultrahd-white/4505-6500_7-33637214.html',46,1,'2009-07-01 00:52:15','http://twitter.com/hondomac','My Flip HD Ultra (black) - http://bit.ly/7RoVL is still in California 5 days after being shipped. Must be all of that freeway traffic...',136,1116,'http://web.archive.org/web/20110906011051/http://reviews.cnet.com/digital-camcorders/flip-ultrahd-white/4505-6500_7-33637214.html','2011-09-06 01:10:51','Tue 30 Jun 2009 16:51:22 +0000',19,87,0.218390804598,3,'Flip UltraHD Review - Watch CNETs Video Review',77481,3,1,0,0,17,0,9,8,0.438345686072,0.551335535558,0.561654313928,0.066448580182,0.0631116802635,0.592483560689,0.0940665793122,0.100628321576,99.725065105,14.8435368153,82.161673484,14.8027267529,81.9357823733,0.551070679863,0.106622797997,0.133714218475,0.133291025437,0.157173653365,0,0,0.0,0.0,Relevant
909,'http://bit.ly/10uOfS','http://www.politicususa.com/en/Limbaugh-MN-Recount',15,1,'2009-07-01 01:14:17','http://twitter.com/divatomboy','Rush is such an.. :x Now hes claiming; like in Iran; Franken stole election. http://bit.ly/10uOfS',97,1120,'http://web.archive.org/web/20111121013257/http://www.politicususa.com/en/Limbaugh-MN-Recount','2011-11-21 01:32:57','Tue 30 Jun 2009 11:59:59 +0000',20,50,0.4,2,'Limbaugh Claims the Senate Election in Minnesota was Stolen Like in Iran',79178,3,0,0,0,21,2,7,7,0.59156921479,0.280121872285,0.40843078521,0.0625099673073,0.0,0.0761250231993,0.0,0.101454010893,23.1872013666,50.9494351685,63.4504967295,45.5102226156,36.5437664978,?,?,?,0.0,0.0,0,2,0.0,0.133333333333,Relevant
910,'http://bit.ly/sotC9','http://www.thorntonweather.com',60,1,'2009-07-01 00:57:07','http://twitter.com/thorntonweather','6:57 PM: Temp:84.1°F Hum:22% Wind:0.5 mph E Baro:29.684 .in Rain:0.00 in. #wdisplay #weather Details at: http://bit.ly/sotC9',125,1126,'http://web.archive.org/web/20090127003821/http://www.thorntonweather.com/','2009-01-27 00:38:21','Thu 30 Apr 2009 14:37:12 +0000',19,30,0.633333333333,0,'ThorntonWeather.com - Denver and Thornton Colorado weather with realtime conditions radar forecasts analysis trends and historical data',66386,42,19,29,3,5141,3,11249,500,0.45596405759,0.434631877446,0.54403594241,0.0953462589246,0.0800355792768,0.70940902196,0.11954370952,0.12906108521,50.8416843191,29.0968711535,78.8817602899,57.2303446338,40.104815552,0.300814529815,0.130066495429,0.2287399865,0.176998081351,0.186765416899,0,0,0.0,0.0,Relevant
911,'http://bit.ly/IsEpH','http://speckyboy.com/2009/06/29/45-stylish-and-creative-typographical-desktop-wallpapers/',59,1,'2009-07-01 01:05:38','http://twitter.com/ashetler','RT @shaunabiznet 45 Stylish and Creative Typographical Desktop Wallpapers http://bit.ly/IsEpH',93,1126,'http://web.archive.org/web/20111106012424/http://speckyboy.com/2009/06/29/45-stylish-and-creative-typographical-desktop-wallpapers','2011-11-06 01:24:24','Tue 30 Jun 2009 11:30:41 +0000',19,89,0.213483146067,4,'45 Stylish and Creative Typographical Desktop Wallpapers',99764,65,19,6,0,53,70,414,411,0.804959827312,0.0814736027633,0.195040172688,0.0675255775189,0.0685264117158,0.808660888471,0.129077115124,0.134673811034,36.1544375358,70.2302727066,70.2308752236,25.391360077,25.3915779136,0.22228757209,0.11700358786,0.156465551762,0.134839972493,0.0843924938798,0,0,0.0,0.0,Relevant
912,'http://bit.ly/glua1','http://www.cinespia.org/calendar.php',82,1,'2009-07-01 00:38:34','http://twitter.com/citysearchla','RT @Carolineoncrack Awesomeness! Jaws is playing at Hollywood Forever on 4th of July. http://bit.ly/glua1 werrrrrk them mandibles; big fish!',140,1131,'http://web.archive.org/web/20100204005725/http://www.cinespia.org/calendar.php','2010-02-04 00:57:25','Tue 12 May 2009 12:27:32 +0000',19,36,0.527777777778,1,'Cinespia - Cemetery Screenings 2011',3366,2479,1400,3213,60,149,30,192,187,0.62707132278,0.798822870968,0.37292867722,0.0757554019079,0.07418865121,0.674774192673,0.094147298653,0.0961355454194,71.4214991575,32.07506607,8.68479381067,44.9095390721,12.15991531,?,?,?,0.0,0.0635285324831,0,11,0.0,0.578947368421,NonRelevant
915,'http://bit.ly/h9uYe','http://www.lyricsmode.com/lyrics/j/jonas_brothers/goodnight_and_goodbye.html',82,1,'2009-07-01 00:02:11','http://twitter.com/larissapn','Check this out: Jonas Brothers - Goodnight And Goodbye lyrics http://bit.ly/h9uYe @LyricsMode_com',97,1143,'http://web.archive.org/web/20080814234308/http://www.lyricsmode.com/lyrics/j/jonas_brothers/goodnight_and_goodbye.html','2008-08-14 23:43:08','Thu 07 May 2009 00:48:26 +0000',19,76,0.25,4,'Jonas Brothers - Goodnight And Goodbye Lyrics',42992,5,17,0,0,4,0,4,4,0.704667875175,0.442366446653,0.295332124825,0.101818424163,0.098180870457,0.500690203396,0.111613684756,0.0979413919228,47.515660455,55.4687935627,59.8343818454,85.6619684747,79.4119684863,?,0.353553390593,0.297044262893,?,?,2,2,0.166666666667,0.166666666667,Relevant
917,'http://bit.ly/4DXal','http://www.flavinscorner.com/collin.htm',76,1,'2009-07-01 00:30:50','http://twitter.com/milwaukeeghosts','@LCGH I hate to blacklist a person; but you should really be aware of Frank Josephs past before you promote his ideas: http://bit.ly/4DXal',138,1158,'http://web.archive.org/web/20110501005008/http://www.flavinscorner.com/collin.htm','2011-05-01 00:50:08','Mon 29 Jun 2009 15:18:12 +0000',19,39,0.487179487179,1,'?',52945,8,1,4,0,13,0,3,3,0.416027753819,0.168696908863,0.583972246181,0.0625649509605,0.0634142215403,0.986607569104,0.0937368559188,0.0924814915535,100.0,9.63345825522,12.733824231,9.63345825522,12.733824231,0.998951232014,0.0605703153593,0.0930389816869,0.0606339062591,0.0931366604348,0,0,0.0,0.0,Relevant
918,'http://bit.ly/RdJLK','http://www.mayoclinic.com/health/water/nu00283',204,2,'2009-07-01 01:02:33','http://twitter.com/maximumwellness','How much water should you drink per day? http://bit.ly/RdJLK',60,1176,'http://web.archive.org/web/20071204004257/http://www.mayoclinic.com/health/water/NU00283','2007-12-04 00:42:57','Sat 23 May 2009 09:02:15 +0000',19,46,0.413043478261,3,'Water: How much should you drink every day? - MayoClinic.com',47746,72,7,36,1,79,6,40,40,0.50809556294,0.360491274937,0.49190443706,0.0494770695995,0.0425628265379,0.155835410892,0.0641658752924,0.121697500047,21.2811894365,91.5172935282,23.1588276853,23.2537355685,91.8923432813,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
919,'http://bit.ly/ciiN2','http://www.themanchesterorchestra.com/us/home',69,1,'2009-07-01 01:24:27','http://twitter.com/lisaashby','@rightleftstudio I heard Manchester Orchestra yesterday & am crushing on them just a bit http://bit.ly/ciiN2 & Lagwagon on Pandora is fun :)',140,1178,'http://web.archive.org/web/20100305014405/http://www.themanchesterorchestra.com/us/home','2010-03-05 01:44:05','Fri 15 May 2009 10:45:00 +0000',19,45,0.422222222222,2,'Manchester Orchestra | Manchester Orchestra Official Site',49631,143,71,71,1,17,7,54,54,0.566193131373,0.0584358039042,0.433806868627,0.0620903796857,0.0576018432885,0.694043637727,0.107918654984,0.102054690455,32.7444089066,34.6104591174,36.7213432131,11.3329902579,12.0241867777,0.161514570617,0.0867472397949,0.145637703825,0.119352479007,0.120552939708,0,0,0.0,0.0,Relevant
921,'http://bit.ly/2SBZi','http://www.youtube.com/watch%3Fv%3DHb37Nh_Sg4g',25,2,'2009-07-01 01:01:21','http://twitter.com/stupiddopemoves','Its no accident @amandadiva hahaha. http://bit.ly/2SBZi I couldnt resist.',73,1186,'http://web.archive.org/web/20120819012107/http://www.youtube.com/watch%3Fv%3DHb37Nh_Sg4g','2012-08-19 01:21:07','Tue 05 May 2009 21:21:04 +0000',19,46,0.413043478261,1,'?',0,113495,120050,66872,225,2857,354,2868,500,0.527609963327,0.337599170258,0.472390036673,0.0219381727238,0.0259800517312,0.512854705249,0.111406371506,0.085901938927,26.7457737871,15.6266651269,16.7286340412,58.4266705137,62.5468314148,0.0332963579106,0.0,0.120906079911,0.0,0.025067984646,0,2,0.0,0.222222222222,NonRelevant
923,'http://bit.ly/19tZtn','http://www.youtube.com/watch%3Fv%3DFKTDSfbcbBU',11,2,'2009-07-01 01:17:27','http://twitter.com/suhchyuan','HTC Hero is twitter integrated!! - First Look http://bit.ly/19tZtn',66,1195,'http://web.archive.org/web/20120903013722/http://www.youtube.com/watch%3Fv%3DFKTDSfbcbBU','2012-09-03 01:37:22','Wed 24 Jun 2009 03:44:20 +0000',20,46,0.434782608696,1,'?',0,1385,152,423,38,3217,83,885,500,0.647129616559,0.297340982718,0.352870383441,0.032686022523,0.0443460070158,0.208675929483,0.132432233873,0.0697216595703,44.6283122566,90.8196242316,92.5749565244,49.1395033113,48.2077593467,0.106298800691,0.0,0.0228934273248,0.173585214641,0.113041040906,0,3,0.0,0.333333333333,Relevant
924,'http://bit.ly/FhAO','http://www.stylemepretty.com/2009/06/30/sweet-traditional-wedding-in-san-francisco-ii/',15,1,'2009-07-01 01:25:47','http://twitter.com/veilandtrain','Sweet; Traditional Wedding in San Francisco; II | Style Me Pretty ... http://bit.ly/FhAO',88,1196,'http://web.archive.org/web/20100317014543/http://www.stylemepretty.com/2009/06/30/sweet-traditional-wedding-in-san-francisco-ii','2010-03-17 01:45:43','Tue 30 Jun 2009 17:25:44 +0000',18,86,0.209302325581,4,'Sweet Traditional Wedding in San Francisco II | Style Me Pretty',89733,0,0,0,0,3,0,2,2,0.77399588885,0.134540590189,0.22600411115,0.0919709009227,0.0729037765134,0.559248835811,0.0816685650418,0.103028016698,23.8125795126,69.6820569482,98.4929751554,16.5930952168,23.4537180231,0.119522860933,0.103509833901,0.11595420713,0.0,0.0,0,0,0.0,0.0,Relevant
925,'http://bit.ly/SaRix','http://www.techcrunch.com/2009/06/29/youtube-to-broadly-release-call-to-action-overlays-allows-linking-off-site/',81,1,'2009-07-01 00:02:12','http://twitter.com/hiroshiy','RT @SEOmom: RT josephmorin: MAJOR game changer in video adv. with YouTubes new CTA - Call To Action overlays: http://bit.ly/SaRix Huge!',135,1199,'http://web.archive.org/web/20091031002211/http://www.techcrunch.com/2009/06/29/youtube-to-broadly-release-call-to-action-overlays-allows-linking-off-site/','2009-10-31 00:22:11','Tue 30 Jun 2009 10:54:11 +0000',19,112,0.169642857143,4,'YouTube To Broadly Release Call-To-Action Overlays Allow Linking Off-Site | TechCrunch',64478,22,2,0,0,48,101,472,452,0.578091859364,0.515021806124,0.421908140636,0.0824671616768,0.0659480040097,0.357347708994,0.157697476699,0.200854628145,93.2323491882,5.6686180798,13.8958543074,6.08009787285,14.9045416407,0.727990906697,0.0759671406828,0.216415492419,0.104956714281,0.20886569494,0,0,0.0,0.0,Relevant
926,'http://bit.ly/ldxHf','http://artofmanliness.com/2009/06/30/30-days-to-a-better-man-wrap-up/',76,1,'2009-07-01 01:12:09','http://twitter.com/scloho','Great post for Real Men http://bit.ly/ldxHf',43,1200,'http://web.archive.org/web/20120507013209/http://artofmanliness.com/2009/06/30/30-days-to-a-better-man-wrap-up/','2012-05-07 01:32:09','Tue 30 Jun 2009 17:12:11 +0000',19,69,0.275362318841,4,'Be a Better Man in 30 Days | The Art of Manliness',47432,616,361,419,43,30,16,137,137,0.721490091725,0.4058458942,0.278509908275,0.0704761478602,0.0470360434192,0.866298871401,0.141861482158,0.141705504671,100.0,3.51190737547,20.3324683115,3.51190737547,20.3324683115,1.0,0.101534616513,0.169222895148,0.101534616513,0.169222895148,0,0,0.0,0.0,Relevant
927,'http://bit.ly/KUPxS','http://poemsfromreality.blogspot.com/',56,2,'2009-07-01 01:19:30','http://twitter.com/diane316','RT @Toltecjohn: Every artist was first an amateur Ralph Waldo Emerson >>> http://bit.ly/KUPxS',93,1215,'http://web.archive.org/web/20120809013945/http://poemsfromreality.blogspot.com/','2012-08-09 01:39:45','Mon 18 May 2009 22:23:18 +0000',19,37,0.513513513514,0,'?',0,92,30,12,0,68069,1518,49721,500,0.588832499598,0.436076152386,0.411167500402,0.0312757810753,0.0310161403466,0.861081169149,0.13162713477,0.107944790792,7.30049148565,5.46309735681,6.89645914766,74.8319119,94.4656830463,0.293422798663,0.0,0.155077657174,0.0,0.147408694819,0,1,0.0,0.0769230769231,NonRelevant
930,'http://bit.ly/2ilGK','http://thenokiablog.com/2009/06/30/flicker-twitter-beta-now-flickr2twitter/',11,1,'2009-07-01 01:05:19','http://twitter.com/thenokiablog','Flicker Twitter Beta Now Called Flickr2Twitter http://bit.ly/2ilGK',66,1238,'http://web.archive.org/web/20110629012557/http://thenokiablog.com/2009/06/30/flicker-twitter-beta-now-flickr2twitter/','2011-06-29 01:25:57','Tue 30 Jun 2009 17:05:18 +0000',19,75,0.253333333333,4,'Flicker Twitter Beta Now Called Flickr2Twitter',29429,0,0,0,0,24,0,36,33,0.5579913366,0.734441430271,0.4420086634,0.0746913686973,0.0652217066829,0.84764074612,0.0634683457128,0.0660758490517,99.9998297671,9.1493272378,9.15468339517,9.14931166263,9.15466781089,0.9396184773,0.116247638744,0.0685591170191,0.115470053838,0.0681005224607,0,0,0.0,0.0,Relevant
931,'http://bit.ly/xFuqb','http://www.funnyordie.com/videos/5271e32247/let-s-get-sexy-with-craig-robinson',50,2,'2009-07-01 00:10:15','http://twitter.com/arisdotcom','This is the sexiest song ive heard.......ever! http://bit.ly/xFuqb Thank you Craig Robinson.',92,1252,'http://web.archive.org/web/20110816003107/http://www.funnyordie.com/videos/5271e32247/let-s-get-sexy-with-craig-robinson','2011-08-16 00:31:07','Tue 30 Jun 2009 07:47:59 +0000',19,78,0.24358974359,3,'Lets Get Sexy with Craig Robinson from Funny Or Die Comedy Fetish and Craig Robinson',182223,5152,616,1235,213,304,37,355,344,0.648952866437,0.393014119825,0.351047133563,0.0438666760249,0.0481534866991,0.583190248721,0.155078334343,0.151497127002,44.4926719254,12.3331645265,92.1555565297,5.4873544308,48.279966614,0.114686909985,0.0498444786279,0.211643405557,0.0790569415042,0.0528221409205,2,8,0.166666666667,0.666666666667,Relevant
932,'http://bit.ly/yXvoc','http://www.youtube.com/watch%3Fv%3DYMPF6lpM0XM',81,2,'2009-07-01 00:58:25','http://twitter.com/rubenperezg','DIRTY PROJECTORS | Stillness Is The Move http://bit.ly/yXvoc',60,1253,'http://web.archive.org/web/20120308011918/http://www.youtube.com/watch%3Fv%3DYMPF6lpM0XM','2012-03-08 01:19:18','Tue 30 Jun 2009 05:47:14 +0000',19,46,0.413043478261,1,'?',0,25878,13406,17364,276,2549,210,2370,500,0.505575702662,0.293647653605,0.494424297338,0.0418303870092,0.0445435403187,0.474710275735,0.102754645284,0.07505516284,32.1304099214,61.6994497288,12.1043592428,52.07568311,37.6725951285,0.394771016976,0.0,0.0773403942549,0.0445435403187,0.0591402871006,0,4,0.0,0.5,Relevant
933,'http://bit.ly/19U0cH','http://searchcrm.techtarget.com/generic/0%2C295582%2Csid11_gci1249444%2C00.html',37,1,'2009-07-01 00:23:57','http://twitter.com/bastien_b','What are marketing metrics? The top 10 marketing buzzwords: http://bit.ly/19U0cH #metrics | RT @danmartell',106,1260,'http://web.archive.org/web/20080602000257/http://searchcrm.techtarget.com/generic/0%2C295582%2Csid11_gci1249444%2C00.html','2008-06-02 00:02:57','Tue 30 Jun 2009 16:20:24 +0000',20,79,0.253164556962,2,'What are marketing metrics? The top 10 marketing buzzwords',71087,0,0,0,0,121,4,9,7,0.686540788743,0.421442079038,0.313459211257,0.0634467871559,0.0403488306191,0.46683515659,0.0414632090863,0.0633880129078,99.7701782765,9.07567654585,12.4608280071,9.05481866959,12.4321903174,0.842713849856,0.0798404784056,0.0651894776378,0.0764160719901,0.0623934615078,0,0,0.0,0.0,Relevant
934,'http://bit.ly/ndL3F','http://www.theonion.com/content/news/report_90_of_waking_hours_spent',33,2,'2009-07-01 00:53:09','http://twitter.com/andrefrancisco','RT @MisterRosewater: This is so true and therefore so sad: http://bit.ly/ndL3F',78,1260,'http://web.archive.org/web/20100425011409/http://www.theonion.com/content/news/report_90_of_waking_hours_spent','2010-04-25 01:14:09','Mon 15 Jun 2009 06:03:26 +0000',19,68,0.279411764706,3,'Report: 90% Of Waking Hours Spent Staring At Glowing Rectangles | The Onion - Americas Finest News Source',53169,1843,1638,1031,0,1748,126,1258,500,0.372795441771,0.0868447267292,0.627204558229,0.0224605706843,0.023182271414,0.527112363921,0.17430607634,0.162052565694,100.0,11.8389685013,16.6105080782,11.8389685013,16.6105080782,0.986705648401,0.0,0.168748654751,0.0,0.170235455768,0,0,0.0,0.0,Relevant
935,'http://bit.ly/Va7Nu','http://www.spreadpersepolis.com/from-friday-to-sunday-12-to-14-of-june/',22,2,'2009-07-01 00:13:58','http://twitter.com/tymlee','RT@Iranriggedelect Brilliant Perspolis style cartoons illustrating the chronicle of #iranelection http://bit.ly/Va7Nu',117,1274,'http://web.archive.org/web/20090629235244/http://www.spreadpersepolis.com/from-friday-to-sunday-12-to-14-of-june/','2009-06-29 23:52:44','Sat 27 Jun 2009 10:31:36 +0000',19,71,0.267605633803,1,'Iran - Iranische Kultur - Feste und Bräuche | spreadpersepolis.com',29526,4358,0,17,14,1144,27,134,130,0.878741408843,0.0618599051891,0.121258591157,0.0345032779671,0.0205585570702,0.270050277991,0.0760823623149,0.119435840273,77.8307936835,59.0481508005,57.5863561948,75.8673373429,73.9891673584,?,?,?,0.0,0.0226302269414,0,0,0.0,0.0,NonRelevant
936,'http://bit.ly/13IwgQ','http://www.youtube.com/watch%3Fv%3Dcw-NILysH1w',43,2,'2009-07-01 00:25:55','http://twitter.com/pedro_jose','Youtubes brand new Channels 2.0: http://bit.ly/13IwgQ',53,1296,'http://web.archive.org/web/20100123004731/http://www.youtube.com/watch%3Fv%3Dcw-NILysH1w','2010-01-23 00:47:31','Wed 24 Jun 2009 18:50:50 +0000',20,46,0.434782608696,1,'?',0,65,3,5,1,28,11,186,176,0.671287766559,0.579121835747,0.328712233441,0.0446144131405,0.0403962100438,0.26110329781,0.11878727958,0.133187480965,30.6657261257,61.4971974205,92.6144612817,49.8652416891,33.1111639601,?,0.0861460984508,0.198680808354,?,?,0,0,0.0,0.0,Relevant
938,'http://bit.ly/aCMx8','http://www.redmondpie.com/michael-jackson-wallpaper-and-theme-for-windows-7/',43,1,'2009-07-01 00:41:18','http://twitter.com/airpoint','Michael Jackson Wallpaper and Theme for Windows 7 | Redmond Pie http://bit.ly/aCMx8',83,1301,'http://web.archive.org/web/20111205010259/http://www.redmondpie.com/michael-jackson-wallpaper-and-theme-for-windows-7','2011-12-05 01:02:59','Tue 30 Jun 2009 15:48:49 +0000',19,76,0.25,1,'Michael Jackson Wallpaper and Theme for Windows 7 | Redmond Pie',31800,73,33,8,9,10,3,27,26,0.553022165041,0.519193266255,0.446977834959,0.0917180335956,0.0969003166223,0.836536548879,0.0889218290008,0.0789058499494,21.5899104034,7.14898621249,8.46238630774,33.1126256612,39.1960232794,0.883883476483,0.422115882409,0.21380899353,0.373101253622,0.212605016068,2,2,0.166666666667,0.166666666667,Relevant
939,'http://bit.ly/SCTOm','http://scher.blogs.nytimes.com/2009/06/29/the-parade/',15,1,'2009-07-01 00:51:05','http://twitter.com/knottserious','Jeff Scher posts his latest film; The Parade; to his NYT Blog The Animated Life http://bit.ly/SCTOm',99,1303,'http://web.archive.org/web/20111125011248/http://scher.blogs.nytimes.com/2009/06/29/the-parade/','2011-11-25 01:12:48','Mon 29 Jun 2009 22:55:32 +0000',19,53,0.358490566038,4,'?',0,12,8,13,0,197,4,105,58,0.762689525955,0.310961900257,0.237310474045,0.0,0.0743109418247,0.0415078331808,0.148688915999,0.0449466574975,33.2328737561,95.1664395783,93.1742092924,34.9207913035,35.667459921,0.0,0.0,0.0,0.0920249728311,0.200642538994,0,0,0.0,0.0,Relevant
941,'http://bit.ly/YXdTD','http://gigaom.com/2008/08/11/twitter-going-fremium-limiting-followers-to-2000/',82,2,'2009-07-01 01:07:31','http://twitter.com/gentsskincare','@WLCO Its to try to combat the spammers. http://bit.ly/YXdTD',60,1313,'http://web.archive.org/web/20080817004538/http://gigaom.com/2008/08/11/twitter-going-fremium-limiting-followers-to-2000/','2008-08-17 00:45:38','Tue 30 Jun 2009 17:07:33 +0000',19,78,0.24358974359,4,'Ev Williams: Twitter Not Limiting Followers — 		Tech News and Analysis',104593,2,0,0,0,8,2,13,13,0.559591966228,0.706700480153,0.440408033772,0.0439374775164,0.0192592803943,0.411445113204,0.0933830932633,0.123024937046,96.542143871,18.2606688834,14.5055517105,18.9147124263,15.0250979819,0.391975959545,0.023131050103,0.183597018409,0.0,0.283211630618,0,0,0.0,0.0,Relevant
943,'http://bit.ly/SSIVT','http://www.mycarportal.net/2009/04/photography-hot-chicks-with-their-bmws-84-quality-pictures/',22,1,'2009-07-01 00:30:26','http://twitter.com/xyzugh','RT @mycarportal Photography: Hot Chicks with their BMWs - 84 quality pictures | My Car Portal http://bit.ly/SSIVT (via @tweetmeme)',130,1321,'http://web.archive.org/web/20090626000825/http://www.mycarportal.net/2009/04/photography-hot-chicks-with-their-bmws-84-quality-pictures/','','Thu 23 Apr 2009 12:07:20 +0000',19,94,0.202127659574,3,'Nothing found for  2009 04 Photography-hot-chicks-with-their-bmws-84-quality-pictures',45745,0,0,0,0,22,0,15,11,0.751308277712,0.22140711484,0.248691722288,0.10010667934,0.0916698497028,0.0780024961198,0.170940864689,0.132524427991,1.98300386603,46.9809309147,34.429431897,4.22086967505,5.75961831716,?,?,?,0.0625,0.188444590361,0,0,0.0,0.0,Relevant
944,'http://bit.ly/xR59p','http://www.fitnessanywhere.com/Merchant2/merchant.mvc%3FScreen%3DSFNT',24,1,'2009-07-01 01:12:13','http://twitter.com/fitnesssandiego','Tomorrow is the day! TRX arrives at Fitness Zone. Group TRX schedule coming soon! Get yours now http://bit.ly/xR59p',115,1331,'http://web.archive.org/web/20120505013424/http://www.fitnessanywhere.com/Merchant2/merchant.mvc%3FScreen%3DSFNT','2012-05-05 01:34:24','Wed 10 Jun 2009 16:22:57 +0000',19,69,0.275362318841,2,'Functional Training Solution That Gets Results - Try TRX Training | TRX',34473,110,130,104,0,659,0,0,0,0.721043540898,0.99806270396,0.278956459102,0.0406096602582,0.0498011920556,0.654974637423,?,?,12.9703446468,61.7758678071,5.50108083688,20.9958113211,42.4127576151,0.273009453116,0.0862795962815,?,0.0605227532669,?,0,0,0.0,0.0,Relevant
945,'http://bit.ly/X3o1y','http://www.ustream.tv/channel/matthew-ebel-on-tour',28,1,'2009-07-01 00:14:40','http://twitter.com/goldiekatsu','Pleased @shamirkatsu pointed out that @matthewebel is playing live on ustream at http://bit.ly/X3o1y',100,1332,'http://web.archive.org/web/20100129003652/http://www.ustream.tv/channel/matthew-ebel-on-tour','2010-01-29 00:36:52','Tue 05 May 2009 14:43:04 +0000',19,50,0.38,2,'Matthew Ebel On Tour on USTREAM: Live piano rock and other appearances by Matthew Ebel.  Albums and Tracks available at www.matthewebel.com/music. Rock',32198,75,8,17,0,853,504,2275,500,0.677739897461,0.376737615695,0.322260102539,0.0465908164388,0.0532336785276,0.333615713704,0.10122388049,0.145342437965,52.2648641,24.4503384764,16.7722291539,12.7789361767,8.76598277383,0.2705008904,0.12171612389,0.146385010942,0.146385010942,0.117369119465,0,0,0.0,0.0,Relevant
946,'http://bit.ly/8iRhg','http://www.msnbc.msn.com/id/31601393/ns/health-addictions/',13,1,'2009-07-01 01:25:59','http://twitter.com/virginiawright','Stressed; broke smokers struggle with habit http://bit.ly/8iRhg',63,1344,'http://web.archive.org/web/20121127014823/http://www.msnbc.msn.com/id/31601393/ns/health-addictions/','2012-11-27 01:48:23','Tue 30 Jun 2009 17:25:57 +0000',19,58,0.327586206897,4,'?',0,0,0,0,0,3,2,30,30,0.450183772525,0.737170653544,0.549816227475,0.0488508651467,0.0493840709122,0.941032141978,0.128461267294,0.127074255509,100.0,13.9182754027,5.70025336213,13.9182754027,5.70025336213,1.0,0.0710669054519,0.198607477377,0.0710669054519,0.198607477377,0,0,0.0,0.0,Relevant
948,'http://bit.ly/AgAX4','http://memory-alpha.org/en/wiki/Tamarian_language',22,1,'2009-07-01 00:21:27','http://twitter.com/stuartd','Darmok and Jalad at Tanagra: Kadir beneath Mo Moteh. Shaka; when the walls fell? Sokath; his eyes uncovered! I Heart TNG http://bit.ly/AgAX4',140,1355,'http://web.archive.org/web/20100402004402/http://memory-alpha.org/en/wiki/Tamarian_language','2010-04-02 00:44:02','Wed 24 Jun 2009 15:47:01 +0000',19,49,0.387755102041,3,'Tamarian language - Memory Alpha the Star Trek Wiki',85204,40,28,52,0,67,0,10,10,0.514905457316,0.860794901914,0.485094542684,0.103117749788,0.0901588194064,0.47783696814,0.116692601238,0.129652055028,70.1512897547,68.9019388419,4.65474665553,48.3355987636,6.63529732925,0.0,0.221636655401,0.239657875806,0.0,0.0,0,0,0.0,0.0,Relevant
950,'http://bit.ly/ualtC','http://mac.appstorm.net/roundups/photography-roundups/the-ultimate-mac-setup-for-photographers-50-apps/',51,1,'2009-07-01 00:12:38','http://twitter.com/maguro7','The Ultimate Mac Setup for Photographers (50 Apps) ? AppStorm http://bit.ly/ualtC',81,1357,'http://web.archive.org/web/20100820003515/http://mac.appstorm.net/roundups/photography-roundups/the-ultimate-mac-setup-for-photographers-50-apps/','2010-08-20 00:35:15','Tue 30 Jun 2009 07:15:07 +0000',19,103,0.184466019417,3,'The Ultimate Mac Setup for Photographers (50 Apps) | Mac.AppStorm',165777,159,46,25,8,15,132,809,500,0.567135977805,0.215725339384,0.432864022195,0.0655605575212,0.0704934404989,0.895774059943,0.134498054119,0.139888497846,13.5632160701,70.0102996233,70.0090537959,9.4956482092,9.49547923495,0.880158003763,0.0926482109224,0.12954656388,0.0526315789474,0.112036782704,0,0,0.0,0.0,Relevant
951,'http://bit.ly/qaiPK','http://craigmod.com/journal/font-face/',109,1,'2009-07-01 00:23:32','http://twitter.com/visualswede','everyone get off your asses and download Firefox 3.5; screw IE8!!! http://bit.ly/qaiPK',86,1361,'http://web.archive.org/web/20110508004613/http://craigmod.com/journal/font-face/','2011-05-08 00:46:13','Mon 29 Jun 2009 11:19:19 +0000',19,38,0.5,2,'@font-face: The Potential of Web Typography',29683,158,10,5,2,855,93,834,500,0.501838464679,0.558857718807,0.498161535321,0.0341593492843,0.0458680610769,0.926079301993,0.238489312829,0.238141242779,99.7190811946,11.1674530236,26.985736194,11.1989128758,27.0617577606,0.975307467792,0.0332963579106,0.232559122159,0.0340601351645,0.23481349967,0,0,0.0,0.0,Relevant
952,'http://bit.ly/LvfNf','http://www.thepetitionsite.com/takeaction/131375038',12,1,'2009-07-01 00:59:44','http://twitter.com/endochick','RT @JeannetteNL: Help Release US citizens Laura Ling and Euna Lee from North Korea... plzRT http://bit.ly/LvfNf',111,1363,'http://web.archive.org/web/20100909012227/http://www.thepetitionsite.com/takeaction/131375038','2010-09-09 01:22:27','Tue 30 Jun 2009 04:49:46 +0000',19,51,0.372549019608,2,'Help Release Laura Ling and Euna Lee - The Petition Site',97166,0,0,0,0,7146,897,4466,500,0.679559800546,0.862171511511,0.320440199454,0.0128141957406,0.0613011322083,0.402740335782,0.121114170275,0.108505109764,74.5364413644,20.1894877522,19.2435280003,15.0485257001,14.3434409644,0.0,0.0,0.0467269313516,0.189466186686,0.146629597597,0,2,0.0,0.125,Relevant
953,'http://bit.ly/Hb7xa','http://solotravelerblog.com/solo-travel-blues-highway/',37,1,'2009-07-01 00:26:29','http://twitter.com/cailinoneil','check out @solotraveler s new blog this week from the road!! http://bit.ly/Hb7xa',80,1367,'http://web.archive.org/web/20101124004916/http://solotravelerblog.com/solo-travel-blues-highway/','2010-11-24 00:49:16','Mon 29 Jun 2009 11:24:39 +0000',19,54,0.351851851852,1,'Travel Solo down the Blues Highway - Chicago Memphis Jackson and New Orleans | Solo Traveler',45028,7,16,6,0,27,44,59,44,0.56016582966,0.458093999607,0.43983417034,0.0314658387764,0.0431331092814,0.543719807655,0.144477632898,0.143797760535,99.9998486996,11.690569819,11.0270702489,11.6905875069,11.027086933,0.862262677725,0.0212717814906,0.212097343536,0.0452910813658,0.211682685576,0,0,0.0,0.0,Relevant
954,'http://bit.ly/GPBmK','http://nymag.com/health/features/46213/',61,2,'2009-07-01 00:53:34','http://twitter.com/magsmacd','@fitprosarah have a read of this http://bit.ly/GPBmK',52,1369,'http://web.archive.org/web/20090802011623/http://nymag.com/health/features/46213/','2009-08-02 01:16:23','Mon 23 Feb 2009 20:27:28 +0000',19,39,0.487179487179,3,'How Were Wrecking Our Feet With Every Step We Take -- New York Magazine',60441,3552,1385,3360,117,4195,67,657,500,0.634679448192,0.361972435824,0.365320551808,0.0423571038092,0.0416598866379,0.655958715234,0.156138647117,0.161331025612,100.0,21.1462720622,69.036445487,21.1462720622,69.036445487,1.0,0.0225761820493,0.186324045983,0.0225761820493,0.186324045983,0,0,0.0,0.0,Relevant
956,'http://bit.ly/1abHEv','http://www.chrisbrogan.com/19-presence-management-chores-you-could-do-every-day/',77,1,'2009-07-01 00:57:02','http://twitter.com/lunalux','Are you using social media to build your brand? I know I am! 19 tips on how to make the most of FB; twitter; LinkedIn http://bit.ly/1abHEv',138,1371,'http://web.archive.org/web/20120306011953/http://www.chrisbrogan.com/19-presence-management-chores-you-could-do-every-day/','2012-03-06 01:19:53','Sun 28 Jun 2009 23:23:51 +0000',20,80,0.25,1,'19 Presence Management Chores You COULD Do Every Day',91221,163,28,1,14,5796,317,1533,500,0.735005396636,0.281314247715,0.264994603364,0.0727392967453,0.0729557832262,0.865629466861,0.167182169938,0.164651661518,63.7494458744,12.095170279,10.0159442141,7.71060403045,6.3851089356,0.923760430703,0.172516389836,0.194110344361,0.170746944191,0.18928005226,0,0,0.0,0.0,Relevant
958,'http://bit.ly/bRlAZ','http://www.coolhunting.com/archives/2009/06/phonesuit_mili.php',13,1,'2009-07-01 00:04:02','http://twitter.com/davepal','Hells Yeah! RT @HappyRegression: I know its not out until Sept but I kinda want one now! http://bit.ly/bRlAZ',108,1388,'http://web.archive.org/web/20091122002710/http://www.coolhunting.com/archives/2009/06/phonesuit_mili.php','2009-11-22 00:27:10','Tue 30 Jun 2009 12:02:26 +0000',19,62,0.306451612903,4,'PhoneSuit MiLi Pro Video Projector',26833,34,3,2,1,736,17,156,149,0.379283172475,0.343226917386,0.620716827525,0.0113812863401,0.0114632475625,0.992850087041,0.1245707495,0.123682389222,100.0,66.374906782,63.7478224319,66.374906782,63.7478224319,1.0,0.0,0.21325611475,0.0,0.21325611475,0,0,0.0,0.0,Relevant
959,'http://bit.ly/SvXrt','http://whiteafrican.com/2009/06/30/africas-poor-premium-sms-in-the-crossfire/',49,1,'2009-07-01 00:20:22','http://twitter.com/mobileactive','RT @whiteafrican: A special post for @katrinskaya @stevesong @bankelele and others in African and mobile space: http://bit.ly/SvXrt',131,1396,'http://web.archive.org/web/20100903004338/http://whiteafrican.com/2009/06/30/africas-poor-premium-sms-in-the-crossfire','2010-09-03 00:43:38','Tue 30 Jun 2009 14:50:56 +0000',19,77,0.246753246753,4,'Africa’s Poor: Premium SMS in the Crossfire — WhiteAfrican',116919,1,0,0,0,115,13,42,35,0.699737037148,0.779125048897,0.300262962852,0.0614109753186,0.0613139339485,0.961519388975,0.116922296444,0.119598895065,98.9882371039,3.09396400591,3.44971603507,3.12558754093,3.48497572641,0.606946303027,0.0579771035652,0.113995135412,0.0843434712246,0.155409403337,0,0,0.0,0.0,Relevant
965,'http://bit.ly/REyX5','http://www.adobe.com/devnet/air/ajax/getting_started.html',66,1,'2009-07-01 00:09:13','http://twitter.com/delicious50','Adobe – Adobe AIR Developer Center for HTML and Ajax http://bit.ly/REyX5 adobe air webdev html ajax javascript css application apps',133,1480,'http://web.archive.org/web/20080404234433/http://www.adobe.com/devnet/air/ajax/getting_started.html','2008-04-04 23:44:33','Tue 30 Jun 2009 14:38:10 +0000',19,57,0.333333333333,4,'Learn AIR | Adobe AIR Developer Center',110944,43,19,6,0,18,3,12,12,0.627751370124,0.562569958038,0.372248629876,0.0996765758415,0.0635998728004,0.278106671709,0.086896749448,0.112764067062,17.838885223,13.9163048367,11.5855727916,2.4825136471,2.06673703272,?,0.304290309725,0.179605302027,?,?,0,0,0.0,0.0,Relevant
966,'http://bit.ly/Fw1HA','http://www.fixya.com/support/t1349625-need_drivers_nikkai_usb_serial_converter',13,1,'2009-07-01 00:17:47','http://twitter.com/s0apy','@ewizard theres a thread on fixya.com about this - various links to prolific drivers etc - http://bit.ly/Fw1HA',110,1482,'http://web.archive.org/web/20091004004229/http://www.fixya.com/support/t1349625-need_drivers_nikkai_usb_serial_converter','2009-10-04 00:42:29','Tue 30 Jun 2009 02:54:43 +0000',19,78,0.24358974359,2,'Need drivers for nikkai usb to serial converter rs232 - FixYa',104955,0,0,0,0,4,0,1,1,0.325165626662,0.633150991027,0.674834373338,0.0616945063526,0.0679114743069,0.336309330844,0.0628306697948,0.0641940738766,40.439396207,13.7972834533,13.9721753669,34.1184210138,34.5509000563,0.697963602283,0.138232703275,0.138232703275,0.132873500863,0.132873500863,0,0,0.0,0.0,Relevant
967,'http://bit.ly/yp7ed','http://martinfowler.com/bliki/IllustrativeProgramming.html',33,1,'2009-07-01 00:49:21','http://twitter.com/nicholasdr','RT @lukebayes Is this why Excel is the worlds most popular programming language? http://bit.ly/yp7ed (via @martinfowler)',120,1482,'http://web.archive.org/web/20110623011403/http://martinfowler.com/bliki/IllustrativeProgramming.html','2011-06-23 01:14:03','Tue 30 Jun 2009 11:36:28 +0000',19,58,0.327586206897,2,'IllustrativeProgramming',21226,1,0,0,0,60,4,60,55,0.749015972004,0.53086579418,0.250984027996,0.0857985936117,0.0872145075957,0.951898311159,0.160324029296,0.157725412679,100.0,9.24769632123,13.0015900378,9.24769632123,13.0015900378,1.0,0.0815735582684,0.159494816503,0.0815735582684,0.159494816503,0,0,0.0,0.0,Relevant
968,'http://bit.ly/7EnX8','http://www.palantirtech.com/government/analysis-blog',28,1,'2009-07-01 00:36:45','http://twitter.com/anacelvw','RT @timoreilly More on Palantir on their blog: http://bit.ly/7EnX8 Definitely a powerful analysis platform.',107,1487,'http://web.archive.org/web/20111219010132/http://www.palantirtech.com/government/analysis-blog','2011-12-19 01:01:32','Tue 30 Jun 2009 15:35:34 +0000',19,52,0.365384615385,2,'The Analysis Blog | Palantir',40591,0,1,0,0,811,7,24,24,0.81485509925,0.248670511884,0.18514490075,0.0780076451239,0.0638876565,0.440229097851,0.113925936437,0.130763280861,92.6999635649,2.53126595316,2.96340736158,2.73060080696,3.19677295181,0.447337528881,0.0941763218696,0.131643116574,0.0727272727273,0.10711409782,0,0,0.0,0.0,Relevant
970,'http://bit.ly/YyeZ8','http://www.grist.org/article/2009-06-30-screwing-environment-economy/',46,1,'2009-07-01 00:58:18','http://twitter.com/lisataber','RT @grist @david_h_roberts disparate studies all make a similar point: fing up the environment is bad for the economy http://bit.ly/YyeZ8',137,1489,'http://web.archive.org/web/20120623012307/http://grist.org/article/2009-06-30-screwing-environment-economy/','2012-06-23 01:23:07','Tue 30 Jun 2009 14:41:53 +0000',19,69,0.275362318841,2,'Screwing up environment not so great for economy studies find | Grist',46027,40,0,0,0,72,6,36,35,0.377138542294,0.433169185149,0.622861457706,0.0717219138187,0.0712615208015,0.78474488282,0.0812599626687,0.0855024495429,99.9999999998,4.15491675268,2.8735680838,4.15491675267,2.8735680838,0.982262386579,0.142471962677,0.173677476907,0.144001222546,0.175528443682,0,0,0.0,0.0,Relevant
972,'http://bit.ly/1277Yx','http://www.watchtower.org/e/200609a/article_01.htm',37,1,'2009-07-01 00:34:16','http://twitter.com/think_thank','SCIENCE VS. THE BIBLE... WHO IS CORRECT? http://bit.ly/1277Yx',61,1538,'http://web.archive.org/web/20100613005954/http://watchtower.org/e/200609a/article_01.htm','2010-06-13 00:59:54','Tue 30 Jun 2009 16:34:16 +0000',20,50,0.4,3,'Does Science Contradict the Genesis Account? - Jehovahs Witnesses Official Web Site',12678,1407,556,272,0,10,68,130,130,0.488330574534,0.519504573589,0.511669425466,0.0226455406829,0.0106812981984,0.142605709434,0.0459088141608,0.169859653215,8.6848886166,30.9898042808,10.0132664506,28.0249869857,86.7338211704,?,0.0,0.157792186067,?,?,0,1,0.0,0.125,NonRelevant
974,'http://bit.ly/N8JkN','http://ancienthistory.about.com/od/abbreviations/f/ievseg.htm',82,1,'2009-07-01 01:02:36','http://twitter.com/babsonhayn','RT @crysmy: Learning something from @marikoc. The diff between i.e. and e.g. http://bit.ly/N8JkN',96,1545,'http://web.archive.org/web/20110425012821/http://ancienthistory.about.com/od/abbreviations/f/ievseg.htm','2011-04-25 01:28:21','Tue 30 Jun 2009 16:50:44 +0000',19,61,0.311475409836,4,'?',26126,482,271,495,186,5,24,272,267,0.597184642548,0.36777421857,0.402815357452,0.0246071156842,0.024343224778,0.839671446493,0.124277122419,0.122586643286,99.996380123,23.9636632114,59.9235335175,23.9645306979,59.9213643593,0.883806972958,0.0,0.11700197501,0.0,0.102319392929,0,0,0.0,0.0,Relevant
976,'http://bit.ly/m0x8D','http://www.youtube.com/watch%3Fv%3DFK_DB36ivy0',14,1,'2009-07-01 01:09:48','http://twitter.com/flyer802','RT @ttjemery RT @Junemarie424 Dems act like babies & refusing 2 pledge to the flag when they dont get their way! #tcot http://bit.ly/m0x8D',138,1571,'http://web.archive.org/web/20101030013559/http://www.youtube.com/watch%3Fv%3DFK_DB36ivy0','2010-10-30 01:35:59','Tue 30 Jun 2009 17:05:44 +0000',19,46,0.413043478261,1,'?',0,1981,1317,3355,0,10,38,164,152,0.604547013971,0.967622103128,0.395452986029,0.0491565958233,0.0380524709281,0.429900101122,0.0898342078528,0.104469402928,11.0057262784,7.28607903334,7.98210859748,66.2026189731,72.526868246,0.0220486931851,0.0977203881243,0.172005581457,0.0,0.0186989398002,0,0,0.0,0.0,Relevant
977,'http://bit.ly/mCtEC','http://www.youtube.com/watch%3Fv%3Dvm03Dgu_yXA',25,2,'2009-07-01 00:43:25','http://twitter.com/indi303','Shamwow remake. WAY TOO FUNNY!!! http://bit.ly/mCtEC',52,1572,'http://web.archive.org/web/20100829010937/http://www.youtube.com/watch%3Fv%3Dvm03Dgu_yXA','2010-08-29 01:09:37','Tue 05 May 2009 20:16:41 +0000',19,46,0.413043478261,1,'?',0,63560,26854,43828,142,1513,84,1267,500,0.51057744771,0.00887952562369,0.48942255229,0.0101180582315,0.0173019184998,0.359975314867,0.106201535998,0.0891069041386,24.7034087908,91.1659804849,7.43404431842,22.5211048373,30.0931923257,0.10873970905,0.0949157995752,0.0984876747328,0.0,0.0390250838459,0,1,0.0,0.166666666667,Relevant
978,'http://bit.ly/vxl9k','http://mrkt.it/content/4-problems-we-solve',10,1,'2009-07-01 01:14:23','http://twitter.com/147ways2mrkt_it','4 Problems We Solve... http://bit.ly/vxl9k',42,1594,'http://web.archive.org/web/20111016014057/http://mrkt.it/content/4-problems-we-solve','2011-10-16 01:40:57','Thu 18 Jun 2009 17:52:55 +0000',19,42,0.452380952381,2,'4 Problems We Solve... | Sell it with Mrkt.it',10137,0,0,0,0,95,0,20,20,0.568862642607,0.634895782402,0.431137357393,0.0801926939765,0.0821994936527,0.968994429408,0.112844529038,0.110089568463,100.0,49.000299482,51.6474542034,49.000299482,51.6474542034,1.0,0.116642368704,0.15848577035,0.116642368704,0.15848577035,0,0,0.0,0.0,Relevant
979,'http://bit.ly/KGCqE','http://incrediblethings.com/lists/14-bizarre-japanese-toys/',64,1,'2009-07-01 00:24:53','http://twitter.com/bentonjp','RT: @engrishdotcom 14 bizarre Japanese toys (including one lifted from Engrish.com!) -- http://bit.ly/KGCqE the Hex Bug is kinda cool',133,1597,'http://web.archive.org/web/20120217005130/http://www.incrediblethings.com/lists/14-bizarre-japanese-toys/','2012-02-17 00:51:30','Tue 30 Jun 2009 15:53:19 +0000',19,59,0.322033898305,2,'14 Bizarre Japanese Toys | Incredible Things',104758,466,144,204,4,188,29,148,146,0.656316726175,0.478980492583,0.343683273825,0.0587595560058,0.0584009411135,0.943860147573,0.174143086387,0.176493563635,21.1803234516,23.0875973333,35.5455109524,4.89002779239,7.52865419224,?,0.0805659494511,0.217577900073,?,?,0,0,0.0,0.0,Relevant
982,'http://bit.ly/tqWV8','http://www.youtube.com/watch%3Fv%3DG435mkmjajQ',18,1,'2009-07-01 00:50:59','http://twitter.com/clau96','@jeyyounit11 haha lol i still watching ur vid of valentines day =P is funny http://bit.ly/tqWV8',95,1600,'http://web.archive.org/web/20090422002419/http://www.youtube.com/watch%3Fv%3DG435mkmjajQ','2009-04-22 00:24:19','Sun 31 May 2009 21:55:57 +0000',19,46,0.413043478261,1,'?',0,36346,32379,50673,137,239,183,2805,500,0.723496185504,0.00806523618737,0.276503814496,0.071454095307,0.0614271937198,0.215168636112,0.0922483291051,0.0653953381325,44.613040633,8.40621819837,4.4449175555,18.8425134873,9.96326969075,0.328266082149,0.208012573584,0.0607824825815,0.145671408146,0.0693323344858,0,1,0.0,0.0666666666667,Relevant
983,'http://bit.ly/z3RHZ','http://wiki.eclipse.org/TweetHub',26,1,'2009-07-01 01:24:50','http://twitter.com/farleymillano','via (@oliveiraeduardo) Eclipse +Twitter = TweetHub http://bit.ly/z3RHZ **ppl [at] @commentlab check this out**!',111,1603,'http://web.archive.org/web/20100414015133/http://wiki.eclipse.org/TweetHub','2010-04-14 01:51:33','Tue 30 Jun 2009 17:21:25 +0000',19,32,0.59375,1,'TweetHub - Eclipsepedia',24900,0,0,0,0,9,2,22,22,0.689971392322,0.485139523679,0.310028607678,0.0591312395989,0.0596210603519,0.982618219324,0.172052445914,0.175809814598,100.0,30.192943957,10.2005943448,30.192943957,10.2005943448,0.982774851086,0.0911684611677,0.247508594198,0.0916939321542,0.239715347458,0,0,0.0,0.0,Relevant
985,'http://bit.ly/MBmkp','http://www.petefreitag.com/item/703.cfm',23,1,'2009-07-01 01:00:50','http://twitter.com/ilearning411','Ajax Same Origin Policy No More with Firefox 3.5 http://bit.ly/MBmkp',68,1630,'http://web.archive.org/web/20121024012800/http://www.petefreitag.com/item/703.cfm','2012-10-24 01:28:00','Tue 30 Jun 2009 16:30:27 +0000',19,39,0.487179487179,2,'Ajax Same Origin Policy No More with Firefox 3.5',19484,0,0,0,0,4,1,14,14,0.440353082496,0.477002897682,0.559646917504,0.0646170669751,0.065795169496,0.973591410137,0.127707760623,0.125421075508,100.0,21.9331846498,21.9471639116,21.9331846498,21.9471639116,1.0,0.111803398875,0.144672846651,0.111803398875,0.144672846651,0,0,0.0,0.0,Relevant
986,'http://bit.ly/P7prV','http://www.techcrunch.com/2009/06/30/tbd-joins-the-deadpool/',31,1,'2009-07-01 00:34:09','http://twitter.com/getpaidtoday','TBDs Deadpool Date Finally Determined: Back in 2007 I did a column on TBD; a social network aimed at baby b.. http://bit.ly/P7prV',129,1637,'http://web.archive.org/web/20120803010126/http://techcrunch.com/2009/06/30/tbd-joins-the-deadpool/','2012-08-03 01:01:26','Tue 30 Jun 2009 16:34:08 +0000',19,60,0.316666666667,4,'TBDs Deadpool Date Finally Determined  |  TechCrunch',70599,0,0,0,0,2,8,83,82,0.584373528676,0.498880116233,0.415626471324,0.0997255782017,0.0917564383913,0.781536761969,0.093303873603,0.0946469157501,2.41027243171,2.49559068846,4.09525022584,96.5812399789,58.8553152748,?,0.182013280713,0.132046312362,?,?,0,0,0.0,0.0,Relevant
987,'http://bit.ly/QzQOq','http://www.politifact.com/truth-o-meter/promises/promise/234/allow-five-days-of-public-comment-before-signing-b/',82,1,'2009-07-01 00:41:32','http://twitter.com/jimilee73','I would like to see President Obama impose this rule. The 5-day comment period. http://bit.ly/QzQOq',99,1641,'http://web.archive.org/web/20120913010853/http://www.politifact.com/truth-o-meter/promises/promise/234/allow-five-days-of-public-comment-before-signing-b/','2012-09-13 01:08:53','Tue 17 Feb 2009 06:01:51 +0000',19,112,0.169642857143,5,'PolitiFact | The Obameter: Allow five days of public comment before signing bills',34662,52,73,23,0,50,18,70,66,0.583218229404,0.349135950549,0.416781770596,0.0670150577413,0.0668153104781,0.98135965187,0.202871321807,0.203323655304,100.0,5.14894368291,20.9165368898,5.14894368291,20.9165368898,1.0,0.0989759478081,0.264481477165,0.0989759478081,0.264481477165,0,2,0.0,0.133333333333,Relevant
988,'http://bit.ly/2E6Nhl','http://www.techcrunch.com/2009/06/30/iphone-os-31-beta-and-sdk-already-rolling-out-to-developers/',29,1,'2009-07-01 00:32:45','http://twitter.com/alexgzz','RT @nogard: RT @parislemon: iPhone OS 3.1 Beta And SDK Already Rolling Out To Developers http://bit.ly/2E6Nhl',109,1648,'http://web.archive.org/web/20100330010013/http://techcrunch.com/2009/06/30/iphone-os-31-beta-and-sdk-already-rolling-out-to-developers','2010-03-30 01:00:13','Tue 30 Jun 2009 15:28:43 +0000',20,97,0.20618556701,4,'iPhone OS 3.1 Beta And SDK Already Rolling Out To Developers  |  TechCrunch',72609,3,0,0,0,118,17,166,165,0.567860671046,0.552461439388,0.432139328954,0.0714916430271,0.0752912670151,0.374055738458,0.0775424078654,0.106069552889,92.450880709,2.72662016874,3.33163763388,2.52078435959,3.08012833455,0.497071387289,0.131971761064,0.14375,0.221248839434,0.152174410733,0,0,0.0,0.0,Relevant
989,'http://bit.ly/19LmMm','http://news.bbc.co.uk/2/hi/health/8125934.stm',23,2,'2009-07-01 00:27:33','http://twitter.com/mhisham','well then. :) RT @shawnlimtianjun: Daily sex best for good sperm REALLY? lol http://bit.ly/19LmMm',97,1653,'http://wayback.archive-it.org/1193/20090701011859/http://news.bbc.co.uk/2/hi/health/8125934.stm','2009-07-01 00:00:00','Tue 30 Jun 2009 05:48:50 +0000',20,45,0.444444444444,4,'BBC NEWS | Health | Daily sex best for good sperm',75918,990,53,126,1,95,54,374,345,0.737829497148,0.21455415998,0.262170502852,0.0475092889741,0.038479758045,0.606908276582,0.155736566863,0.173800246397,73.4769857314,13.9120482378,66.1636238229,18.9338853511,48.6150364357,0.605938878063,0.0693745935094,0.205056770672,0.0589896076839,0.172346384714,0,0,0.0,0.0,Relevant
992,'http://bit.ly/zD5jE','http://www.alexfalkenberg.com/2009/06/30/vonage-youre-making-a-mistake-and-losing-a-customer/',18,1,'2009-07-01 00:48:52','http://twitter.com/phonejunction','Vonage; Youre Making A Mistake; And Losing A Customer ... http://bit.ly/zD5jE',77,1669,'http://web.archive.org/web/20100116011641/http://www.alexfalkenberg.com/2009/06/30/vonage-youre-making-a-mistake-and-losing-a-customer/','2010-01-16 01:16:41','Tue 30 Jun 2009 13:15:04 +0000',19,93,0.204301075269,4,'Vonage You’re Making A Mistake And Losing A Customer – a l e x f a l k e n b e r g',68406,0,0,0,0,4,0,0,0,0.464856728874,0.721599460946,0.535143271126,0.0572363807032,0.0544219086234,0.824819253279,?,?,99.999999795,10.233686327,5.6790999296,10.233686306,5.67909991796,0.861113953771,0.0778498944162,?,0.0749110958292,?,0,0,0.0,0.0,Relevant
993,'http://bit.ly/BoJ2q','http://www.youtube.com/watch%3Fv%3DPN2HAroA12w',54,2,'2009-07-01 00:37:25','http://twitter.com/kaliyan','Twitters: tweet this - Twouble with Twitters: SuperNews! http://bit.ly/BoJ2q',76,1689,'http://web.archive.org/web/20100306010534/http://www.youtube.com/watch%3Fv%3DPN2HAroA12w','2010-03-06 01:05:34','Tue 05 May 2009 14:04:14 +0000',19,46,0.413043478261,1,'?',0,31341,3915,6655,210,24122,906,27755,500,0.642604785519,0.453288202978,0.357395214481,0.0498160709185,0.0458280484093,0.308441630916,0.0998803172436,0.0762142399839,3.57546537176,9.91106747372,13.4812145156,36.0754820935,26.5218342725,0.419785078576,0.158113883008,0.0898618290435,0.104115841259,0.0761019434148,0,0,0.0,0.0,Relevant
995,'http://bit.ly/4','http://virtual4now.com',33,1,'2009-07-01 00:08:36','http://twitter.com/azrealtorjp','RT @NYPD_Pizza RT @azvibe: @NYPD_Pizza has the Phrase of the Day up! 50% some great menu items when you say the phrase! http://bit.ly/4',135,1732,'http://web.archive.org/web/20100908003728/http://www.virtual4now.com/','2010-09-08 00:37:28','Sun 08 Jun 2008 08:00:00 +0000',15,22,0.681818181818,0,'virtual4now.com',50308,27,4,1,0,13336,688,3094,500,0.649247069293,0.186264323449,0.350752930707,0.0620438874443,0.0236922925517,0.188082832883,0.0934619808862,0.0761708141503,86.8067714738,21.4250716329,93.7921780086,24.6813368003,92.5522504295,?,?,?,0.0,0.0763143994622,0,2,0.0,0.0869565217391,NonRelevant
999,'http://bit.ly/I5LZf','http://www.news8000.com/',300,2,'2009-07-01 00:46:00','http://twitter.com/walterrice','Wisconsin Schools Receive School Lunch Recovery Money http://bit.ly/I5LZf',73,1792,'http://web.archive.org/web/20120516011552/http://www.news8000.com/','2012-05-16 01:15:52','Tue 30 Jun 2009 16:43:34 +0000',19,24,0.791666666667,2,'La Crosse Wisconsin | News Weather & Sports | WKBT News8000.com',166335,142,378,139,0,8,3,124,124,0.590933773507,0.913461759302,0.409066226493,0.0441248045605,0.0363889068587,0.531972239095,0.153491545808,0.144998831115,68.5201140826,65.1657404584,99.4093133901,95.1045416823,68.1153749436,0.4472135955,0.0,0.0259718358289,0.0,0.0435560928104,0,4,0.0,0.5,NonRelevant
1001,'http://bit.ly/dGPGa','http://www.twitterforbusypeople.com/index.html',23,1,'2009-07-01 00:16:41','http://twitter.com/cnorris10','I know lots of busy people. Twitter for Busy People http://bit.ly/dGPGa',71,1817,'http://web.archive.org/web/20100730004658/http://www.twitterforbusypeople.com/index.html','','Wed 20 May 2009 18:52:49 +0000',19,46,0.413043478261,1,'TwitterForBusyPeople - Home',5576,27,1,9,0,640,324,1960,500,0.522503813029,0.236431355754,0.477496186971,0.082531261412,0.0933520056019,0.615393644866,0.0847360643224,0.11195276888,62.0742967684,2.22090814867,83.3658298574,3.5778224874,74.4601197812,0.212132034356,0.0559016994375,0.120095261243,0.0,0.0542077085454,0,0,0.0,0.0,Relevant
1003,'http://bit.ly/PlFy7','http://www.foxnews.com/story/0%2C2933%2C476464%2C00.html',11,1,'2009-07-01 01:09:34','http://twitter.com/roaring_repub','@yoko1324 Well; lol; the truth is we arent leaving http://bit.ly/PlFy7',70,1839,'http://web.archive.org/web/20111103014013/http://www.foxnews.com/story/0%2C2933%2C476464%2C00.html','2011-11-03 01:40:13','Tue 30 Jun 2009 17:09:35 +0000',19,56,0.339285714286,2,'U.S. Embassy in Iraq Largest Most Expensive Ever  | Fox News',46224,204,274,121,9283,8,5,27,27,0.471033627821,0.437415241907,0.528966372179,0.022530295453,0.0227184733699,0.932853764213,0.13033049357,0.132328365336,58.6909775949,71.594068075,96.6716024127,81.9774307746,56.7375085126,?,0.0,0.167988819036,?,?,0,0,0.0,0.0,Relevant
1004,'http://bit.ly/xstzu','http://www.behance.net/Gallery/Periodic-Table-of-Typefaces/193759',90,2,'2009-07-01 00:56:45','http://twitter.com/gonzalez','Periodic table of typefaces: http://bit.ly/xstzu',48,1859,'http://web.archive.org/web/20120115012744/http://www.behance.net/Gallery/Periodic-Table-of-Typefaces/193759','2012-01-15 01:27:44','Wed 06 May 2009 04:36:50 +0000',19,65,0.292307692308,3,'?',65248,358,379,121,0,1075,149,1343,500,0.576134253148,0.437707312812,0.423865746852,0.0338061701891,0.0564440513165,0.59163911803,0.113351193501,0.103778757347,99.9999999869,13.9665723628,18.053477866,13.9665723646,18.0534778684,0.965776078706,0.0941647230862,0.123561907117,0.0935219529583,0.117501883672,0,0,0.0,0.0,Relevant
1006,'http://bit.ly/bWcnq','http://www.celebrationofalifetime.com/',33,1,'2009-07-01 00:19:07','http://twitter.com/ruthanndisotell','Heartstring Words for the Times of Your Life Non-Denominational Wedding Officiant & Funeral Celebrant http://bit.ly/bWcnq',121,1875,'http://web.archive.org/web/20100715005022/http://www.celebrationofalifetime.com/','2010-07-15 00:50:22','Sat 06 Jun 2009 20:33:52 +0000',19,38,0.5,0,'?',28627,6,9,5,0,39,2,24,23,0.692080942984,0.545810586373,0.307919057016,0.117452309662,0.116791432495,0.66234945146,0.160846461981,0.137653001186,85.7271873783,66.5704477627,58.5289904244,77.6538339803,50.1752572917,0.552606552126,0.201007563052,0.194576012861,0.19245008973,0.205195670417,0,0,0.0,0.0,Relevant
1007,'http://bit.ly/18sMNp','http://www.labnol.org/internet/less-active-twitter-friends/9217/',14,1,'2009-07-01 00:22:07','http://twitter.com/nataliav','RT @pfrigerio: Stop Ignoring your Less Active Twitter Friends... http://bit.ly/18sMNp',85,1889,'http://web.archive.org/web/20120610005336/http://www.labnol.org/internet/less-active-twitter-friends/9217/','2012-06-10 00:53:36','Tue 30 Jun 2009 16:12:52 +0000',20,64,0.3125,3,'Never Miss Twitter Updates of your Less Active Friends',20981,0,0,0,0,26,15,83,83,0.505606001372,0.648292331547,0.494393998628,0.0551265487063,0.0601113089778,0.75677286087,0.140206306985,0.132151285427,99.9977968382,10.4092406013,10.4198743084,10.4094699388,10.4201038802,0.93281983023,0.107211253484,0.213017758529,0.104828483672,0.21733924115,0,0,0.0,0.0,Relevant
1008,'http://bit.ly/lKkq0','http://www.myspace.com/thebirthdaymassacre',83,2,'2009-07-01 00:36:52','http://twitter.com/dynamicimage','RT @madmannequin: Check out @TBMassacre new myspace layout! New photos on the banner & main page by me. Add them! http://bit.ly/lKkq0',133,1891,'http://web.archive.org/web/20080809000521/http://www.myspace.com/thebirthdaymassacre','2008-08-09 00:05:21','Tue 30 Jun 2009 15:53:56 +0000',19,42,0.452380952381,1,'Birthday Massacre | Free Music Tour Dates Photos Videos',140201,507,1483,619,635,18,17,110,108,0.534304254279,0.286255246218,0.465695745721,0.0626433136944,0.0562691132368,0.262076378493,0.120558785497,0.135586952069,5.50326437721,8.60184647639,10.275569984,63.9777098128,53.5567796801,?,0.104713477073,0.187998985405,?,?,0,0,0.0,0.0,Relevant
1009,'http://bit.ly/WpOiK','http://www.moolanomy.com/1683/using-tracfone-prepaid-cell-phones-to-reduce-your-monthly-bill/',11,1,'2009-07-01 01:21:47','http://twitter.com/payday_loans_uk','* Using TracFone Prepaid Cell Phones To Reduce Your Monthly Bill http://bit.ly/WpOiK',84,1903,'http://web.archive.org/web/20100110015330/http://www.moolanomy.com/1683/using-tracfone-prepaid-cell-phones-to-reduce-your-monthly-bill/','2010-01-10 01:53:30','Tue 30 Jun 2009 17:21:30 +0000',19,93,0.204301075269,2,'Using TracFone Prepaid Cell Phones to Reduce Your Monthly Bill',38959,0,0,0,0,3,0,5,5,0.590397856024,0.443736544717,0.409602143976,0.0811107105654,0.088337241343,0.516525889464,0.0641129382446,0.0588681047584,96.0686963508,5.47511550479,12.881889231,5.69916706769,13.4090392816,0.720667205462,0.116774841624,0.0912870929175,0.139271503633,0.110681767787,0,0,0.0,0.0,Relevant
1010,'http://bit.ly/CU5Rv','http://www.venezuelanalysis.com/blog/tamara/4572',17,1,'2009-07-01 01:10:50','http://twitter.com/jenncano','The Honduran Coup is personal here: Basically the point of the meeting was to just talk about things like human .. http://bit.ly/CU5Rv',134,1914,'http://web.archive.org/web/20120109014244/http://venezuelanalysis.com/blog/tamara/4572','2012-01-09 01:42:44','Tue 30 Jun 2009 17:10:49 +0000',19,48,0.395833333333,3,'The Honduran Coup is personal here | venezuelanalysis.com',47432,4,0,0,0,1,0,3,3,0.431484622048,0.262075847608,0.568515377952,0.0966811166462,0.0959610524749,0.905143175709,0.0946032329759,0.0953131084598,99.9999999328,97.6111588866,93.2831382101,97.6111589522,93.2831381475,0.985329278164,0.186209730681,0.16721592343,0.188982236505,0.169705627485,0,0,0.0,0.0,Relevant
1012,'http://bit.ly/t0vS1','http://www.stickam.com/sheenamelwani',31,1,'2009-07-01 00:59:23','http://twitter.com/the_gman','come watch my friend @sheenamelwani as she performs and takes live song requests online http://bit.ly/t0vS1 pls RT',114,1923,'http://web.archive.org/web/20090124002720/http://stickam.com/sheenamelwani','2009-01-24 00:27:20','Tue 10 Mar 2009 15:29:09 +0000',19,36,0.527777777778,1,'?',112304,13,6,9,22,3263,22,49,45,0.761717117499,0.761142166191,0.238282882501,0.0836072908737,0.0718507056373,0.336463060594,0.11924066479,0.114168179431,97.8350679401,83.0349564697,36.3831237177,84.8723859634,35.5954538079,0.194257172471,0.110133464732,0.183207654554,0.0944911182523,0.0362738125055,0,2,0.0,0.117647058824,Relevant
1013,'http://bit.ly/HIXYU','http://www.smashingmagazine.com/2009/06/29/45-incredibly-useful-web-design-checklists-and-questionnaires/',101,2,'2009-07-01 01:19:08','http://twitter.com/mikehoole','45 Incredibly Useful Web Design Checklists and Questionnaires | Developers Toolbox | Smashing Magazine http://bit.ly/HIXYU',122,1929,'http://web.archive.org/web/20120406015117/http://www.smashingmagazine.com/2009/06/29/45-incredibly-useful-web-design-checklists-and-questionnaires','2012-04-06 01:51:17','Tue 30 Jun 2009 17:14:03 +0000',19,105,0.180952380952,4,'45 Incredibly Useful Web Design Checklists and Questionnaires | Smashing Magazine',140708,204,75,19,0,8,279,2225,500,0.577208265087,0.481640859643,0.422791734913,0.0704242815204,0.0729111684731,0.889941265815,0.120800321304,0.116650577679,99.857866989,12.7584879647,35.601449002,12.7403539416,35.5508475906,0.797618341406,0.116247638744,0.132403215523,0.117073226448,0.138859422182,0,0,0.0,0.0,Relevant
1014,'http://bit.ly/Kwhw9','http://www.youtube.com/watch%3Fv%3Dlj-x9ygQEGA',87,2,'2009-07-01 01:10:56','http://twitter.com/splat53','RT @brodyharper One of the funniest videos I have seen in a long time!! http://bit.ly/Kwhw9 // WOW -laughed so hard at this; is that wrong?',139,1934,'http://web.archive.org/web/20120203014310/http://www.youtube.com/watch%3Fv%3Dlj-x9ygQEGA','2012-02-03 01:43:10','Mon 25 May 2009 04:40:39 +0000',19,46,0.413043478261,1,'?',0,205299,100399,206061,3621,111453,1327,21952,500,0.522350634299,0.107222527038,0.477649365701,0.0413449115297,0.0354595187481,0.289900110093,0.122786127039,0.0775937825409,13.2543354901,11.3635041911,18.2397051755,85.7342429546,72.6674875637,0.119808459575,0.0805822964025,0.0251356446466,0.0707992325405,0.0506485650493,0,5,0.0,0.2,Relevant
1017,'http://bit.ly/mKHyx','http://www.renegadecraft.com/san-francisco%3Fsite%3Dsf',13,1,'2009-07-01 01:10:25','http://twitter.com/heartyourguts','guts are gonna be in renegade LA and now SF! http://bit.ly/mKHyx',64,1993,'http://web.archive.org/web/20090401003712/http://www.renegadecraft.com/san-francisco%3Fsite%3Dsf','2009-04-01 00:37:12','Mon 11 May 2009 16:53:23 +0000',19,54,0.351851851852,1,'San Francisco « Renegade Craft Fair',53872,50,55,89,0,598,12,121,117,0.543671931502,0.795077966265,0.456328068498,0.0781613842347,0.0,0.09268799972,0.0372032665902,0.158347910967,100.0,94.5474396964,22.2881672357,94.5474396964,22.2881672357,?,?,?,?,?,0,0,0.0,0.0,NonRelevant
1018,'http://bit.ly/iR6Fq','http://www.youtube.com/watch%3Fv%3DKhkR-vHXO28',69,2,'2009-07-01 00:43:21','http://twitter.com/tedicles','Check this video out -- Lego Arcade http://bit.ly/iR6Fq',55,1998,'http://web.archive.org/web/20100619011639/http://www.youtube.com/watch%3Fv%3DKhkR-vHXO28','2010-06-19 01:16:39','Mon 29 Jun 2009 10:45:26 +0000',19,46,0.413043478261,1,'?',0,4922,1481,1017,17,1307,81,961,500,0.597676055583,0.401277557411,0.402323944417,0.0379560628206,0.0463988418994,0.33820190006,0.105177669293,0.0872765832282,52.7155335107,56.7402353399,56.8943019795,92.906793909,29.9921348257,?,0.167984210226,0.109463457467,?,?,0,0,0.0,0.0,Relevant
1020,'http://bit.ly/Vl4tf','http://online.wsj.com/public/resources/documents/info-STIMULUS0903.html',40,1,'2009-07-01 00:18:55','http://twitter.com/rr0710','http://bit.ly/Vl4tf One of the best outlines -stimulus spending by state from WSJ. Broken out by social/infrastructure spending.',128,2011,'http://web.archive.org/web/20100915005226/http://online.wsj.com/public/resources/documents/info-STIMULUS0903.html','2010-09-15 00:52:26','Fri 06 Mar 2009 03:36:14 +0000',19,71,0.267605633803,4,'Stimulus Spending Breakdown by States - The Wall Street Journal Online',31441,103,17,79,0,73,12,79,77,0.784106842386,0.579365495676,0.215893157614,0.0702109497499,0.070811910351,0.991513283597,0.129355558722,0.12825775478,100.0,10.4305058403,9.73023334032,10.4305058403,9.73023334032,1.0,0.0736334902368,0.124205767977,0.0736334902368,0.124205767977,0,0,0.0,0.0,Relevant
1023,'http://bit.ly/vE2YX','http://revision3.com/filmriot/teleport',33,1,'2009-07-01 00:40:00','http://twitter.com/byrondelgado','@mustybus watch the other episodes of filmriot http://bit.ly/vE2YX',66,2040,'http://web.archive.org/web/20090628000600/http://revision3.com/filmriot/teleport','2009-06-28 00:06:00','Wed 24 Jun 2009 20:53:30 +0000',19,38,0.5,2,'Car Crash Teleportation and Nudity. - Film Riot',168716,56,3,7,0,584,20,76,68,0.444034791827,0.271584260033,0.555965208173,0.0599400898503,0.0460857223586,0.424816783182,0.12463224279,0.166193967418,8.66657413775,12.0871026341,14.0754731695,71.7010056102,61.5721690729,?,0.0794552157705,0.211610183542,?,?,0,0,0.0,0.0,Relevant
1024,'http://bit.ly/GyZyV','http://www.actionwebsiteandseo.com',36,1,'2009-07-01 00:51:04','http://twitter.com/themestemplates','Websites and SEO together http://bit.ly/GyZyV',45,2044,'http://web.archive.org/web/20100604012508/http://www.actionwebsiteandseo.com/','2010-06-04 01:25:08','Wed 03 Jun 2009 08:34:03 +0000',19,34,0.558823529412,0,'Home - Action Website and SEO -Websites and SEO in West Palm Beach',19648,2,328,3,0,1408,0,123,123,0.637126974683,0.579620380146,0.362873025317,0.0561360891424,0.0368105086916,0.576525041244,0.0600076814749,0.0612494946938,27.7213456308,6.38398149434,3.4265260128,23.0291183529,12.3606049231,0.769077844059,0.0700140042014,0.0843661487732,0.068041381744,0.0890870806375,0,0,0.0,0.0,Relevant
1027,'http://bit.ly/7Hl7v','http://www.smallbusinesssem.com/small-business-seo-costs-expectations-realities/2081/',39,1,'2009-07-01 01:21:16','http://twitter.com/joshua_hay','RT @sitemost: reading - Small Business SEO: Costs; Expectations & Realities: http://bit.ly/7Hl7v',96,2095,'http://web.archive.org/web/20120319015611/http://www.smallbusinesssem.com/small-business-seo-costs-expectations-realities/2081','2012-03-19 01:56:11','Tue 23 Jun 2009 05:46:43 +0000',19,85,0.223529411765,2,'Small Business SEO: Costs Expectations &amp; Realities  : Small Business Search Marketing',126170,9,2,0,0,59,30,203,174,0.654908040083,0.563257902739,0.345091959917,0.059468480514,0.0585626809724,0.874087789522,0.170819776643,0.173511648017,90.7068464074,9.99943741705,8.92188319435,9.07017433948,8.09275888574,0.682013812381,0.0791923959153,0.203308468889,0.108009532262,0.230066760977,0,1,0.0,0.0833333333333,Relevant
1028,'http://bit.ly/nalyj','http://www.last.fm/music/Jason%2BMraz/_/I%2527m%2BYours',91,1,'2009-07-01 01:12:44','http://twitter.com/domisu','song for the day: Im Yours/Jason Mraz http://bit.ly/nalyj',57,2116,'http://web.archive.org/web/20080809003728/http://www.last.fm/music/Jason%2BMraz/_/I%27m%2BYours','2008-08-09 00:37:28','Tue 30 Jun 2009 16:56:57 +0000',19,55,0.345454545455,4,'?',0,0,0,0,0,11,57,331,310,0.58836294043,0.805734297903,0.41163705957,0.0433275115901,0.0377880134177,0.442735032879,0.0610723871563,0.0735427499358,31.7760166857,2.84864327081,1.8724681457,8.96475885879,5.8927088446,0.0895143592549,0.124034734589,0.0587532953317,0.144337567297,0.0835638547511,2,2,0.25,0.25,Relevant
1029,'http://bit.ly/tTN6R','http://inventorspot.com/articles/natural_gourmet_treats_dogs_cats_horses_birds_29686',12,1,'2009-07-01 00:18:17','http://twitter.com/izzycaboodle','Tasty; Artistic; &amp; Natural Gourmet Treats For Dogs; Cats; Horses ... http://bit.ly/tTN6R',92,2135,'http://web.archive.org/web/20121102005352/http://inventorspot.com/articles/natural_gourmet_treats_dogs_cats_horses_birds_29686','2012-11-02 00:53:52','Tue 30 Jun 2009 14:59:55 +0000',19,84,0.22619047619,2,'Tasty Artistic & Natural Gourmet Treats For Dogs Cats Horses & Birds!',50498,0,0,0,0,7,1,21,18,0.677097560174,0.157743177525,0.322902439826,0.0696442538312,0.0713149582321,0.82481850146,0.122390109253,0.119522860933,33.2234541865,34.5659762687,33.127353113,96.1160591218,99.7107432812,0.93341630736,0.201346816564,0.198432816034,0.19867985356,0.195804450767,0,0,0.0,0.0,Relevant
1030,'http://bit.ly/14Ruab','http://www.sanfranmag.com/story/best-bay-area-2009-readers-poll',24,1,'2009-07-01 00:17:57','http://twitter.com/brochtrup','Congratulations; @tablehopper. I bow down before Peach. http://bit.ly/14Ruab',76,2144,'http://web.archive.org/web/20110716005341/http://www.sanfranmag.com/story/best-bay-area-2009-readers-poll','2011-07-16 00:53:41','Tue 30 Jun 2009 16:17:59 +0000',20,63,0.31746031746,2,'San Francisco magazine | Modern Luxury',52048,107,49,16,0,52,1,4,4,0.630367136809,0.253440556442,0.369632863191,0.0280827978151,0.0119115163801,0.241993531832,0.0512531465692,0.0939830174605,51.5844116153,86.0121363495,48.5443220522,44.3688544537,94.1065731528,0.063709131009,0.0,0.137064556904,0.0,0.0597614304667,0,0,0.0,0.0,NonRelevant
1032,'http://bit.ly/shnHH','http://www.youtube.com/watch%3Fv%3DglNjsOHiBYs',47,2,'2009-07-01 01:05:11','http://twitter.com/chopperkat','@puzinas Happy Birthday to a very fine gentleman! Just for you; Jim: http://bit.ly/shnHH Have a stupendous day!',111,2166,'http://web.archive.org/web/20071019002905/http://www.youtube.com/watch%3Fv%3DglNjsOHiBYs','2007-10-19 00:29:05','Tue 05 May 2009 19:02:38 +0000',19,46,0.413043478261,1,'?',0,913584,483335,550412,28743,1211,910,5115,500,0.859507906851,0.120441541823,0.140492093149,0.0392075471441,0.036575847798,0.176144838095,0.082075302878,0.0475437296376,15.6396023012,67.6273876683,44.0238171403,10.576654478,35.5253208764,0.0778498944162,0.111803398875,0.0635045448257,0.0,0.00747727557374,0,6,0.0,0.352941176471,Relevant
1034,'http://bit.ly/tUzyd','http://teleogistic.net/2009/06/empowering-through-openness-my-application-for-the-opened-2009-travel-scholarship/',12,1,'2009-07-01 01:10:47','http://twitter.com/boonebgorges','@sleslie I did it! http://bit.ly/tUzyd #opened09',48,2170,'http://web.archive.org/web/20120513014657/http://teleogistic.net/2009/06/empowering-through-openness-my-application-for-the-opened-2009-travel-scholarship/','2012-05-13 01:46:57','Tue 30 Jun 2009 17:10:32 +0000',19,113,0.16814159292,3,'Empowering through openness – my application for the OpenEd 2009 travel scholarship | Teleogistic',38238,0,0,0,0,13,0,1,1,0.482629074876,0.340788336206,0.517370925124,0.0378385134768,0.0423755866411,0.637720733982,0.0305139098849,0.0272468438062,99.9999846907,11.2311721477,11.2311721477,11.2311704283,11.2311704283,0.88271666605,0.0263523138347,0.0263523138347,0.0296956935458,0.0296956935458,0,0,0.0,0.0,Relevant
1037,'http://bit.ly/adium14','http://adium.im/blog/2009/05/14-beta-134-release/',73,1,'2009-07-01 01:22:50','http://twitter.com/deanhealthplex','Adium 1.4 requires Leopard. This might be the final straw for Tiger (10.4.x) users to upgrade to a later offering. http://bit.ly/adium14',136,2201,'http://web.archive.org/web/20100417015931/http://adium.im/blog/2009/05/14-beta-134-release','2010-04-17 01:59:31','Tue 30 Jun 2009 17:22:33 +0000',21,49,0.428571428571,4,'Adium - Blog  » 1.4 beta 1.3.4 release',77328,1,0,0,0,6,8,56,49,0.458261892807,0.630482780913,0.541738107193,0.0859847458116,0.0787084443028,0.985380843953,0.11957236113,0.118751253658,100.0,4.62461719528,3.65134209841,4.62461719528,3.65134209841,1.0,0.102463103916,0.145646261437,0.102463103916,0.145646261437,0,0,0.0,0.0,Relevant
1038,'http://bit.ly/UK9G','http://justsaynodeal.com/acorn.html',30,1,'2009-07-01 00:45:39','http://twitter.com/spainsouthard','RT @TPO_Hisself Excellent flow chart concerning ACORN/Fanny/Freddy/Ayers/nØbama/Soros/Dodd/Schumer and Frank MUST SEE!! http://bit.ly/UK9G',139,2203,'http://web.archive.org/web/20110916012222/http://justsaynodeal.com/acorn.html','2011-09-16 01:22:22','Mon 06 Apr 2009 13:32:10 +0000',18,35,0.514285714286,1,'お試し期間があるウォーターサーバー比較‐人気ランキング！',32980,103,2,0,0,4460,150,420,390,0.858485874065,0.0482833738827,0.141514125935,0.0350308602116,0.0340108511926,0.215053001972,0.0427960492511,0.0562510301264,100.0,95.4570590626,56.2892688721,95.4570590626,56.2892688721,?,?,?,?,?,0,0,0.0,0.0,NonRelevant
1040,'http://bit.ly/2V58lC','http://blogs.wsj.com/wealth/2009/06/26/what-is-michael-jacksons-estate-worth/',29,1,'2009-07-01 00:43:26','http://twitter.com/dcraze','What was Michael worth? http://bit.ly/2V58lC',44,2216,'http://web.archive.org/web/20110126012022/http://blogs.wsj.com/wealth/2009/06/26/what-is-michael-jacksons-estate-worth/','2011-01-26 01:20:22','Fri 26 Jun 2009 07:12:33 +0000',20,77,0.25974025974,5,'What Is Michael Jackson’s Estate Worth? - The Wealth Report - WSJ',61760,7,2,0,0,14,0,12,12,0.614155343569,0.224162553554,0.385844656431,0.040786609507,0.0426935435967,0.590729295913,0.0918531523406,0.0991961871831,1.63381427837,15.8385900941,1.91265045992,10.3154022464,85.4214772958,?,0.0506369683542,0.184182184054,?,?,0,2,0.0,0.4,Relevant
1041,'http://bit.ly/1OFLL3','http://www.reelz.com/watch',55,2,'2009-07-01 00:14:19','http://twitter.com/reelzchannel','RT @whattheforks IM GOING TO KEEP REMIND YOU FOLKS TO VOTE UNTIL JULY 17!!! =P http://bit.ly/1OFLL3 (good luck to all finalists)',128,2296,'http://web.archive.org/web/20121015005235/http://www.reelz.com/watch/','2012-10-15 00:52:35','Mon 29 Jun 2009 18:45:39 +0000',20,26,0.769230769231,3,'reelz.com -- Where to Watch ReelzChannel TV in Your Area',44075,34,24,15,0,687,2,3,3,0.802359994855,0.538856710899,0.197640005145,0.0232747032058,0.0391498896739,0.236912536302,0.0566713380681,0.0673824925074,58.1764630908,11.816500236,89.3456501228,20.3114792619,65.113928894,0.166666666667,0.0,0.0962250448649,0.0,0.19245008973,0,0,0.0,0.0,Relevant
1044,'http://bit.ly/1626xG','http://www.sundaymercury.net/news/midlands-news/2009/03/08/internet-predator-linked-to-coventry-suicide-and-dozens-of-deaths-66331-23089855/',11,1,'2009-07-01 01:02:49','http://twitter.com/kathy_b_from_ac','So TRUE!! RT@suzyslaw Article about another of many internet predators associated with suicide deaths around the world http://bit.ly/1626xG',139,2307,'http://web.archive.org/web/20090527002422/http://www.sundaymercury.net/news/midlands-news/2009/03/08/internet-predator-linked-to-coventry-suicide-and-dozens-of-deaths-66331-23089855/','','Tue 30 Jun 2009 17:02:24 +0000',20,140,0.142857142857,6,'Internet predator linked to deaths - Birmingham Mail',128518,0,0,0,0,11,2,19,19,0.803714496678,0.750626500714,0.196285503322,0.0818317088385,0.0631874474681,0.337555891354,0.0909316195586,0.121500633387,3.5976239793,0.978466607401,1.01260292557,27.1975785416,28.1464358532,0.0577590982258,0.106261285672,0.144724314573,0.0,0.0414157683281,0,0,0.0,0.0,Relevant
1045,'http://bit.ly/15hNDv','http://www.sporcle.com/games/us_sportsteams.php',34,2,'2009-07-01 01:15:43','http://twitter.com/jasonth','Re-blip.... How many sports teams can you name in under 12 minutes? http://bit.ly/15hNDv',88,2328,'http://web.archive.org/web/20110525015431/http://www.sporcle.com/games/us_sportsteams.php','2011-05-25 01:54:31','Thu 07 May 2009 12:12:44 +0000',20,47,0.425531914894,2,'Can you name the teams of the Big Four U.S. Sports? | Online Games &amp; Trivia by Sporcle',84226,226,60,278,0,324,10,129,125,0.558986519563,0.209665027787,0.441013480437,0.0548293079133,0.0503435077775,0.775732048992,0.114509367248,0.122335919453,99.9054123398,61.4664622309,32.8783459185,61.5246569643,32.8472470604,0.661437827766,0.251976315339,0.108104696043,0.166666666667,0.0784416270267,0,0,0.0,0.0,Relevant
1047,'http://bit.ly/j9jv','http://petitions.number10.gov.uk/FMClinics/',28,2,'2009-07-01 00:38:57','http://twitter.com/fibromitesunite','NHS provisions in UK for #FM #Fibro #Fibromyalgia treatment inadequate - we need specialist centres http://bit.ly/j9jv please RT & sign',135,2337,'http://webarchive.nationalarchives.gov.uk/20090330131658/http://petitions.number10.gov.uk/FMClinics/','2009-03-30 00:00:00','Tue 14 Apr 2009 01:34:45 +0000',18,43,0.418604651163,1,'HM Government e-petitions',9905,3848,1903,2875,0,972,13,93,81,0.511893083258,0.386369386269,0.488106916742,0.0812390842314,0.0461593091172,0.211484605578,0.0784557393076,0.124271902729,50.840192474,55.4541315156,53.7085200341,91.6797199495,94.6594552255,?,?,?,0.0870388279778,0.1024183113,0,0,0.0,0.0,NonRelevant
1049,'http://bit.ly/UCTWU','http://www.copyblogger.com/the-courage-to-be-wrong/',61,1,'2009-07-01 00:09:32','http://twitter.com/marilynlatham','RT @copyblogger The Courage to be Wrong | Copyblogger http://bit.ly/UCTWU (via @tweetmeme)',90,2351,'http://web.archive.org/web/20120105004843/http://www.copyblogger.com/the-courage-to-be-wrong/','2012-01-05 00:48:43','Tue 30 Jun 2009 07:28:29 +0000',19,51,0.372549019608,1,'The Courage to be Wrong | Copyblogger',121178,21,3,3,0,179,48,280,261,0.54083696722,0.390642344351,0.45916303278,0.0467524582212,0.0467099366497,0.937822650899,0.198374777786,0.196041789582,20.4521278792,2.4250972598,6.69358724246,11.8574325083,32.7280725116,0.526252255543,0.0533333333333,0.25022130945,0.101371456169,0.284644198128,0,5,0.0,0.416666666667,Relevant
1050,'http://bit.ly/P47EL','http://www.starbucks.com/whats-new',66,2,'2009-07-01 00:00:55','http://twitter.com/gerry_creighton','RT @Starbucks: Starting today; after 2pm bring in your receipt from this morning for a Grande $2 cold drink: http://bit.ly/P47EL',128,2367,'http://web.archive.org/web/20100722004022/http://www.starbucks.com/whats-new','2010-07-22 00:40:22','Tue 30 Jun 2009 12:44:51 +0000',19,34,0.558823529412,2,'What’s New | Starbucks Coffee Company',43837,318,291,359,0,13204,8,53,53,0.580685394599,0.703683633351,0.419314605401,0.0915737092991,0.0341805442035,0.522869963854,0.101990996431,0.114307543066,84.401853487,24.9534980118,49.7045802321,21.0612148318,41.9515869839,0.153986829937,0.196057232558,0.156000907644,0.0467524582212,0.0611693153805,0,0,0.0,0.0,NonRelevant
1052,'http://bit.ly/CdHLo','http://www.ondotnet.com/pub/a/oreilly/dotnet/news/programmingCsharp_0801.html',34,1,'2009-07-01 00:27:33','http://twitter.com/delicious50','Ten Traps in C# for C++ Programmers - OReilly Media http://bit.ly/CdHLo c# interview questions',94,2378,'http://web.archive.org/web/20080923234755/http://www.ondotnet.com/pub/a/oreilly/dotnet/news/programmingCsharp_0801.html%3F','2008-09-23 23:47:55','Tue 30 Jun 2009 16:27:32 +0000',19,77,0.246753246753,6,'Ten Traps in C# for C++ Programmers - OReilly Media',43995,0,0,0,0,6,0,0,0,0.580375699204,0.798654051052,0.419624300796,0.0,0.0695562554328,0.0533254338542,?,?,8.66352649818,99.2170903681,100.0,8.73188930056,8.66352649818,?,?,?,0.0584705346205,?,0,0,0.0,0.0,Relevant
1053,'http://bit.ly/7eR2L','http://cuteoverload.com/2009/06/27/puhlease-people/',33,1,'2009-07-01 00:32:09','http://twitter.com/beijaflor','http://bit.ly/7eR2L Hello Kitty house. Urrr; I love? Is something wrong with me?',80,2382,'http://web.archive.org/web/20100530011151/http://cuteoverload.com/2009/06/27/puhlease-people','2010-05-30 01:11:51','Sat 27 Jun 2009 16:10:09 +0000',19,51,0.372549019608,4,'Puhlease People — Cute Overload',201136,1124,46,139,4,1155,19,177,171,0.545299312615,0.0573590202848,0.454700687385,0.0602167943596,0.0646829521398,0.838917938446,0.151486756737,0.152388493455,7.1190423484,21.3663197657,29.7016967035,33.3189918829,23.9684702846,?,0.0778210236959,0.177271639931,?,?,0,0,0.0,0.0,Relevant
1055,'http://bit.ly/kbFIx','http://cultivateconference.com/',29,1,'2009-07-01 00:33:01','http://twitter.com/cyriljones','I will be there! RT @ParkChurch: Check out #cultivate09; a conference being hosted at Park in Oct! http://bit.ly/kbFIx',118,2393,'http://web.archive.org/web/20120505011254/http://www.cultivateconference.com/','2012-05-05 01:12:54','Tue 05 May 2009 05:46:23 +0000',19,31,0.612903225806,0,'?',111,49,26,28,50,444,29,119,119,0.58968049257,0.353407628471,0.41031950743,0.0413449115297,0.0,0.516397779494,0.0,0.0682863359642,100.0,78.555954973,52.3861176261,78.555954973,52.3861176261,?,?,?,?,?,0,0,0.0,0.0,NonRelevant
1056,'http://bit.ly/FIYzO','http://www.villagevoice.com/2009-07-01/news/michael-jackson-the-man-in-our-mirror/',28,1,'2009-07-01 00:16:38','http://twitter.com/tourex','Greg Tate on Michael Jackson in the Village Voice: http://bit.ly/FIYzO',70,2394,'http://web.archive.org/web/20120327005632/http://www.villagevoice.com/2009-07-01/news/michael-jackson-the-man-in-our-mirror/','2012-03-27 00:56:32','Tue 30 Jun 2009 16:14:48 +0000',19,82,0.231707317073,3,'Michael Jackson: The Man in Our Mirror - Page 1 - News - New York - Village Voice',99519,181,19,19,1,689,20,92,88,0.641369824783,0.928631550044,0.358630175217,0.0454698861723,0.0457362776022,0.518908147426,0.111015787996,0.133178496058,2.41046318906,4.07493243882,3.38712062839,59.1534516277,71.1655548626,?,0.0632197544859,0.154644772535,?,?,2,2,0.2,0.2,Relevant
1060,'http://bit.ly/2JaGt','http://tlc.discovery.com/videos/duggars-the-next-generation/',22,1,'2009-07-01 01:17:42','http://twitter.com/singlemomkim','Video of Annas baby from The Duggers 18 Kids and Counting http://bit.ly/2JaGt',77,2416,'http://web.archive.org/web/20101113015758/http://tlc.discovery.com/videos/duggars-the-next-generation','2010-11-13 01:57:58','Tue 30 Jun 2009 17:17:43 +0000',19,60,0.316666666667,2,'Duggars: The Next Generation : Videos : TLC',94312,0,0,0,0,8,0,3,2,0.536162162206,0.716225196194,0.463837837794,0.047935311803,0.0442686901746,0.35225755546,0.0610965968934,0.0793884186037,86.5887328216,39.1618122389,99.7536718776,33.9097169676,86.3754404218,?,0.230089496654,0.333848930445,?,?,0,0,0.0,0.0,Relevant
1061,'http://bit.ly/SS6Zx','http://psdfan.com/tutorials/photo-effects/construct-a-novel-victorian-theatre-setting/',19,1,'2009-07-01 01:20:59','http://twitter.com/mydesy_dig','【素材資源】 Construct a Novel Victorian Theatre Setting http://bit.ly/SS6Zx (via psdfan)',95,2435,'http://web.archive.org/web/20091110020134/http://psdfan.com/tutorials/photo-effects/construct-a-novel-victorian-theatre-setting/','2009-11-10 02:01:34','Tue 30 Jun 2009 16:20:42 +0000',19,86,0.220930232558,3,'Construct a Novel Victorian Theatre Setting | PSDFan',55242,1,0,0,0,11,2,13,13,0.56771223938,0.738754284781,0.43228776062,0.0969143607571,0.0830275879048,0.646630952807,0.0992130905243,0.120096115354,100.0,13.4913880755,14.5266630952,13.4913880755,14.5266630952,0.851180052059,0.112587993756,0.104520435743,0.0882505637023,0.107249784034,0,0,0.0,0.0,Relevant
1064,'http://bit.ly/IWS6d','http://www.watchtower.org/e/20020522/article_01.htm',29,1,'2009-07-01 00:44:34','http://twitter.com/think_thank','HOW TO SAFEGUARD YOUR HEARING http://bit.ly/IWS6d',49,2452,'http://web.archive.org/web/20071011000342/http://www.watchtower.org/e/20020522/article_01.htm','2007-10-11 00:03:42','Tue 30 Jun 2009 16:44:35 +0000',19,51,0.372549019608,3,'Protect Your Hearing! - Jehovahs Witnesses Official Web Site',14334,1407,556,272,0,3,7,18,18,0.586677998769,0.435068325255,0.413322001231,0.0368105086916,0.0180546892368,0.13130508612,0.0231709890828,0.0450834817334,8.84204278545,72.6376921247,14.3237335723,6.42265581603,61.7300143205,?,0.0,0.0284440061994,?,?,0,0,0.0,0.0,NonRelevant
1065,'http://bit.ly/i4r8x','http://www.youtube.com/watch%3Fv%3DfUYaosyR4bE',24,2,'2009-07-01 00:41:18','http://twitter.com/schmetterlich','Check this video out -- Lily Allen - Not Fair (HD) http://bit.ly/i4r8x',70,2478,'http://wayback.archive-it.org/330/20090609102729/http://www.youtube.com/watch%3Fv%3DfUYaosyR4bE','','Wed 06 May 2009 08:12:30 +0000',19,46,0.413043478261,1,'?',0,256808,305461,173067,65,3426,583,9569,500,0.635788112886,0.070008428801,0.364211887114,0.0597881275556,0.059997600144,0.222267086576,0.0888806468859,0.0542680428589,2.56895321426,2.93803991309,4.50553008067,87.4376553844,57.0177796677,?,0.134005042035,0.0325969212503,?,?,2,2,0.166666666667,0.166666666667,Relevant
1066,'http://bit.ly/3aPh7a','http://www.panoramas.dk/7-wonders/',119,1,'2009-07-01 00:36:02','http://twitter.com/ribnar','360-degree views of the Seven Wonders of the World - http://bit.ly/3aPh7a',73,2481,'http://web.archive.org/web/20090605235441/http://www.panoramas.dk/7-wonders/','2009-06-05 23:54:41','Tue 30 Jun 2009 16:35:25 +0000',20,34,0.588235294118,1,'7 Wonders Panoramas - The New 7 Wonders -Travel Great Wall Taj Mahal Machu Picchu - 360 degree Panoramas',22614,502,322,143,60,4,95,398,394,0.762350007463,0.620858964386,0.237649992537,0.0860485929318,0.0866386473387,0.85001975792,0.138009937073,0.131606296423,99.9598114297,67.2957679899,95.9938470293,67.2687227829,96.0324410944,0.825989373749,0.146352346653,0.155518887476,0.132671625361,0.153583834022,0,0,0.0,0.0,Relevant
1067,'http://bit.ly/bVKjc','http://www.funnyordie.com/videos/8e4a90b594/human-giant-shutterbugs-episode-4-bobbe-j-thompson-and-matt-walsh-from-human-giant',14,1,'2009-07-01 00:10:02','http://twitter.com/parleybaer','Bobbe J. fires the Shutterbugs http://bit.ly/bVKjc',50,2497,'http://web.archive.org/web/20100819005139/http://www.funnyordie.com/videos/8e4a90b594/human-giant-shutterbugs-episode-4-bobbe-j-thompson-and-matt-walsh-from-human-giant%3F','2010-08-19 00:51:39','Tue 30 Jun 2009 14:40:12 +0000',19,126,0.150793650794,3,'Human Giant: Shutterbugs - Episode 4 (Bobbe J. Thompson and Matt Walsh) from Human Giant',169983,117,5,20,2,6,2,13,12,0.612376710894,0.438819644511,0.387623289106,0.0,0.037678884194,0.0450442616461,0.0876456978951,0.0317820863082,3.91688426417,15.4865009215,8.66954494112,25.2922482878,45.1798138284,?,?,?,0.161164592805,0.286512743589,0,0,0.0,0.0,Relevant
1068,'http://bit.ly/P8Goe','http://www.mozilla.com/en-US/firefox/fastest/',23,1,'2009-07-01 00:10:25','http://twitter.com/stewartwatkiss','Yet another firefox tweet :-) - This time some fun Fast Firefox videos http://bit.ly/P8Goe #fx35 #firefox3',106,2535,'http://web.archive.org/web/20091028005240/http://www.mozilla.com/en-US/firefox/fastest/','2009-10-28 00:52:40','Mon 01 Jun 2009 15:00:41 +0000',19,45,0.422222222222,3,'Mozilla — Home of the Mozilla Project — mozilla.org',25991,685,249,240,0,812,23,200,168,0.70575581805,0.256788779764,0.29424418195,0.0833333333333,0.0728236321902,0.271571461709,0.0995993649963,0.132452298976,100.0,43.0899258305,52.4217668119,43.0899258305,52.4217668119,?,?,?,?,?,0,0,0.0,0.0,Relevant
1069,'http://bit.ly/13dPLp','http://www.convinceandconvert.com/social-media-marketing/thought-leadership-social-networking/',42,1,'2009-07-01 01:12:19','http://twitter.com/ehayen','RT @tweetmeme Build Thought Leadership Through Social Networking | Social Media Marketing | Social Media Consulting ... http://bit.ly/13dPLp',140,2541,'http://web.archive.org/web/20121128015440/http://www.convinceandconvert.com/social-media-marketing/thought-leadership-social-networking/','2012-11-28 01:54:40','Tue 30 Jun 2009 04:04:43 +0000',20,94,0.212765957447,2,'Build Thought Leadership Through Social Networking',217609,1,0,0,0,148,30,93,90,0.728334549033,0.495396281694,0.271665450967,0.0886436039991,?,?,?,0.241644755879,100.0,73.5725923939,73.4626814289,73.5725923939,73.4626814289,?,?,?,?,?,0,0,0.0,0.0,Relevant
1070,'http://bit.ly/14XyTR','http://www.youtube.com/watch%3Fv%3DmVWhWsgHzKM',46,2,'2009-07-01 00:34:21','http://twitter.com/biggmo3','http://bit.ly/14XyTR check this out assassins creed e3 trailer',62,2542,'http://web.archive.org/web/20110821011643/http://www.youtube.com/watch%3Fv%3DmVWhWsgHzKM','2011-08-21 01:16:43','Fri 05 Jun 2009 09:10:09 +0000',20,46,0.434782608696,1,'?',0,24460,9216,14001,206,234,12,644,500,0.629787887675,0.395972025816,0.370212112325,0.0348155311911,0.0228694676873,0.456091366829,0.10324141752,0.0759899868932,32.0049942454,65.955628283,60.1670666821,21.1090950365,53.1935425978,0.153573779208,0.118585412256,0.0868562416052,0.0971285862357,0.0586076129982,0,1,0.0,0.125,Relevant
1073,'http://bit.ly/kuKk2','http://vulcan.wr.usgs.gov/Volcanoes/Oregon/Publications/Allen1975/boring_lava_allen_table.html',19,1,'2009-07-01 00:55:58','http://twitter.com/bkwdgreencomet','Prune Hill; Bobs Mountain; and Boring Lava: where are they located? - http://bit.ly/kuKk2',89,2566,'http://web.archive.org/web/20071216001312/http://vulcan.wr.usgs.gov/Volcanoes/Oregon/Publications/Allen1975/boring_lava_allen_table.html','2007-12-16 00:13:12','Tue 30 Jun 2009 16:54:38 +0000',19,94,0.202127659574,5,'CVO Website - Portland Oregon - Boring Lava Field',9146,21,9,17,0,7,0,0,0,0.223153315656,0.566263185676,0.776846684344,0.144707190354,0.142354071087,0.841643155923,?,?,100.0,92.4027778036,75.4881385111,92.4027778036,75.4881385111,1.0,0.25660011964,?,0.25660011964,?,0,0,0.0,0.0,Relevant
1074,'http://bit.ly/4zOtoX','http://www.prevention.com/cantconcentrate/',42,2,'2009-07-01 01:05:09','http://twitter.com/dorleem','10 Tricks to Reboot Your Brain http://bit.ly/4zOtoX Feel sharper; concentrate better; and stop brain fog',104,2573,'http://web.archive.org/web/20100626014802/http://www.prevention.com/cantconcentrate/','2010-06-26 01:48:02','Mon 29 Jun 2009 17:02:42 +0000',20,42,0.47619047619,1,'Prevention.com - 10 Tricks to Reboot Your Brain',11513,3,3,0,0,1,4,18,18,0.518538060537,0.0981389444716,0.481461939463,0.144598138231,0.0734797937939,0.323857886097,0.0983429180827,0.123856224445,9.06000506265,12.6650318176,36.4036611613,71.5355886436,24.8876205679,?,0.22360679775,0.172516389836,?,?,0,0,0.0,0.0,Relevant
1076,'http://bit.ly/1aHpzE','http://www.surveygizmo.com/survey-blog/fall-off-report/',15,1,'2009-07-01 00:11:50','http://twitter.com/surveygizmo','Check out @SurveyGizmos newest Report Type -- Page Fall Off Report http://bit.ly/1aHpzE',87,2591,'http://web.archive.org/web/20111206005501/http://www.surveygizmo.com/survey-blog/fall-off-report/','2011-12-06 00:55:01','Tue 30 Jun 2009 14:43:17 +0000',20,55,0.363636363636,2,'New Feature: Page Fall Off Report | SurveyGizmo',29020,0,0,0,0,10,1,2,2,0.537128157334,0.413533156683,0.462871842666,0.059536209026,0.0743336053847,0.590418054561,0.101270330279,0.0811107105654,99.9949295745,18.9178885597,18.9178885598,18.9169293423,18.9169293424,0.505036012719,0.0975029898836,0.0952769917458,0.143019388387,0.111803398875,0,0,0.0,0.0,Relevant
1078,'http://bit.ly/4qt0ig','http://optempo.com/2009/06/30/ricoh-aficio-gx3050n-gelsprinter-color-network-printer-review/',46,1,'2009-07-01 00:20:13','http://twitter.com/firstinkjets','Ricoh Aficio GX3050N GelSprinter Color Network Printer Review ... http://bit.ly/4qt0ig',86,2648,'http://web.archive.org/web/20120710010421/http://optempo.com/2009/06/30/ricoh-aficio-gx3050n-gelsprinter-color-network-printer-review/','2012-07-10 01:04:21','Tue 30 Jun 2009 16:19:23 +0000',20,92,0.217391304348,4,'Ricoh Aficio GX3050N GelSprinter Color Network Printer Review | Product Reviews and Buying Guides from OpTempo',67438,0,0,0,0,9,0,0,0,0.560913610175,0.428824548618,0.439086389825,0.0736715639167,0.0742231754888,0.966240133967,?,?,100.0,14.5542193882,11.8066466987,14.5542193882,11.8066466987,1.0,0.163528281482,?,0.163528281482,?,0,0,0.0,0.0,Relevant
1079,'http://bit.ly/aepx6','http://www.youtube.com/watch%3Fv%3DSaeJUCVEp2s',12,2,'2009-07-01 00:44:15','http://twitter.com/momisonline','Check this video out -- Anti-smoking Ad: Smoking Causes Emphysema; Lung Cancer http://bit.ly/aepx6',98,2676,'http://web.archive.org/web/20110915012851/http://www.youtube.com/watch%3Fv%3DSaeJUCVEp2s','2011-09-15 01:28:51','Thu 25 Jun 2009 02:28:32 +0000',19,46,0.413043478261,1,'?',0,4213,1601,1595,6,24,4,63,62,0.511009323947,0.666720290431,0.488990676053,0.0661367561195,0.0701466575275,0.423608165657,0.106408490317,0.0863122020843,90.6708293914,19.9757119802,60.6386089384,22.031023775,66.8777481638,0.438178046004,0.135873244097,0.137037741966,0.217060785531,0.168881990634,0,0,0.0,0.0,Relevant
1080,'http://bit.ly/RuiIz','http://michellemalkin.com/2009/06/30/not-a-surprise-seiu-wal-mart-unite-behind-obamacare/',25,1,'2009-07-01 00:20:21','http://twitter.com/zslaton','employer + union support = danger to taxpayers RT @michellemalkin: Wal-Mart & SEIU unite behind Obamacare. Read: http://bit.ly/RuiIz',132,2695,'http://web.archive.org/web/20120512010516/http://michellemalkin.com/2009/06/30/not-a-surprise-seiu-wal-mart-unite-behind-obamacare/','2012-05-12 01:05:16','Tue 30 Jun 2009 12:37:19 +0000',19,89,0.213483146067,4,'Michelle Malkin  » Not a surprise: SEIU & Wal-Mart unite behind Obamacare',83499,57,2,0,0,359,18,67,50,0.411201519484,0.502828647687,0.588798480516,0.0696928761164,0.0697601147969,0.935732841057,0.111616183675,0.111508601786,100.0,4.96704136481,2.91604513927,4.96704136481,2.91604513927,0.993560000935,0.0988467087698,0.132333730915,0.098592276665,0.131993102986,0,0,0.0,0.0,Relevant
1082,'http://bit.ly/6fhUK','http://torrentfreak.com/the-pirate-bay-sold-to-software-company-goes-legal-090630/',34,1,'2009-07-01 01:19:37','http://twitter.com/fasttadpole','The Pirate Bay Sold To Global Gaming Factory X http://bit.ly/6fhUK',66,2709,'http://web.archive.org/web/20121002020446/http://torrentfreak.com/the-pirate-bay-sold-to-software-company-goes-legal-090630/','2012-10-02 02:04:46','Tue 30 Jun 2009 01:02:15 +0000',19,82,0.231707317073,1,'The Pirate Bay Sold To Software Company Goes Legal | TorrentFreak',88249,572,0,1,0,1370,64,722,500,0.426334382422,0.843804563298,0.573665617578,0.0742130812176,0.0663403741944,0.944017278252,0.189974017412,0.193072601595,99.9843654019,5.30522493315,7.7489041635,5.30605451345,7.75011586297,0.983738753676,0.141990458562,0.173452871141,0.144337567297,0.166408010782,0,2,0.0,0.2,Relevant
1083,'http://bit.ly/13mvaC','http://www.bloggertemplatesblog.com/wedding-ivory/',25,1,'2009-07-01 01:09:09','http://twitter.com/heavens786','RT @tweetmeme Wedding ivory http://bit.ly/13mvaC Blogger Templates',66,2712,'http://web.archive.org/web/20091108015421/http://www.bloggertemplatesblog.com/wedding-ivory/','2009-11-08 01:54:21','Tue 30 Jun 2009 15:36:37 +0000',20,50,0.4,1,'Free Blogger Template - Wedding ivory | Blogger Templates Blog',36006,0,1,0,0,7,0,3,3,0.638773957866,0.470201314952,0.361226042134,0.05796736197,0.0464050862762,0.512441272567,0.0580063578452,0.069560834364,97.6535162656,80.7374054593,80.7374054593,82.6774176157,82.6774176157,0.662722756442,0.117444043903,0.117444043903,0.205195670417,0.205195670417,0,0,0.0,0.0,Relevant
1084,'http://bit.ly/U8l3L','http://www.youtube.com/watch%3Fv%3DtBb4cjjj1gI',106,2,'2009-07-01 01:26:03','http://twitter.com/anenemy','http://bit.ly/U8l3L this was bloody hilarious',45,2715,'http://web.archive.org/web/20110908021118/http://www.youtube.com/watch%3Fv%3DtBb4cjjj1gI','2011-09-08 02:11:18','Tue 05 May 2009 15:02:04 +0000',19,46,0.413043478261,1,'?',0,19834,4842,9924,878,21216,534,5695,500,0.623918196351,0.125400400004,0.376081803649,0.0,0.00932099635591,0.476904860133,0.156144105066,0.144777811281,82.8961164485,93.7372697067,88.9259647509,88.4345327188,93.2192489344,0.0618326735975,0.0305708920258,0.204516853633,0.0,0.0267899859888,0,4,0.0,0.8,Relevant
1086,'http://bit.ly/ZoAbS','http://www.youtube.com/watch%3Fv%3DcVlF_ltkqp8',12,1,'2009-07-01 01:09:39','http://twitter.com/jamesandreasen','Check this video out -- Ron Paul on Cap and Trade http://bit.ly/ZoAbS',69,2730,'http://web.archive.org/web/20120127015509/http://www.youtube.com/watch%3Fv%3DcVlF_ltkqp8','2012-01-27 01:55:09','Mon 29 Jun 2009 16:21:25 +0000',19,46,0.413043478261,1,'?',0,437,5,39,0,121,29,100,91,0.628302929626,0.770074643327,0.371697070374,0.0426876003178,0.0606325302641,0.209374762054,0.116132471595,0.0612836479827,91.8350704639,80.8813071777,16.0422940039,88.0723527178,14.7324520025,0.0836242010007,0.0,0.0408759559657,0.0953462589246,0.0230571487955,0,0,0.0,0.0,Relevant
1087,'http://bit.ly/J4GWs','http://www.evancarmichael.com/SEO/1431/Search-Engine-Optimization-Tips.html',10,1,'2009-07-01 01:11:29','http://twitter.com/ecseo','RT @tweetmeme Search Engine Optimization Tips: The top 10 tips for search engine success. Desig.. http://bit.ly/J4GWs',117,2746,'http://web.archive.org/web/20080724002543/http://www.evancarmichael.com/SEO/1431/Search-Engine-Optimization-Tips.html','2008-07-24 00:25:43','Tue 30 Jun 2009 17:11:30 +0000',19,75,0.253333333333,3,'?',43766,0,0,0,0,4,0,1,1,0.671439466898,0.641954389195,0.328560533102,0.0629524573709,0.064594595381,0.478536139543,0.0559405605471,0.0545184273139,90.0604672943,12.2511637519,31.6486667922,11.0334553239,28.5029372055,0.848634223333,0.092747779152,0.0803219328902,0.127082141944,0.0880450906326,0,0,0.0,0.0,Relevant
1088,'http://bit.ly/mWw8F','http://www.niemanlab.org/2009/06/could-strategic-bankruptcies-be-needed-to-transform-us-newspaper-enterprises/',15,1,'2009-07-01 00:51:01','http://twitter.com/dgpelletier','RT @sylvaincarle: Could strategic bankruptcies be needed to transform newspapers? http://bit.ly/mWw8F [différent ou non au qc?]',128,2748,'http://web.archive.org/web/20110125013649/http://www.niemanlab.org/2009/06/could-strategic-bankruptcies-be-needed-to-transform-us-newspaper-enterprises/','2011-01-25 01:36:49','Mon 29 Jun 2009 06:43:22 +0000',19,110,0.172727272727,3,'Could strategic bankruptcies be needed to transform newspapers? » Nieman Journalism Lab',68906,6,0,0,0,226,13,31,31,0.596236408616,0.364082666491,0.403763591384,0.0531585949479,0.0466407623257,0.662764721052,0.111571876837,0.134037239502,100.0,13.9471368878,63.8049364247,13.9471368878,63.8049364247,0.857233325013,0.0783393964086,0.164892422176,0.0794858875399,0.156151902929,0,0,0.0,0.0,Relevant
1091,'http://bit.ly/LFu0V','http://www.restaurantjamesrandall.com/Upcoming_Events.html',13,1,'2009-07-01 00:51:48','http://twitter.com/dawnorchid','is looking forward to good food +wine + company tonight :) http://bit.ly/LFu0V',78,2791,'http://web.archive.org/web/20080820000517/http://restaurantjamesrandall.com/Upcoming_Events.html','2008-08-20 00:05:17','Tue 30 Jun 2009 16:06:44 +0000',19,58,0.327586206897,1,'Upcoming Events',10472,22,17,8,0,18,3,7,7,0.695459278375,0.541127567846,0.304540721625,0.0492664639082,0.0190346746907,0.340609034045,0.101774536432,0.126830777294,22.0511867268,93.5865330506,55.5037408011,23.5623502742,39.7291901565,?,?,?,0.0,0.0,0,0,0.0,0.0,Relevant
1092,'http://bit.ly/4gTxN','http://www.youtube.com/watch%3Fv%3DI27J39oQUaw',14,1,'2009-07-01 01:01:11','http://twitter.com/davidclowney','RT @MsMarisaElise: AYE lemme twitter dat!!! please watch this!!! http://bit.ly/4gTxN',84,2800,'http://web.archive.org/web/20120713014751/http://www.youtube.com/watch%3Fv%3DI27J39oQUaw','2012-07-13 01:47:51','Tue 05 May 2009 14:54:04 +0000',19,46,0.413043478261,1,'?',0,6230,1175,2196,80,12242,529,5457,500,0.594932272049,0.366953975608,0.405067727951,0.0516468052037,0.041149979225,0.580801022452,0.0778568913784,0.0664977104007,3.41526762408,3.25135671762,12.4995319843,95.2006423946,27.3231640062,0.0720749970156,0.188982236505,0.0532508042019,0.0,0.00973123680202,0,0,0.0,0.0,Relevant
1096,'http://bit.ly/11qknX','http://www.petitiononline.com/akcriems/petition.html',16,1,'2009-07-01 00:55:47','http://twitter.com/alahooakbar','1000;000 signatures;ALL in twitter sign petition against criminal Khamenei put him in jail http://bit.ly/11qknX #iranelection#iran#neda',135,2872,'http://web.archive.org/web/20110719014339/http://www.petitiononline.com/akcriems/petition.html','2011-07-19 01:43:39','Sun 21 Jun 2009 12:30:19 +0000',20,52,0.384615384615,2,'Investigation into crimes committed by Ali Khamenei Petition',10148,3968,342,198,10,197,129,595,500,0.638068889383,0.811012082475,0.361931110617,0.124235466834,0.116189500386,0.47902339675,0.114349953443,0.137127220209,99.3385650186,87.3835499346,93.7248290858,86.8055645673,94.3488856198,0.985086818308,0.103279555899,0.113156998268,0.128458748885,0.117962890422,0,1,0.0,0.0666666666667,Relevant
1097,'http://bit.ly/15ALuS','http://www.colourlovers.com/blog/2008/08/29/fractal-art-complex-and-beautiful-color-inspiration/',59,2,'2009-07-01 01:05:08','http://twitter.com/nadiart','RT @gaksdesigns: Fractal Art: Complex and Beautiful Color Inspiration http://bit.ly/15ALuS',90,2885,'http://web.archive.org/web/20101223015313/http://www.colourlovers.com/blog/2008/08/29/fractal-art-complex-and-beautiful-color-inspiration/','2010-12-23 01:53:13','Sun 08 Jun 2008 08:00:00 +0000',20,96,0.208333333333,5,'Web Blog / Fractal Art: Complex and Beautiful Color Inspiration by COLOURlovers :: COLOURlovers',65407,39,13,55,0,15,1,13,13,0.835769911218,0.245219078002,0.164230088782,0.0635249717661,0.0597081434027,0.829303822331,0.102439382859,0.115398841957,17.8733292584,23.152397506,23.1913653787,77.1986108728,77.0688959729,0.119098266835,0.0798935461937,0.153755201338,0.0,0.0,0,0,0.0,0.0,Relevant
1098,'http://bit.ly/egjw2','http://www.youtube.com/watch%3Fv%3DexOxUAntx8I',19,2,'2009-07-01 00:54:19','http://twitter.com/girlsgotmiles','Funny - http://bit.ly/egjw2 - Bet they could make a good one from all the niner rhetoric',88,2888,'http://web.archive.org/web/20111027014227/http://www.youtube.com/watch%3Fv%3DexOxUAntx8I','2011-10-27 01:42:27','Sun 21 Jun 2009 13:30:05 +0000',19,46,0.413043478261,1,'?',0,44175,17364,18827,1283,45897,612,5357,500,0.630918154224,0.0547274029301,0.369081845776,0.0321526371946,0.0275240941282,0.456924664718,0.106849558756,0.0939473824875,97.678021756,55.9636871723,81.6505640283,54.6642225316,79.7546556955,0.321269802058,0.0720749970156,0.0931588505112,0.0476731294623,0.0766419189467,0,0,0.0,0.0,Relevant
1099,'http://bit.ly/WSRBT','http://www.youtube.com/watch%3Fv%3D3eooXNd0heM',23,2,'2009-07-01 00:14:28','http://twitter.com/natejack','Auto-Tune is still alive and kickin dispite what Jay-Z says! http://bit.ly/WSRBT',80,2889,'http://web.archive.org/web/20090816010237/http://www.youtube.com/watch%3Fv%3D3eooXNd0heM','2009-08-16 01:02:37','Tue 30 Jun 2009 16:12:11 +0000',19,46,0.413043478261,1,'?',0,4739,1252,2456,201,10,255,2608,500,0.59439958947,0.243600091276,0.40560041053,0.0232216506071,0.0138289968941,0.306185142514,0.15240103586,0.144929458292,27.6916808686,20.4384367592,93.3297257823,5.65974668189,29.6708049193,0.844098220955,0.0245071540698,0.19517503866,0.0,0.189399119706,1,4,0.0909090909091,0.363636363636,Relevant
1100,'http://bit.ly/zuAtP','http://www.marriedtothesea.com/061809/dear-william.gif',80,1,'2009-07-01 00:50:16','http://twitter.com/tittysalad','lol! im bout 2 print it out RT @marikai @TittySalad This reminded me of the tweets you post about your house guests... http://bit.ly/zuAtP',138,2893,'http://web.archive.org/web/20120706013829/http://www.marriedtothesea.com/061809/dear-william.gif','2012-07-06 01:38:29','Thu 18 Jun 2009 07:11:13 +0000',19,54,0.351851851852,2,'?',49462,931,154,202,44,78,4,70,66,0.642036519761,0.337417182816,0.357963480239,0.016053515297,0.016053515297,1.0,0.0515167209117,0.0515167209117,100.0,7.31720378513,2.41342590039,7.31720378513,2.41342590039,?,?,?,?,?,0,0,0.0,0.0,Relevant
1101,'http://bit.ly/ls8r4','http://www.lyricsmode.com/lyrics/t/the_fray/you_found_me.html',41,1,'2009-07-01 00:16:16','http://twitter.com/magnetmustang','Check this out: The Fray - You Found Me lyrics http://bit.ly/ls8r4 @LyricsMode_com',82,2894,'http://web.archive.org/web/20120224010430/http://www.lyricsmode.com/lyrics/t/the_fray/you_found_me.html','2012-02-24 01:04:30','Thu 07 May 2009 00:11:50 +0000',19,61,0.311475409836,4,'The Fray - You Found Me Lyrics',39662,64,74,27,4,11,0,4,4,0.67704665918,0.357205264677,0.32295334082,0.0707865615368,0.0763580832504,0.718265693555,0.105295571493,0.081343837851,99.9767957838,53.8945582349,89.8663148531,53.9070669472,89.887172467,0.785825277986,0.319504825211,0.350070021007,0.0506369683542,0.155347127476,0,0,0.0,0.0,Relevant
1102,'http://bit.ly/lLgnS','http://www.youtube.com/watch%3Fv%3DFZ1st1Vw2kY',43,2,'2009-07-01 01:05:21','http://twitter.com/zackputnam','@slapshots1921 http://bit.ly/lLgnS',34,2900,'http://web.archive.org/web/20111027015341/http://www.youtube.com/watch%3Fv%3DFZ1st1Vw2kY','2011-10-27 01:53:41','Thu 07 May 2009 12:02:33 +0000',19,46,0.413043478261,1,'?',0,14189,5365,4229,98,689,172,1525,500,0.596810848616,0.449103634571,0.403189151384,0.0317074428218,0.026984353611,0.454044823986,0.120526111517,0.0864015508523,95.3446724411,17.2639725868,25.0569471686,16.4602781132,23.8904642017,0.315015751181,0.0,0.0966099143863,0.0,0.0747074498248,0,8,0.0,4.0,Relevant
1103,'http://bit.ly/UbMIN','http://www.youtube.com/watch%3Fv%3D8To-6VIJZRE',40,2,'2009-07-01 00:21:33','http://twitter.com/errantwanderer','http://bit.ly/UbMIN Dude; you frighten me with your sweat stains.',65,2920,'http://web.archive.org/web/20121101011013/http://www.youtube.com/watch%3Fv%3D8To-6VIJZRE','2012-11-01 01:10:13','Wed 06 May 2009 08:43:31 +0000',19,46,0.413043478261,1,'?',0,3738,1743,3404,797,550,249,1957,500,0.660255509495,0.339775440601,0.339744490505,0.0168466231906,0.0154455121524,0.581420581596,0.111996521915,0.0758706584985,70.8010969282,55.6309801719,97.5782830007,39.3873441936,69.0864947282,0.193121819834,0.0566138517072,0.0465333043161,0.0,0.0475925540205,0,2,0.0,0.222222222222,Relevant
1104,'http://bit.ly/biqQE','http://www.csmonitor.com/2009/0701/p06s02-wome.html',10,1,'2009-07-01 00:15:29','http://twitter.com/tallsailboats','How Israels naval blockade denies Gazans food; aid: Christian Science Monitor Those fishermen who go furthe.. http://bit.ly/biqQE',129,2948,'http://web.archive.org/web/20120115010437/http://www.csmonitor.com/2009/0701/p06s02-wome.html','2012-01-15 01:04:37','Tue 30 Jun 2009 16:15:29 +0000',19,51,0.372549019608,3,'How Israels naval blockade denies Gazans food aid - CSMonitor.com',80566,0,0,1,0,3,7,31,26,0.666243181064,0.806883301381,0.333756818936,0.0,0.0782893637913,0.0486181454952,0.0883276498087,0.0,8.85577550929,53.3670577193,81.461635649,16.5940861043,10.8710995535,?,?,?,0.153534178653,0.168322978282,0,0,0.0,0.0,Relevant
1105,'http://bit.ly/d9Atl','http://www.webdesignbooth.com/22-open-source-php-frameworks-to-shorten-your-development-time/',89,1,'2009-07-01 00:34:16','http://twitter.com/mtheoryx','20 PHP Frameworks to shorten development time: http://bit.ly/d9Atl | Im a CodeIgniter guy | #php #web #codeigniter #development',127,2951,'http://web.archive.org/web/20100420012327/http://www.webdesignbooth.com/22-open-source-php-frameworks-to-shorten-your-development-time/','2010-04-20 01:23:27','Tue 23 Jun 2009 09:15:29 +0000',19,93,0.204301075269,1,'22 Open Source PHP Frameworks To Shorten Your Development Time',106667,16,4,8,0,465,21,177,165,0.551146797566,0.744023453079,0.448853202434,0.0614080590857,0.0732055790634,0.616691496916,0.100853086113,0.106415099189,4.75098563392,4.77453567973,96.8918774005,99.5067573606,4.90338897479,?,0.157870443475,0.13556158261,?,?,0,0,0.0,0.0,Relevant
1106,'http://bit.ly/G7WEc','http://www.scottperry.tv',48,1,'2009-07-01 00:41:09','http://twitter.com/barryjdunn','And whats the problem?....RT @myunblinkingeye: http://bit.ly/G7WEc Chinese State TV Labels Google as Porn Search Engine http://bit.ly/B6vBh',139,2952,'http://web.archive.org/web/20031028235157/http://www.scottperry.tv/','2003-10-28 23:51:57','Thu 30 Apr 2009 09:13:56 +0000',19,24,0.791666666667,0,'scottperry.tv',5737,0,0,0,0,12441,43,5723,500,0.498042091851,0.820077310848,0.501957908149,0.0588235294118,0.0471142847432,0.243423804506,0.0531313927553,0.0820481810438,100.0,74.5723292697,73.7395925242,74.5723292697,73.7395925242,?,?,?,?,?,0,5,0.0,0.3125,NonRelevant
1109,'http://bit.ly/D6ns1','http://dilbert.com/strips/comic/2009-06-18/',17,1,'2009-07-01 01:17:33','http://twitter.com/adagebusiness','RT @JamesHancox My experience being back on the dating scene summed up - http://bit.ly/D6ns1',92,3056,'http://web.archive.org/web/20110917020829/http://dilbert.com/strips/comic/2009-06-18','2011-09-17 02:08:29','Tue 30 Jun 2009 17:13:57 +0000',19,43,0.441860465116,3,'Dilbert comic strip for 06/18/2009 from the official Dilbert comic strips archive.',32816,0,0,0,0,8,6,36,32,0.591247899313,0.698571282878,0.408752100687,0.0510124414111,0.0549882337768,0.88334062967,0.0975324490431,0.110356783917,8.81305667414,10.6791878198,12.910706372,82.5255330542,68.2616149745,?,0.0254164283888,0.107610666329,?,?,0,0,0.0,0.0,Relevant
1116,'http://bit.ly/cfUzA','http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/index.html',17,1,'2009-07-01 01:27:07','http://twitter.com/blakemankin','the dumbest moments in business so far this year: http://bit.ly/cfUzA',69,3115,'http://web.archive.org/web/20111104021902/http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/index.html','2011-11-04 02:19:02','Tue 30 Jun 2009 07:46:36 +0000',19,103,0.184466019417,6,'?',0,389,4,0,0,146,59,371,313,0.641977221915,0.018478302751,0.358022778085,0.0452302354369,0.0563758409576,0.899602094979,0.143543384548,0.142391011502,98.3071145573,18.6413028626,21.517963009,18.3257269601,21.1536885457,1.0,0.0,0.0764483391618,0.0,0.0764483391618,0,1,0.0,0.1,Relevant
1117,'http://bit.ly/1a5Jvf','http://gawker.com/5304553/wait-did-geraldo-just-ask-the-fox-news-audience-to-kill-a-child-molester',17,1,'2009-07-01 00:10:55','http://twitter.com/identitytbd','RT @womanistmusings: OReilly and Geraldo Rivera are scum http://bit.ly/1a5Jvf',77,3123,'http://web.archive.org/web/20120325010258/http://gawker.com/5304553/wait-did-geraldo-just-ask-the-fox-news-audience-to-kill-a-child-molester','2012-03-25 01:02:58','Tue 30 Jun 2009 09:02:16 +0000',20,98,0.204081632653,2,'Wait Did Geraldo Just Ask the Fox News Audience to Kill a Child Molester?',130547,36,2,10,0,44,6,36,33,0.673473359548,0.515757280542,0.326526640452,0.0441081091391,0.0454402042188,0.591687388841,0.103049668062,0.0983143604641,99.9487152936,18.9186243535,17.2003293008,18.9089219925,17.1915081625,0.949828359781,0.0659380473396,0.205408406281,0.0694210134501,0.216132483717,0,2,0.0,0.222222222222,Relevant
1118,'http://bit.ly/Rf5m0','http://www.forbes.com/2009/06/24/most-expensive-homes-lifestyle-real-estate-expensive-homes_slide_2.html',29,1,'2009-07-01 01:03:41','http://twitter.com/nicolelindler','most expensive home; Bev Hills http://bit.ly/Rf5m0',50,3170,'http://web.archive.org/web/20110205015631/http://www.forbes.com/2009/06/24/most-expensive-homes-lifestyle-real-estate-expensive-homes_slide_2.html%3F','2011-02-05 01:56:31','Thu 25 Jun 2009 15:31:49 +0000',19,104,0.182692307692,4,'In Pictures: Americas Most Expensive Homes - $125 million  -  Forbes.com',18458,12,1,0,0,8,0,8,8,0.541608979985,0.269962619491,0.458391020015,0.0,0.0758970925899,0.0371818299612,0.0868054431159,0.0424476359978,2.6362396529,72.3449986354,59.9458549097,3.64398327822,4.39770132042,?,?,?,0.132582521472,0.0616496202395,0,0,0.0,0.0,Relevant
1119,'http://bit.ly/zCYhz','http://www.investorsinsight.com/blogs/john_mauldins_outside_the_box/archive/2009/06/29/a-20-year-bear-market.aspx',19,1,'2009-07-01 00:18:46','http://twitter.com/ericksonbrandon','A 20-Year Bear Market? By David Galland; Casey Research (6/29/09) http://bit.ly/zCYhz',85,3181,'http://web.archive.org/web/20111120011147/http://www.investorsinsight.com/blogs/john_mauldins_outside_the_box/archive/2009/06/29/a-20-year-bear-market.aspx','2011-11-20 01:11:47','Tue 30 Jun 2009 15:00:22 +0000',19,113,0.16814159292,7,'A 20-Year Bear Market? - John Mauldins Outside the Box - Investment Strategies Analysis & Intelligence for Seasoned Investors.',95472,41,0,1,1,3,2,39,33,0.624409598836,0.795756705549,0.375590401164,0.0560276845159,0.0567847360431,0.898977475396,0.17110900078,0.168830483644,8.66638771103,10.7385503655,13.9823136918,80.7035159877,61.9810705297,?,0.0778904729409,0.207770105496,?,?,0,0,0.0,0.0,Relevant
1120,'http://bit.ly/FA4iG','http://blog.hypem.com/2009/06/on-chart-integrity/',43,2,'2009-07-01 01:11:54','http://twitter.com/philnelson','Hype Machine gets tough with chart gamers http://bit.ly/FA4iG',61,3193,'http://web.archive.org/web/20120225020507/http://blog.hypem.com/2009/06/on-chart-integrity','2012-02-25 02:05:07','Tue 30 Jun 2009 05:33:44 +0000',19,49,0.387755102041,3,'On Chart Integrity •  The Hype Machine Blog',100156,17,0,0,0,239,12,91,85,0.534659839376,0.152114794155,0.465340160624,0.0394914648422,0.0397904581189,0.967972222361,0.209299833547,0.206245301739,100.0,10.7196619411,15.2276674034,10.7196619411,15.2276674034,0.992499267889,0.0364692790243,0.224852329453,0.0365911482997,0.225602464413,0,0,0.0,0.0,Relevant
1121,'http://bit.ly/HGGSs','http://online.wsj.com/article/SB124631646572370703.html',13,2,'2009-07-01 00:23:55','http://twitter.com/independenttom','Vengeful Clintonistas to destroy US for not electing Shrillery; will use VAT to facilitate assault on middle class -> http://bit.ly/HGGSs',137,3224,'http://web.archive.org/web/20120618011739/http://online.wsj.com/article/SB124631646572370703.html','2012-06-18 01:17:39','Tue 30 Jun 2009 06:58:01 +0000',19,55,0.345454545455,2,'Well Need to Raise Taxes Soon - WSJ.com',152412,194,0,0,0,26,10,60,55,0.544844013162,0.758546543589,0.455155986838,0.027066598098,0.0272894217777,0.739618744326,0.116506831125,0.113112652409,99.9921391965,9.92831696756,48.6845727842,9.9290974744,48.6807457856,0.913968123592,0.0277136997737,0.20313223867,0.0400391685677,0.203032217661,0,0,0.0,0.0,Relevant
1122,'http://bit.ly/qGigW','http://www.youtube.com/watch%3Fv%3DYIMGRZds5Rs',22,2,'2009-07-01 00:01:23','http://twitter.com/lizzie3681','You HAVE to check this out. http://bit.ly/qGigW',47,3230,'http://web.archive.org/web/20100211005513/http://www.youtube.com/watch%3Fv%3DYIMGRZds5Rs','2010-02-11 00:55:13','Tue 30 Jun 2009 13:36:29 +0000',19,46,0.413043478261,1,'?',0,0,0,0,0,35813,89,1430,500,0.634547002143,0.385517604859,0.365452997857,0.0,0.0190761898429,0.042226946287,0.116395570738,0.00901669634667,16.6548519494,5.07166974762,58.8530822926,30.4516051119,28.2990309099,?,?,?,0.0,0.109141031266,0,5,0.0,0.714285714286,Relevant
1125,'http://bit.ly/heNW0','http://www.geekinterview.com/Interview-Questions/Clarify-CRM',58,1,'2009-07-01 01:02:33','http://twitter.com/gsherman','Clarify tweeps - what do you think of the Clarify CRM interview Q:s: http://bit.ly/heNW0 (and no; I didnt have any part in these)',129,3259,'http://web.archive.org/web/20070705000814/http://www.geekinterview.com/Interview-Questions/Clarify-CRM','2007-07-05 00:08:14','Tue 30 Jun 2009 17:01:36 +0000',19,60,0.316666666667,2,'Clarify CRM Interview Questions  | GeekInterview.com',64063,0,0,0,0,6,0,1,1,0.363193162556,0.337718584565,0.636806837444,0.0746451130071,0.0704469953676,0.302371578407,0.0669349440752,0.0709237695453,1.3835586008,13.0616518664,18.4093296036,10.5925239392,7.51552952007,?,0.0414157683281,0.0434372242763,?,?,0,0,0.0,0.0,Relevant
1126,'http://bit.ly/T0h3Q','http://www.youtube.com/watch%3Fv%3D7xyuX7u-Xts',17,1,'2009-07-01 00:54:22','http://twitter.com/impactclash','See all Street Fighter IV Ultras; in HD here: http://bit.ly/T0h3Q',65,3262,'http://wayback.archive-it.org/1345/20090307164906/http://www.youtube.com/watch%3Fv%3D7xyuX7u-Xts','','Sat 09 May 2009 16:36:11 +0000',19,46,0.413043478261,1,'?',0,6322,2169,3810,16,220,13,225,225,0.525844937581,0.381025808911,0.474155062419,0.0490880693674,0.0542825294348,0.224452422116,0.0865362508534,0.0722518426293,22.4938469099,60.8805827443,13.9381310945,13.6943850803,61.9641946988,0.0870388279778,0.051031036308,0.0369884444573,0.0,0.0260223497851,0,0,0.0,0.0,Relevant
1127,'http://bit.ly/13h5KG','http://emergic.org/2009/07/01/state-of-the-internet-in-india-part-3/',28,1,'2009-07-01 01:00:43','http://twitter.com/indimeme','State of the Internet in India (Part 3): Emergic The two not-so-obvious things that can help the Internet growin.. http://bit.ly/13h5KG',135,3262,'http://web.archive.org/web/20110907015505/http://emergic.org/2009/07/01/state-of-the-internet-in-india-part-3/','2011-09-07 01:55:05','Tue 30 Jun 2009 17:00:43 +0000',20,68,0.294117647059,4,'State of the Internet in India (Part 3)',82734,0,0,0,0,5,0,0,0,0.402242894007,0.899047156931,0.597757105993,0.0695994334629,0.0679823948393,0.929746856672,?,?,27.8815811858,27.535256691,2.41637577842,98.7578735492,8.66656651328,0.969560013638,0.123091490979,?,0.126068226415,?,0,0,0.0,0.0,Relevant
1128,'http://bit.ly/idtGl','http://www.youtube.com/watch%3Fv%3Dz7GvstxiH-M',10,1,'2009-07-01 01:24:48','http://twitter.com/natalie11007','these jokes are sooo funny! http://bit.ly/idtGl http://bit.ly/UKuO4 ♥',71,3289,'http://web.archive.org/web/20090109002959/http://www.youtube.com/watch%3Fv%3Dz7GvstxiH-M','2009-01-09 00:29:59','Tue 12 May 2009 15:53:33 +0000',19,46,0.413043478261,1,'?',0,5446,1798,3447,14,46,25,420,412,0.492425141571,0.0230092699488,0.507574858429,0.0307783381339,0.038028800821,0.192464459338,0.12772311166,0.082002774047,72.8809170336,37.7924191142,72.0866210868,51.8550268746,52.5373905066,0.164978004399,0.0452678730213,0.0798298775321,0.102062072616,0.0945870828018,0,3,0.0,0.375,Relevant
1129,'http://bit.ly/ZLLFh','http://richgrad.com/want-the-secret-to-faster-manifesting/',12,1,'2009-07-01 01:20:55','http://twitter.com/mylifeisperfect','Want the secret to faster manifesting? | Personal Development for ...: At any rate; he wanted to talk with Ryan;.. http://bit.ly/ZLLFh',134,3308,'http://web.archive.org/web/20100914021603/http://richgrad.com/want-the-secret-to-faster-manifesting/','2010-09-14 02:16:03','Tue 30 Jun 2009 17:20:54 +0000',19,58,0.327586206897,1,'Want the secret to faster manifesting? | Personal Development Blog by Yee Shun-Jian',58131,0,0,0,0,3,2,17,17,0.590669271074,0.692458254041,0.409330728926,0.0910740831454,0.0950326190651,0.541913300807,0.0746523347941,0.0715427293589,64.9504926236,38.5922582455,44.5543921235,59.4179607985,68.5974660449,0.494072060045,0.0971941029961,0.0867109969524,0.173789890122,0.150738543882,0,0,0.0,0.0,Relevant
1130,'http://bit.ly/5IAV6','http://www.last.fm/music/Taylor%2BSwift/_/You%2BBelong%2BWith%2BMe',10,1,'2009-07-01 00:38:40','http://twitter.com/metalman777','listened to: Taylor Swift – You Belong With Me: http://www.last.fm/music/Taylor+Swift http://bit.ly/5IAV6',107,3314,'http://web.archive.org/web/20110608013354/http://www.last.fm/music/taylor%252Bswift/_/you%252Bbelong%252Bwith%252Bme','2011-06-08 01:33:54','Tue 30 Jun 2009 16:38:39 +0000',19,66,0.287878787879,4,'Taylor Swift – You Belong With Me – Video listening &amp; stats at Last.fm',131106,47,171,10,0,56,55,199,196,0.625053411488,0.347360064704,0.374946588512,0.0658218883476,0.0652936142499,0.624867451515,0.0650057352631,0.0655316802049,99.6231990063,18.8385290803,71.7319397056,18.9097813242,71.461653044,0.758433411011,0.113455205559,0.072097441486,0.149591518401,0.0777771850565,2,2,0.181818181818,0.181818181818,Relevant
1131,'http://bit.ly/13tQoo','http://www.npr.org/templates/story/story.php%3FstoryId%3D104310443',28,2,'2009-07-01 00:37:12','http://twitter.com/myatsang','Become smarter through meditation; Om... http://bit.ly/13tQoo',61,3323,'http://web.archive.org/web/20120323013235/http://www.npr.org/templates/story/story.php%3FstoryId%3D104310443','2012-03-23 01:32:35','Wed 20 May 2009 13:07:42 +0000',20,66,0.30303030303,3,'Prayer May Reshape Your Brain ... And Your Reality : NPR',79006,1597,661,509,4,121,11,129,118,0.717678387622,0.421999532132,0.282321612378,0.0214768389794,0.0155643201591,0.522948651719,0.0963149839695,0.181754955321,34.8910152805,34.353480903,86.5787589937,98.4593902666,40.29974059,0.0,0.12598815767,0.099073049713,0.0,0.0824337601746,0,0,0.0,0.0,NonRelevant
1133,'http://bit.ly/WZHtY','http://www.theregister.co.uk/2009/06/30/cisco_cloud_strategy/',21,1,'2009-07-01 01:14:12','http://twitter.com/reneeymoore','Cisco cuddles all clouds but one http://bit.ly/WZHtY',52,3351,'http://web.archive.org/web/20111006021003/http://www.theregister.co.uk/2009/06/30/cisco_cloud_strategy/','2011-10-06 02:10:03','Tue 30 Jun 2009 17:14:10 +0000',19,61,0.311475409836,4,'Cisco cuddles all clouds but one • The Register',40302,3,0,0,0,11,5,73,69,0.60451818919,0.446493584441,0.39548181081,0.0465904371876,0.047619047619,0.779032859547,0.185281574928,0.181279341153,100.0,16.0317040138,15.6567452996,16.0317040138,15.6567452996,1.0,0.0430032952538,0.294343885744,0.0430032952538,0.294343885744,0,0,0.0,0.0,Relevant
1134,'http://bit.ly/f8DX4','http://www.youtube.com/watch%3Fv%3D_zMAWztZ6TI',33,2,'2009-07-01 00:10:06','http://twitter.com/thesleepyvegan','how to use a 2L bottle as a 50 watt light bulb http://bit.ly/f8DX4',66,3364,'http://web.archive.org/web/20111125010610/http://www.youtube.com/watch%3Fv%3D_zMAWztZ6TI','2011-11-25 01:06:10','Tue 12 May 2009 15:12:22 +0000',19,46,0.413043478261,1,'Use a 2-Liter Bottle as a 50 Watt Light Bulb  lightbulb hack',0,11891,8955,7250,11,499,77,987,500,0.699941274274,0.204464634718,0.300058725726,0.0490388582579,0.0564557436938,0.437263202045,0.121255472878,0.106015158551,11.4185548777,31.8720968051,26.1992261182,35.8261803342,43.5835578737,0.169299794395,0.112866529597,0.119749484724,0.333333333333,0.0569187211797,0,0,0.0,0.0,Relevant
1136,'http://bit.ly/LQgB5','http://www.lasvegassun.com/news/2009/jun/30/more-charges-defendants-added-boys-kidnapping-case/',17,1,'2009-07-01 01:16:58','http://twitter.com/vegaslifetoday','Breaking News: More charges; defendants added in boys kidnapping case: More charges and d.. http://bit.ly/LQgB5 #vegas',118,3418,'http://web.archive.org/web/20100313021356/http://www.lasvegassun.com/news/2009/jun/30/more-charges-defendants-added-boys-kidnapping-case','2010-03-13 02:13:56','Tue 30 Jun 2009 17:04:07 +0000',19,95,0.2,5,'More charges defendants added in boys kidnapping case - Las Vegas Sun News',73990,0,0,0,0,7,1,5,5,0.711609908727,0.70785308376,0.288390091273,0.0597064804779,0.0595128722131,0.654403879676,0.0615340924089,0.0617342761409,99.9678634443,5.04667740933,10.7449647847,5.04505558103,10.7415117231,0.971576825728,0.141753982388,0.131911502411,0.140610786447,0.130847682605,0,0,0.0,0.0,Relevant
1137,'http://bit.ly/SvpBW','http://www.guerrillafreelancing.com/the-10-biggest-mistakes-people-make-on-twitter/',25,1,'2009-07-01 00:40:38','http://twitter.com/mmarkows','RT @DevLano RT @cheth: The 10 biggest mistakes people make on twitter | Guerrilla Freelancing http://bit.ly/SvpBW',113,3420,'http://web.archive.org/web/20110123013738/http://www.guerrillafreelancing.com/the-10-biggest-mistakes-people-make-on-twitter/','2011-01-23 01:37:38','Wed 24 Jun 2009 06:58:52 +0000',19,83,0.228915662651,1,'The 10 biggest mistakes people make on twitter | Guerrilla Freelancing',21944,10,0,2,0,1752,147,512,490,0.575165039612,0.641942077578,0.424834960388,0.0913815441512,0.0980231652482,0.524921383312,0.141456541198,0.139784536137,100.0,1.69811707195,1.73421302663,1.69811707195,1.73421302663,0.835908427534,0.153505911291,0.169947976147,0.152720709664,0.147398366514,0,0,0.0,0.0,Relevant
1138,'http://bit.ly/duPA4','http://www.youtube.com/watch%3Fv%3DUrMmr1oMPGA',39,2,'2009-07-01 01:08:02','http://twitter.com/annaburke','i. just. love. this. beat. http://bit.ly/duPA4',46,3421,'http://web.archive.org/web/20121111020503/http://www.youtube.com/watch%3Fv%3DUrMmr1oMPGA','2012-11-11 02:05:03','Wed 06 May 2009 04:30:18 +0000',19,46,0.413043478261,1,'?',0,186066,217214,144507,1879,673,257,7378,500,0.542877602201,0.344012081605,0.457122397799,0.0337195739087,0.0319519803053,0.563398509837,0.0877795110125,0.0649623340347,98.8272406357,70.0522732838,30.7639504183,69.230728689,31.1290189025,0.28263343186,0.0800640769025,0.0445943766901,0.0653720450461,0.0440686878676,0,0,0.0,0.0,Relevant
1139,'http://bit.ly/cq5B9','http://www.harvest-records.com/transfigurations.php',12,1,'2009-07-01 00:02:10','http://twitter.com/deadoceans','Akron/Family play the incredible Transfigurations Festival in Asheville; NC. Great line-up. Check out info here: http://bit.ly/cq5B9',132,3425,'http://web.archive.org/web/20110907005915/http://www.harvest-records.com/transfigurations.php','2011-09-07 00:59:15','Tue 30 Jun 2009 16:01:30 +0000',19,51,0.372549019608,1,'Transfigurations of Harvest Records',9933,78,0,0,0,12,4,16,16,0.813375435708,0.127816393815,0.186624564292,0.143843089766,0.14913968975,0.964485644341,0.20024737177,0.198500596373,100.0,10.0976316657,91.4248077076,10.0976316657,91.4248077076,1.0,0.175899386183,0.231034888903,0.175899386183,0.231034888903,0,1,0.0,0.0625,Relevant
1140,'http://bit.ly/16ScNd','http://sethgodin.typepad.com/seths_blog/2009/06/malcolm-is-wrong.html',33,1,'2009-06-30 23:59:24','http://twitter.com/tomewing','Why is it that change fetishists get so huffy any time someone dares suggest change might be for the worse? http://bit.ly/16ScNd',128,3426,'http://web.archive.org/web/20110928005630/http://sethgodin.typepad.com/seths_blog/2009/06/malcolm-is-wrong.html','2011-09-28 00:56:30','Tue 30 Jun 2009 13:06:45 +0000',20,69,0.289855072464,4,'Seths Blog: Malcolm is wrong',64766,160,4,0,0,1441,335,1708,500,0.213231091621,0.00355879104489,0.786768908379,0.0318357269984,0.0297569850322,0.791632347049,0.195082942108,0.195489852218,34.4364423959,7.39879913528,29.2507907161,21.485376016,84.9413838392,0.120971675782,0.0631753972714,0.282751395182,0.0,0.0526802443105,0,0,0.0,0.0,Relevant
1143,'http://bit.ly/sS9Vu','http://www.infoq.com/articles/enterprise-php',23,2,'2009-07-01 00:10:05','http://twitter.com/mauricioarimoto','Is PHP Ready for the Enterprise? http://bit.ly/sS9Vu',52,3453,'http://web.archive.org/web/20111024010738/http://www.infoq.com/articles/enterprise-php','2011-10-24 01:07:38','Mon 22 Jun 2009 13:56:03 +0000',19,44,0.431818181818,2,'Is PHP Ready for the Enterprise?',109868,5,7,1,0,173,5,51,49,0.607307001103,0.305391506987,0.392692998897,0.0449793816792,0.0427069737384,0.840681343505,0.0962328556564,0.098610524158,8.63890716417,15.5129267077,13.9475694196,55.6884418199,61.9384417764,?,0.0506225480297,0.135533241702,?,?,0,0,0.0,0.0,Relevant
1144,'http://bit.ly/8GPSo','http://www.quickpwn.com/2009/06/iphone-os-31-beta-baseband-updated-to-050801.html',15,1,'2009-07-01 01:26:39','http://twitter.com/xlolkevinlolx','RT @QuickPWN: WARNING: iPhone OS 3.1 beta baseband updated to 05.08.01; ultrasn0w users do not download! http://bit.ly/8GPSo tip #iphone',136,3454,'http://web.archive.org/web/20120111022413/http://www.quickpwn.com/2009/06/iphone-os-31-beta-baseband-updated-to-050801.html','2012-01-11 02:24:13','Tue 30 Jun 2009 17:03:07 +0000',19,81,0.234567901235,3,'iPhone OS 3.1 Beta Baseband updated to 05.08.01 - QuickPWN',92204,2,0,0,0,359,3,12,12,0.411849698458,0.45564425371,0.588150301542,0.0254164283888,0.0653832226207,0.175035219788,0.0747392488078,0.0311286403182,20.9335309395,20.8164063076,21.6793653415,99.4404927089,4.53825665125,0.0391930900835,0.0,0.0,0.170367084,0.20203050891,0,0,0.0,0.0,Relevant
1145,'http://bit.ly/92suI','http://www.wikihow.com/Pose-Like-a-Model',14,1,'2009-07-01 00:45:43','http://twitter.com/jelithebully','RT @petapixel: Youre probably on the other side of the lens; but How to Pose Like a Model - http://bit.ly/92suI',111,3476,'http://web.archive.org/web/20110226014339/http://www.wikihow.com/Pose-Like-a-Model','2011-02-26 01:43:39','Thu 04 Jun 2009 07:27:32 +0000',19,40,0.475,1,'How to Pose Like a Model: Step-by-Step Instructions - wikiHow',63622,112,60,57,1,189,3,27,27,0.430595858861,0.250915338691,0.569404141139,0.0594588390011,0.063111583281,0.75678525945,0.12355097653,0.129812245017,2.41791977668,4.15779419633,30.0742821634,58.1539071564,8.03982540149,?,0.122169444356,0.13026047987,?,?,0,2,0.0,0.1,Relevant
1146,'http://bit.ly/uAbl1','http://edition.cnn.com/2009/POLITICS/06/30/borger.sanford/index.html',41,2,'2009-07-01 00:19:39','http://twitter.com/david_cannon','Borger: Jenny Sanford becomes the new political paradigm - http://bit.ly/uAbl1 #cnn - a refreshing change from the norm - #Sandford',131,3477,'http://web.archive.org/web/20120730011736/http://edition.cnn.com/2009/POLITICS/06/30/borger.sanford/index.html','2012-07-30 01:17:36','Tue 30 Jun 2009 14:57:56 +0000',19,68,0.279411764706,6,'Borger: Jenny Sanford becomes the new political paradigm - CNN.com',65373,2,0,0,0,16,0,0,0,0.826499859089,0.794521262371,0.173500140911,0.07256290302,0.0723196067675,0.913138643786,?,?,100.0,68.1554371442,55.5507233059,68.1554371442,55.5507233059,1.0,0.138013111868,?,0.138013111868,?,0,0,0.0,0.0,Relevant
1148,'http://bit.ly/36EaHZ','http://www.search-hotels.com/',18,1,'2009-07-01 00:44:38','http://twitter.com/buzzirkteam','How Traveling Can Save Or Earn Money For You | Hotels And Travel ...: How Traveling Can Save Or Earn Money For Y.. http://bit.ly/36EaHZ',135,3550,'http://web.archive.org/web/20031009234528/http://search-hotels.com/','','Tue 30 Jun 2009 16:44:34 +0000',20,29,0.689655172414,4,'Search Hotels ★ Worldwide Hotels Search ★ Official Site',18839,0,0,0,0,6,1,121,121,0.505043901888,0.822270189469,0.494956098112,0.0597614304667,0.04482107285,0.209821428571,0.113132595977,0.0362024307128,11.9211129188,19.1145504815,94.5798306706,62.3666924856,12.604286595,?,?,?,0.117851130198,0.16932136537,0,0,0.0,0.0,Relevant
1149,'http://bit.ly/1iGywL','http://blog.flickr.net/en/2009/06/30/twitter-your-flickr/',27,1,'2009-07-01 00:01:45','http://twitter.com/beshi','@flickr but can i flickr my twitter??? (RT:Twitter your Flickr http://bit.ly/1iGywL)',84,3569,'http://web.archive.org/web/20111005010114/http://blog.flickr.net/en/2009/06/30/twitter-your-flickr/','2011-10-05 01:01:14','Tue 30 Jun 2009 11:37:17 +0000',20,57,0.350877192982,5,'Twitter your Flickr « Flickr Blog',32136,61,0,6,0,5060,265,1495,500,0.559590307475,0.337136090045,0.440409692525,0.0721087180672,0.0740436097199,0.81326538698,0.107581806494,0.115526612618,2.5436289258,10.7822493756,18.8143584585,23.5908931169,13.5196155181,?,0.135526185436,0.13547586389,?,?,0,1,0.0,0.0909090909091,Relevant
1154,'http://bit.ly/WevCZ','http://www.techcrunch.com/2009/06/30/ricoh-launches-visual-online-storage-service-quanp/',16,1,'2009-07-01 00:46:34','http://twitter.com/ailove1','Ricoh Launches Visual Online Storage Service quanp http://bit.ly/WevCZ',70,3598,'http://web.archive.org/web/20100103014632/http://www.techcrunch.com/2009/06/30/ricoh-launches-visual-online-storage-service-quanp/','2010-01-03 01:46:32','Tue 30 Jun 2009 05:48:27 +0000',19,88,0.215909090909,4,'Ricoh Launches Visual Online Storage Service quanp  |  TechCrunch',72623,6,0,0,0,66,11,139,135,0.64330008943,0.531099289339,0.35669991057,0.0926801361415,0.05817196834,0.406562381617,0.10077696215,0.140203442595,13.2059194534,1.35911304779,7.34042770402,10.2916957247,55.5843743399,0.67033305545,0.134839972493,0.168049451937,0.189814150591,0.163335907528,0,0,0.0,0.0,Relevant
1155,'http://bit.ly/iP7PG','http://www.kpbs.org/news/2009/jun/29/whats-stake-marine-life-protection-act/',15,2,'2009-07-01 00:40:03','http://twitter.com/dianecastaneda','Im off to the MLPA open house today in SD http://bit.ly/iP7PG Come out and make your voice be heard!! #ocean #sandiego #conservation #green',139,3605,'http://web.archive.org/web/20090806014008/http://www.kpbs.org/news/2009/jun/29/whats-stake-marine-life-protection-act/','2009-08-06 01:40:08','Mon 29 Jun 2009 08:14:00 +0000',19,76,0.25,5,'Whats at Stake in the Marine Life Protection Act?   | KPBS.org',83050,5,0,0,0,49,7,21,19,0.567038156942,0.692649365042,0.432961843058,0.0677394226164,0.0727072459411,0.821401781981,0.11112824146,0.113889586248,100.0,4.69928461572,8.67269104541,4.69928461572,8.67269104541,0.990934154853,0.0772710125233,0.133657355101,0.0770018685063,0.133191810826,0,0,0.0,0.0,Relevant
1156,'http://bit.ly/DM5mj','http://www.techcrunch.com/2009/06/30/twitter-rolls-ui-changes-to-simplify-your-social-connections/',27,1,'2009-07-01 00:02:59','http://twitter.com/jessicaharts','@kevincottrell Just noticed the new Twitter features. Thanks for the link http://bit.ly/DM5mj',93,3652,'http://web.archive.org/web/20100303010351/http://techcrunch.com/2009/06/30/twitter-rolls-ui-changes-to-simplify-your-social-connections/','2010-03-03 01:03:51','Tue 30 Jun 2009 15:58:59 +0000',19,98,0.19387755102,4,'Twitter Rolls Out UI Changes To Simplify Your Social Connections | TechCrunch',59387,12,0,0,0,100,91,419,404,0.701229544088,0.561520065911,0.298770455912,0.0880860704303,0.0456752764219,0.355478422617,0.122886471235,0.162469233187,28.2728669608,12.1319202341,10.6218613099,3.43004166757,3.0031047169,0.428960685172,0.0762000762001,0.246059754682,0.0761386987627,0.192135864093,0,0,0.0,0.0,Relevant
1158,'http://bit.ly/2SsULj','http://www.techcrunch.com/2009/06/30/6-million-for-sense-networks-makes-sense/',30,1,'2009-07-01 00:24:48','http://twitter.com/675','$6 Million For Sense Networks? Makes Sense. http://bit.ly/2SsULj',64,3686,'http://web.archive.org/web/20110211012614/http://techcrunch.com/2009/06/30/6-million-for-sense-networks-makes-sense/','2011-02-11 01:26:14','Tue 30 Jun 2009 13:12:05 +0000',20,78,0.25641025641,4,'$6 Million For Sense Networks? Makes Sense.  |  TechCrunch',71368,3,0,2,0,19,9,94,90,0.647362908933,0.38488977327,0.352637091067,0.0778609549965,0.0522351697656,0.504052796247,0.12436347653,0.138656060499,1.73367697675,0.98058452618,0.982795408749,56.5609706611,56.6884962958,0.736551803731,0.115810263653,0.214856949726,0.132499735001,0.23411436705,0,0,0.0,0.0,Relevant
1160,'http://bit.ly/irkq9','http://wireandtwine.com/nerdist/tweets/',21,1,'2009-07-01 00:38:50','http://twitter.com/nadia_alexis','RT @wired Nice Tweets t-shirt. Every nerd needs one. http://bit.ly/irkq9 (via @laughingsquid)',93,3705,'http://web.archive.org/web/20100104014035/http://wireandtwine.com/nerdist/tweets/','2010-01-04 01:40:35','Mon 29 Jun 2009 07:12:05 +0000',19,39,0.487179487179,2,'Nice Tweets : A sweet Nerdist tee',4287,42,1,12,0,2143,33,400,347,0.688958316211,0.0871812331572,0.311041683789,0.0975342893301,0.114108866147,0.849405513302,0.131062151599,0.119750937801,95.6481179693,57.1576831996,56.220418308,54.6702482553,53.7737720261,0.845780063222,0.101929438288,0.164268460102,0.116051770637,0.15402295113,0,0,0.0,0.0,Relevant
1162,'http://bit.ly/1UaZB3','http://www.theonion.com/content/video/taco_bells_new_green_menu_takes',76,2,'2009-07-01 01:17:52','http://twitter.com/steveofmaine','Laughing at: Taco Bells New Green Menu Takes No Ingredients From Nature ( http://bit.ly/1UaZB3 )',96,3712,'http://web.archive.org/web/20120622021944/http://www.theonion.com/content/video/taco_bells_new_green_menu_takes','2012-06-22 02:19:44','Tue 30 Jun 2009 17:17:52 +0000',20,69,0.289855072464,3,'Taco Bells New Green Menu Takes No Ingredients From Nature | The Onion - Americas Finest News Source',74725,1883,877,1754,0,88,114,747,500,0.521479318637,0.328606773177,0.478520681363,0.0989275037996,0.081808040954,0.369168703169,0.123629796799,0.153176910118,12.1484433632,33.4239716231,33.7681049414,36.3464985556,35.9760886324,?,0.169525817894,0.215493606901,?,?,0,0,0.0,0.0,Relevant
1163,'http://bit.ly/qcbe6','http://www.boston.com/bigpicture/2009/06/glastonbury_2009.html',15,1,'2009-07-01 00:15:34','http://twitter.com/cdzombak','I love The Big Picture. And I would have loved to be there - http://bit.ly/qcbe6 #fb',84,3729,'http://web.archive.org/web/20110505011743/http://www.boston.com/bigpicture/2009/06/glastonbury_2009.html','2011-05-05 01:17:43','Tue 30 Jun 2009 16:15:15 +0000',19,62,0.306451612903,4,'Glastonbury 2009 - The Big Picture - Boston.com',77275,3569,260,427,122,23,371,2708,500,0.803702894204,0.154686249537,0.196297105796,0.0524967190576,0.0372032665902,0.575403436114,0.105734928569,0.159534815633,94.9425323453,63.2167944766,83.2690917932,60.0196255436,87.7047301523,0.962433219708,0.0407231481188,0.145922246165,0.0410304969931,0.139641723506,0,4,0.0,0.25,Relevant
1164,'http://bit.ly/xaPww','http://music.myspace.com/index.cfm%3Ffuseaction%3Dvideos',55,1,'2009-07-01 00:00:06','http://twitter.com/niquenique86','Day 26 new video for Girlfriend is up on myspace! (fav song on the album!) - http://bit.ly/xaPww',96,3736,'http://web.archive.org/web/20110411010222/http://music.myspace.com/index.cfm%3Ffuseaction%3Dvideos','2011-04-11 01:02:22','Sat 09 May 2009 06:22:34 +0000',19,56,0.339285714286,1,'Music | Myspace Music',66931,15709,21935,6752,3122,11429,173,737,500,0.61219275912,0.748071102008,0.38780724088,0.0549125178387,0.0494669794455,0.596715268494,0.114089469836,0.104800592629,93.5890454564,76.0090979441,69.3889599117,71.1361892259,64.9404652335,?,0.0,0.0736882930933,?,?,0,14,0.0,0.823529411765,NonRelevant
1166,'http://bit.ly/g8Hhn','http://www.scottberkun.com/blog/2009/calling-bullshit-on-social-media/',18,1,'2009-07-01 00:03:46','http://twitter.com/richard1664','scottberkun.com » Calling bullshit on social media http://bit.ly/g8Hhn',71,3775,'http://web.archive.org/web/20120113010641/http://www.scottberkun.com/blog/2009/calling-bullshit-on-social-media/','2012-01-13 01:06:41','Tue 30 Jun 2009 14:35:11 +0000',19,70,0.271428571429,3,'Calling bullshit on social media «  Scott Berkun',88956,58,1,7,0,5,183,885,500,0.606874381218,0.724016609542,0.393125618782,0.0602664997902,0.0433522390319,0.661546129889,0.211517455808,0.208595310875,27.3975935055,11.8419213195,12.3608243082,3.24440146634,3.38656839788,0.797176188282,0.0675367415394,0.251044326812,0.0590989609571,0.254563863755,0,1,0.0,0.125,Relevant
1167,'http://bit.ly/I0por','http://www.readwriteweb.com/archives/18_great_recipe_discovery_resources.php',13,1,'2009-07-01 00:10:31','http://twitter.com/maayanroman','speaking of food http://bit.ly/I0por 18 Great Cooking Resources @rww',68,3845,'http://web.archive.org/web/20091126011436/http://www.readwriteweb.com/archives/18_great_recipe_discovery_resources.php','2009-11-26 01:14:36','Tue 30 Jun 2009 16:09:30 +0000',19,76,0.25,2,'ReadWrite – Eat Right Web: 18 Great Cooking Resources',45070,0,0,0,0,4,24,125,120,0.739659723279,0.289910841661,0.260340276721,0.0443678254708,0.0559366707887,0.439666460316,0.123089253013,0.123121575436,27.1393230532,80.4359891847,14.3919219662,33.7402738853,3.90587019599,0.724864694789,0.0796566234846,0.154053465831,0.0870800688368,0.171861694256,0,1,0.0,0.111111111111,Relevant
1168,'http://bit.ly/DiijA','http://www.time.com/time/world/article/0%2C8599%2C1907918%2C00.html',17,1,'2009-07-01 00:04:00','http://twitter.com/dariusdgreat','Irans Opposition Down but Hardly Out http://bit.ly/DiijA #gr88 #iranelection Well never give up',95,3893,'http://web.archive.org/web/20100529010853/http://www.time.com/time/world/article/0%2C8599%2C1907918%2C00.html','','Tue 30 Jun 2009 10:21:04 +0000',19,67,0.283582089552,4,'?',0,72,25,17,821,517,31,166,157,0.512060141521,0.298943848504,0.487939858479,0.0281842381445,0.0269516651028,0.57319202509,0.147302133136,0.145400856187,99.9999999999,9.68411500703,15.1484520185,9.68411500702,15.1484520185,0.944689404198,0.0355840341789,0.17934252895,0.0354329335635,0.186700551127,0,0,0.0,0.0,Relevant
1169,'http://bit.ly/o2O81','http://www.musicophilia.com/',47,1,'2009-07-01 00:29:33','http://twitter.com/coleycakes','Aw; Dr. Oliver Sacks was on Daily Show last night. One of my fav authors; excited to read his latest; Musicophilia http://bit.ly/o2O81',134,3902,'http://web.archive.org/web/20120710013435/http://www.musicophilia.com/','2012-07-10 01:34:35','Tue 30 Jun 2009 16:28:42 +0000',19,28,0.678571428571,0,'Oliver Sacks // Musicophilia',7584,422,253,294,7,6,4,40,39,0.536235172665,0.659631585374,0.463764827335,0.101015254455,0.104972776216,0.962299541808,0.136862225363,0.136106370525,100.0,3.78840905296,3.75276497913,3.78840905296,3.75276497913,1.0,0.107159943955,0.144149994031,0.107159943955,0.144149994031,0,0,0.0,0.0,Relevant
1170,'http://bit.ly/OZIQV','http://www.rosenfeldmedia.com/books/cardsorting/blog/inviting_the_guests_to_cook_th/',21,1,'2009-07-01 01:02:27','http://twitter.com/rosenfeldmedia','@maadmob on the perils of confusing card sorting with cooking: http://bit.ly/OZIQV',82,3910,'http://web.archive.org/web/20100129020737/http://www.rosenfeldmedia.com/books/cardsorting/blog/inviting_the_guests_to_cook_th/','2010-01-29 02:07:37','Tue 30 Jun 2009 16:59:51 +0000',19,84,0.22619047619,4,'Rosenfeld Media - Card Sorting: Inviting the guests to cook the food',11110,0,0,0,0,17,1,1,1,0.572795075273,0.0779039985977,0.427204924727,0.0676316664728,0.0806976612381,0.867504166424,0.0677091369066,0.0709326902132,100.0,19.7369603251,19.7369603251,19.7369603251,19.7369603251,1.0,0.130311672829,0.130311672829,0.130311672829,0.130311672829,0,0,0.0,0.0,Relevant
1171,'http://bit.ly/jbaKS','http://www.youtube.com/watch%3Fv%3DSsWrY77o77o',62,2,'2009-07-01 01:17:46','http://twitter.com/gutterking1','too fuckin funny! http://bit.ly/jbaKS',37,3925,'http://web.archive.org/web/20120112022311/http://www.youtube.com/watch%3Fv%3DSsWrY77o77o','2012-01-12 02:23:11','Thu 07 May 2009 17:42:29 +0000',19,46,0.413043478261,1,'?',0,0,0,0,0,3065,548,5678,500,0.625587112455,0.013616318416,0.374412887545,0.0360682516056,0.0323138043057,0.473083924971,0.093159944778,0.0744915280563,2.22625165247,2.39599016996,9.89860683815,92.9157256309,22.4905553768,?,0.169030850946,0.0917545972953,?,?,0,1,0.0,0.25,Relevant
1172,'http://bit.ly/rm28X','http://www.time.com/time/health/article/0%2C8599%2C1907750%2C00.html',17,1,'2009-07-01 01:19:43','http://twitter.com/carla3761','Important: Parents take note! @time Why do some teens behave recklessly? http://bit.ly/rm28X',92,3931,'http://web.archive.org/web/20120203022514/http://www.time.com/time/health/article/0%2C8599%2C1907750%2C00.html','2012-02-03 02:25:14','Tue 30 Jun 2009 04:15:28 +0000',19,68,0.279411764706,4,'Not Gonna Live Forever: Why Some Teens Behave Recklessly - TIME',50762,40,5,9,845,45,9,80,80,0.442787373818,0.0717495695487,0.557212626182,0.0914090530159,0.0793143967521,0.563527765579,0.167246791048,0.181901718777,31.3505215354,23.6200170486,26.0127350368,7.40499853148,8.15512809966,0.936973567479,0.0638153444717,0.236553093018,0.0675908863589,0.208733077865,0,0,0.0,0.0,Relevant
1176,'http://bit.ly/ywvDd','http://www.mastergohring.com/fireman-austin.htm',15,1,'2009-07-01 00:28:45','http://twitter.com/kickbuttcomedy','RT @MasterGohring Tai Chi Saves Former Fire Fighter - http://bit.ly/ywvDd (Austin American-Stateman Article)',108,3984,'http://web.archive.org/web/20101127013509/http://www.mastergohring.com/fireman-austin.htm','2010-11-27 01:35:09','Wed 24 Jun 2009 20:42:23 +0000',19,47,0.404255319149,1,'?',15462,3,0,0,0,48,0,9,9,0.60799778168,0.761802156051,0.39200221832,0.123853771006,0.126713311336,0.977432991846,0.13554831758,0.132489397592,100.0,2.46192554468,3.29410595516,2.46192554468,3.29410595516,1.0,0.0942168328602,0.122679123016,0.0942168328602,0.122679123016,0,0,0.0,0.0,Relevant
1177,'http://bit.ly/XPB6l','http://www.wired.com/culture/culturereviews/magazine/17-06/nep_googlenomics%3FcurrentPage%3Dall',39,2,'2009-07-01 00:10:58','http://twitter.com/amitseshan','Googlenomics = Geek shall inherit the Earth. Hard math mastery as revenge against nepotistic hierarchies of Suits. http://bit.ly/XPB6l',134,3991,'http://web.archive.org/web/20090526230427/http://www.wired.com/culture/culturereviews/magazine/17-06/nep_googlenomics%3FcurrentPage%3Dall','','Tue 30 Jun 2009 16:08:24 +0000',19,95,0.2,5,'Secret of Googlenomics: Data-Fueled Recipe Brews Profitability',76451,207,26,23,2,4,91,532,444,0.548818950484,0.616904010655,0.451181049516,0.0302547279732,0.0259762166733,0.553972363759,0.197281488868,0.246669325228,8.65723262313,92.345909247,73.7423350114,9.3747873552,6.38404548366,?,0.0411972883189,0.268810406661,?,?,0,2,0.0,0.111111111111,Relevant
1179,'http://bit.ly/4cNEEU','http://www.makeupandbeautyblog.com/makeup-tipshow-to/easy-4-step-eye-makeup-with-benefit-cosmetics/',22,1,'2009-07-01 00:20:17','http://twitter.com/benefitbeauty','Easy 2-step eye makeup with benefit on makeup and beauty blog http://bit.ly/4cNEEU',82,4008,'http://web.archive.org/web/20100116012705/http://www.makeupandbeautyblog.com/makeup-tipshow-to/easy-4-step-eye-makeup-with-benefit-cosmetics','2010-01-16 01:27:05','Tue 30 Jun 2009 16:19:08 +0000',20,99,0.20202020202,2,'Easy 4-Step Eye Makeup with Benefit Cosmetics: Makeup and Beauty Blog: Makeup Reviews Beauty Tips and Drugstore Beauty Finds',146220,0,0,0,0,122,2,6,6,0.775016572987,0.0832993033604,0.224983427013,0.0659918670036,0.0626993136422,0.667527298629,0.0650325243953,0.0684476025574,99.8455478587,7.91443521867,16.1395885102,7.9266781428,16.1645550115,0.843806798538,0.124559831066,0.1093188789,0.110506420303,0.105801842379,0,0,0.0,0.0,Relevant
1180,'http://bit.ly/CUnPu','http://factoidz.com/how-to-get-rid-of-spyware-and-adware/',15,1,'2009-07-01 00:13:04','http://twitter.com/readingfactoidz','How to get rid of Spyware and Adware: http://bit.ly/CUnPu',57,4080,'http://web.archive.org/web/20090510230504/http://factoidz.com/how-to-get-rid-of-spyware-and-adware','2009-05-10 23:05:04','Tue 30 Jun 2009 16:13:04 +0000',19,57,0.333333333333,1,'How to Get Rid of Spyware and Adware',70311,0,0,0,0,22,0,3,3,0.557454531705,0.799559791886,0.442545468295,0.0694712517971,0.0396994222784,0.412727960774,0.0374289742696,0.051987524491,46.8761693549,99.718345852,99.718345852,47.0085709449,47.0085709449,0.743770635849,0.104115841259,0.0901669634667,0.0478638772412,0.0414513336145,0,0,0.0,0.0,Relevant
1181,'http://bit.ly/3KT1R4','http://www.wired.com/autopia/2009/06/grow-canada-a-sustainable-biofuel-from-the-great-white-north/',10,2,'2009-07-01 00:43:08','http://twitter.com/d_racerchic','RT: @CarTricks: Grow; Canada: A Sustainable Biofuel From the Great White North http://bit.ly/3KT1R4',99,4116,'http://web.archive.org/web/20100407015144/http://www.wired.com/autopia/2009/06/grow-canada-a-sustainable-biofuel-from-the-great-white-north','2010-04-07 01:51:44','Tue 30 Jun 2009 15:43:04 +0000',20,98,0.204081632653,4,'Grow Canada: Sustainable Biofuel From the Great White North | Autopia | Wired.com',124071,5,0,0,0,12,7,32,32,0.792201125473,0.819255483988,0.207798874527,0.0592156525464,0.0613139339485,0.420902289916,0.10210406483,0.115463591859,11.7320691678,21.4512943602,88.2554217101,54.6916608889,10.3541871193,?,0.0563794248133,0.157559544216,?,?,0,0,0.0,0.0,Relevant
1184,'http://bit.ly/PUdjy','http://www.birdsallsocialmedia.com/2009/05/21/what-does-your-avatar-say-about-you/',23,1,'2009-07-01 00:12:23','http://twitter.com/jewish_side','RT @yonitdm: RT @jrotem: Cool article: What Does Your Avatar Say About You? http://bit.ly/PUdjy (Twitter-Spiritual; FB- creative)',129,4168,'http://web.archive.org/web/20100706012151/http://www.birdsallsocialmedia.com/2009/05/21/what-does-your-avatar-say-about-you','2010-07-06 01:21:51','Tue 30 Jun 2009 12:31:03 +0000',19,82,0.231707317073,4,'What Does Your Avatar Say About YOU? – Birdsall Social Media',48886,0,0,0,0,15,15,94,83,0.792033669337,0.0477104252012,0.207966330663,0.0559266722774,0.0676842066694,0.644962704934,0.172185457198,0.137116009401,99.9767616069,3.07643823526,3.24078438834,3.07572332045,3.24003128212,0.91988784303,0.0708769911938,0.180809109053,0.0900937462696,0.196452238444,0,0,0.0,0.0,Relevant
1185,'http://bit.ly/xFXGQ','http://www.infoq.com/news/2009/06/Twitter-Architecture',25,1,'2009-07-01 00:41:53','http://twitter.com/mtolbert','Twitter Architecture :0) http://bit.ly/xFXGQ',44,4222,'http://web.archive.org/web/20111105015215/http://www.infoq.com/news/2009/06/Twitter-Architecture','2011-11-05 01:52:15','Fri 26 Jun 2009 06:16:44 +0000',19,54,0.351851851852,4,'Twitter an Evolving Architecture',104473,20,4,9,0,175,65,424,395,0.6333451445,0.455631796927,0.3666548555,0.0341129416073,0.0319221199035,0.835828199804,0.174708536882,0.180037877535,99.9999978568,25.7046506378,90.3826711642,25.7046500869,90.3826731013,0.964274111134,0.0967301666813,0.238723068476,0.100313972515,0.247009975159,0,0,0.0,0.0,Relevant
1188,'http://bit.ly/Dz0CB','http://gadgetwise.blogs.nytimes.com/2009/06/26/are-flickr-photos-fair-game-for-home-printing/',17,1,'2009-07-01 00:18:57','http://twitter.com/laneygriner','RT @wtlvdotcom (via @nytimes): Are Flickr Photos Fair Game for Home Printing? http://bit.ly/Dz0CB',97,4315,'http://web.archive.org/web/20100831013052/http://gadgetwise.blogs.nytimes.com/2009/06/26/are-flickr-photos-fair-game-for-home-printing/','2010-08-31 01:30:52','Tue 30 Jun 2009 15:56:28 +0000',19,93,0.204301075269,4,'Are Flickr Photos Fair Game for Home Printing? - NYTimes.com',102217,21,0,7,0,9,18,88,79,0.582046095751,0.608971963541,0.417953904249,0.0612344087089,0.0629940788349,0.836545492566,0.175300568659,0.179187438553,99.9648605206,18.8164441585,16.5709536575,18.8230584832,16.5767786512,0.90870254699,0.0631374102576,0.221990389585,0.0696250345017,0.224400733231,0,0,0.0,0.0,Relevant
1190,'http://bit.ly/16dGk7','http://www.zaphodsplanet.com/',23,1,'2009-07-01 01:25:49','http://twitter.com/heysal','RT @TPO_Hisself Obama wants Civilian ARMY; in Iran theyre called the BASIJI. must read !! http://bit.ly/16dGk7 #TCOT #TeaParty #iranelec',136,4360,'http://web.archive.org/web/20100715023829/http://www.zaphodsplanet.com/','2010-07-15 02:38:29','Sun 21 Jun 2009 20:32:43 +0000',20,29,0.689655172414,0,'Zaphods Planet | Being Stupid is Your Choice.',60466,3,0,0,0,800,30,77,70,0.651877223323,0.967094364672,0.348122776677,0.0357356582915,0.0309584912066,0.529336427032,0.0696361270121,0.0763625133372,8.59981695889,13.3866757674,13.2769317871,64.2416168759,64.7726228982,?,0.0545364410025,0.0654244895351,?,?,0,0,0.0,0.0,NonRelevant
1191,'http://bit.ly/3j5AF','http://webecoist.com/2009/06/30/10-best-summer-music-festivals-to-get-your-eco-on/',29,1,'2009-07-01 00:11:03','http://twitter.com/mgonyeo','10 Best Summer Music Festivals to Get Your Eco On http://bit.ly/3j5AF',69,4361,'http://web.archive.org/web/20101215012344/http://webecoist.com/2009/06/30/10-best-summer-music-festivals-to-get-your-eco-on/','2010-12-15 01:23:44','Tue 30 Jun 2009 16:11:01 +0000',19,82,0.231707317073,4,'10 Best Summer Music Festivals to Get Your Eco On | WebEcoist',56912,3,5,0,0,12,12,35,35,0.793952580307,0.189830520666,0.206047419693,0.0615528832972,0.0596284794,0.716396470098,0.0801637668039,0.0911948813412,99.9999979435,66.7881573429,66.7881573429,66.7881587164,66.7881587164,0.988527344987,0.0654031080295,0.0875667407969,0.0661621637087,0.0885830232628,0,0,0.0,0.0,Relevant
1192,'http://bit.ly/19Cj2F','http://twitterinmotion.com',15,1,'2009-07-01 00:57:04','http://twitter.com/youthandbeauty','Learn the best Twitter tools & how to use them! Anyone can use this to become successful thru Twitter http://bit.ly/19Cj2F',122,4367,'http://web.archive.org/web/20110203020951/http://twitterinmotion.com/','2011-02-03 02:09:51','Mon 29 Jun 2009 20:08:17 +0000',20,26,0.769230769231,0,'TwitterInMotion.com - Twitter tutorial with Twitter tools Twitter promotion and Twitter marketing',13492,10,3,0,0,45794,105,1198,500,0.843182955942,0.426671932276,0.156817044058,0.0614367570112,0.065609044174,0.803076991159,0.1665657483,0.161645060708,73.5043961252,23.1184589763,45.5932700517,31.451804511,62.0279499666,0.821400508388,0.134839972493,0.215583162482,0.10976425999,0.210581763447,0,0,0.0,0.0,Relevant
1195,'http://bit.ly/uh7Z5','http://www.anti-malvertising.com/',60,1,'2009-07-01 00:15:44','http://twitter.com/rcalo','RT @laurenweinstein: Havent seen as much publicity ... about Googles Anti-Malvertising.com ... http://bit.ly/uh7Z5',114,4457,'http://web.archive.org/web/20100502013001/http://www.anti-malvertising.com/','','Tue 30 Jun 2009 15:45:34 +0000',19,33,0.575757575758,0,'?',24759,6,0,0,4,10,0,1,1,0.617890210814,0.363399538165,0.382109789186,0.0630341132074,0.0610391875299,0.766893876651,0.0233762291106,0.0241402274793,17.2573973933,32.9606515918,17.8776039281,52.3575735305,96.5308184623,?,0.04472135955,0.0,?,?,0,0,0.0,0.0,Relevant
1196,'http://bit.ly/FBkQh','http://backseatcuddler.com/2009/06/30/vibe-magazine-has-died/',11,1,'2009-07-01 00:52:10','http://twitter.com/fungossip','Vibe Magazine Has Died #gossip http://bit.ly/FBkQh',50,4462,'http://web.archive.org/web/20120412020632/http://backseatcuddler.com/2009/06/30/vibe-magazine-has-died/','2012-04-12 02:06:32','Tue 30 Jun 2009 16:52:10 +0000',19,61,0.311475409836,4,'Vibe Magazine Has Died--Backseat Cuddler',38752,0,0,0,0,6,2,4,4,0.461119820466,0.782621418966,0.538880179534,0.0468036377201,0.0471666630637,0.802669991342,0.0853277039974,0.0846709664407,99.9997332934,40.127359042,40.5869898744,40.1272520197,40.5868816262,0.907074864676,0.0795557284176,0.167908682508,0.0877058019307,0.185110059872,0,0,0.0,0.0,Relevant
1197,'http://bit.ly/jkPVl','http://technologizer.com/2009/06/30/worst-tech-commercial-ever/',13,1,'2009-07-01 01:00:15','http://twitter.com/derek_austin','Worst technology ad ever (previous winner): http://bit.ly/jkPVl',63,4487,'http://web.archive.org/web/20111127021502/http://technologizer.com/2009/06/30/worst-tech-commercial-ever','2011-11-27 02:15:02','Tue 30 Jun 2009 14:15:55 +0000',19,63,0.301587301587,4,'Worst. Tech. Commercial. Ever?',93970,9,0,0,0,8,7,36,29,0.333612470965,0.289636297021,0.666387529035,0.0261264972137,0.0273895517832,0.870550263075,0.124046635675,0.121143583892,100.0,10.5691627799,14.6054986475,10.5691627799,14.6054986475,0.99832635866,0.0578314931966,0.180546113846,0.0579284446363,0.180847778407,0,0,0.0,0.0,Relevant
1199,'http://bit.ly/M9AoF','http://www.youtube.com/watch%3Fv%3DL80yKh_uNB4',13,2,'2009-07-01 00:56:59','http://twitter.com/lyricallvr','Check this video out -- Fred Works Out http://bit.ly/M9AoF',58,4570,'http://web.archive.org/web/20091113021309/http://www.youtube.com/watch%3Fv%3DL80yKh_uNB4','2009-11-13 02:13:09','Thu 18 Jun 2009 12:19:21 +0000',19,46,0.413043478261,1,'?',0,7861,2335,5455,90,4144,18,535,500,0.640694154086,0.391340399787,0.359305845914,0.0488531968746,0.0431130613559,0.201143138494,0.103796992393,0.0626461293764,17.6606311394,59.7612975657,29.6155518446,29.5519539548,59.6329632219,0.144337567297,0.0,0.0154303349962,0.176776695297,0.0842664840618,0,1,0.0,0.111111111111,Relevant
1202,'http://bit.ly/qRnNh','http://starbury.com/Starbury-Street-Shoe/M/B001J17S04.htm',45,1,'2009-07-01 00:38:58','http://twitter.com/hiphopjunkie951','@michellexsheree hey Im bout to order me some new air force bums http://bit.ly/qRnNh they look nice',99,4746,'http://web.archive.org/web/20120531015804/http://starbury.com/Starbury-Street-Shoe/M/B001J17S04.htm','2012-05-31 01:58:04','Tue 30 Jun 2009 16:38:58 +0000',19,57,0.333333333333,3,'Starbury Street Shoe | Starbury',41672,16,6,20,0,6,3,12,12,0.63452342281,0.165312047226,0.36547657719,0.0324632741512,0.0301969220839,0.901214156017,0.064850206895,0.0589916223219,50.4878528041,98.2459148806,74.7337970405,51.3892642411,37.7314894447,?,0.0,0.0976458208581,?,?,0,0,0.0,0.0,NonRelevant
1203,'http://bit.ly/4C3GT','http://fab.lexile.com/',14,1,'2009-07-01 00:51:02','http://twitter.com/bobsd46','I found this interesting article... http://bit.ly/4C3GT actually fits some of the other stuff Ive talked about today with folks at #nweasc',138,4769,'http://web.archive.org/web/20100308021031/http://fab.lexile.com/','2010-03-08 02:10:31','Tue 30 Jun 2009 09:11:38 +0000',19,22,0.863636363636,0,'The Lexile Framework for Reading',32913,11,0,0,0,11,5,31,29,0.541821535219,0.105809814213,0.458178464781,0.030758312596,0.0576658693454,0.495817143037,0.186914471151,0.192459339248,7.18666484532,21.6249617512,69.8702865319,33.2331910133,10.285724021,0.19075675653,0.0,0.222497079745,0.053877245844,0.247720178539,0,0,0.0,0.0,NonRelevant
1205,'http://bit.ly/9A8DI','http://www.boxuk.com/blog/analyzing-the-design-of-websites',31,1,'2009-07-01 00:37:23','http://twitter.com/ku','Analyzing the Design of Websites: Apple; Microsoft & 37 Signals | Our Blog | Box UK http://bit.ly/9A8DI',103,4782,'http://web.archive.org/web/20110830015705/http://www.boxuk.com/blog/analyzing-the-design-of-websites','2011-08-30 01:57:05','Tue 30 Jun 2009 16:37:22 +0000',19,58,0.327586206897,2,'Box UK | Analyzing the Design of Websites: Apple Microsoft & 37 Signals | Box UK Blog | Web Technology Opinion',64867,8,0,2,0,41,39,306,246,0.670617639285,0.544995560876,0.329382360715,0.0788019771956,0.0881844526878,0.628010834446,0.14665201053,0.145166398493,78.0886969739,60.1805699331,69.5645174449,77.0669408829,89.0839777595,0.288124402517,0.102901572327,0.135972552084,0.17010345436,0.160000241967,0,0,0.0,0.0,Relevant
1207,'http://bit.ly/Cn9DP','http://thecaucus.blogs.nytimes.com/2009/06/30/court-rules-franken-has-won-senate-seat/',12,1,'2009-07-01 01:15:34','http://twitter.com/cbaumgar','Franken finally gets the win hes had for months. http://bit.ly/Cn9DP (via @Lekyse)',82,4878,'http://web.archive.org/web/20111019023652/http://thecaucus.blogs.nytimes.com/2009/06/30/court-rules-franken-has-won-senate-seat/','2011-10-19 02:36:52','Tue 30 Jun 2009 10:36:57 +0000',19,86,0.220930232558,4,'?',0,1201,0,0,0,110,53,459,91,0.667495724646,0.888707598678,0.332504275354,0.0381290764545,0.0412224828713,0.792006884974,0.166882165726,0.164519976208,100.0,3.89231876454,3.37110706565,3.89231876454,3.37110706565,0.961348655489,0.0512399581523,0.209365754842,0.0532482042554,0.20930921459,0,5,0.0,0.416666666667,Relevant
1208,'http://bit.ly/AOkr2','http://help.twitter.com/forums/26257/entries/18311',30,2,'2009-07-01 00:32:08','http://twitter.com/buzzedition','Do you know the Twitter Rules? http://bit.ly/AOkr2',50,4916,'http://web.archive.org/web/20090122231012/http://help.twitter.com/forums/26257/entries/18311','2009-01-22 23:10:12','Sat 14 Mar 2009 07:57:22 +0000',19,50,0.38,4,'?',0,0,0,0,0,3202,378,1200,500,0.578814070483,0.410042766513,0.421185929517,0.0515710623129,0.0497245158099,0.511060152519,0.211115724498,0.15453412247,67.03711629,2.27054323649,2.99325539342,3.38699419388,4.46507182748,0.707206669135,0.07453559925,0.18043396323,0.0533760512684,0.235913199213,0,0,0.0,0.0,Relevant
1211,'http://bit.ly/NpWOO','http://www.salon.com/env/feature/2009/06/30/horse_slaughter/',15,1,'2009-07-01 00:18:43','http://twitter.com/ecosalon','Horse meat consumption? NIMBY; say Americans. http://bit.ly/NpWOO',65,4996,'http://web.archive.org/web/20121127014159/http://www.salon.com/env/feature/2009/06/30/horse_slaughter/','2012-11-27 01:41:59','Tue 30 Jun 2009 05:51:29 +0000',19,60,0.316666666667,6,'Horses to the slaughter - Salon.com',120869,2,1,2,0,87,1,27,24,0.524673455798,0.397394726136,0.475326544202,0.0499287241263,0.0437319642838,0.722204640923,0.141009648359,0.131330586261,1.63073905705,10.9921312418,64.3962174359,14.835512979,2.53235224363,?,0.0592089246417,0.127884469524,?,?,0,0,0.0,0.0,Relevant
1212,'http://bit.ly/GQrlF','http://careertrend.wordpress.com/',18,1,'2009-07-01 00:56:20','http://twitter.com/careeru','Very Good! RT @dawnbugni: What a great analogy! RT @ValueIntoWords: Newest post at my blog: The UN-COVER Letter: http://bit.ly/GQrlF',132,5016,'http://web.archive.org/web/20100216021956/http://careertrend.wordpress.com/','2010-02-16 02:19:56','Tue 31 Mar 2009 06:15:47 +0000',19,33,0.575757575758,0,'?',99106,2,1,1,0,397,49,86,74,0.820906801818,0.08675669316,0.179093198182,0.0610828385622,0.0609280378931,0.477724860892,0.150480123637,0.17350890923,99.9446056117,5.27706184644,3.49153453768,5.27998666276,3.49346972386,0.425019094637,0.0681360809989,0.172852343197,0.0743808003306,0.168161705857,0,2,0.0,0.105263157895,Relevant
1215,'http://bit.ly/yYRr','http://www.kpbs.org/news/2009/jun/30/business-guru-ken-blanchard-talks-about-environmen/',10,2,'2009-07-01 00:02:59','http://twitter.com/environation','Business Guru Ken Blanchard Talks About the Environment of Change http://bit.ly/yYRr',84,5064,'http://web.archive.org/web/20091006012723/http://www.kpbs.org/news/2009/jun/30/business-guru-ken-blanchard-talks-about-environmen/','2009-10-06 01:27:23','Tue 30 Jun 2009 16:02:57 +0000',18,88,0.204545454545,5,'Business Guru Ken Blanchard Talks About the Environment of Change   | KPBS.org',71566,0,0,0,0,3,0,5,5,0.665327926446,0.724842893315,0.334672073554,0.0850914041696,0.0768753570175,0.798331751291,0.105213622974,0.122281235849,99.9990045116,19.9406199195,3.86556832187,19.940818428,3.86560680354,0.839467944932,0.100156617167,0.146501005422,0.100390025087,0.158987277111,0,0,0.0,0.0,Relevant
1216,'http://bit.ly/bIE3G','http://www.neatorama.com/2009/03/01/nanotechnology-explained-with-puppetry/',18,1,'2009-07-01 00:48:25','http://twitter.com/xarker','rt @billiegirltoo Nanotechnology Explained with Puppetry http://bit.ly/bIE3G (specifically; with tiny; tiny; tiny; tiny; tiny; tiny puppets)',140,5068,'http://web.archive.org/web/20090502232357/http://www.neatorama.com/2009/03/01/nanotechnology-explained-with-puppetry/','2009-05-02 23:23:57','Tue 30 Jun 2009 16:41:43 +0000',19,75,0.253333333333,4,'?',0,1,0,0,0,7,4,7,7,0.652668444948,0.247548546405,0.347331555052,0.0579716909616,0.059470103345,0.354372371053,0.111978502191,0.109157084959,31.2970236331,42.0033042354,45.4257205974,13.1457840532,14.2168985109,0.647058823529,0.0808452083454,0.219381727238,0.161690416691,0.26813322218,0,0,0.0,0.0,Relevant
1218,'http://bit.ly/proz','http://www.proz.com/profile/745621',16,1,'2009-07-01 00:52:36','http://twitter.com/angeldominguez','Weird; I received a visit in my Proz profile from http://www.pressarmy.com :) * http://bit.ly/proz #xl8',103,5084,'http://web.archive.org/web/20080613232752/http://www.proz.com/profile/745621','2008-06-13 23:27:52','Tue 06 Jan 2009 06:23:59 +0000',18,34,0.529411764706,2,'Spanish translator and DTP expert. 10 years of experience as a designer; translation of books articles talks manuals on design art IT astronomy.',85086,0,0,0,0,315,49,59,52,0.744507371137,0.183271677731,0.255492628863,0.0383302159359,0.0396439228404,0.78370272495,0.141230382993,0.140096686459,99.9999589972,62.7000458334,12.4149167894,62.7000715422,12.4149218799,0.903467823106,0.0295656197995,0.132225117988,0.0295183525913,0.134458654653,0,0,0.0,0.0,Relevant
1220,'http://bit.ly/HKpiI','http://www.perpetualkid.com/anti-theft-lunch-bags.aspx',31,2,'2009-07-01 01:24:47','http://twitter.com/twilightpad','Anti-theft lunch bags: http://bit.ly/HKpiI',42,5128,'http://web.archive.org/web/20120127025015/http://www.perpetualkid.com/anti-theft-lunch-bags.aspx','2012-01-27 02:50:15','Wed 13 May 2009 10:22:46 +0000',19,54,0.351851851852,1,'ANTI-THEFT LUNCH BAGS',42840,1,0,0,0,243,42,314,314,0.600044398167,0.737590929955,0.399955601833,0.052508994987,0.0393580151466,0.873494609882,0.0807389253664,0.0845128145142,29.6094495687,17.9110988096,24.6976967216,5.30337776924,7.31285205542,0.905538513814,0.160356745147,0.12192012192,0.17708440083,0.129028324094,0,0,0.0,0.0,Relevant
1221,'http://bit.ly/pef8p','http://www.canopycanopycanopy.com/6/infrastructure_for_souls',12,1,'2009-07-01 00:52:03','http://twitter.com/brendanstark','triplecanopy: Tracing the parallel histories of the American megachurch and the corporate-organizational complex. http://bit.ly/pef8p',133,5158,'http://web.archive.org/web/20120318021801/http://canopycanopycanopy.com/6/infrastructure_for_souls','2012-03-18 02:18:01','Tue 30 Jun 2009 15:49:41 +0000',19,60,0.316666666667,2,'Infrastructure for Souls - Triple Canopy',11898,115,0,1,0,91,7,72,61,0.717157623847,0.575150417516,0.282842376153,0.113523724059,0.114425913538,0.963090858298,0.146123103519,0.149001074085,43.6918114843,90.9763821585,18.9138788345,39.7492293879,8.26381628474,0.970142500145,0.0,0.0591082804679,0.0,0.0573434549925,0,0,0.0,0.0,Relevant
1222,'http://bit.ly/2ERHYj','http://pt.wikipedia.org/wiki/Jos%25C3%25A9_Sarney',30,1,'2009-07-01 01:26:06','http://twitter.com/tshatsha','@feerzitaa HEY thanks; i just learn something José Sarney de Araújo Costa SIM SIM go to http://bit.ly/2ERHYj',110,5166,'http://web.archive.org/web/20051215000000/http://pt.wikipedia.org/wiki/Jos%3F%3F_Sarney','2005-12-15 00:00:00','Wed 24 Jun 2009 08:12:23 +0000',20,49,0.408163265306,2,'José Sarney – Wikipédia a enciclopédia livre',265758,63,23,67,0,73,9,75,74,0.677736255101,0.338256436354,0.322263744899,0.0,0.0565667323884,0.0526607619709,0.0775910177679,0.0,81.4168305613,71.8776999144,61.5492044503,88.2835888095,75.5976424359,?,?,?,0.0800640769025,0.0451907687701,0,0,0.0,0.0,NonRelevant
1224,'http://bit.ly/jroxM','http://talk2theanimals.com/forum',14,1,'2009-07-01 00:29:37','http://twitter.com/talk2theanimals','Remember to sign up for Talk2theAnimals TeleConference 7/1 & get your animal communication questions answered http://bit.ly/jroxM',129,5224,'http://web.archive.org/web/20091206015641/http://www.talk2theanimals.com/forum','2009-12-06 01:56:41','Tue 30 Jun 2009 16:29:33 +0000',19,32,0.59375,1,'Talk 2 The Animals | Wisdom Behind the Whiskers Forum | Animal Communication Questions Answered!',36772,20,7,4,0,10,59,143,138,0.577104138111,0.506096794643,0.422895861889,0.103380006683,0.103203137423,0.918736985999,0.144115338425,0.128055559709,31.6311399945,4.26824828269,3.47178727488,13.4938174325,10.9758525158,0.657658437096,0.256205046088,0.201246117975,0.146943671674,0.162786064053,0,0,0.0,0.0,Relevant
1225,'http://bit.ly/qPIao','http://adriandayton.com/twitter-videos/',29,1,'2009-07-01 00:34:24','http://twitter.com/foiledcupcakes','@theirischen check out @adriandaytons videos here: http://bit.ly/qPIao good 1min overviews of twitter basics. then well get him to help u.',138,5256,'http://web.archive.org/web/20100430020200/http://adriandayton.com/twitter-videos','2010-04-30 02:02:00','Tue 30 Jun 2009 11:16:55 +0000',19,39,0.487179487179,1,'Twitter Videos | Legal Marketing:  Social Media Edition',23807,5,0,0,0,630,21,49,49,0.635498219845,0.567321278702,0.364501780155,0.0606160806211,0.0678844233302,0.66633747791,0.147216537288,0.157724086849,99.9998646901,17.1195471277,17.2528788226,17.1195702922,17.2529021675,0.852500916422,0.0693375245282,0.291705158081,0.0620173672946,0.271763806422,0,0,0.0,0.0,Relevant
1226,'http://bit.ly/VlbSE','http://well.blogs.nytimes.com/2009/06/24/the-10-ingredient-shopping-trip/',10,1,'2009-07-01 00:50:58','http://twitter.com/hungersatisfied','Ive eaten @bittmans http://bit.ly/VlbSE',39,5298,'http://web.archive.org/web/20100325021916/http://well.blogs.nytimes.com/2009/06/24/the-10-ingredient-shopping-trip/','2010-03-25 02:19:16','Wed 24 Jun 2009 07:07:15 +0000',19,73,0.260273972603,4,'?',0,118,8,4,0,30,26,123,69,0.523247492604,0.449103634571,0.476752507396,0.0314485451017,0.0351436503942,0.665553495466,0.174722889817,0.171170595304,99.9999690023,3.62285408725,20.8232648974,3.62285521026,20.8232713521,0.619910273625,0.0376221765322,0.232930436932,0.0606897129034,0.235925670307,0,0,0.0,0.0,Relevant
1227,'http://bit.ly/prCJM','http://www.billthelizard.com/2009/06/programming-and-logic-puzzles.html',18,1,'2009-07-01 01:02:30','http://twitter.com/recoveringslob','Bill the Lizard: Programming and Logic Puzzles http://bit.ly/prCJM',66,5318,'http://web.archive.org/web/20111222023108/http://www.billthelizard.com/2009/06/programming-and-logic-puzzles.html','2011-12-22 02:31:08','Tue 30 Jun 2009 17:02:26 +0000',19,71,0.267605633803,3,'Bill the Lizard: Programming and Logic Puzzles',133459,15,2,2,0,6,6,63,63,0.50087182165,0.466124993854,0.49912817835,0.0560340790833,0.0562453145802,0.912621242187,0.112382287973,0.111960223866,100.0,4.9114454052,4.91799103408,4.9114454052,4.91799103408,0.969917904124,0.119540287902,0.189089832068,0.1159442655,0.183401613611,0,0,0.0,0.0,Relevant
1229,'http://bit.ly/fpZcn','http://www.cheap-chic-weddings.com/wedding-contest-2009.html',12,1,'2009-07-01 01:24:27','http://twitter.com/lgawne','@bestflabeaches we anounced the winners! Take a look...http://bit.ly/fpZcn',74,5394,'http://web.archive.org/web/20121012025421/http://www.cheap-chic-weddings.com/wedding-contest-2009.html','2012-10-12 02:54:21','Sun 17 May 2009 14:26:45 +0000',19,60,0.316666666667,1,'Wedding Contest 2009 Is All About The Toilet Paper',18383,169,7,83,11,336,12,96,93,0.716176335463,0.377125548542,0.283823664537,0.0485642931179,0.0495073771488,0.980950636344,0.18148210641,0.187915264866,100.0,16.2138332004,21.0906998772,16.2138332004,21.0906998772,1.0,0.0693375245282,0.259607999422,0.0693375245282,0.259607999422,0,0,0.0,0.0,Relevant
1230,'http://bit.ly/BTC59','http://www.comfortinn.com/hotel-fort_collins-colorado-CO109',54,1,'2009-07-01 00:40:46','http://twitter.com/lendingladiesjp','RT @comfortinnco #1 Hotel on Tripadvisor http://short.to/eu7d Comfort Inn & Suites Hotel Fort Collins http://bit.ly/BTC59',121,5436,'http://web.archive.org/web/20120924021122/http://www.comfortinn.com/hotel-fort_collins-colorado-CO109','2012-09-24 02:11:22','Mon 25 May 2009 04:34:13 +0000',19,59,0.322033898305,1,'Fort Collins hotels near Colorado State University Comfort Inn hotel in Fort Collins',74484,5,1,6,0,94,4,97,92,0.632986323292,0.771740080775,0.367013676708,0.0620468362282,0.061305398564,0.937708625918,0.15685807504,0.15501972751,2.41656637363,2.53282035061,4.17396562365,95.4100978005,57.896173364,?,0.0944739051875,0.176770066543,?,?,0,0,0.0,0.0,Relevant
1231,'http://bit.ly/Qjobl','http://www.polaroid.com/CES/ProductDetail.jsp%3Ffolder_id%3D2534374302037099%26prod_code%3DPG009',12,1,'2009-07-01 00:30:49','http://twitter.com/lazylandon','wants this camera.. http://bit.ly/Qjobl',39,5470,'http://web.archive.org/web/20091005020159/http://www.polaroid.com/CES/ProductDetail.jsp%3Ffolder_id%3D2534374302037099%26prod_code%3DPG009','2009-10-05 02:01:59','Tue 05 May 2009 17:08:24 +0000',19,96,0.197916666667,2,'Polaroid | Home | polaroid.com',28282,0,0,0,0,60,0,0,0,0.512375553094,0.539065092754,0.487624446906,0.0560772154092,0.0359094785703,0.181233320852,?,?,5.72005838994,74.9415747739,100.0,7.63269040875,5.72005838994,?,?,?,0.0404888165089,?,0,0,0.0,0.0,Relevant
1233,'http://bit.ly/glfBX','http://www.streetsblog.org/2009/06/26/new-yorkers-taxed-again-for-not-owning-cars/',14,1,'2009-07-01 00:31:20','http://twitter.com/zingbot','NYC zipcar tax approaches 20%; screwing occasional drivers for not owning cars. http://bit.ly/glfBX',99,5475,'http://web.archive.org/web/20100127020235/http://www.streetsblog.org/2009/06/26/new-yorkers-taxed-again-for-not-owning-cars/','2010-01-27 02:02:35','Tue 30 Jun 2009 15:27:01 +0000',19,82,0.231707317073,4,'New Yorkers Taxed (Again) for Not Owning Cars | Streetsblog New York City',95814,3,0,0,0,11,1,3,3,0.539387893307,0.594635350595,0.460612106693,0.0391434238381,0.045849670514,0.704306887429,0.0556638963435,0.0522743786136,52.4194276985,61.5376345727,53.6729909962,85.1827147119,97.6644430013,?,0.0930260509419,0.0922330984216,?,?,0,0,0.0,0.0,Relevant
1234,'http://bit.ly/Ca72g','http://www.getrichslowly.org/blog/2009/06/30/the-best-of-get-rich-slowly-june-2009/',11,1,'2009-07-01 00:27:18','http://twitter.com/moneypennyme','get rich slowly: The Best of Get Rich Slowly: June 2009 http://bit.ly/Ca72g',75,5480,'http://web.archive.org/web/20110919015838/http://www.getrichslowly.org/blog/2009/06/30/the-best-of-get-rich-slowly-june-2009/','2011-09-19 01:58:38','Tue 30 Jun 2009 16:27:17 +0000',19,83,0.228915662651,5,'The Best of Get Rich Slowly: June 2009',125171,0,0,0,0,3,0,7,7,0.862730133915,0.120471579049,0.137269866085,0.0553424532912,0.0640574211856,0.747670029044,0.0681450671123,0.0664219236874,94.5347113744,11.1411771904,11.7694517553,10.5322797007,11.1262172473,0.745939562701,0.137504774554,0.135581536137,0.118216560936,0.139875721236,0,0,0.0,0.0,Relevant
1235,'http://bit.ly/MEDOU','http://support.apple.com/downloads/iPhoto_8_0_4_Update',15,1,'2009-07-01 01:24:25','http://twitter.com/ygbr','News: Apple released a minor update to iPhoto; version 8.0.4: http://bit.ly/MEDOU #mac #apple #iphoto (via @applespotlight)',123,5514,'http://web.archive.org/web/20110511025619/http://support.apple.com/downloads/iPhoto_8_0_4_Update','2011-05-11 02:56:19','Tue 30 Jun 2009 12:50:31 +0000',19,54,0.351851851852,2,'iPhoto 8.0.4 Update',15831,4,0,0,0,42,3,21,21,0.572396809949,0.646660855289,0.427603190051,0.0997155044022,0.0917249232132,0.659570234878,0.0769531882231,0.0837574242826,99.9201941006,82.1286875957,98.7084793018,82.1942834829,98.7873174089,0.975900072949,0.219264504827,0.135526185436,0.213980246255,0.132260014253,0,0,0.0,0.0,Relevant
1236,'http://bit.ly/FrvZd','http://blog.friendfeed.com/2009/06/friendfeed-now-6x-more-awesomer-with.html',32,1,'2009-07-01 00:14:14','http://twitter.com/amnesiak1978','ho trasformato FF in Helvetico! http://bit.ly/FrvZd',51,5567,'http://web.archive.org/web/20110412014701/http://blog.friendfeed.com/2009/06/friendfeed-now-6x-more-awesomer-with.html','2011-04-12 01:47:01','Tue 30 Jun 2009 11:39:43 +0000',19,76,0.25,3,'FriendFeed Blog: FriendFeed now 6x more awesomer with themes',45067,2,0,0,0,153,27,157,133,0.536209720487,0.474404578171,0.463790279513,0.0244265984373,0.0260289603148,0.839957342759,0.0967923308104,0.0981986205106,73.3634716865,10.588669032,41.9296762602,14.4331624289,57.1533425236,0.925024379729,0.0,0.108787089121,0.0,0.117604564275,0,0,0.0,0.0,Relevant
1237,'http://bit.ly/Zwjtt','http://jonathanturley.org/2009/06/30/oklahoma-legislature-to-consider-proclamation-linking-the-economic-crisis-to-obamas-immoral-policies/',15,1,'2009-07-01 01:12:03','http://twitter.com/cutglassnews','Oklahoma Rep. Sally Kern drafts resolution blaming homosexuals for moral crisis and any consequential financial crises http://bit.ly/Zwjtt',138,5569,'http://web.archive.org/web/20100726024452/http://jonathanturley.org/2009/06/30/oklahoma-legislature-to-consider-proclamation-linking-the-economic-crisis-to-obamas-immoral-policies/','2010-07-26 02:44:52','Tue 30 Jun 2009 06:35:37 +0000',19,138,0.13768115942,4,'Oklahoma Legislature to Consider Proclamation Linking the Economic Crisis to Obama’s Immoral Policies « JONATHAN TURLEY',171410,157,0,0,0,22,12,67,57,0.663712957616,0.641309139195,0.336287042384,0.0623774434047,0.0586918124376,0.832862361042,0.174719037455,0.181706881836,99.9999994868,10.1781756168,11.4070320113,10.1781755646,11.4070319527,0.663400206218,0.0839468784336,0.216354475119,0.11665876649,0.218000646645,0,4,0.0,0.235294117647,Relevant
1243,'http://bit.ly/1a27IL','http://garyvaynerchuk.com/post/78887853/legacy-is-greater-than-currency',24,1,'2009-07-01 00:17:53','http://twitter.com/entreprediva','RT @FrankDickinson: love; Love; LOVE this guy - watch it...remember it...live by it!!! - http://bit.ly/1a27IL',109,5663,'http://web.archive.org/web/20120128015216/http://garyvaynerchuk.com/post/78887853/legacy-is-greater-than-currency','2012-01-28 01:52:16','Mon 29 Jun 2009 18:25:22 +0000',20,71,0.281690140845,3,'Gary Vaynerchuk - Legacy is greater than Currency. Legacy is...',91451,1,0,0,0,41,60,273,265,0.59413521171,0.371762344461,0.40586478829,0.0,0.0455525323174,0.0488921082283,0.135161163136,0.0137425402548,5.52249698458,97.4852349113,53.152010572,5.66495735441,10.3900058063,?,?,?,0.0808452083454,0.148848093563,0,0,0.0,0.0,Relevant
1244,'http://bit.ly/clRYU','http://www.igorhelpsyousucceed.com/2009/06/retweetnow-free-viral-twitter-marketing-tool-review/',42,1,'2009-07-01 00:16:50','http://twitter.com/jamcer','ReTweetNow | FREE Viral Twitter Marketing Tool Review http://bit.ly/clRYU',73,5679,'http://web.archive.org/web/20100303015129/http://www.igorhelpsyousucceed.com/2009/06/retweetnow-free-viral-twitter-marketing-tool-review/','2010-03-03 01:51:29','Tue 30 Jun 2009 16:16:49 +0000',19,95,0.2,3,'ReTweetNow | FREE Viral Twitter Marketing Tool Review',42970,7,0,0,0,4,2,40,40,0.683081018818,0.218764447092,0.316918981182,0.0701889419233,0.0757653854144,0.652793462476,0.0852575313359,0.0763843450098,11.8068254886,31.9316317445,98.5929217249,36.975327735,11.9753277234,?,0.152716166501,0.135670238492,?,?,0,0,0.0,0.0,Relevant
1246,'http://bit.ly/3wM9Uh','http://inventorspot.com/articles/obama_action_figure_bends_poses_governs_shoots_22604',32,1,'2009-07-01 00:14:28','http://twitter.com/oreoscout','Obama action figure. Think Janet would like one? http://bit.ly/3wM9Uh',69,5743,'http://web.archive.org/web/20100120015011/http://inventorspot.com/articles/obama_action_figure_bends_poses_governs_shoots_22604','2010-01-20 01:50:11','Tue 30 Jun 2009 16:14:17 +0000',20,85,0.235294117647,2,'Detailed Obama Action Figure Bends to Your Will',48306,277,86,157,8,9,1,38,37,0.482686819387,0.349672077112,0.517313180613,0.0390360029179,0.0331496772066,0.658763724573,0.106441434098,0.104462862205,99.9999997652,40.820173697,99.4411366779,40.8201736011,99.4411369114,0.956115000055,0.0870388279778,0.122901286002,0.084818892968,0.111803398875,0,0,0.0,0.0,Relevant
1247,'http://bit.ly/11UKdh','http://www.smashingmagazine.com/2009/06/28/50-free-resources-that-will-improve-your-writing-skills/',60,1,'2009-07-01 00:13:12','http://twitter.com/ryanewaskiw','RT @burntsugar: RT @TimboReid 50 Free Resources To Improve Your Writing Skills. http://bit.ly/11UKdh. Very nice always good to improve.',135,5750,'http://web.archive.org/web/20100620014902/http://www.smashingmagazine.com/2009/06/28/50-free-resources-that-will-improve-your-writing-skills/','2010-06-20 01:49:02','Sun 28 Jun 2009 08:21:13 +0000',20,99,0.20202020202,4,'50 Free Resources That Will Improve Your Writing Skills | Smashing Magazine',113481,478,209,90,2,1690,364,2040,500,0.675777970338,0.0713812362254,0.324222029662,0.0628910361401,0.0636027314143,0.653052716027,0.127535047821,0.120820194896,83.0356025171,5.38575478626,9.97050812971,4.47209393686,8.27907149952,0.45774071571,0.125389206962,0.16078864715,0.150187852297,0.146290670817,0,0,0.0,0.0,Relevant
1248,'http://bit.ly/ub6H9','http://www.wired.com/epicenter/2009/06/pure-play-iphone-app-startups-attract-100-million-in-vc-bucks/',14,2,'2009-07-01 00:58:25','http://twitter.com/iphone_expert','Pure Play iPhone App Startups Attract $100 Million in VC Bucks http://bit.ly/ub6H9',82,5752,'http://web.archive.org/web/20100109023417/http://www.wired.com/epicenter/2009/06/pure-play-iphone-app-startups-attract-100-million-in-vc-bucks','2010-01-09 02:34:17','Tue 30 Jun 2009 16:58:25 +0000',19,101,0.188118811881,4,'Pure Play iPhone App Startups Attract $100 Million in VC Bucks | Wired Business | Wired.com',60085,0,0,0,0,3,5,66,65,0.652727192995,0.450609326849,0.347272807005,0.0957073225982,0.0808635618176,0.451405852007,0.0979610733,0.131961662788,50.8083594108,7.46926594829,7.48067419814,3.79501148836,3.80080783294,0.745797046987,0.156892908111,0.172876496006,0.167093470609,0.167300382514,0,0,0.0,0.0,Relevant
1249,'http://bit.ly/2fhA0V','http://quikbook.com/GetProfile.asp%3FCode%3D2399%26Market%3D2007',13,1,'2009-07-01 00:31:35','http://twitter.com/dallas_hotels','Super 8 - DFW Airport North 1 night from $49&lt;br&gt;2+ nights from $45 Stay 2 or more nights; receive 10% offValid until .. http://bit.ly/2fhA0V',146,5778,'http://web.archive.org/web/20030415225517/http://www.quikbook.com/GetProfile.asp%3FCode%3D2399%26Market%3D2007','','Tue 09 Jun 2009 06:39:17 +0000',20,64,0.3125,1,'Super 8 - DFW Airport North | Irving TX | Quikbook.com',38688,0,0,0,0,356,0,20,20,0.581742592612,0.70417066665,0.418257407388,0.097912886613,0.0891777902732,0.334360642448,0.0621508604069,0.0758206989192,44.7065583415,6.31102310485,5.7500882927,14.1165487547,12.8618451207,0.542986471279,0.105409255339,0.07126966451,0.163902517027,0.110818327701,0,0,0.0,0.0,Relevant
1254,'http://bit.ly/BJUSM','http://www.youtube.com/watch%3Fv%3Da0WMBYQL14U',17,2,'2009-07-01 00:41:13','http://twitter.com/patrickharnett','On the eve of Canada day; a song by my fave nearly-all Cdn group; The Band. Dylans I Shall Be Released live; 1970. http://bit.ly/BJUSM',134,5896,'http://web.archive.org/web/20120702021929/http://www.youtube.com/watch%3Fv%3Da0WMBYQL14U','2012-07-02 02:19:29','Tue 30 Jun 2009 16:40:56 +0000',19,46,0.413043478261,1,'?',0,15598,13832,7740,235,3,68,1029,500,0.621016709976,0.587942107567,0.378983290024,0.0427656889398,0.0375795934099,0.51792158922,0.101121265463,0.0823161348687,8.87856534449,26.2236351044,79.158981762,33.8571113774,11.2161186853,?,0.101534616513,0.0887744934258,?,?,0,2,0.0,0.0833333333333,Relevant
1256,'http://bit.ly/zV9wb','http://www.smithsonianmag.com/arts-culture/The-Object-at-Hand-Stealth-Machine.html',10,1,'2009-07-01 00:35:14','http://twitter.com/photogjack','RT @brookpete: Blackbird. http://bit.ly/zV9wb if youre into airplanes or history this is cool.',94,5913,'http://web.archive.org/web/20111102021347/http://www.smithsonianmag.com/arts-culture/The-Object-at-Hand-Stealth-Machine.html','2011-11-02 02:13:47','Tue 23 Jun 2009 12:15:00 +0000',19,82,0.231707317073,2,'The Ultimate Spy Plane | Arts &amp; Culture | Smithsonian Magazine',146520,69,40,25,0,84,9,56,49,0.758372555795,0.100063746866,0.241627444205,0.0391255351523,0.0386895528131,0.840400164011,0.146650867338,0.143302302021,100.0,14.4230807218,23.5202915781,14.4230807218,23.5202915781,0.945147571703,0.0576428719888,0.18965054387,0.0598298465515,0.200072880608,0,0,0.0,0.0,Relevant
1258,'http://bit.ly/PF8OE','http://theater2.nytimes.com/2008/02/14/theater/reviews/14normal.html',12,1,'2009-07-01 00:03:41','http://twitter.com/zjh90','Great review of Next to Normal Everyone must see/listen to this!!! http://bit.ly/PF8OE',86,5957,'http://web.archive.org/web/20090227222424/http://theater2.nytimes.com/2008/02/14/theater/reviews/14normal.html','2009-02-27 22:24:24','Tue 30 Jun 2009 14:34:55 +0000',19,68,0.279411764706,6,'?',0,9,0,0,0,4,0,0,0,0.742413961573,0.243213628718,0.257586038427,0.033988743093,0.03301391004,0.694713984416,?,?,95.6856752545,81.519863826,8.66351494173,85.1954732087,9.05413994173,0.955391325934,0.0529503382214,?,0.0369484466969,?,0,0,0.0,0.0,Relevant
1260,'http://bit.ly/pq0PM','http://www.npr.org/blogs/ablogsupreme/2009/06/more_weird_instruments_in_jazz_1.html',18,2,'2009-07-01 00:57:10','http://twitter.com/charles_ayer','More Weird Instruments: Its kind of like a lap fretless bass suspended in air and played with sticks. But I.. http://bit.ly/pq0PM',129,6092,'http://web.archive.org/web/20100920023842/http://www.npr.org/blogs/ablogsupreme/2009/06/more_weird_instruments_in_jazz_1.html','2010-09-20 02:38:42','Tue 30 Jun 2009 16:49:05 +0000',19,83,0.228915662651,5,'More Weird Instruments In Jazz : A Blog Supreme : NPR',43563,3,0,1,0,9,0,8,7,0.504103444578,0.0904592000461,0.495896555422,0.0948072016715,0.0939930649659,0.536170022284,0.116436894574,0.125188224772,97.7979988806,59.6743175583,12.379201279,61.0179331288,12.6579290177,0.916350076719,0.150946381628,0.158061204718,0.182952578336,0.167193605385,0,0,0.0,0.0,Relevant
1261,'http://bit.ly/1wbOgV','http://www.uncrate.com/men/home/lighting/pharos-modern-pendant-light/',27,1,'2009-07-01 00:49:41','http://twitter.com/briodesign','Love love love these lights! http://bit.ly/1wbOgV sorry about long link...still learning',88,6196,'http://web.archive.org/web/20101230023257/http://www.uncrate.com/men/home/lighting/pharos-modern-pendant-light/','2010-12-30 02:32:57','Tue 30 Jun 2009 16:49:41 +0000',20,69,0.289855072464,4,'Pharos Modern Pendant Light | Uncrate',14118,0,0,0,0,5,0,1,1,0.43034047949,0.202468500014,0.56965952051,0.0636445827341,0.0637252987877,0.595691226233,0.100758544372,0.117402741266,65.1173966442,73.7552419836,75.9645147395,88.2884997634,85.7208090745,?,?,?,0.0764719112902,0.0,0,0,0.0,0.0,Relevant
1262,'http://bit.ly/TyQWo','http://www.awebguy.com/2009/06/twitter-follower-frenzy/',15,1,'2009-07-01 00:21:18','http://twitter.com/forfeng','RT @murnahan: The Twitter Follower Frenzy http://bit.ly/TyQWo What is your opinion? Please read and comment. (I LOVE the sarcasm; spot on!)',139,6249,'http://web.archive.org/web/20111124020527/http://www.awebguy.com/2009/06/twitter-follower-frenzy/','2011-11-24 02:05:27','Wed 24 Jun 2009 00:59:43 +0000',19,55,0.345454545455,3,'Twitter Follower Frenzy',81519,2,0,0,0,698,50,100,98,0.782191501293,0.339087907053,0.217808498707,0.098795452247,0.0992355232547,0.921490582668,0.210590029423,0.207402459594,99.9998623842,26.1582459021,15.0833577731,26.1582099042,15.083337016,0.527113755893,0.130179105015,0.2413795072,0.125019934615,0.228814774793,0,0,0.0,0.0,Relevant
1264,'http://bit.ly/16Y4qM','http://www.guardian.co.uk/technology/blog/2009/jun/29/twitter-users-average-api-traffic',12,1,'2009-07-01 00:17:29','http://twitter.com/nikhewitt','RT @alizasherman RT @weirdchina: The average Twitter user has 126 followers http://bit.ly/16Y4qM [&; FYI; average Facebook user has 120]',136,6259,'http://web.archive.org/web/20111020020148/http://www.guardian.co.uk/technology/blog/2009/jun/29/twitter-users-average-api-traffic','2011-10-20 02:01:48','Tue 30 Jun 2009 15:37:06 +0000',20,87,0.229885057471,6,'Average Twitter user has 126 followers and only 20% of users go via website | Technology | guardian.co.uk',160040,24,1,1,0,109,201,1080,500,0.625896002156,0.236446685158,0.374103997844,0.0591197566899,0.0454267799346,0.658834498263,0.123632853172,0.141009615518,28.0513501354,22.5704075165,29.3750894688,6.33130403946,95.4936670585,0.757495779988,0.085187405462,0.205533998215,0.0882591563281,0.193839639109,0,0,0.0,0.0,Relevant
1265,'http://bit.ly/eEBNV','http://www.ustream.tv/princesammie',10,1,'2009-07-01 00:25:32','http://twitter.com/tay_love1','come watch@PrinceSammiehttp://bit.ly/eEBNV LIVE lets go!',56,6263,'http://web.archive.org/web/20091228020955/http://www.ustream.tv/princesammie','2009-12-28 02:09:55','Thu 11 Jun 2009 17:09:08 +0000',19,34,0.558823529412,2,'Prince Sammie Ustream.TV: Prince Sammies Show. R&B/Soul',32332,35,14,5,0,52853,28,130,130,0.680591096241,0.281141759972,0.319408903759,0.0498135481387,0.0354218173488,0.368777658366,0.0684392581225,0.079681907289,23.6304649595,3.66177198342,54.039086875,15.4959794049,12.7696874885,0.169030850946,0.0,0.0,0.0,0.0446433020122,1,2,0.2,0.4,Relevant
1267,'http://bit.ly/LLg3w','http://www.youtube.com/watch%3Fv%3Dzudbz4hOcbc',42,2,'2009-07-01 00:10:21','http://twitter.com/1606dom','Check this video out David Guetta feat. Kelly Rowland - When Love Takes Over (Official Music ... http://bit.ly/LLg3w',116,6343,'http://web.archive.org/web/20100821015604/http://www.youtube.com/watch%3Fv%3Dzudbz4hOcbc','2010-08-21 01:56:04','Mon 08 Jun 2009 03:39:38 +0000',19,46,0.413043478261,1,'?',0,748564,718957,277896,281,12830,359,14646,500,0.658311761296,0.882567340334,0.341688238704,0.0,0.0643267520903,0.0442909225887,0.0891612713698,0.00784585255263,100.0,80.785828053,97.9610968205,80.785828053,97.9610968205,?,?,?,?,?,4,6,0.222222222222,0.333333333333,Relevant
1268,'http://bit.ly/g6lD2','http://www.musclepricecars.com/camaro_project_car.htm',50,1,'2009-07-01 00:19:00','http://twitter.com/nearlyfamous','Camaro Project cars http://bit.ly/g6lD2',39,6362,'http://web.archive.org/web/20100218020502/http://www.musclepricecars.com/camaro_project_car.htm','2010-02-18 02:05:02','Tue 30 Jun 2009 15:02:13 +0000',19,53,0.358490566038,1,'?',30320,13,1,1,0,5,0,15,14,0.547629383344,0.559212321843,0.452370616656,0.069843029577,0.0717034739382,0.670209473196,0.133365752561,0.10415008426,1.59816421528,2.8831243906,2.04344195427,55.4316775403,78.2094256184,?,0.197385508488,0.228945522813,?,?,0,0,0.0,0.0,Relevant
1269,'http://bit.ly/cqymI','http://www.linkroll.com/Home-Business-Business--91480-3-Questions-To-Ask-Your-MLM-Coach-To-See-If-They-Are-The-Real-Deal.html',10,1,'2009-07-01 01:26:06','http://twitter.com/zave10','</p> <p>You should ask your MLM coach a couple of questions like this. What is your primary means of.. http://bit.ly/cqymI',122,6478,'http://web.archive.org/web/20091005031404/http://www.linkroll.com/Home-Business-Business--91480-3-Questions-To-Ask-Your-MLM-Coach-To-See-If-They-Are-The-Real-Deal.html','2009-10-05 03:14:04','Tue 30 Jun 2009 17:26:04 +0000',19,125,0.152,1,'3 Questions To Ask Your MLM Coach To See If They Are The Real Deal',24268,0,0,0,0,4,1,17,17,0.739550501502,0.16851115332,0.260449498498,0.107230513567,0.105473364541,0.71978747702,0.121798353005,0.123827470578,74.1831979608,39.7799164323,77.3408534634,53.6238899452,57.3739184293,0.712105019138,0.175,0.167359670349,0.173382091616,0.16581239827,0,0,0.0,0.0,Relevant
1270,'http://bit.ly/tC17L','http://jonathanbudd.com/power-of-now/',15,1,'2009-07-01 01:07:30','http://twitter.com/mscbellybuster','RT @jonathanbudd Realizing The Power Of Now - Watch This Video Or Keep Losing It… | Jonathan Budd... http://bit.ly/tC17L (via @tweetmeme)',139,6525,'http://web.archive.org/web/20090527231845/http://jonathanbudd.com/power-of-now/','2009-05-27 23:18:45','Tue 26 May 2009 11:17:41 +0000',19,37,0.513513513514,1,'Realizing The Power Of Now – Watch This Video Or Keep Losing It… | Jonathan Budds Official Blog',65502,12,3,2,0,103,0,34,34,0.611702045358,0.810398248897,0.388297954642,0.120775452334,0.0859734741109,0.459286765816,0.136099294613,0.157108980831,56.4273373009,1.60363771254,2.58828980356,2.8419517724,4.58694300912,0.748455199184,0.1490711985,0.21380687978,0.152145154863,0.19978732197,0,0,0.0,0.0,Relevant
1271,'http://bit.ly/4GnjSv','http://printable-coupons.blogspot.com/2007/01/petsmart-coupons.html',22,1,'2009-07-01 00:40:05','http://twitter.com/m_free_stuff','Petsmart Coupons: $5 Printable Petsmart Coupons ( New ! July-25 )Receive a $5 discount on your $25 in store purc.. http://bit.ly/4GnjSv',135,6586,'http://web.archive.org/web/20070422225019/http://printable-coupons.blogspot.com/2007/01/petsmart-coupons.html','2007-04-22 22:50:19','Tue 30 Jun 2009 16:38:38 +0000',20,67,0.298507462687,3,'?',0,23,194,14,0,16,11,20,18,0.639427561389,0.71642186953,0.360572438611,0.0854791055836,0.066630415078,0.443664722191,0.0963100118085,0.116690446843,56.243555338,88.827669121,74.6500847342,63.3176080095,41.9858617174,0.564411734517,0.228217732294,0.190159707314,0.213200716356,0.230283093236,0,0,0.0,0.0,Relevant
1273,'http://bit.ly/gCb9k','http://mashable.com/2009/06/30/breaking-the-pirate-bay-sold-for-7-8-million',15,1,'2009-07-01 00:11:44','http://twitter.com/joey19912','RT The most Tweeted story on Twitter today: BREAKING: The Pirate Bay Sold For $7.8 Million - http://bit.ly/gCb9k',112,6632,'http://web.archive.org/web/20120422020216/http://mashable.com/2009/06/30/breaking-the-pirate-bay-sold-for-7-8-million','2012-04-22 02:02:16','Tue 30 Jun 2009 01:01:06 +0000',19,75,0.253333333333,4,'BREAKING: The Pirate Bay Sold For $7.8 Million',179410,0,0,0,0,13395,0,0,0,0.602668521239,0.639139487003,0.397331478761,0.0686428292412,0.0836350324496,0.382234880759,?,?,99.8943584107,8.86956982233,8.65722011721,8.87894968589,8.66637541393,0.886814906261,0.123016957826,?,0.133169028486,?,0,0,0.0,0.0,Relevant
1274,'http://bit.ly/TFUTf','http://chris.pirillo.com/gnomedex-questions-and-answers/',11,1,'2009-07-01 00:52:24','http://twitter.com/aussieseo','Gnomedex Questions and Answers | Chris Pirillo: For instance; one speaker this year will be talking about the to.. http://bit.ly/TFUTf',134,6738,'http://web.archive.org/web/20100210024442/http://chris.pirillo.com/gnomedex-questions-and-answers/','2010-02-10 02:44:42','Tue 30 Jun 2009 16:06:38 +0000',19,56,0.339285714286,1,'Gnomedex Questions and Answers - Chris Pirillo',52798,1,0,0,0,18,9,44,44,0.642823270379,0.373308515146,0.357176729621,0.0787726361443,0.102035723817,0.434731576542,0.105179668856,0.100146412963,99.8751144754,2.87553015332,2.90285545244,2.87912576464,2.90648523177,0.811138928424,0.142929183781,0.144059076334,0.161462578158,0.15595819112,0,0,0.0,0.0,Relevant
1276,'http://bit.ly/12JVMV','http://www.ojr.org/ojr/people/davidwestphal/200906/1756/',67,2,'2009-07-01 01:04:10','http://twitter.com/vikkiporter','RT @kdmc on David Westphal profile of A free-lance prototype: multimedia and entrepreneurial for @ojr http://bit.ly/12JVMV',122,6746,'http://web.archive.org/web/20121004025636/http://www.ojr.org/ojr/people/davidwestphal/200906/1756/','2012-10-04 02:56:36','Tue 30 Jun 2009 17:01:30 +0000',20,56,0.357142857143,5,'A free-lance prototype: multimedia and entrepreneurial',26259,3,0,0,0,40,14,54,46,0.694922673214,0.773952539573,0.305077326786,0.0875795761969,0.0884747910408,0.92468024584,0.182849513921,0.173457745806,100.0,3.46853381114,4.82214147739,3.46853381114,4.82214147739,0.99674267101,0.0610136189971,0.168127899408,0.0610136189971,0.168127899408,0,0,0.0,0.0,Relevant
1277,'http://bit.ly/rRnje','http://www.last.fm/music/Frank%2BSinatra/_/Love%2Band%2BMarriage',28,1,'2009-07-01 01:01:18','http://twitter.com/ddenson','♪♫ Listening to Frank Sinatra – Love and Marriage: http://www.last.fm/music/Frank+Sinatra http://bit.ly/rRnje',115,6748,'http://web.archive.org/web/20070907230850/http://www.last.fm/music/Frank%2BSinatra/_/Love%2Band%2BMarriage','2007-09-07 23:08:50','Tue 30 Jun 2009 17:01:16 +0000',19,64,0.296875,4,'?',0,3,1,0,0,4,1,11,11,0.767027281278,0.875210186519,0.232972718722,0.0986143421914,0.0769230769231,0.33542786546,0.0683941128881,0.087680325879,45.6290980624,50.6748664207,50.9199844272,90.0428580977,89.6094108741,?,0.54554472559,0.310684883001,?,?,2,2,0.181818181818,0.181818181818,Relevant
1278,'http://bit.ly/hvM5i','http://www.techcrunch.com/2009/06/28/friendfeeed-syphilis-and-the-perfection-of-online-mobs/',29,2,'2009-07-01 00:27:28','http://twitter.com/laurenthedark','RT @TechCrunch FriendFeeed; Syphilis And The Perfection Of Online Mobs http://bit.ly/hvM5i (via @tweetmeme)',107,6862,'http://web.archive.org/web/20100224022150/http://techcrunch.com/2009/06/28/friendfeeed-syphilis-and-the-perfection-of-online-mobs/','2010-02-24 02:21:50','Sun 28 Jun 2009 09:20:19 +0000',19,92,0.20652173913,4,'FriendFeed Syphilis And The Perfection Of Online Mobs  |  TechCrunch',75905,26,1,0,0,40,70,321,265,0.739047733754,0.711754437441,0.260952266246,0.0600962310161,0.0420579115569,0.433353067694,0.137824339203,0.168728464252,95.6848568706,9.54688927202,13.1744118514,9.9774296417,13.7685442422,0.811541799777,0.0551056198716,0.185572369094,0.0794552157705,0.175236543004,0,0,0.0,0.0,Relevant
1280,'http://bit.ly/UhBWa','http://critters.org/irantime.ht',14,1,'2009-07-01 00:00:02','http://twitter.com/time_in_iran','The time in Iran is now... 4:30 AM; Wed Jul 1 (what this is: http://bit.ly/UhBWa ) #IranElection #gr88 #neda',108,6899,'http://web.archive.org/web/20120509015501/http://critters.org/irantime.ht','2012-05-09 01:55:01','Mon 22 Jun 2009 06:37:02 +0000',19,31,0.612903225806,1,'?',50163,14,1,0,0,40693,100,31260,500,0.674284990477,0.598505906021,0.325715009523,0.0455072289424,0.0454170262195,0.9494066307,0.0411984537137,0.0412802779328,20.5830875061,3.21178606532,4.81665268508,15.6040052998,23.4010212688,0.813814683233,0.0884315376571,0.0640020480983,0.0936072754402,0.0677479720901,0,0,0.0,0.0,Relevant
1282,'http://bit.ly/qajTv','http://www.last.fm/music/Creedence%2BClearwater%2BRevival/_/I%2BPut%2Ba%2BSpell%2Bon%2BYou',21,1,'2009-07-01 01:05:16','http://twitter.com/dullym','#lastfm ♥ ♫ Creedence Clearwater Revival – I Put a Spell on You http://bit.ly/qajTv',89,7084,'http://web.archive.org/web/20060131230712/http://www.last.fm/music/Creedence%2BClearwater%2BRevival/_/I%2BPut%2Ba%2BSpell%2Bon%2BYou','2006-01-31 23:07:12','Tue 30 Jun 2009 17:05:15 +0000',19,90,0.211111111111,4,'Creedence Clearwater Revival – I Put a Spell on You – Video listening & stats at Last.fm',128397,5,5,1,0,2,1,29,29,0.569997636615,0.341800969776,0.430002363385,0.0885579448896,0.0677382570299,0.239956828261,0.0558763288368,0.0589312493284,14.2311296196,33.5787532239,15.3763189914,42.3813520552,92.5522527694,?,0.169030850946,0.0938416870635,?,?,0,0,0.0,0.0,Relevant
1283,'http://bit.ly/hy8mk','http://www.idsgn.org/posts/microsofts-strange-new-ads-for-internet-explorer/',37,1,'2009-07-01 00:57:10','http://twitter.com/stonehippo','Funny; but Im still not buying it; thanks http://bit.ly/hy8mk',61,7086,'http://web.archive.org/web/20110623025516/http://idsgn.org/posts/microsofts-strange-new-ads-for-internet-explorer/','2011-06-23 02:55:16','Sun 28 Jun 2009 23:21:13 +0000',19,76,0.25,2,'Microsofts strange new ads for Internet Explorer: idsgn (a design blog)',13413,66,0,0,0,690,61,522,499,0.698841143659,0.00344772691381,0.301158856341,0.050251890763,0.0489115988045,0.862723012377,0.144891501637,0.150229774936,100.0,81.4744509847,73.4516020723,81.4744509847,73.4516020723,1.0,0.0392837100659,0.148610213581,0.0392837100659,0.148610213581,0,2,0.0,0.222222222222,Relevant
1286,'http://bit.ly/lABFd','http://www.savingcentswithsense.net/2009/06/arbys-free-wednesdays-all-summer/',17,1,'2009-07-01 00:44:34','http://twitter.com/mandycbuchanan','RT @SavingSense Dont miss Arbys Free Wednesday! Get a free Beef and Cheddar with drink purchase 7/1 http://bit.ly/lABFd',119,7149,'http://web.archive.org/web/20100122024343/http://www.savingcentswithsense.net/2009/06/arbys-free-wednesdays-all-summer','2010-01-22 02:43:43','Tue 30 Jun 2009 16:10:36 +0000',19,77,0.246753246753,3,'Arby’s FREE Wednesdays All Summer - Saving Cents With Sense',78292,19,1,0,0,88,10,18,18,0.587755964403,0.561393449701,0.412244035597,0.0878749550327,0.0635762147066,0.511802708899,0.130119091782,0.134288318559,99.9206348656,40.0631578408,62.3807468295,40.0313616617,62.3312382659,0.792905172263,0.138527128962,0.289818769271,0.200250469729,0.327876195464,0,0,0.0,0.0,Relevant
1289,'http://bit.ly/O2Gau','http://blogs.discovermagazine.com/80beats/2009/06/30/new-trojan-horse-treatment-sneaks-into-sabotages-cancer-cells/',12,1,'2009-07-01 00:25:58','http://twitter.com/cancerremedy','New “Trojan Horse” Treatment Sneaks Into; Sabotages Cancer Cells: Discover Magazine But a new type of cancer tre.. http://bit.ly/O2Gau',138,7306,'http://web.archive.org/web/20121105022744/http://blogs.discovermagazine.com/80beats/2009/06/30/new-trojan-horse-treatment-sneaks-into-sabotages-cancer-cells/','2012-11-05 02:27:44','Tue 30 Jun 2009 16:25:57 +0000',19,115,0.165217391304,5,'?',477059,4,0,0,0,0,2,8,7,0.383900107822,0.800707744031,0.616099892178,0.0979577979743,0.0450554569394,0.251301616718,0.0507091828421,0.105685063268,8.66942773427,75.9874868978,16.8945294774,6.58768026369,51.3149996032,?,0.126295371385,0.163663417677,?,?,0,0,0.0,0.0,Relevant
1291,'http://bit.ly/YL3Ul','http://shegeeks.net/5-ways-tweetdeck-is-locking-in-twitter-users/',16,1,'2009-07-01 00:07:34','http://twitter.com/anildas','Reading 5 Ways TweetDeck Is Locking In Twitter Users http://bit.ly/YL3Ul (via feedly) #yam',90,7378,'http://web.archive.org/web/20091120021032/http://shegeeks.net/5-ways-tweetdeck-is-locking-in-twitter-users','2009-11-20 02:10:32','Tue 30 Jun 2009 12:57:31 +0000',19,65,0.292307692308,1,'?',52155,1,0,0,0,9,17,56,55,0.708170801964,0.8123587576,0.291829198036,0.103147611347,0.0659731799488,0.53710702834,0.101944149905,0.128100267236,14.0450652393,2.22658465274,15.8496387828,15.8531456765,88.6144184846,0.561012467569,0.116296760926,0.152362350055,0.123691622633,0.141274780254,0,0,0.0,0.0,Relevant
1293,'http://bit.ly/IJSH1','http://www.ploked.com/twitter/9-ways-to-get-the-most-out-of-140-characters.html',14,1,'2009-07-01 00:22:58','http://twitter.com/socialmediamum','RT @Annie_Lui: RT @ploked 9 Ways to Get the Most out of 140 Characters | ploked.com - http://bit.ly/IJSH1 #socialmedia',118,7433,'http://web.archive.org/web/20120413022651/http://www.ploked.com/twitter/9-ways-to-get-the-most-out-of-140-characters.html','2012-04-13 02:26:51','Fri 05 Jun 2009 01:30:04 +0000',19,79,0.240506329114,2,'9 Ways to Get the Most out of 140 Characters | ploked.com',72177,1,0,0,0,385,82,334,318,0.5718118412,0.284251093416,0.4281881588,0.0907841299003,0.0801122357501,0.745474260737,0.175662961894,0.166683105653,99.9796164602,72.2475157631,70.613616521,72.2622453666,70.6280130101,0.815085398729,0.153069193731,0.221766381286,0.132221471337,0.198705701456,0,1,0.0,0.0526315789474,Relevant
1294,'http://bit.ly/NVZrv','http://www.zacuto.com/zgrip-iphone-pro',21,1,'2009-07-01 00:35:30','http://twitter.com/rnkn','Serious? Serious. RT @zacuto: The Zacuto solution to iPhone video rigs http://bit.ly/NVZrv',90,7465,'http://web.archive.org/web/20100107023955/http://www.zacuto.com/zgrip-iphone-pro','2010-01-07 02:39:55','Tue 30 Jun 2009 10:21:18 +0000',19,38,0.5,1,'iPhone 3Gs Accessories Video',56716,80,4,25,0,1410,34,178,177,0.486281764036,0.209590518956,0.513718235964,0.0495146592519,0.0528471235433,0.448360053266,0.17352046825,0.116902669339,17.390886857,63.1307718113,99.8568080545,10.9790010977,17.3659845078,0.373788573924,0.144149994031,0.190252626795,0.0911353270721,0.20689582388,0,0,0.0,0.0,Relevant
1295,'http://bit.ly/VnxTJ','http://www.mastersoftrivia.com',53,1,'2009-07-01 00:59:23','http://twitter.com/authordarkstar','♺ @triviamike: Germany produces over 5;000 varieties of beer and has about 1;300 breweries http://bit.ly/VnxTJ',112,7521,'http://web.archive.org/web/20110829030444/http://www.mastersoftrivia.com/','2011-08-29 03:04:44','Fri 10 Apr 2009 19:49:45 +0000',19,30,0.633333333333,0,'Quiz Quizzes and Trivia from Masters of Trivia',136207,7,5,14,0,72033,324,12917,500,0.532858600494,0.800283003085,0.467141399506,0.0272975545216,0.0273474131102,0.845804327956,0.151529028117,0.160880248729,98.3619990029,27.2328111097,11.7279556204,26.7867373922,11.5358515904,0.755928946018,0.0,0.0231229325206,0.0,0.015294382258,0,40,0.0,2.66666666667,Relevant
1297,'http://bit.ly/Ipsyh','http://www.youtube.com/watch%3Fv%3DX39dGQmBEww',23,2,'2009-07-01 01:19:41','http://twitter.com/mary4music','Tonight; I needed a smile; this worked. The Humor of Ronald Reagan http://bit.ly/Ipsyh :)',89,7637,'http://web.archive.org/web/20121019032658/http://www.youtube.com/watch%3Fv%3DX39dGQmBEww','2012-10-19 03:26:58','Tue 30 Jun 2009 17:19:43 +0000',19,46,0.413043478261,1,'?',0,10252,9122,6330,16,52,100,460,454,0.577441125234,0.335910610214,0.422558874766,0.0411113225897,0.0522440798159,0.558735626523,0.113309219763,0.10164641278,15.6185096793,7.20674443528,7.20629752436,46.1423310116,46.1394695931,0.179179843799,0.063642792526,0.113631914603,0.0731272424127,0.0801798043687,0,0,0.0,0.0,Relevant
1298,'http://bit.ly/10JJMC','http://gizmodo.com/5304733/birdfeed-twitter-app-review-lean-fast-and-pretty',10,1,'2009-07-01 00:40:05','http://twitter.com/mikewren','@andygadiel Birdfeed may have promise as a Tweetie replacement for iphone http://bit.ly/10JJMC',94,7669,'http://web.archive.org/web/20091226024754/http://gizmodo.com/5304733/birdfeed-twitter-app-review-lean-fast-and-pretty','2009-12-26 02:47:54','Tue 30 Jun 2009 16:40:07 +0000',20,75,0.266666666667,2,'Birdfeed Twitter App Review: Lean Fast and Pretty',125458,3,0,0,0,30,9,66,62,0.615341504872,0.365464890342,0.384658495128,0.0452901523465,0.0540464005538,0.371160575248,0.0982369706516,0.110701525721,46.8064266559,5.96110287646,6.4292401691,12.7356504274,13.7358064446,0.856906986334,0.0757131697688,0.156452253088,0.0841820299899,0.173694284846,0,0,0.0,0.0,Relevant
1301,'http://bit.ly/vOnRm','http://www.benckenstein.com/social-media/return-on-influence-the-real-roi/',19,1,'2009-07-01 00:40:02','http://twitter.com/charlottestec','Return On Influence – The Real ROI - http://bit.ly/vOnRm',58,7767,'http://web.archive.org/web/20111228024929/http://www.benckenstein.com/social-media/return-on-influence-the-real-roi','2011-12-28 02:49:29','Tue 09 Jun 2009 14:40:05 +0000',19,74,0.256756756757,2,'Return On Influence – The Real ROI « Interactive Marketing Strategist – George Benckenstein',57130,10,2,0,0,1270,157,998,500,0.660384545111,0.691815663146,0.339615454889,0.0674199862463,0.068199433947,0.980524544651,0.167902151637,0.165989764071,100.0,32.536582224,32.5481232446,32.536582224,32.5481232446,1.0,0.11160825503,0.210766647948,0.11160825503,0.210766647948,0,0,0.0,0.0,Relevant
1303,'http://bit.ly/LwglK','http://ccinsider.comedycentral.com/2009/06/30/jeff-goldblum-addresses-rumors-of-his-death/',12,1,'2009-07-01 00:44:34','http://twitter.com/bobjwatts','Heheh. Jeff Goldblum thinks the rumors of his death are greatly exaggerated. Colbert disagrees. http://bit.ly/LwglK (via @BAULDOFF)',131,7881,'http://web.archive.org/web/20100302025555/http://ccinsider.comedycentral.com/2009/06/30/jeff-goldblum-addresses-rumors-of-his-death','2010-03-02 02:55:55','Tue 30 Jun 2009 12:57:45 +0000',19,90,0.211111111111,4,'Jeff Goldblum Addresses Rumors of His Death | Insider Blog | Comedy Centrals Insider | CCInsider.ComedyCentral.com',22027,0,0,0,0,130,18,127,120,0.578238594924,0.617380847408,0.421761405076,0.0573539334676,0.0792187777872,0.382760682983,0.137622358555,0.142831825627,6.02026445011,64.9683984436,72.7952085678,3.91126939531,4.38246406279,0.385026770543,0.0,0.0503154605427,0.14808721944,0.147739339999,2,4,0.117647058824,0.235294117647,Relevant
1304,'http://bit.ly/17PbFi','http://www.darkmatter101.org/site/category/journal/issues/4-the-wire/',40,1,'2009-07-01 00:38:48','http://twitter.com/magnakai','Intense Wire coverage in free online journal Darkmatter: http://bit.ly/17PbFi (via mefi)',88,7895,'http://web.archive.org/web/20120802025023/http://www.darkmatter101.org/site/category/journal/issues/4-the-wire/','2012-08-02 02:50:23','Wed 03 Jun 2009 02:03:18 +0000',20,69,0.289855072464,5,'The Wire Files | darkmatter',29309,151,32,55,7,154,14,47,46,0.708218782162,0.590741694682,0.291781217838,0.0539383427216,0.0538163561137,0.904153260916,0.0827909727279,0.0768283138233,93.6709751265,14.2238477231,13.4596983779,15.1849040793,14.3691237971,0.829156197589,0.0,0.0559697596238,0.0,0.0445435403187,0,0,0.0,0.0,Relevant
1305,'http://bit.ly/Uxdpw','http://dumbonyc.com/2009/06/29/parking-in-front-of-mikeys/',13,1,'2009-07-01 00:20:10','http://twitter.com/newyorkology','@wtk1 Did you see this? http://bit.ly/Uxdpw',43,7896,'http://web.archive.org/web/20101213023146/http://dumbonyc.com/2009/06/29/parking-in-front-of-mikeys/','2010-12-13 02:31:46','Tue 30 Jun 2009 16:20:11 +0000',19,58,0.327586206897,4,'Dumbo NYC Brooklyn  » Archive   » Parking in Front of Mikey’s (DumboNYC.com)',49491,0,0,0,0,10,1,1,1,0.67052900303,0.344148735934,0.32947099697,0.0284095494864,0.0569918543089,0.769888186475,0.0468235862986,0.0155605511022,99.9866798531,2.10530815955,2.10530815955,2.10558862704,2.10558862704,0.713729960183,0.0371390676354,0.0371390676354,0.0,0.0,0,0,0.0,0.0,Relevant
1306,'http://bit.ly/128Tq','http://www.foodrenegade.com/food-safety-recalls-repackage-and-redistribute/',17,1,'2009-07-01 00:46:09','http://twitter.com/prentms','Safe food is difficult to find. Read this to get a glimpse of what we all encounter daily to be healthy: http://bit.ly/128Tq',124,7899,'http://web.archive.org/web/20120328025748/http://www.foodrenegade.com/food-safety-recalls-repackage-and-redistribute/','2012-03-28 02:57:48','Tue 30 Jun 2009 08:12:04 +0000',19,75,0.253333333333,1,'Food Safety Recalls? Repackage And Redistribute! | Food Renegade',57100,6,0,0,0,44,1,15,12,0.678153929202,0.498033134971,0.321846070798,0.0576781615264,0.0575513125461,0.937034415507,0.0915086009417,0.0917102952595,43.2625312901,19.2961746607,33.6991749119,44.6025095741,77.8945981824,0.983064159157,0.0845909868876,0.113330919209,0.0858194351536,0.114976734873,0,0,0.0,0.0,Relevant
1307,'http://bit.ly/1Mjtr','http://www.motorcycle.com/manufacturer/aprilia/2009-aprilia-shiver-750-gt-abs-review-88462.html',12,1,'2009-07-01 01:14:14','http://twitter.com/faceyman','@motorcyclefans 2009 Aprilia Shiver 750 GT ABS Review - Gran Turismo Shiver style http://bit.ly/1Mjtr',101,7918,'http://web.archive.org/web/20110317032612/http://www.motorcycle.com/manufacturer/aprilia/2009-aprilia-shiver-750-gt-abs-review-88462.html','2011-03-17 03:26:12','Tue 30 Jun 2009 17:13:56 +0000',19,95,0.2,3,'?',41958,2,0,0,0,18,1,3,3,0.577406340895,0.357346307011,0.422593659105,0.0923238640576,0.0941387573548,0.908931326229,0.115295960269,0.113073179012,100.0,8.94505397006,10.1913863966,8.94505397006,10.1913863966,0.997714282725,0.131191079738,0.117966388054,0.131491632434,0.118236643593,0,0,0.0,0.0,Relevant
1308,'http://bit.ly/YZ5vM','http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D1',18,2,'2009-07-01 01:24:42','http://twitter.com/seanatred','Vanity Fair: It Came from Wasilla http://bit.ly/YZ5vM',53,7975,'http://web.archive.org/web/20111220033737/http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%253FcurrentPage%253D1','2011-12-20 03:37:37','Tue 30 Jun 2009 05:02:43 +0000',19,87,0.218390804598,5,'Todd S. Purdum on Sarah Palin | Politics | Vanity Fair',136359,3526,87,229,19,867,0,0,0,0.538400635343,0.360624339543,0.461599364657,0.0266500895445,0.032854943661,0.936878293883,?,?,99.9999932471,4.80895763019,2.41351194917,4.80895730545,2.41351178619,0.664200442339,0.0233408266534,?,0.0117590108548,?,0,0,0.0,0.0,Relevant
1310,'http://bit.ly/EszW3','http://blogs.citypages.com/gimmenoise/2009/06/jimmy2times_mic.php',33,1,'2009-07-01 00:02:00','http://twitter.com/gimme_noise','Download a free MJ tribute mix courtesy of @jimmy2times: http://bit.ly/EszW3',76,8097,'http://web.archive.org/web/20100714021657/http://blogs.citypages.com/gimmenoise/2009/06/jimmy2times_mic.php','2010-07-14 02:16:57','Tue 30 Jun 2009 14:34:15 +0000',19,65,0.292307692308,4,'Jimmy2Times Michael Jackson tribute mix! (MP3) - Minneapolis - Music - Gimme Noise',93549,2,0,0,0,67,3,9,7,0.652499078704,0.343622882715,0.347500921296,0.0605452817446,0.0523000079731,0.384475981104,0.0900427804835,0.0979798068413,89.8295184604,93.0835778342,80.6071520824,83.6165297342,72.4090165602,0.849955565339,0.0956365069595,0.125217580669,0.105801842379,0.115439274135,0,2,0.0,0.2,Relevant
1311,'http://bit.ly/MRmdR','http://www.youtube.com/watch%3Fv%3Dg_txF7iETX0',16,2,'2009-07-01 01:23:39','http://twitter.com/jsandgren','Pondering the possibilities of Project Natal http://bit.ly/MRmdR',64,8107,'http://web.archive.org/web/20100323033846/http://www.youtube.com/watch%3Fv%3Dg_txF7iETX0','2010-03-23 03:38:46','Mon 01 Jun 2009 11:32:12 +0000',19,46,0.413043478261,1,'?',0,16823,2940,7088,97,11506,174,2478,500,0.570137711692,0.515263271672,0.429862288308,0.0278447007605,0.0307510402676,0.264531835648,0.118505609996,0.0938071105523,15.4452047576,3.8623707932,4.83880851639,25.0069251514,31.3288725682,0.502134434933,0.0851256530759,0.118678165819,0.0776150525706,0.100718412043,0,0,0.0,0.0,Relevant
1313,'http://bit.ly/14p8wR','http://www.guardian.co.uk/science/2009/jul/01/vegetarians-blood-cancer-diet-risk',11,2,'2009-07-01 00:05:40','http://twitter.com/legsmichael','RT @guardiannews Vegetarians less likely to develop cancer than meat eaters; says study http://bit.ly/14p8wR Yes im feeling smug; so what?',138,8146,'http://web.archive.org/web/20120310022126/http://www.guardian.co.uk/science/2009/jul/01/vegetarians-blood-cancer-diet-risk%3F','2012-03-10 02:21:26','Tue 30 Jun 2009 15:12:39 +0000',20,80,0.25,5,'Vegetarians less likely to develop cancer than meat eaters says study | Science | The Guardian',305104,674,329,339,1,148,28,176,170,0.379976875462,0.111406662844,0.620023124538,0.0,0.061865270518,0.0447259236526,0.135356921102,0.0144790747588,8.68794072657,73.7724689223,17.2267205241,11.7766706923,50.4329347796,?,?,?,0.133333333333,0.238529980766,0,0,0.0,0.0,Relevant
1314,'http://bit.ly/28tLbk','http://www.evancarmichael.com/Famous-Entrepreneurs/1379/Canadas-Billionaire-Businessman-How-Schwartz-Made-Onex-a-Success.html',12,1,'2009-07-01 00:25:18','http://twitter.com/ecfamousentrepr','RT @tweetmeme Canada’s Billionaire Businessman: How Schwartz Made Onex a Success: Schwartz is 66 ye.. http://bit.ly/28tLbk',124,8159,'http://web.archive.org/web/20080621220919/http://www.evancarmichael.com/Famous-Entrepreneurs/1379/Canadas-Billionaire-Businessman-How-Schwartz-Made-Onex-a-Success.html','2008-06-21 22:09:19','Tue 30 Jun 2009 16:25:16 +0000',20,125,0.16,3,'?',45076,0,1,0,0,6,0,4,3,0.55870940852,0.756503196265,0.44129059148,0.0864027649327,0.0770014281491,0.48093093435,0.0767823624758,0.0842423539174,12.1728693352,20.8132513019,14.3169406419,58.4861498027,85.0242355525,?,0.0819920061691,0.081758742521,?,?,0,0,0.0,0.0,Relevant
1315,'http://bit.ly/1lx2An','http://www.youtube.com/watch%3Fv%3DVU5GfCsb9gA',15,1,'2009-07-01 00:30:56','http://twitter.com/dcayabbers','WATCH NOW. cause holly says so (: http://bit.ly/1lx2An',54,8312,'http://web.archive.org/web/20100804024928/http://www.youtube.com//watch%3Fv%3DVU5GfCsb9gA','2010-08-04 02:49:28','Fri 26 Jun 2009 19:33:28 +0000',20,46,0.434782608696,1,'?',0,2999,396,624,9,1503,19,468,444,0.539381680463,0.478014632787,0.460618319537,0.0197565194923,0.0244712533054,0.216593123233,0.130890885139,0.0555753508726,2.06556236395,0.374096038512,3.08136016242,18.1110987033,67.034110103,0.0,0.0,0.0,0.058321184352,0.148756122253,0,2,0.0,0.25,Relevant
1316,'http://bit.ly/17wdDt','http://www.lifehack.org/articles/communication/seven-great-questions-to-ask-at-a-job-interview.html',45,1,'2009-07-01 00:15:28','http://twitter.com/patriots2pros','RT @Brandyourself: NEED TO READ: 7 great questions to ask at a job interview http://bit.ly/17wdDt',97,8404,'http://web.archive.org/web/20120710023532/http://www.lifehack.org/articles/communication/seven-great-questions-to-ask-at-a-job-interview.html','2012-07-10 02:35:32','Tue 30 Jun 2009 06:25:25 +0000',20,99,0.20202020202,3,'Seven Great Questions to Ask at a Job Interview',120830,107,22,15,2,140,28,238,231,0.76814090848,0.521973432314,0.23185909152,0.0643431892317,0.0664410597027,0.532446610001,0.13062490147,0.149466351476,8.64808329997,26.8035074715,9.05210730577,32.2647448629,95.5366856341,?,0.119283469184,0.141659888443,?,?,0,0,0.0,0.0,Relevant
1317,'http://bit.ly/VYWz5','http://gadgetwise.blogs.nytimes.com/2009/06/30/firefox-35-is-now-available-heres-what-it-can-do/',10,1,'2009-07-01 00:03:51','http://twitter.com/baytech_webs','Firefox 3.5 Is Now Available. Here&#39;s What It Can Do. http://bit.ly/VYWz5',76,8426,'http://web.archive.org/web/20110629022417/http://gadgetwise.blogs.nytimes.com/2009/06/30/firefox-35-is-now-available-heres-what-it-can-do/','2011-06-29 02:24:17','Tue 30 Jun 2009 14:35:28 +0000',19,96,0.197916666667,4,'?',0,5,0,0,0,3,0,28,19,0.794382981879,0.426653190816,0.205617018121,0.0353112275773,0.025007816164,0.80463586259,0.0934420605249,0.0879606024732,99.9999957441,27.3964161692,33.7358580493,27.3964173352,33.7358594851,0.912552501483,0.0395593886065,0.126447680311,0.0398409536445,0.134050184378,0,0,0.0,0.0,Relevant
1319,'http://bit.ly/2lJIkC','http://kfredsmusings.wordpress.com/2009/06/30/101-in-1001/',25,1,'2009-07-01 01:10:47','http://twitter.com/kfred85','For those might be interested....New post My 101 in 1001: http://bit.ly/2lJIkC',78,8441,'http://web.archive.org/web/20100519033128/http://kfredsmusings.wordpress.com/2009/06/30/101-in-1001','2010-05-19 03:31:28','Tue 30 Jun 2009 17:10:47 +0000',20,58,0.344827586207,4,'?',0,0,0,0,0,3,0,3,3,0.588764442927,0.346394283444,0.411235557073,0.0429492758396,0.0562188247645,0.680583361995,0.0577199976263,0.0551201512548,2.42248543427,6.22918567389,5.75273227086,38.889279612,42.1101716577,?,0.0270963907302,0.064390619292,?,?,0,0,0.0,0.0,Relevant
1320,'http://bit.ly/GwtQS','http://www.metrolyrics.com/god-in-me-lyrics-mary-mary.html',12,1,'2009-07-01 00:40:06','http://twitter.com/justmia23','Reading @metrolyrics God In Me #lyrics (Mary Mary) - http://bit.ly/GwtQS',72,8450,'http://web.archive.org/web/20100310030056/http://www.metrolyrics.com/god-in-me-lyrics-mary-mary.html','2010-03-10 03:00:56','Tue 05 May 2009 15:03:58 +0000',19,58,0.327586206897,1,'MARY MARY - GOD IN ME LYRICS',74362,119,167,23,1,47,0,16,16,0.527832384842,0.427969732136,0.472167615158,0.083542086769,0.0517356736271,0.346291500055,0.0658238395188,0.0981152050624,93.2660625582,99.7469258977,26.971722585,93.0300303077,25.1554636592,0.57735026919,0.0870388279778,0.158910431541,0.050251890763,0.137620470641,0,0,0.0,0.0,Relevant
1321,'http://bit.ly/MSWLn','http://www.arizemag.com/2009/06/arizemag-fresh-picks-mixtape/',14,1,'2009-07-01 01:20:59','http://twitter.com/kidhum','RT @joulzil: Brand New Arize Magazine Mixtape FTW! Download here! http://bit.ly/MSWLn @kidhum',93,8472,'http://web.archive.org/web/20120105034211/http://www.arizemag.com/2009/06/arizemag-fresh-picks-mixtape/','2012-01-05 03:42:11','Tue 30 Jun 2009 03:51:30 +0000',19,61,0.311475409836,3,'Arize Magazine » Arize Magazine Presents The ‘Fresh Picks’ Mixtape Vol. 1 (Mixed By Kid Hum) :: Download Here!',53985,4,0,0,0,41,76,137,116,0.716116127214,0.542330625657,0.283883872786,0.0440635537512,0.044353857951,0.984073749834,0.13478807213,0.13390585928,100.0,38.368657069,45.9387883545,38.368657069,45.9387883545,1.0,0.122425526719,0.219115473501,0.122425526719,0.219115473501,0,1,0.0,0.0833333333333,Relevant
1322,'http://bit.ly/wQzzP','http://gadgets.boingboing.net/2009/06/25/michael-jacksons-pat.html',18,1,'2009-07-01 01:27:07','http://twitter.com/bonniec06','Michael Jacksons Smooth Criminal Lean @AngelineDP http://bit.ly/wQzzP When the magician on AGT moved; you could see the pegs in the stage',137,8506,'http://web.archive.org/web/20120127034853/http://gadgets.boingboing.net/2009/06/25/michael-jacksons-pat.html','2012-01-27 03:48:53','Thu 25 Jun 2009 15:02:15 +0000',19,66,0.287878787879,4,'Michael Jackson’s patented “Smooth Criminal” leaning shoes – Boing Boing Gadgets',103903,611,72,129,12,423,59,368,309,0.742669412429,0.443918328447,0.257330587571,0.0655434414779,0.0657004319818,0.994025391201,0.175922832893,0.17563599491,97.834204839,10.3576476597,15.1570605172,10.5869390738,15.492598465,0.87498079856,0.119736868018,0.199562875131,0.123508045439,0.188277626601,2,2,0.0952380952381,0.0952380952381,Relevant
1323,'http://bit.ly/cWP6v','http://www.dailymail.co.uk/news/article-1196479/Pictured-The-battered-bruised-face-burglar-got-wrong-72-year-old-boxer.html',13,1,'2009-07-01 00:18:51','http://twitter.com/yoritomo','the ole one two http://bit.ly/cWP6v',35,8552,'http://web.archive.org/web/20100213024123/http://www.dailymail.co.uk/news/article-1196479/Pictured-The-battered-bruised-face-burglar-got-wrong-72-year-old-boxer.html','2010-02-13 02:41:23','Tue 30 Jun 2009 01:34:25 +0000',19,123,0.154471544715,3,'Pictured: The battered and bruised face of a burglar who got on the wrong side of a 72-year-old former boxer  | Mail Online',161416,1574,382,199,34,310,42,340,323,0.621261882369,0.679086033793,0.378738117631,0.0277634998134,0.0194432526149,0.399166899237,0.145016768533,0.164323314882,99.9996305681,23.9132663332,15.6982177901,23.9133546767,15.6982757846,0.926192114802,0.0,0.156044966935,0.0,0.148061860657,0,2,0.0,0.4,Relevant
1325,'http://bit.ly/wEW7n','http://pitchfork.com/news/35776-jens-lekman-contracts-swine-flu/',15,1,'2009-07-01 01:24:58','http://twitter.com/tlatzotzontli','Crazy. Hope he recovers soon! RT @thebaybridged RT @pitchforkmedia: Jens Lekman contracts the H1N1 virus-- aka swine flu http://bit.ly/wEW7n',140,8665,'http://web.archive.org/web/20100127034923/http://pitchfork.com/news/35776-jens-lekman-contracts-swine-flu','2010-01-27 03:49:23','Tue 30 Jun 2009 06:59:23 +0000',19,64,0.296875,2,'Jens Lekman Contracts Swine Flu | News | Pitchfork',72082,288,2,10,4,3407,24,221,217,0.586619580407,0.664631662788,0.413380419593,0.0550531933196,0.0561951486949,0.331529236045,0.098975777829,0.114161819243,16.7717814145,10.9797145752,16.0246455412,65.4654046813,95.5452801654,0.0364178520365,0.0794936385553,0.125149370497,0.0,0.0,0,0,0.0,0.0,Relevant
1326,'http://bit.ly/13CcaS','http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html',17,1,'2009-07-01 00:49:47','http://twitter.com/hawona','LOL at Anil Dashs Prophesy of the Future of FB Usernames http://bit.ly/13CcaS',77,8776,'http://web.archive.org/web/20111014031603/http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html','2011-10-14 03:16:03','Wed 10 Jun 2009 10:35:46 +0000',20,68,0.294117647059,4,'Exclusive: The Future of Facebook Usernames - Anil Dash',96831,330,0,3,1,4644,289,1472,500,0.575333261319,0.694619910442,0.424666738681,0.0,0.067605097363,0.0578935466087,0.231717892745,0.0170436664188,33.2065742007,37.2179174961,62.1529996165,12.3587953893,20.6388819356,0.0,0.0,0.0,0.0943022903225,0.264040970166,0,2,0.0,0.166666666667,Relevant
1327,'http://bit.ly/MrM24','http://www.lisajohnsonfitness.com/daily-protein-intake/',12,1,'2009-06-30 23:59:49','http://twitter.com/easymuscleguy','RT @LisaJohnson How much protein do you really need?Less than you think! Find out here.http://bit.ly/MrM24 Great info',117,8800,'http://web.archive.org/web/20100730022629/http://www.lisajohnsonfitness.com/daily-protein-intake/','','Tue 30 Jun 2009 15:58:18 +0000',19,55,0.345454545455,1,'Daily Protein Intake - Lisa Johnson Fitness',60004,0,0,0,0,30,1,1,1,0.522886608659,0.0561089024669,0.477113391341,0.0663335788132,0.0464138326408,0.489173329591,0.0465462546863,0.0580297931803,3.99416453283,7.08514115335,7.36585774364,56.3738173507,54.2253824584,?,0.0719608639321,0.0902077168986,?,?,0,0,0.0,0.0,Relevant
1328,'http://bit.ly/JanJl','http://davefleet.com/2009/06/twitter-followerbuilding-services-gain-numbers-lose-respect/',13,1,'2009-07-01 00:05:28','http://twitter.com/urprgal','RT @amymengel: Unfortunately; the people wholl read this stellar post from @davefleet arent the ones who need to: http://bit.ly/JanJl',133,8805,'http://web.archive.org/web/20111130023213/http://davefleet.com/2009/06/twitter-followerbuilding-services-gain-numbers-lose-respect','2011-11-30 02:32:13','Tue 30 Jun 2009 05:40:32 +0000',19,89,0.213483146067,3,'Twitter Follower-Building Services – Gain Numbers Lose Respect? | davefleet.com',200217,0,0,0,0,89,10,40,40,0.539482788313,0.364948073224,0.460517211687,0.0708859217037,0.0723902215816,0.818773370354,0.182718934503,0.183280690239,99.8587441665,16.343058043,10.6274410144,16.3661762216,10.64247413,0.838002697986,0.142695448246,0.228166093481,0.0845909868876,0.19696001649,0,0,0.0,0.0,Relevant
1329,'http://bit.ly/nQ36D','http://google.about.com/od/gmailtipsandtricks/tp/Gmail_Tips.htm',20,1,'2009-07-01 00:56:36','http://twitter.com/chrismatthieu','RT @IndianGuru: 10 Things You Didnt Know Gmail Did - http://bit.ly/nQ36D',72,9041,'http://web.archive.org/web/20110717032717/http://google.about.com/od/gmailtipsandtricks/tp/Gmail_Tips.htm','2011-07-17 03:27:17','Tue 30 Jun 2009 11:20:56 +0000',19,63,0.301587301587,4,'Things You Didnt Know Gmail Did',25818,15,0,0,0,135,7,47,41,0.556785642731,0.370958917836,0.443214357269,0.0442455137151,0.0446990156268,0.888627148544,0.102321616551,0.100671503704,100.0,7.63917667106,15.9835979628,7.63917667106,15.9835979628,1.0,0.0380693493813,0.119649541267,0.0380693493813,0.119649541267,0,0,0.0,0.0,Relevant
1330,'http://bit.ly/1yloO','http://www.aquariumdrunkard.com/ram-on-la/',15,1,'2009-07-01 00:40:38','http://twitter.com/mikeroeder','RT @aquadrunkard: Heads up fans of McCartneys 1971 RAM album. http://bit.ly/1yloO w/Travel By Sea!',98,9054,'http://web.archive.org/web/20100111031132/http://www.aquariumdrunkard.com/ram-on-la/','2010-01-11 03:11:32','Sat 30 May 2009 04:42:35 +0000',19,42,0.452380952381,1,'Aquarium Drunkard  » RAM On L.A. :: A Tribute To Paul McCartney’s RAM',22890,10,4,4,3,92,5,22,22,0.547412373321,0.368575021165,0.452587626679,0.10944726824,0.108551979024,0.72001855693,0.140390924638,0.150985394713,88.832826109,20.3734689943,10.1800905078,18.0983282841,9.04326209852,0.841929810855,0.0769230769231,0.172559192563,0.12503908082,0.186997571151,0,2,0.0,0.142857142857,Relevant
1331,'http://bit.ly/82yoe','http://www.youtube.com/watch%3Fv%3DY6hz_s2XIAU',30,1,'2009-07-01 01:19:44','http://twitter.com/mmarkows','RT @datafaucet Truly inspiring video bears repeating: If youve never failed; youve never lived. http://bit.ly/82yoe',115,9057,'http://web.archive.org/web/20110928035041/http://www.youtube.com/watch%3Fv%3DY6hz_s2XIAU','2011-09-28 03:50:41','Wed 13 May 2009 07:29:03 +0000',19,46,0.413043478261,1,'?',0,45125,33842,16153,3871,1831,258,2815,500,0.54101593633,0.0265576036202,0.45898406367,0.0484438410599,0.0374546721609,0.429531818425,0.0922588045243,0.0902241692306,82.8956380945,63.8063751419,98.0357477562,76.9719331543,81.2673586632,0.0550481882563,0.151910905063,0.0648857461672,0.0836242010007,0.0194827787463,0,6,0.0,0.4,Relevant
1333,'http://bit.ly/rehJF','http://blog.flickr.net/fr/2009/06/30/flickr-sur-twitter/',12,1,'2009-07-01 00:32:40','http://twitter.com/martinpannier','#Flickr2Twitter allows you to tweet your pics directly from Twitter. Awesome ! http://bit.ly/rehJF',98,9397,'http://web.archive.org/web/20110920030917/http://blog.flickr.net/fr/2009/06/30/flickr-sur-twitter/','2011-09-20 03:09:17','Tue 30 Jun 2009 15:31:02 +0000',19,56,0.339285714286,5,'Flickr sur Twitter « Flickr Blog',28981,1,0,0,0,30,5,21,21,0.879124957977,0.0609193194022,0.120875042023,0.0569396315795,0.0579401116053,0.830314620981,0.151385289678,0.153420347863,100.0,3.79716361817,87.0324895956,3.79716361817,87.0324895956,1.0,0.0715096941934,0.244977967469,0.0715096941934,0.244977967469,0,0,0.0,0.0,Relevant
1334,'http://bit.ly/nW1Ol','http://pages.ebay.com/help/buy/allaboutbuying.html',19,1,'2009-07-01 00:39:17','http://twitter.com/ebaycp','@mikenapolitano If you have a couple of minutes; our eBay Buying Help pages answer How to Buy http://bit.ly/nW1Ol',113,9442,'http://web.archive.org/web/20110930031639/http://pages.ebay.com/help/buy/allaboutbuying.html','2011-09-30 03:16:39','Tue 30 Jun 2009 15:42:29 +0000',19,50,0.38,3,'?',28940,0,0,0,0,8,0,2,1,0.582744676434,0.348042858279,0.417255323566,0.0699161508982,0.0766964988847,0.779835117314,0.0682214728663,0.0621903588923,82.6470870243,22.6288819492,41.2404959385,18.7021117572,34.0840685676,0.888924963193,0.126427908248,0.126427908248,0.146176336551,0.146176336551,0,0,0.0,0.0,Relevant
1336,'http://bit.ly/oSGyY','http://www.mastheadonline.com/news/2009/20090612866.shtml',11,1,'2009-07-01 01:14:44','http://twitter.com/sherrynoik','Wanna write for Canadian magazine giant Transcontinental? They are now your master - http://bit.ly/oSGyY',104,9902,'http://web.archive.org/web/20100317035946/http://www.mastheadonline.com/news/2009/20090612866.shtml','2010-03-17 03:59:46','Tue 30 Jun 2009 16:59:30 +0000',19,57,0.333333333333,3,'New Transcontinental contract criticized as a rights grab - Masthead Online News',47247,0,0,0,0,13,7,21,15,0.542643958266,0.609523668792,0.457356041734,0.0748874608402,0.0777175340579,0.73005487864,0.144982546927,0.1397030276,5.55969842016,5.66764058234,58.4893495247,98.0954656421,9.50548854679,?,0.108413182251,0.164392414895,?,?,0,0,0.0,0.0,Relevant
1337,'http://bit.ly/13cGtW','http://www.sundaymail.co.uk/news/tm_objectid%253D17762264%2526method%253Dfull%2526siteid%253D64736%2526headline%253Dracist-rev-row--name_page.html',15,1,'2009-07-01 00:41:58','http://twitter.com/nadvega','[so many douchebags; so little time (c) @truehigh] RT @shinpuren: 2 nights in jail 4 revving car in a racist manner http://bit.ly/13cGtW',136,10059,'http://web.archive.org/web/20120717032937/http://www.sundaymail.co.uk/news/tm_objectid%3D17762264%26method%3Dfull%26siteid%3D64736%26headline%3Dracist-rev-row--name_page.html','2012-07-17 03:29:37','Tue 30 Jun 2009 16:33:39 +0000',20,146,0.13698630137,2,'Scottish & Scotland news UK & latest world news - The Daily Record',141876,53,29,30,4,13,0,0,0,0.498496880627,0.571944937608,0.501503119373,0.0337345362594,0.0452678730213,0.373625819241,?,?,3.10778564757,3.40826734219,2.75836339337,91.1837404625,88.7565522905,0.0,0.0,?,0.0,?,0,0,0.0,0.0,NonRelevant
1338,'http://bit.ly/C2UnM','http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D2',21,2,'2009-07-01 01:02:32','http://twitter.com/billfinan','Vanity Fair on Palin: One longtime McCain friend ... was heard to refer to Palin as “Little Shop of Horrors.” http://bit.ly/C2UnM',133,10121,'http://web.archive.org/web/20100528035113/http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D2','2010-05-28 03:51:13','Tue 30 Jun 2009 17:01:47 +0000',19,87,0.218390804598,5,'Todd S. Purdum on Sarah Palin | Vanity Fair',132511,3526,87,229,19,5,0,0,0,0.527908580889,0.590901926667,0.472091419111,0.077553300157,0.0596064070397,0.479229120607,?,?,43.5648664813,9.96168595805,5.54004211216,4.33979518691,2.41351194917,0.506179843152,0.0924376887516,?,0.0588133549709,?,0,0,0.0,0.0,Relevant
1341,'http://bit.ly/3S0HhE','http://www.slashfilm.com/2008/12/03/kristen-stewart-is-joan-jett/',20,1,'2009-07-01 00:43:18','http://twitter.com/iamgrey','@rattlergrl http://bit.ly/3S0HhE You like twilight...I love Rock N Roll.',72,10277,'http://web.archive.org/web/20100323033435/http://www.slashfilm.com/2008/12/03/kristen-stewart-is-joan-jett/','2010-03-23 03:34:35','Wed 24 Jun 2009 16:09:43 +0000',20,65,0.307692307692,4,'Kristen Stewart is Joan Jett | /Film',41938,0,0,0,0,5,0,4,4,0.635799677874,0.339324879313,0.364200322126,0.0601063227633,0.0434116353349,0.513800760794,0.0690674888873,0.0745744502296,5.70568356174,61.6251426413,27.6924653888,9.25869428806,20.6037399763,0.482313338817,0.0951733734534,0.131351734373,0.0731761733265,0.171808242786,0,2,0.0,0.222222222222,Relevant
1342,'http://bit.ly/wzvrA','http://www.npr.org/templates/story/story.php%3FstoryId%3D105855746',13,2,'2009-07-01 00:35:58','http://twitter.com/ec','Oh; NPR Music streaming; how I love thee - Bernstein / Gershwin: http://bit.ly/wzvrA',84,10375,'http://web.archive.org/web/20101023032853/http://www.npr.org/templates/story/story.php%3FstoryId%3D105855746','2010-10-23 03:28:53','Tue 30 Jun 2009 16:35:59 +0000',19,66,0.287878787879,3,'Bernstein Plays Gershwins Rhapsody In Blue : NPR',50842,31,40,17,0,4,1,1,1,0.634736073153,0.36449991166,0.365263926847,0.074838293045,0.0610482863132,0.376785349246,0.0635410709719,0.0778941650449,48.3720927533,62.4510852638,62.1747871586,30.2088968892,30.0752457135,0.0,0.19364916731,0.19364916731,0.0800640769025,0.0800640769025,0,0,0.0,0.0,NonRelevant
1346,'http://bit.ly/D4Fc6','http://www.genbeta.com/linux/moovida-el-nuevo-nombre-y-diseno-de-elisa-media-center-screencast',16,1,'2009-07-01 00:44:30','http://twitter.com/mucx','Wow; nice Moovida overview and screencast (Spanish): http://bit.ly/D4Fc6 Good job @Mis_feeds',92,10576,'http://web.archive.org/web/20110807034046/http://www.genbeta.com/linux/moovida-el-nuevo-nombre-y-diseno-de-elisa-media-center-screencast','2011-08-07 03:40:46','Tue 30 Jun 2009 16:43:46 +0000',19,94,0.202127659574,2,'Moovida el nuevo nombre y diseño de Elisa Media Center (Screencast)',66892,5,1,0,0,8,2,8,8,0.826139081798,0.19134518845,0.173860918202,0.0375675649759,0.0497870820703,0.570949611019,0.10940218703,0.0963095083834,76.2067904198,52.9066968413,93.2609440312,40.3184955799,81.7135095633,0.912888003992,0.0405998971471,0.128102523044,0.0147345892323,0.122039407657,0,0,0.0,0.0,Relevant
1348,'http://bit.ly/9fz6w','http://sportsillustrated.cnn.com/2009/writers/the_bonus/06/29/beckham.book/index.html',12,1,'2009-07-01 00:39:34','http://twitter.com/conejojoe','RT @markncohen Good article on the David Beckham experiment in the MLS and what went on behind the scenes http://bit.ly/9fz6w Amusing!',134,10730,'http://web.archive.org/web/20121104033824/http://sportsillustrated.cnn.com/2009/writers/the_bonus/06/29/beckham.book/index.html','2012-11-04 03:38:24','Tue 30 Jun 2009 05:12:05 +0000',19,85,0.223529411765,7,'An excerpt from Grant Wahls book The Beckham Experiment - The Bonus - SI.com',91108,435,0,6,1,30413,45,378,282,0.73680713976,0.243505522404,0.26319286024,0.0489666161478,0.0485362671697,0.934462636946,0.164209005172,0.162557849169,100.0,4.59941148106,3.21163334694,4.59941148106,3.21163334694,1.0,0.0779349607986,0.208829084677,0.0779349607986,0.208829084677,2,4,0.0952380952381,0.190476190476,Relevant
1349,'http://bit.ly/DrUfM','http://www.resort.com/%7Eprime8/Orwell/patee.html',29,1,'2009-07-01 01:10:55','http://twitter.com/coreyhaim8mydog','A not un-black dog on a not un-green field; Orwell discusses writing rules: http://bit.ly/DrUfM',95,10744,'http://web.archive.org/web/20071011221151/http://www.resort.com/%257Eprime8/Orwell/patee.html','2007-10-11 22:11:51','Tue 30 Jun 2009 17:10:57 +0000',19,49,0.387755102041,3,'Orwell: Politics and the English Language',32140,499,261,422,53,16,24,203,201,0.263920716215,0.874180295913,0.736079283785,0.0422697915455,0.0342594354914,0.987051676462,0.180223654003,0.1866614001,100.0,19.7151226879,14.8005131938,19.7151226879,14.8005131938,0.983298306484,0.0366987921709,0.166609899079,0.0360858601916,0.176628940266,0,0,0.0,0.0,Relevant
1350,'http://bit.ly/3Pgxm0','http://www.youtube.com/watch%3Fv%3DwIBTrN5Odbg',21,1,'2009-07-01 00:24:51','http://twitter.com/linzypiinzy','aahhh how i love this song!!! http://bit.ly/3Pgxm0',50,10803,'http://web.archive.org/web/20070224212448/http://youtube.com/watch%3Fv%3DwIBTrN5Odbg','2007-02-24 21:24:48','Fri 08 May 2009 12:50:29 +0000',20,46,0.434782608696,1,'?',0,115703,147416,75558,25,678,381,4518,500,0.663833363142,0.359090736203,0.336166636858,0.0564117103008,0.0460612715359,0.166043849063,0.0936675772215,0.0668694381971,14.5764446032,14.612505134,39.7995830975,99.7532214327,5.80136418251,0.036297700432,0.0910031510387,0.0874139348919,0.0,0.00958750297288,0,4,0.0,0.571428571429,Relevant
1351,'http://bit.ly/lvrqK','http://www.streetsblog.org/2009/06/30/report-nypd-cruiser-hits-eight-pedestrians-on-les/',11,1,'2009-07-01 00:30:07','http://twitter.com/zingbot','Wow. Police cruiser hits 8 peds on LES. That is crazy. http://bit.ly/lvrqK',74,10949,'http://web.archive.org/web/20120607033236/http://www.streetsblog.org/2009/06/30/report-nypd-cruiser-hits-eight-pedestrians-on-les/','2012-06-07 03:32:36','Tue 30 Jun 2009 15:24:04 +0000',19,88,0.215909090909,4,'Report: NYPD Cruiser Hits Eight Pedestrians on LES [Updated] | Streetsblog New York City',95444,1,0,0,0,6,1,8,7,0.640548985766,0.138363496645,0.359451014234,0.0299224889365,0.0299057584409,0.960290977929,0.0459740247949,0.0459997445311,99.9966964596,27.5094752353,55.5655124541,27.5085664487,55.5673481439,0.888198762013,0.0754582677905,0.0949105216372,0.0742781352708,0.0934261648355,0,0,0.0,0.0,Relevant
1353,'http://bit.ly/3fEomN','http://www.dumblittleman.com/2009/06/staying-productive-when-youre-working.html',19,1,'2009-07-01 00:32:08','http://twitter.com/sleepjunky','RT Good advice: Staying Productive When Youre Working From Home http://bit.ly/3fEomN. Anyone have more tips? (via @Mediabistro)',127,11089,'http://web.archive.org/web/20110315033657/http://www.dumblittleman.com/2009/06/staying-productive-when-youre-working.html','2011-03-15 03:36:57','Tue 30 Jun 2009 04:29:24 +0000',20,79,0.253164556962,3,'Staying Productive When You’re Working From Home - by Dumb Little Man',75221,9,0,0,0,443,49,239,224,0.602877828286,0.569381797966,0.397122171714,0.0712560932132,0.0645699036855,0.820220445582,0.108279089786,0.103636221464,99.9956836041,22.069668493,64.3259964717,22.0687158787,64.3287731562,0.923939785316,0.124171261581,0.161725557233,0.120013716637,0.168747143366,0,0,0.0,0.0,Relevant
1354,'http://bit.ly/kzWwt','http://www.notcot.com/archives/2009/06/floor_of_pennie.php',10,1,'2009-07-01 00:10:35','http://twitter.com/rachelramsay','RT @NOTCOT A floor TILED WITH PENNIES!!! I wonder how many there are? Its in the Standard Grill PICS-> http://bit.ly/kzWwt',122,11102,'http://web.archive.org/web/20110824031537/http://www.notcot.com/archives/2009/06/floor_of_pennie.php','2011-08-24 03:15:37','Tue 30 Jun 2009 16:04:19 +0000',19,58,0.327586206897,4,'Floor of Pennies - The Standard Grill (NOTCOT)',98010,99,71,108,0,510,13,151,145,0.492867928179,0.256589038759,0.507132071821,0.0545454545455,0.063457431697,0.762985526418,0.158085201258,0.147126599773,99.7247801249,10.6263423593,14.4079321157,10.5970965531,14.368278623,0.952052488515,0.11656310103,0.204390340991,0.110974190405,0.20263478776,0,0,0.0,0.0,Relevant
1355,'http://bit.ly/O8gDT','http://theadventurouswriter.com/blogwriting/freelance-writing/8-tips-for-breaking-bad-writing-habits/',11,1,'2009-07-01 01:08:43','http://twitter.com/nicoledenae','RT @QuipsAndTips: 8 Tips for Breaking Bad #Writing Habits; on Quips & Tips for Successful Writers http://bit.ly/O8gDT',117,11247,'http://web.archive.org/web/20100712041610/http://theadventurouswriter.com/blogwriting/freelance-writing/8-tips-for-breaking-bad-writing-habits/','2010-07-12 04:16:10','Tue 30 Jun 2009 13:18:34 +0000',19,101,0.188118811881,3,'8 Tips for Breaking Bad Writing Habits',43648,0,0,0,0,28,8,27,19,0.374593936209,0.0831539995702,0.625406063791,0.0794000959471,0.0912054716482,0.583138996884,0.102004976434,0.0927978221506,99.9992021639,3.70854432662,5.72736933581,3.70851473851,5.72732364079,0.896863587802,0.134420562542,0.113692433555,0.138013111868,0.106119089995,0,0,0.0,0.0,Relevant
1356,'http://bit.ly/gS7vl','http://www.visit-chiang-mai-online.com/iced-thai-tea.html',16,1,'2009-07-01 00:15:40','http://twitter.com/chiangmaifour','How about a delicious THAI ICED TEA recipe ?: http://bit.ly/gS7vl asia travel thailand phuket pattaya bangkok koh samui koh chang',129,11485,'http://web.archive.org/web/20111103032705/http://www.visit-chiang-mai-online.com/iced-thai-tea.html','2011-11-03 03:27:05','Tue 05 May 2009 14:49:23 +0000',19,57,0.333333333333,1,'?',23428,17,15,51,0,2330,432,574,500,0.818566805422,0.0618137938219,0.181433194578,0.0628441199524,0.0772710125233,0.610418700201,0.0688069774914,0.0629286767822,99.9469721578,9.43446490872,11.104695323,9.42946201555,11.0988067427,0.901151677248,0.084394947257,0.0656857842674,0.0857240833123,0.0667148670382,0,0,0.0,0.0,Relevant
1358,'http://bit.ly/wf0zW','http://econsultancy.com/blog/4129-16-bitchin-commands-and-shortcuts-for-twitter',16,1,'2009-07-01 00:19:00','http://twitter.com/hugan','16 bitchin commands and shortcuts for Twitter http://bit.ly/wf0zW from @econsultancy',84,11722,'http://web.archive.org/web/20110903033422/http://econsultancy.com/blog/4129-16-bitchin-commands-and-shortcuts-for-twitter','2011-09-03 03:34:22','Tue 30 Jun 2009 07:52:47 +0000',19,79,0.240506329114,2,'16 bitchin commands and shortcuts for Twitter | Econsultancy',58906,0,0,0,0,2619,510,1937,500,0.653889188883,0.569489454956,0.346110811117,0.0739473866647,0.0700703794368,0.806785116262,0.126633901313,0.129210269381,99.9998147049,5.68473112401,68.6274865592,5.68474165756,68.6273593959,0.805789332176,0.100986634181,0.166021003908,0.12171612389,0.153410057548,0,0,0.0,0.0,Relevant
1360,'http://bit.ly/k5k0h','http://www.last.fm/music/Michael%2BJackson/_/I%2BJust%2BCan%2527t%2BStop%2BLoving%2BYou',19,1,'2009-07-01 00:14:12','http://twitter.com/jmdanny','♫ Listening to Michael Jackson – I Just Cant Stop Loving You http://bit.ly/k5k0h',84,11874,'http://web.archive.org/web/20090131205618/http://last.fm/music/Michael%2BJackson/_/I%2BJust%2BCan%27t%2BStop%2BLoving%2BYou','2009-01-31 20:56:18','Thu 25 Jun 2009 16:17:56 +0000',19,87,0.218390804598,4,'Michael Jackson – I Just Cant Stop Loving You – Listen and discover music at Last.fm',116583,0,0,0,0,109,23,118,113,0.78437107957,0.0542975858798,0.21562892043,0.0655035727158,0.0610197038285,0.469468524958,0.0467621694068,0.045178525537,3.18018462694,10.7840985145,96.8052062411,29.4895732144,3.28513801109,0.125,0.17334381132,0.0665374139023,0.138675049056,0.0665374139023,2,2,0.153846153846,0.153846153846,Relevant
1361,'http://bit.ly/L2ULV','http://gothamschools.org/2009/06/30/theoretical-board-of-ed-that-may-exist-tomorrow-gets-1st-member/',12,1,'2009-07-01 00:21:34','http://twitter.com/selfmadepsyche','Bronx pres Ruben Diaz Jr. names first member of hypothetical Board of Education in case mayoral control expires. http://bit.ly/L2ULV',132,11894,'http://web.archive.org/web/20101123033948/http://gothamschools.org/2009/06/30/theoretical-board-of-ed-that-may-exist-tomorrow-gets-1st-member/','2010-11-23 03:39:48','Tue 30 Jun 2009 16:21:34 +0000',19,100,0.19,4,'Theoretical Board of Ed that may exist tomorrow gets 1st member | GothamSchools',60494,0,0,0,0,10,0,2,2,0.570835207455,0.825941909272,0.429164792545,0.0768567843237,0.0819270105139,0.694728131613,0.11259790598,0.105629546604,99.9999999981,4.01977956438,21.1933390868,4.01977956445,21.1933390872,0.934394271048,0.147760864868,0.177231608199,0.151282269113,0.18145535268,0,0,0.0,0.0,Relevant
1362,'http://bit.ly/18pqQa','http://www.youtube.com/watch%3Fv%3D_tyct9l-fD8',13,1,'2009-07-01 00:20:22','http://twitter.com/narconis','@YoungBillyMays http://bit.ly/18pqQa',36,12113,'http://web.archive.org/web/20100401034215/http://www.youtube.com/watch%3Fv%3D_tyct9l-fD8','2010-04-01 03:42:15','Mon 11 May 2009 10:41:29 +0000',20,46,0.434782608696,1,'?',0,7286,1123,1626,120,1716,51,465,442,0.596810848616,0.449103634571,0.403189151384,0.0238807034117,0.0280386077046,0.297040274389,0.108991148087,0.112992791679,24.0771476246,78.2210155857,11.8468525357,18.8333893961,49.2037209739,0.281387429766,0.0,0.156703611818,0.0,0.100445870958,0,6,0.0,3.0,Relevant
1363,'http://bit.ly/9L9PX','http://www.visit-chiang-mai-online.com/thai-street-food.html',18,1,'2009-07-01 00:15:36','http://twitter.com/chiangmaifour','THAI STREET FOOD - A Must Read for ALL serious foodies!: http://bit.ly/9L9PX thailand asia travel bangkok phuket pattaya koh samui',130,12125,'http://web.archive.org/web/20120514033741/http://www.visit-chiang-mai-online.com/thai-street-food.html','2012-05-14 03:37:41','Tue 26 May 2009 01:43:49 +0000',19,60,0.316666666667,1,'?',37423,10,1,6,0,3291,161,426,408,0.687031867936,0.311696551962,0.312968132064,0.0869400884929,0.084394947257,0.654221528376,0.124187411032,0.130184314158,100.0,18.2390688301,18.12521123,18.2390688301,18.12521123,0.968026800805,0.100410679346,0.132685540565,0.0975615678342,0.139373668335,0,0,0.0,0.0,Relevant
1365,'http://bit.ly/VrOZd','http://www.golfclubliquidation.com/',13,1,'2009-07-01 00:20:18','http://twitter.com/pingdeals','@golfballprof Get your golf gear at liquidation prices here http://bit.ly/VrOZd',79,12307,'http://web.archive.org/web/20070125205511/http://www.golfclubliquidation.com/','2007-01-25 20:55:11','Tue 30 Jun 2009 09:34:35 +0000',19,35,0.542857142857,0,'fuelgolf.com',27896,0,0,0,0,57,0,58,58,0.491511121625,0.362605657513,0.508488878375,0.0513740808938,0.0425115150949,0.246437207585,0.0173552533625,0.0349556344984,23.4244540644,44.6409299954,53.8829810563,52.473042266,43.4728250093,0.0426401432711,0.105409255339,0.0408248290464,0.0449466574975,0.0174077655956,0,0,0.0,0.0,NonRelevant
1366,'http://bit.ly/mIDWq','http://theplaylist.blogspot.com/2009/06/heath-ledger-signed-on-for-dark-knight.html',11,1,'2009-07-01 01:26:04','http://twitter.com/jstarrocks',':: The Playlist ::: Heath Ledger Signed On For The Dark Knight ... http://bit.ly/mIDWq',86,12512,'http://web.archive.org/web/20120120045436/http://theplaylist.blogspot.com/2009/06/heath-ledger-signed-on-for-dark-knight.html','2012-01-20 04:54:36','Tue 30 Jun 2009 17:26:01 +0000',19,83,0.228915662651,3,'?',0,2,0,0,0,9,0,5,4,0.572603375124,0.467147842586,0.427396624876,0.0522151388086,0.0504272905659,0.180393774796,0.0202818478579,0.0577525303382,14.5775306226,2.37138790303,1.61452810621,16.2674184292,11.0754567972,?,?,?,0.0,0.0,2,2,0.142857142857,0.142857142857,Relevant
1367,'http://bit.ly/17PZ8x','http://news.cnet.com/8301-17939_109-10275863-2.html',18,2,'2009-07-01 00:47:19','http://twitter.com/davidpmarshall','Mozilla releases Firefox 3.5: It may well be in their best interest to keep throwing money at Firefox and produc.. http://bit.ly/17PZ8x',135,12518,'http://web.archive.org/web/20120414041557/http://news.cnet.com/8301-17939_109-10275863-2.html','2012-04-14 04:15:57','Tue 30 Jun 2009 16:47:18 +0000',20,51,0.392156862745,1,'Mozilla releases Firefox 3.5 | Webware - CNET',84883,20,0,0,0,5,22,195,188,0.857246016269,0.0411335420717,0.142753983731,0.0259005943391,0.0252860868712,0.731130542936,0.121531299439,0.1245351739,67.6979835608,72.5089062688,59.545715062,49.0870674459,87.9578857892,0.889758664217,0.0928032337335,0.223862787299,0.0847173742087,0.203833162696,0,1,0.0,0.047619047619,Relevant
1368,'http://bit.ly/du0DZ','http://www.sevenwires.com/play/UpsideDownLetters.html',20,1,'2009-07-01 00:16:53','http://twitter.com/merti','@auroille ahahah; maybe just try http://bit.ly/du0DZ',52,12523,'http://web.archive.org/web/20080703204810/http://www.sevenwires.com/play/UpsideDownLetters.html','2008-07-03 20:48:10','Fri 24 Oct 2008 12:52:09 +0000',19,53,0.358490566038,2,'How to type upside down text on Facebook',9368,78730,36217,23502,222389,5550,281,2674,500,0.537118111178,0.416177617549,0.462881888822,0.0434372242763,0.0388075262853,0.74170413806,0.07686977156,0.057846261652,2.38439266002,41.0896889211,49.2980052203,0.979739526661,1.17545801801,0.543020989347,0.0,0.0454082388559,0.0,0.0943900401864,0,2,0.0,0.333333333333,Relevant
1371,'http://bit.ly/Ocn4C','http://www.youtube.com/watch%3Fv%3DCxSdru59NVs',16,1,'2009-07-01 00:40:12','http://twitter.com/navreetriar','RT @V1SH4L: They raped his 2 year old daughter; cut off his limbs; but his voice is still strong! Wake up; yáll! http://bit.ly/Ocn4C',133,13291,'http://web.archive.org/web/20111021042143/http://www.youtube.com/watch%3Fv%3DCxSdru59NVs','2011-10-21 04:21:43','Mon 29 Jun 2009 09:05:29 +0000',19,46,0.413043478261,1,'?',0,468,534,329,2,285,4,21,21,0.522279616591,0.794393370813,0.477720383409,0.0530744892434,0.0510967895066,0.435227817622,0.10251843535,0.105629401317,30.4116268769,57.31446995,57.2284176819,53.0609929803,53.1407788451,0.378725277505,0.129099444874,0.154713186939,0.158910431541,0.190438768545,0,0,0.0,0.0,Relevant
1374,'http://bit.ly/dDl0x','http://www.lifeisjoyful.org/id4.html',11,1,'2009-07-01 00:58:34','http://twitter.com/cocreatorradio','RT @sherikayehoff: Need an inspirational book to read on vacation? consider my book Keys to Living Joyfully http://bit.ly/dDl0x',127,13539,'http://web.archive.org/web/20100618044413/http://www.lifeisjoyful.org/id4.html','2010-06-18 04:44:13','Tue 30 Jun 2009 16:55:06 +0000',19,36,0.527777777778,1,'?',33443,12,6,0,0,177,123,136,135,0.784534508215,0.219892550163,0.215465491785,0.087996379652,0.0964906480218,0.757035851735,0.217270208157,0.208492280358,95.7291947523,12.0644093284,32.7794660292,12.6026436967,31.3795188738,0.685827655027,0.125794180407,0.249292785005,0.137721944641,0.254899424792,0,0,0.0,0.0,Relevant
1376,'http://bit.ly/LyI8K','http://blogs.computerworld.com/get_over_it_theres_no_apple_netbook',11,1,'2009-07-01 00:42:29','http://twitter.com/sjvn','@jwlynch Repeat after me. :-) Apple is NOT going to release a netbook. http://bit.ly/LyI8K',90,13902,'http://web.archive.org/web/20120418043411/http://blogs.computerworld.com/get_over_it_theres_no_apple_netbook','2012-04-18 04:34:11','Tue 30 Jun 2009 15:52:18 +0000',19,66,0.287878787879,1,'Get over it! Theres no Apple netbook | Computerworld Blogs',84429,0,0,0,0,4,1,2,2,0.506835198411,0.582964545155,0.493164801589,0.0507038230222,0.0663906130309,0.654699756979,0.0610704816552,0.0466407335671,2.42258676852,10.1721559716,3.85459185755,23.8158633753,62.8493718156,?,0.0721687836487,0.0600480576769,?,?,0,0,0.0,0.0,Relevant
1377,'http://bit.ly/DqagM','http://www.healthyfellow.com/280/holistic-brain-care/',14,1,'2009-07-01 01:07:23','http://twitter.com/healthyfellow','Holistic Heart and Brain Care - http://bit.ly/DqagM',51,14003,'http://web.archive.org/web/20110130050046/http://www.healthyfellow.com/280/holistic-brain-care/','2011-01-30 05:00:46','Tue 30 Jun 2009 17:07:25 +0000',19,53,0.358490566038,2,'Holistic Brain Care',38908,1,0,0,0,8,14,35,35,0.67800479783,0.378380935525,0.32199520217,0.0676897443422,0.068199433947,0.962519868742,0.135390383619,0.134379703401,99.9999999958,10.5115717079,10.5745750511,10.5115717083,10.5745750515,0.993399267799,0.0854981960071,0.159206883162,0.0688530372659,0.154098022725,0,0,0.0,0.0,Relevant
1379,'http://bit.ly/19Wj6m','http://team-twilight.com/20090630/interview-rob-considers-unattractive/',16,1,'2009-07-01 00:24:28','http://twitter.com/teamtwilighters','New Interview: Rob Considers Himself Unattractive. WHAT? http://bit.ly/19Wj6m',77,14441,'http://web.archive.org/web/20100815042509/http://team-twilight.com/20090630/interview-rob-considers-unattractive','2010-08-15 04:25:09','Tue 30 Jun 2009 15:14:47 +0000',20,71,0.281690140845,2,'New Interview: Rob Considers Himself Unattractive. WHAT? | Team-Twilight',41088,249,0,0,0,59,1,2,2,0.633268795829,0.700297645165,0.366731204171,0.0756149429892,0.0775864422413,0.915922698206,0.0775864422413,0.0756149429892,100.0,32.7090334016,32.7090334018,32.7090334016,32.7090334018,0.961308025111,0.0912870929175,0.0816496580928,0.0898026510134,0.0803219328902,0,0,0.0,0.0,Relevant
1380,'http://bit.ly/rQ4ze','http://www.wired.com/geekdad/2009/06/top-ten-reasons-that-geeks-should-love-the-tour-de-france/',15,1,'2009-07-01 01:01:18','http://twitter.com/veriberii','Top Ten Reasons That Geeks Should Love the Tour de France: There are also the “Schmenges;” Belgian or Dutch cycl.. http://bit.ly/rQ4ze',138,14609,'http://web.archive.org/web/20120427050447/http://www.wired.com/geekdad/2009/06/top-ten-reasons-that-geeks-should-love-the-tour-de-france/','2012-04-27 05:04:47','Tue 30 Jun 2009 17:01:14 +0000',19,95,0.2,4,'Top 10 Reasons That Geeks Should Love the Tour de France | GeekDad | Wired.com',97340,60,1,0,0,6,13,132,131,0.825318500489,0.3230786307,0.174681499511,0.0827186851277,0.0746308524508,0.731484285674,0.122807129374,0.128866177526,8.66638789366,15.3321907814,12.5378459682,56.5241328992,69.1218245592,?,0.131479712374,0.152763633652,?,?,0,2,0.0,0.0952380952381,Relevant
1381,'http://bit.ly/ySTji','http://nicedeb.wordpress.com/2009/06/30/drudge-goes-there/',14,1,'2009-07-01 00:44:39','http://twitter.com/tam319','RT @NiceDeb Obamas evil stinkeye is starting to raise eyebrows: http://bit.ly/ySTji',83,14620,'http://web.archive.org/web/20110904044819/http://nicedeb.wordpress.com/2009/06/30/drudge-goes-there/','2011-09-04 04:48:19','Tue 30 Jun 2009 10:57:53 +0000',19,58,0.327586206897,4,'?',0,4,0,0,0,40,2,5,5,0.562541217842,0.700718245675,0.437458782158,0.0319492622601,0.0403361914218,0.798700232229,0.0392986872711,0.032280351541,98.5958446291,1.00645465991,1.01555428871,1.02078811099,1.0300173324,0.963513471081,0.0630880297877,0.0423207369515,0.0654770604472,0.043923347438,0,0,0.0,0.0,Relevant
1383,'http://bit.ly/16E8Es','http://www.wired.com/dangerroom/2009/06/can-the-coast-guard-get-it-right-on-social-media/',12,2,'2009-07-01 01:07:24','http://twitter.com/rickyreece','Can the Coast Guard Get It Right on Social Media?: Wired News The Army recently ordered its network managers to .. http://bit.ly/16E8Es',135,15494,'http://web.archive.org/web/20100129052538/http://www.wired.com/dangerroom/2009/06/can-the-coast-guard-get-it-right-on-social-media/','2010-01-29 05:25:38','Tue 30 Jun 2009 17:07:23 +0000',20,89,0.224719101124,4,'?',0,2,0,0,0,3,18,122,121,0.651224090543,0.700401903659,0.348775909457,0.0878378378378,0.0821797823314,0.440034552993,0.0967179050347,0.108663937521,4.10992608479,3.30207745069,4.26564029776,80.3439619731,96.3495700036,0.602164992306,0.152250046399,0.15434469783,0.235055613744,0.185154661995,0,0,0.0,0.0,Relevant
1384,'http://bit.ly/10NrOO','http://maverickmoneymakersdbp.com/',12,2,'2009-07-01 01:23:37','http://twitter.com/newearth4energy','http://bit.ly/10NrOO Constellation Energy deal with EDF Group will need Md. regulatory ... http://bit.ly/mSStO',110,16122,'http://web.archive.org/web/20100516055219/http://maverickmoneymakersdbp.com/','2010-05-16 05:52:19','Mon 27 Apr 2009 13:23:33 +0000',20,34,0.588235294118,0,'Contact Support',431,0,0,0,0,24106,116,28708,500,0.550536858973,0.711020402242,0.449463141027,0.0141719279874,0.0468807230938,0.18137853325,0.0256038784279,0.120437619967,100.0,3.57279394939,96.5070502322,3.57279394939,96.5070502322,?,?,?,?,?,0,16,0.0,1.23076923077,NonRelevant
1385,'http://bit.ly/zkgSS','http://www.law.cornell.edu/supct/html/08-453.ZS.html',14,1,'2009-07-01 01:08:57','http://twitter.com/efink','Focusing on this weeks *good* decision from the Supreme Court. http://bit.ly/zkgSS (via feedly)',95,16368,'http://web.archive.org/web/20091126054145/http://www.law.cornell.edu/supct/html/08-453.ZS.html','2009-11-26 05:41:45','Tue 30 Jun 2009 17:08:35 +0000',19,52,0.365384615385,3,'CUOMO v. CLEARING HOUSE ASSN. L. L. C.',29237,1,0,0,0,7,3,4,4,0.785474493703,0.589962484682,0.214525506297,0.0625782717902,0.0607456739231,0.684479807207,0.0523409290162,0.0647039633316,100.0,20.1257376278,14.7560637682,20.1257376278,14.7560637682,0.996447590904,0.0360374985078,0.0637058989297,0.0538642178555,0.0761755074179,0,0,0.0,0.0,Relevant
1387,'http://bit.ly/fXTyQ','http://pitchfork.com/news/35780-the-pirate-bay-sells-out/',14,1,'2009-07-01 00:27:12','http://twitter.com/dominictetmyer','RT @pitchforkmedia: The Pirate Bay sells out http://bit.ly/fXTyQ',64,16636,'http://web.archive.org/web/20091231050428/http://pitchfork.com/news/35780-the-pirate-bay-sells-out/','2009-12-31 05:04:28','Tue 30 Jun 2009 09:02:43 +0000',19,57,0.333333333333,2,'The Pirate Bay Sells Out | News | Pitchfork',78668,16,2,0,0,2516,4,32,31,0.604888503044,0.820481530117,0.395111496956,0.0422788574527,0.0545139266801,0.31439215496,0.0623094805048,0.0579897388718,15.5812894671,8.47813341547,9.76013237266,54.4122707775,62.64008119,0.0348790053208,0.0232526702138,0.0575852953699,0.0,0.0,0,0,0.0,0.0,Relevant
1389,'http://bit.ly/qUE6G','http://www.mtv.com/videos/movie-trailers/405506/alvin-and-the-chipmunks-the-squeakquel.jhtml',16,2,'2009-07-01 01:24:29','http://twitter.com/nluckett','I wanted to hate this Alvin & The Chipmunks 2 trailer. But I cant. Its just too damn cute! http://bit.ly/qUE6G',110,16934,'http://web.archive.org/web/20091228060643/http://www.mtv.com/videos/movie-trailers/405506/alvin-and-the-chipmunks-the-squeakquel.jhtml','2009-12-28 06:06:43','Tue 30 Jun 2009 10:32:52 +0000',19,92,0.20652173913,4,'Alvin And The Chipmunks: The Squeakquel | Movie Trailer | MTV',18681,241,23,19,0,105,2,43,38,0.267551977961,0.000703081790678,0.732448022039,0.0535686955444,0.0645497224368,0.414941331443,0.102774023955,0.0980297938213,25.2153419978,69.5268163157,43.3282180926,36.2670741076,58.1961204681,?,0.129099444874,0.035805743702,?,?,0,0,0.0,0.0,Relevant
1390,'http://bit.ly/Bkr2w','http://www.dynamicbusiness.com/articles/articles-news/tax-cuts-will-help-economy-swan3876.html',10,1,'2009-07-01 00:33:14','http://twitter.com/johannabd','RT @DynamicBusiness: Tax cuts will help economy says Swan http://bit.ly/Bkr2w',77,17823,'http://web.archive.org/web/20100722053017/http://www.dynamicbusiness.com/articles/articles-news/tax-cuts-will-help-economy-swan3876.html','2010-07-22 05:30:17','Tue 30 Jun 2009 16:11:25 +0000',19,94,0.202127659574,3,'Tax cuts will help economy: Swan  | Dynamic Business  – Small Business Advice – Forums |  Dynamic Business Australia',38436,0,0,0,0,3,2,4,4,0.675172697787,0.533883212138,0.324827302213,0.0635641726164,0.0648999554083,0.404624348898,0.0845577149053,0.0828173325,100.0,66.1843234896,92.9184609899,66.1843234896,92.9184609899,0.918543718966,0.153392997769,0.142915487619,0.154533481857,0.14397807093,0,0,0.0,0.0,Relevant
1391,'http://bit.ly/BHvFg','http://www.odesk.com/blog/2009/06/top-weird-iphone-apps/',12,1,'2009-07-01 01:16:27','http://twitter.com/aragorn101','RT @dragosr Bizzarre iPhone apps (wonder how EA feels spending $Nmil developing iSims; still being outsold by iFart ;-P) http://bit.ly/BHvFg',140,18850,'http://web.archive.org/web/20091228063037/http://www.odesk.com/blog/2009/06/top-weird-iphone-apps','2009-12-28 06:30:37','Tue 30 Jun 2009 11:12:32 +0000',19,56,0.339285714286,4,'Top Weird iPhone Apps - oBlog',26477,0,0,0,0,24,7,24,24,0.547481427186,0.425379981937,0.452518572814,0.0570635319385,0.0473683685669,0.428509197821,0.0903621745015,0.0951107387816,96.6005122641,41.6680026331,7.59641531593,43.1343495562,7.86374226998,0.815384128957,0.0733235575107,0.0518475847365,0.0805822964025,0.0569802882298,0,0,0.0,0.0,Relevant
1393,'http://bit.ly/9g245','http://www.youtube.com/watch%3Fv%3DVsukwnTEb8k',10,1,'2009-07-01 01:22:19','http://twitter.com/realmythinu','Check this video out -- YO MOMMA YOUTUBE BATTLE! http://bit.ly/9g245',68,19906,'http://web.archive.org/web/20120404065405/http://www.youtube.com/watch%3Fv%3DVsukwnTEb8k','2012-04-04 06:54:05','Mon 15 Jun 2009 09:07:21 +0000',19,46,0.413043478261,1,'?',0,2749,795,1580,32,20,11,436,431,0.615211302356,0.420688763114,0.384788697644,0.0478638772412,0.0495669170106,0.539828132098,0.136795427613,0.10963392108,30.3051826608,67.8492114399,71.732502236,20.5618274607,21.7386658298,0.179847194799,0.115727512472,0.162027723842,0.145692879354,0.116449238962,0,3,0.0,0.3,Relevant
1394,'http://bit.ly/eFR7m','http://www.socialistworker.co.uk/art.php%3Fid%3D18366',16,2,'2009-07-01 00:53:08','http://twitter.com/capitald17','RT @hanifleylabi: BNP gains led to this racist attack http://bit.ly/eFR7m',73,20228,'http://web.archive.org/web/20110809063016/http://socialistworker.co.uk/art.php%3Fid%3D18366','2011-08-09 06:30:16','Tue 30 Jun 2009 13:20:26 +0000',19,53,0.358490566038,1,'BNP gains led to this racist attack|4Jul09|Socialist Worker',14185,86,0,0,3,33,5,17,16,0.597894446973,0.864804936529,0.402105553027,0.0811107105654,0.0333333333333,0.617091535769,0.11712265,0.171098145306,22.7845144954,7.41201538036,26.0466781954,32.5309340335,87.4757016018,0.0275240941282,0.227272727273,0.248897863847,0.0,0.139121668728,0,0,0.0,0.0,NonRelevant
1395,'http://bit.ly/MINFo','http://www.careerealism.com/college-grads-4-reasons-why-your-resume-cover-letter-wont-get-read/',14,1,'2009-07-01 00:41:56','http://twitter.com/hotjobsfinder','RT @CAREEREALISM: Younger Job Seekers: 3 Reasons Your Application Will Be Put in the Circular File (a.k.a. Waste Basket) http://bit.ly/MINFo',140,20241,'http://web.archive.org/web/20100128061917/http://www.careerealism.com/college-grads-4-reasons-why-your-resume-cover-letter-wont-get-read','2010-01-28 06:19:17','Tue 19 May 2009 07:16:39 +0000',19,95,0.2,1,'Younger Job Seekers: 3 Reasons Why Your Application Will Be Put in the Circular File (a.k.a. Waste Basket) ” CAREEREALISM',98467,7,0,0,0,837,19,106,103,0.480317045432,0.762421808251,0.519682954568,0.0930876075739,0.0744405414729,0.570663291019,0.136748161342,0.152676204138,8.96945623574,9.00633322404,9.00747549735,99.5905438164,99.5779143488,0.0,0.0918353686755,0.189709812084,0.0,0.0,0,0,0.0,0.0,Relevant
1396,'http://bit.ly/korDm','http://www.defenseindustrydaily.com/Up-to-100M-to-Atlantic-Contingency-Constructors-for-Navy-Solar-Energy-Systems-05562/',10,2,'2009-07-01 00:32:50','http://twitter.com/smartecoliving','Up to $100M to Atlantic Contingency Constructors for Navy Solar ... http://bit.ly/korDm',87,20275,'http://web.archive.org/web/20121021061045/http://www.defenseindustrydaily.com/Up-to-100M-to-Atlantic-Contingency-Constructors-for-Navy-Solar-Energy-Systems-05562/','2012-10-21 06:10:45','Tue 30 Jun 2009 16:32:21 +0000',19,120,0.158333333333,1,'Up $100M Atlantic Contingency Constructors Navy Solar Energy Systems',79381,0,0,0,0,3,0,8,8,0.665121703239,0.788908759049,0.334878296761,0.0474450785258,0.0453273577684,0.662226952778,0.0635000635001,0.0613539911398,85.2512833999,4.1097470221,4.20562010541,3.50361208083,3.58534511479,0.778291685265,0.142857142857,0.165985000552,0.170251306152,0.175834792906,0,0,0.0,0.0,Relevant
1397,'http://bit.ly/DC9to','http://www.julienblog.com/selection-de-t-shirt-michael-jackson-chez-shirtcity/',13,1,'2009-07-01 00:09:19','http://twitter.com/julienblog','Sélection de T-shirt Michael Jackson http://bit.ly/DC9to',57,21368,'http://web.archive.org/web/20100127060527/http://www.julienblog.com/selection-de-t-shirt-michael-jackson-chez-shirtcity','2010-01-27 06:05:27','Tue 30 Jun 2009 14:38:27 +0000',19,78,0.24358974359,1,'Sélection de T-shirt Michael Jackson chez Shirtcity',66669,0,2,0,0,3,0,0,0,0.681021824298,0.411892346542,0.318978175702,0.0826488445543,0.0694288560078,0.542408256401,?,?,93.2872035207,61.1276027088,34.7270174123,57.0242311463,32.39586341,0.614860700068,0.123203545159,?,0.142915487619,?,2,0,0.333333333333,0.0,Relevant
1398,'http://bit.ly/2jkULd','http://www.youtube.com/watch%3Fv%3DRZwM3GvaTRM',57,2,'2009-07-01 00:32:40','http://twitter.com/rgphilli','http://bit.ly/2jkULd Profem Twilight/Buffy mashup.',50,21387,'http://web.archive.org/web/20111128062907/http://www.youtube.com/watch%3Fv%3DRZwM3GvaTRM','2011-11-28 06:29:07','Fri 19 Jun 2009 23:38:31 +0000',20,46,0.434782608696,1,'?',0,54553,32583,55959,852,7196,617,5434,500,0.565200469615,0.564283891823,0.434799530385,0.025189636093,0.0290542422427,0.48825685475,0.125906341221,0.110746349651,21.2810799396,51.5070461663,81.0168943709,41.3168324016,17.2412700556,0.536605163834,0.0751882060676,0.135464982867,0.109985336266,0.100282333063,0,1,0.0,0.25,Relevant
1399,'http://bit.ly/12Ltvb','http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D5',16,2,'2009-07-01 00:36:44','http://twitter.com/anthonyadornato','RT @dangillmor: More evidence; if needed; of John McCains stunning recklessness in picking Palin for VP http://bit.ly/12Ltvb',124,21576,'http://web.archive.org/web/20091003063620/http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D5','2009-10-03 06:36:20','Tue 30 Jun 2009 10:36:13 +0000',20,87,0.229885057471,5,'Todd S. Purdum on Sarah Palin | Vanity Fair',132511,3526,87,229,19,206,0,0,0,0.636117547237,0.150627362519,0.363882452763,0.0267560024836,0.0383769193859,0.449814137642,?,?,43.626481877,9.12412543658,5.53221769287,3.98053493003,2.41351194917,0.509006836156,0.0224308861637,?,0.0340914593836,?,0,0,0.0,0.0,Relevant
1400,'http://bit.ly/EC7zE','http://www.npr.org/templates/story/story.php%3FstoryId%3D106101090',12,2,'2009-07-01 00:10:16','http://twitter.com/bang_dong','Apollo Holds Tribute To Michael Jackson: In 1967; a young Michael Jackson; not yet 9 years old; packed into a be.. http://bit.ly/EC7zE',134,21887,'http://web.archive.org/web/20100128061503/http://www.npr.org/templates/story/story.php%3FstoryId%3D106101090','2010-01-28 06:15:03','Tue 30 Jun 2009 16:10:14 +0000',19,66,0.287878787879,3,'Apollo Holds Tribute To Michael Jackson : NPR',37614,1,0,0,0,6,0,3,3,0.71929603992,0.779509802334,0.28070396008,0.0906642828119,0.0244193145253,0.421312596718,0.0629024510353,0.126040087995,6.55071524061,22.2209994037,25.4261017177,1.45563439456,25.7637419741,0.0,0.156956985266,0.219146086217,0.0,0.0578314931966,2,2,0.0909090909091,0.0909090909091,NonRelevant
1402,'http://bit.ly/7cANB','http://www.youtube.com/watch%3Fv%3DcrfGXmxJ1vM',18,1,'2009-07-01 01:06:39','http://twitter.com/alexikonn','The funniest commercial ever... comfort wipe .. no joke- http://bit.ly/7cANB',76,22500,'http://web.archive.org/web/20090817072139/http://www.youtube.com/watch%3Fv%3DcrfGXmxJ1vM','2009-08-17 07:21:39','Tue 09 Jun 2009 10:49:06 +0000',19,46,0.413043478261,1,'?',0,17238,5591,29383,300,27523,454,3823,500,0.486847578879,0.338705651278,0.513152421121,0.0436186602159,0.0433238405688,0.228396495656,0.120919202576,0.0937794011225,69.1718062273,59.4514292781,29.378997601,85.9474871638,20.3219832921,0.0642824346533,0.213200716356,0.0525740847242,0.0,0.0228066002729,0,2,0.0,0.2,Relevant
1403,'http://bit.ly/8gPXe','http://www.projecthappilyeverafter.com/2009/06/use-sex-toys-yeah-youre-normal/',10,1,'2009-07-01 00:12:20','http://twitter.com/the_gman','Reading: Use sex toys? Yeah; you’re normal | Project Happily Ever After ( http://bit.ly/8gPXe )',97,23246,'http://web.archive.org/web/20100218063946/http://www.projecthappilyeverafter.com/2009/06/use-sex-toys-yeah-youre-normal/','2010-02-18 06:39:46','Tue 30 Jun 2009 16:12:20 +0000',19,78,0.24358974359,3,'Use sex toys? Yeah you’re normal',34754,1,0,0,0,103,2,4,3,0.679252986634,0.230041237027,0.320747013366,0.0925925925926,0.101305112309,0.608643278593,0.144966940893,0.138260225964,89.4619653007,10.6252185639,10.0454078608,9.50552934479,8.98681929476,0.870928413093,0.156368468063,0.232549653445,0.19364916731,0.263523138347,0,0,0.0,0.0,Relevant
1404,'http://bit.ly/cMCPf','http://www.gossipgamers.com/fans-feeling-apprehensive-about-max-payne-3/',23,1,'2009-07-01 00:17:07','http://twitter.com/travuun','We should be feeling apprehensive. #maypayne3 http://bit.ly/cMCPf',65,23582,'http://web.archive.org/web/20100522065009/http://www.gossipgamers.com/fans-feeling-apprehensive-about-max-payne-3','2010-05-22 06:50:09','Tue 30 Jun 2009 14:56:20 +0000',19,72,0.263888888889,1,'Fans Feeling Apprehensive About Max Payne 3',93571,1,0,0,0,8,3,16,14,0.587693818301,0.342582236045,0.412306181699,0.0376488305749,0.0379731624579,0.781024366124,0.0997325853719,0.0988807612121,98.9960575259,14.6287835644,6.4277699796,14.4819189928,6.36323886664,0.779019596193,0.0582441926559,0.154099649081,0.0497364731302,0.169187578704,0,0,0.0,0.0,Relevant
1406,'http://bit.ly/mxF9e','http://www.people.com/people/article/0%2C%2C20288724%2C00.html',16,2,'2009-07-01 00:17:56','http://twitter.com/quicksilverwest','HaydenPanettiere Splits w/Milo GetsTowel http://bit.ly/mxF9e But 4 me - YOU will AlwaysB; the Best...',101,24541,'http://web.archive.org/web/20121020070657/http://www.people.com/people/article/0%2C%2C20288724%2C00.html','2012-10-20 07:06:57','Tue 30 Jun 2009 14:57:41 +0000',19,62,0.306451612903,3,'Hayden Panettiere Drops Towel In New Film - Movie News Hayden Panettiere : People.com',57348,397,197,294,3040,11,5,12,11,0.903925648569,0.00271195997566,0.0960743514311,0.04000200015,0.0379304566227,0.776095948269,0.100718555647,0.101161165957,99.9999921176,4.13712874949,34.7716397432,4.13712842338,34.7716370023,0.945875705927,0.0,0.159861938901,0.0,0.156460231885,0,2,0.0,0.142857142857,Relevant
1407,'http://bit.ly/XIm9f','http://myfirstfail.com/2009/06/22/funny-baby-photos-separated-at-birth/',11,1,'2009-07-01 01:25:31','http://twitter.com/saliwho','OK; I admit it. This baby is a bit cute. http://bit.ly/XIm9f',60,25182,'http://web.archive.org/web/20100115082513/http://myfirstfail.com/2009/06/22/funny-baby-photos-separated-at-birth/','2010-01-15 08:25:13','Tue 30 Jun 2009 17:24:37 +0000',19,71,0.267605633803,4,'Parenting Fails - Your parents told you that? - crazy parenting fails - Cheezburger',110308,58,37,38,0,40,8,41,40,0.683432472141,0.10033618386,0.316567527859,0.0661396491777,0.0298807152334,0.225121011683,0.0418875650559,0.119127366848,67.2769773516,9.4476841011,68.1464516027,6.35611629295,98.7241092813,?,0.0,0.0981104910252,?,?,0,0,0.0,0.0,Relevant


==> anc/Training.full.data.arff <==
@RELATION Relevance


@ATTRIBUTE ID		NUMERIC
@ATTRIBUTE ShortURL	string
@ATTRIBUTE LongURL  	string
@ATTRIBUTE MementoCount   NUMERIC
@ATTRIBUTE NumberOFArchives   NUMERIC
@ATTRIBUTE TweetDate   string
@ATTRIBUTE TweetAuthor   string
@ATTRIBUTE TweetText   string
@ATTRIBUTE TweetLength   NUMERIC
@ATTRIBUTE ClosestMementoTime   NUMERIC
@ATTRIBUTE ClosestMemento   string
@ATTRIBUTE ClosestMementoTimeStamp   string
@ATTRIBUTE CreationDate   string
@ATTRIBUTE ShortURLLength   NUMERIC
@ATTRIBUTE OriginalURLLength   NUMERIC
@ATTRIBUTE ReductionRate   NUMERIC
@ATTRIBUTE OriginalURLDepth   NUMERIC
@ATTRIBUTE InitialPageTitle   string
@ATTRIBUTE InitialContentLength   NUMERIC
@ATTRIBUTE FacebookShares   NUMERIC
@ATTRIBUTE FacebookLikes   NUMERIC
@ATTRIBUTE FacebookComments   NUMERIC
@ATTRIBUTE FacebookClicks   NUMERIC
@ATTRIBUTE BitlyClicks   NUMERIC
@ATTRIBUTE InfluentialTweetsCount   NUMERIC
@ATTRIBUTE TotalTweetCount   NUMERIC
@ATTRIBUTE RetrievedTweets   NUMERIC
@ATTRIBUTE PositiveSentiment   NUMERIC
@ATTRIBUTE NeutralSentiment   NUMERIC
@ATTRIBUTE NegativeSentiment   NUMERIC
@ATTRIBUTE TweetSimilarityWithPast   NUMERIC
@ATTRIBUTE TweetSimilarityWithCurrent   NUMERIC
@ATTRIBUTE PastCurrentSimilarity   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithCurrent   NUMERIC
@ATTRIBUTE AllTweetsSimilarityWithPast   NUMERIC
@ATTRIBUTE simhash_current_past   NUMERIC
@ATTRIBUTE simhash_tweet_past   NUMERIC
@ATTRIBUTE simhash_tweetpage_past   NUMERIC
@ATTRIBUTE simhash_current_tweet   NUMERIC
@ATTRIBUTE simhash_current_tweetpage   NUMERIC
@ATTRIBUTE cosine_current_past   NUMERIC
@ATTRIBUTE cosine_tweet_past   NUMERIC
@ATTRIBUTE cosine_tweetpage_past   NUMERIC
@ATTRIBUTE cosine_current_tweet   NUMERIC
@ATTRIBUTE cosine_current_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_tweet   NUMERIC
@ATTRIBUTE celeb_count_tweetpage   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweet   NUMERIC
@ATTRIBUTE celeb_count_percentage_intweetpage   NUMERIC
@ATTRIBUTE Relevancy   {Relevant,NonRelevant}

@Data
0,'http://bit.ly/YQEQi','http://www.chicagotribune.com/topic/',3442,2,'2009-06-11 17:21:06','http://twitter.com/spwarnke','Employees linking work and social media http://bit.ly/YQEQi',59,1,'http://web.archive.org/web/20120920172107/http://www.chicagotribune.com/topic','2012-09-20 17:21:07','Wed 10 Jun 2009 19:50:30 +0000',19,36,0.527777777778,2,'Topic Galleries -- chicagotribune.com',163964,0,0,0,0,154,1187,38517,500,0.74282881661451838,0.71113421229949747,0.25717118338548162,0.0362887369301,0.0381419711794,0.896912324865,0.132177838123,0.128218320172,100.0,78.4008677177,11.208713658,78.4008677177,11.208713658,1.0,0.0,0.0658885033794,0.0,0.0658885033794,0,27,0.0,3.85714285714,NonRelevant
2,'http://bit.ly/yEH5C','http://www.positioniseverything.net/articles/ie7-dehacker.html',338,1,'2009-06-11 17:44:08','http://twitter.com/netclues','CSS Hacks and IE7 http://bit.ly/yEH5C',37,3,'http://web.archive.org/web/20060406174405/http://www.positioniseverything.net/articles/ie7-dehacker.html','2006-04-06 17:44:05','Thu 11 Jun 2009 09:44:09 +0000',19,62,0.306451612903,2,'CSS Hacks and IE7',29741,7,0,10,0,7,4,19,19,0.577635927916,0.467408190359,0.422364072084,0.043740888264,0.0298573982456,0.935621234068,0.1545671686,0.156530851873,100.0,22.1728403928,32.5708103572,22.1728403928,32.5708103572,0.94767619824,0.0539687072221,0.147185063577,0.0360141203033,0.135969205255,0,0,0.0,0.0,Relevant
4,'http://bit.ly/Y1j5F','http://www.guardian.co.uk/football',2191,2,'2009-06-11 17:22:07','http://twitter.com/reggiedunlop','Real Madrid pays ManU $132 million for Cristiano Ronaldo >> http://bit.ly/Y1j5F',79,6,'http://web.archive.org/web/20111023172213/http://www.guardian.co.uk/football','2011-10-23 17:22:13','Thu 11 Jun 2009 09:21:34 +0000',19,34,0.558823529412,1,'Football news match reports and fixtures | Football | The Guardian',200620,465,445,348,6,8115,150,771,500,0.649168446267,0.603164860084,0.350831553733,0.0304281505411,0.022241145925,0.587746536527,0.160424341823,0.165836465861,51.6335490958,70.3710635162,17.434555124,73.3732680961,9.00207957956,nan,0.0,0.103086479023,nan,nan,3,3,0.272727272727,0.272727272727,NonRelevant
7,'http://bit.ly/WbRk3','http://www.youtube.com/watch?v=kAO4EVMlpwM',52,2,'2009-06-11 17:48:53','http://twitter.com/nursenicole','Laughing at: YouTube - Hipster Olympics ( http://bit.ly/WbRk3 )',63,8,'http://web.archive.org/web/20120812174901/http://www.youtube.com/watch?v=kAO4EVMlpwM','','Thu 11 Jun 2009 09:48:49 +0000',19,42,0.452380952381,1,'?',0,41611,20658,33395,287,5,239,2421,500,0.628586211818,0.416466031798,0.371413788182,0.0369006202308,0.0422294435532,0.579597057384,0.106408350001,0.0810294352373,31.2662302046,14.895699528,9.06455583622,47.6414950908,28.9915214495,0.716146644181,0.058321184352,0.0668929992514,0.0902893898143,0.0552197089465,0,4,0.0,0.444444444444,Relevant
8,'http://bit.ly/cz2xQ','http://www.myequitypro.com/',35,1,'2009-06-11 17:57:16','http://twitter.com/ymplanner','@jz1977 Home Loan #Mortgage Rate Quotes in Real Time http://bit.ly/cz2xQ',72,8,'http://web.archive.org/web/20080914175708/http://www.myequitypro.com/','2008-09-14 17:57:08','Tue 02 Jun 2009 18:09:58 +0000',19,27,0.703703703704,0,'Your Mortgage Planners Weblog / Mortgage 2.0',52206,2,0,0,3,320,0,366,358,0.535178023529,0.608031244963,0.464821976471,0.100749074139,0.0949316386742,0.311643665148,0.091571670446,0.0795117072214,43.0341859892,5.54941277419,18.4105831657,2.38814461455,7.92284460123,0.114058867239,0.115039461709,0.0688961694584,0.10895340841,0.093006879192,0,1,0.0,0.1,NonRelevant
9,'http://bit.ly/ch4Nl','http://forums.catholic.com/group.php?groupid=90',50,1,'2009-06-11 17:33:24','http://twitter.com/marfrani','Catholic vegetarians and vegans are growing in numbers. http://bit.ly/ch4Nl',75,10,'http://web.archive.org/web/20120229173334/http://forums.catholic.com/group.php?groupid=90','','Fri 05 Jun 2009 09:47:14 +0000',19,47,0.404255319149,1,'?',107921,4,2,1,0,152,2,271,271,0.544239288074,0.56324760359,0.455760711926,0.0746166074244,0.0345715108553,0.64533783011,0.189145000511,0.177619698148,11.0105074046,19.154575331,93.6606780954,57.4823884861,11.7557417142,nan,0.124524411719,0.215486152825,nan,nan,0,3,0.0,0.333333333333,Relevant
10,'http://bit.ly/whodu','http://www.who.int/csr/don/en/',1042,2,'2009-06-11 17:46:27','http://twitter.com/sconsult','@heathermeeker The media just lost interest; the WHO has been releasing regular flu A(H1N1) updates; latest is #47 http://bit.ly/whodu',134,10,'http://web.archive.org/web/20090513174617/http://www.who.int/csr/don/en','2009-05-13 17:46:17','Thu 11 Jun 2009 09:44:36 +0000',19,30,0.633333333333,3,'WHO | Disease Outbreak News',19793,80,9,29,0,9,12,67,65,0.381696623766,0.603175818013,0.618303376234,0.0485261586062,0.053721530935,0.510952308021,0.135240686519,0.141999869793,17.6587251173,7.27026569604,78.7475123345,41.1709545719,22.4244863029,nan,nan,nan,0.0,0.11005109731,0,0,0.0,0.0,NonRelevant
11,'http://bit.ly/MHTzE','http://www.ctvnews.ca/',1312,2,'2009-06-11 17:50:43','http://twitter.com/lizzierw','Currently reading http://bit.ly/MHTzE',37,13,'http://web.archive.org/web/20120616175056/http://www.ctvnews.ca/','2012-06-16 17:50:56','Thu 11 Jun 2009 09:50:43 +0000',19,22,0.863636363636,7,'CTV News | Top Stories - Breaking News - Top News Headlines',153393,2001,1357,1279,0,8,64,587,500,0.611061009587,0.516685210808,0.388938990413,0.0183772615473,0.0208673247629,0.330073242955,0.160435490565,0.177922633996,74.8274585185,91.2645056632,17.7952281786,68.2909101173,13.3157169836,nan,0.0,0.0848254854881,nan,nan,0,0,0.0,0.0,NonRelevant
12,'http://bit.ly/YsQJg','http://www.escapistmagazine.com/videos/view/zero-punctuation/767-inFamous',30,2,'2009-06-11 17:09:10','http://twitter.com/lafayettecore','down syndrome batman and giant trash robots built by super hobos http://bit.ly/YsQJg',84,16,'http://web.archive.org/web/20091126170926/http://www.escapistmagazine.com/videos/view/zero-punctuation/767-inFamous','2009-11-26 17:09:26','Wed 10 Jun 2009 09:06:26 +0000',19,73,0.260273972603,4,'?',0,572,49,162,7,83,12,150,146,0.430756203691,0.205722119052,0.569243796309,0.0119796996296,0.00877496877488,0.494685861792,0.0940269903396,0.102969167003,25.5990782177,9.64673708607,15.7892357178,37.683923632,61.678922903,0.824957911384,0.0322748612184,0.106148978487,0.0304290309725,0.11683808281,0,0,0.0,0.0,Relevant
15,'http://bit.ly/fuPHS','http://www.pokerspace.com/promotions/tournaments/',62,1,'2009-06-11 17:27:18','http://twitter.com/pokerspace','Thursday FREEROLLS (EST) Absolute @ 4:00pm & Ultimate Bet $300 @ 6:00pm - All reg. open 1 hour prior to start. http://bit.ly/fuPHS',130,19,'http://web.archive.org/web/20121014172737/http://www.pokerspace.com/promotions/tournaments/','2012-10-14 17:27:37','Wed 13 May 2009 07:47:41 +0000',19,49,0.387755102041,3,'Week of January 14 2013',39457,56,26,24,0,335,0,213,187,0.626222372652,0.61374662286,0.373777627348,0.0554529597975,0.0551485496674,0.961482456708,0.208077098491,0.209223537462,99.7585277369,49.4850579645,68.2997838767,49.604839894,68.4651081227,1.0,0.188982236505,0.136082763488,0.188982236505,0.136082763488,0,0,0.0,0.0,Relevant
16,'http://bit.ly/B7OAn','http://www.cashcrate.com/',819,2,'2009-06-11 17:36:34','http://twitter.com/benji1313','Want to make $9-14 an hour doing simple surveys? http://bit.ly/B7OAn',68,20,'http://web.archive.org/web/20110111173654/http://www.cashcrate.com/','2011-01-11 17:36:54','Tue 09 Jun 2009 10:00:46 +0000',19,25,0.76,1,'Make Money Online With Paid Surveys | Free Cash at CashCrate!',16833,0,0,0,0,2715,354,37492,500,0.417999167147,0.323830477584,0.582000832853,0.080687153046,0.0765166709729,0.861878162853,0.161737975387,0.170752973284,98.7078019074,68.7315667362,99.6649986636,69.6313416043,98.3771294519,0.861538461538,0.124034734589,0.220254561519,0.124034734589,0.220254561519,0,0,0.0,0.0,Relevant
17,'http://bit.ly/14wzaR','http://www.blogtv.com/Notification.asp?msg=6',1433,2,'2009-06-11 17:57:44','http://twitter.com/cessii','@maxreemer MAX!!!! COME JOIN LMAOOOO do you have a webcam?!?!?! http://bit.ly/14wzaR',84,20,'http://web.archive.org/web/20110627175804/http://www.blogtv.com/Notification.asp?msg=6','','Thu 11 Jun 2009 09:52:48 +0000',20,44,0.454545454545,2,'?',32103,0,0,0,0,13,199,1966,500,0.518738939905,0.470201116553,0.481261060095,0.0250982322055,0.024922239314,0.969531431544,0.0971012453242,0.0992442725183,19.9095707822,33.6382160089,39.9739202949,59.1873563597,7.95863595555,nan,0.0,0.0913492564201,nan,nan,0,5,0.0,0.454545454545,NonRelevant
18,'http://bit.ly/12HLjN','http://www.courant.com/topic/',1297,2,'2009-06-11 17:26:37','http://twitter.com/pursetweeter','Former Lawyer Zembko Held On $750000 Bail http://bit.ly/12HLjN',62,30,'http://web.archive.org/web/20111218172707/http://www.courant.com/topic/','2011-12-18 17:27:07','Thu 11 Jun 2009 09:26:36 +0000',20,29,0.689655172414,4,'Topic Galleries -- Courant.com',223409,0,0,0,0,12,493,4484,500,0.594781297892,0.878656551299,0.405218702108,0.00893427112365,0.0090255060179,0.878855227615,0.139298314762,0.142811201193,28.0194318893,28.9839644657,53.3803933438,96.6721854856,52.4901188136,nan,0.0,0.0588371035505,nan,nan,0,13,0.0,1.625,NonRelevant
21,'http://bit.ly/7ECG','http://www.apple.com/retail/soho/',834,2,'2009-06-11 17:12:50','http://twitter.com/wpettyjohn','@themusicslut pete yorn @ joes pub. ALSO: theres a FREE in-store Pete performance at Apple Soho. tell ur readers! :) http://bit.ly/7ECG',135,36,'http://web.archive.org/web/20100104171326/http://www.apple.com/retail/soho/','2010-01-04 17:13:26','Tue 27 Jan 2009 08:26:37 +0000',18,33,0.545454545455,2,'?',0,1467,9790,2111,149,10908,537,2798,500,0.702638469523,0.63721779169,0.297361530477,0.047935311803,0.0549218468955,0.439341645266,0.111969365716,0.127577651604,91.0644897105,69.4671377547,74.6338618679,76.2834536003,81.9571515803,0.219773830727,0.055684604639,0.128367483262,0.0,0.147359969935,0,20,0.0,0.952380952381,Relevant
22,'http://bit.ly/CtNnU','http://coinmill.com/',411,2,'2009-06-11 17:43:16','http://twitter.com/lookmeupdotcom','The Best Currency Exchange Rate Conversion Calculator http://bit.ly/CtNnU',73,44,'http://web.archive.org/web/20110708174400/http://coinmill.com/','2011-07-08 17:44:00','Thu 11 Jun 2009 09:42:41 +0000',19,20,0.95,0,'Currency Exchange Rate Conversion Calculator',24440,370,98,133,1,18,15,425,425,0.816320950019,0.0649961938814,0.183679049981,0.068599434057,0.0530516205217,0.552828692765,0.101537463789,0.109022464576,99.9999442592,86.0025368211,56.8050486609,86.0025847596,56.8050169973,0.814876917236,0.260289603148,0.0995105423359,0.263523138347,0.0954158918861,0,0,0.0,0.0,Relevant
23,'http://bit.ly/vcOeZ','http://www.doodie.com/anger_management.php',259,2,'2009-06-11 17:13:41','http://twitter.com/benedictaluan','is whacking his boss at http://bit.ly/vcOeZ',43,45,'http://web.archive.org/web/20080508171256/http://www.doodie.com/anger_management.php','2008-05-08 17:12:56','Fri 15 May 2009 19:17:13 +0000',19,42,0.452380952381,1,'Hand Drawn Greeting Cards | Birthday Notes | Holiday Cards | Easter Cards | Cyber Cartoons Galore',2718,3055,202,514,685,719,32,342,333,0.529172090558,0.866376886305,0.470827909442,0.0469711392301,0.0372419461362,0.379597370264,0.0513644321404,0.078731025969,56.0728959738,93.8379620987,59.8536826238,59.7550231481,93.6832848301,nan,nan,nan,0.0,0.0268028133709,0,3,0.0,0.5,NonRelevant
24,'http://bit.ly/uz0ry','http://www.houstonpress.com/',1696,2,'2009-06-11 17:22:52','http://twitter.com/scottroberts','Any Texans here agree or disagree? The 10 Best Burgers in Texas: http://bit.ly/uz0ry #food #burgers #texas',106,45,'http://web.archive.org/web/20121016172337/http://www.houstonpress.com/','2012-10-16 17:23:37','Thu 11 Jun 2009 09:22:18 +0000',19,28,0.678571428571,2,'Houston News and Events | Houston Press',123834,311,304,266,269,29,194,444,442,0.788743433028,0.298188039182,0.211256566972,0.0391967028493,0.0369368505982,0.68570845498,0.17060855588,0.148617145488,68.1585425316,96.1437404761,33.6256839913,65.5301722439,22.9187761248,0.258198889747,0.0,0.0454271785043,0.0,0.0293231176354,0,4,0.0,0.25,NonRelevant
26,'http://bit.ly/SDBHJ','http://www.weatheroffice.gc.ca/warnings/warnings_e.html',448,2,'2009-06-11 17:56:39','http://twitter.com/ottawaweather','No watches or warnings in effect; Ottawa (Kanata - Orl�ans) http://bit.ly/SDBHJ',81,46,'http://web.archive.org/web/20080512175553/http://www.weatheroffice.gc.ca/warnings/warnings_e.html?','','Tue 05 May 2009 14:46:44 +0000',19,55,0.345454545455,2,'Weather Warnings - Environment Canada',24588,711,164,646,32,804,196,16908,500,0.464558383245,0.419762444944,0.535441616755,0.0607036886579,0.0573657286212,0.860130898474,0.150113729341,0.147478584784,86.9366325869,28.8667793235,55.6808023359,33.2043909046,64.0475719832,nan,nan,nan,0.123091490979,0.0709380442299,0,0,0.0,0.0,NonRelevant
28,'http://bit.ly/11vSvf','http://scobleizer.com/2009/06/11/we-lost-a-great-developer/',14,1,'2009-06-11 17:16:12','http://twitter.com/scardinale','We lost a great developer&#8230;: Sanaz Ahari just sent me a Facebook message that Steve Rider has passed away; .. http://bit.ly/11vSvf',135,52,'http://web.archive.org/web/20120730171704/http://scobleizer.com/2009/06/11/we-lost-a-great-developer/','2012-07-30 17:17:04','Thu 11 Jun 2009 09:16:11 +0000',20,59,0.338983050847,4,'We lost a great developer… | Scobleizer',22009,1,0,0,0,57,1,13,9,0.589846413678,0.433603185278,0.410153586322,0.103024439274,0.124434203368,0.42476108646,0.110754473862,0.117687788289,79.1420572131,7.91455420374,19.930353127,10.0004403252,25.1830111938,0.400821725203,0.23174488733,0.182862954993,0.197666484443,0.179968508266,0,0,0.0,0.0,Relevant
30,'http://bit.ly/13zElL','http://www.shopecko.com/',462,1,'2009-06-11 17:48:51','http://twitter.com/stephencharles','@paragon04 check it: RT @Bill_Sebald: All Ecko Tees 2 for $20 and 30% Off all Ecko Red - Enter code ANY24U http://bit.ly/13zElL NICE',132,57,'http://web.archive.org/web/20121005174948/http://shopecko.com/','2012-10-05 17:49:48','Thu 21 May 2009 05:55:20 +0000',20,24,0.833333333333,0,'The Official Online Store for Ecko Unltd Marc Ecko Cut and Sew Ecko Red.',25289,628,873,324,520,42,0,1,1,0.614472515654,0.430617904657,0.385527484346,0.0918319538961,0.0918319538961,0.969911504425,0.0242893083779,0.0242893083779,100.0,83.7400939264,84.9872037731,83.7400939264,84.9872037731,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
31,'http://bit.ly/12rYcp','http://cuanas.blogspot.com/2006/06/is-jimmy-carter-anti-semite-history.html',18,1,'2009-06-11 17:37:33','http://twitter.com/twmiller24','So anti-semitism is right wing now? Check it out http://bit.ly/12rYcp . #tcot #carter',85,58,'http://web.archive.org/web/20120220173831/http://cuanas.blogspot.com/2006/06/is-jimmy-carter-anti-semite-history.html','2012-02-20 17:38:31','Thu 11 Jun 2009 09:37:34 +0000',20,75,0.266666666667,3,'?',0,0,0,0,0,11,0,0,0,0.720791073857,0.215715454952,0.279208926143,0.0383306383051,0.0380057155392,0.971002105775,nan,nan,100.0,76.1717337867,8.66046317159,76.1717337867,8.66046317159,1.0,0.0504933170907,nan,0.0504933170907,nan,0,0,0.0,0.0,Relevant
33,'http://bit.ly/jqmSJ','http://www.youtube.com/watch?v=3Za-V_lhwGg',81,2,'2009-06-11 17:10:52','http://twitter.com/jimrain','I pretty much hated Mary Poppins (the movie); until now: http://bit.ly/jqmSJ',76,62,'http://web.archive.org/web/20120409171154/http://www.youtube.com/watch?v=3Za-V_lhwGg','','Sun 24 May 2009 04:42:08 +0000',19,42,0.452380952381,1,'?',0,15646,10989,10842,245,6502,201,2390,500,0.353482567819,0.00564119393789,0.646517432181,0.0324656502372,0.035805743702,0.516650394001,0.118236366942,0.0818700150977,15.01477952,25.3083354575,23.2475630258,59.3274083363,64.5864665613,0.0365636212064,0.0404226041727,0.0776703096454,0.0,0.0163277547297,0,5,0.0,0.454545454545,Relevant
34,'http://bit.ly/Dhr8F','http://www.backtype.com/',436,2,'2009-06-11 17:55:02','http://twitter.com/solacetech','New comment on Tesla Co-Founder Sues CEO Elon Musk For Slander And Breach Of Contract http://bit.ly/Dhr8F',105,63,'http://web.archive.org/web/20111005175605/http://www.backtype.com/','2011-10-05 17:56:05','Thu 11 Jun 2009 09:55:02 +0000',19,24,0.791666666667,3,'BackType',3410,151,27,35,4,26,444,2026,500,0.513618415083,0.587853298276,0.486381584917,0.0194037631427,0.020480798013,0.941053982964,0.102219941345,0.103336023414,100.0,44.7361110869,42.2654157493,44.7361110869,42.2654157493,1.0,0.0,0.0811905010415,0.0,0.0811905010415,0,0,0.0,0.0,NonRelevant
35,'http://bit.ly/NYZGk','http://net.tutsplus.com/tutorials/other/building-a-forum-from-scratch-with-ruby-on-rails/',40,2,'2009-06-11 17:10:47','http://twitter.com/tfisher','Building a forum from scratch with Ruby on Rails... http://bit.ly/NYZGk',71,65,'http://web.archive.org/web/20111017171152/http://net.tutsplus.com/tutorials/other/building-a-forum-from-scratch-with-ruby-on-rails/','2011-10-17 17:11:52','Mon 08 Jun 2009 05:44:24 +0000',19,89,0.213483146067,3,'Building a Forum From Scratch with Ruby on Rails | Nettuts+',155245,4,8,0,0,1327,12,113,113,0.719046843735,0.876908363328,0.280953156265,0.0,0.0540343226958,0.0767338117057,0.115103374638,0.019518001459,35.5367318715,72.9832527318,85.0043855905,25.9358628344,41.8057628729,nan,0.0,0.0,nan,nan,0,0,0.0,0.0,Relevant
36,'http://bit.ly/12dbKf','http://www.massagetoday.com/mpacms/mt/home.php',219,1,'2009-06-11 17:45:19','http://twitter.com/fcmassage','T-Shirt Photo Contest at Massage Today http://bit.ly/12dbKf http://twitpic.com/74ny5',84,68,'http://web.archive.org/web/20071008174411/http://www.massagetoday.com/mpacms/mt/home.php','2007-10-08 17:44:11','Thu 11 Jun 2009 09:44:26 +0000',20,46,0.434782608696,3,'Massage Today provides massage & spa therapy news research & info for alternative health professionals',57835,86,24,36,0,14,0,6,6,0.593474088123,0.404318009328,0.406525911877,0.0514344499874,0.0434601904451,0.416291338007,0.056902746409,0.0428620416561,7.26564853525,16.1645798898,22.5345978198,44.9479577248,32.242193064,nan,0.0376889180722,0.0481125224325,nan,nan,0,0,0.0,0.0,NonRelevant
38,'http://bit.ly/Gh3zN','http://www.youtube.com/watch?v=Us-TVg40ExM',734,2,'2009-06-11 17:25:38','http://twitter.com/katielady3','@howyabe81 Welcome to the twitterverse!! love your blog; have you seen this vid yet? my all time fav: http://bit.ly/Gh3zN',121,79,'http://web.archive.org/web/20120528172657/http://www.youtube.com/watch?v=Us-TVg40ExM','','Tue 17 Feb 2009 03:06:13 +0000',19,42,0.452380952381,1,'?',0,1291315,1297646,697077,461,9737,332,40961,500,0.67878606364,0.0620292058979,0.32121393636,0.0347448499354,0.0423659272868,0.537023987219,0.105362285004,0.0625678367018,70.6228271119,90.5387723666,69.2128643873,78.0028547614,98.0035311779,0.143636969292,0.0592348877759,0.0841469208828,0.0,0.0388738941365,0,2,0.0,0.105263157895,Relevant
39,'http://bit.ly/HUe0A','http://openremote.org/display/HOME/OpenRemote',52,1,'2009-06-11 17:48:36','http://twitter.com/pkeys','If youre interested in home automation; these guys are working on an interesting open source project in that area http://bit.ly/HUe0A',133,79,'http://web.archive.org/web/20110923174955/http://www.openremote.org/display/HOME/OpenRemote','2011-09-23 17:49:55','Thu 11 Jun 2009 09:48:28 +0000',19,45,0.422222222222,3,'OpenRemote - Home of the Digital Home',26456,135,36,58,0,11,4,15,15,0.658444462785,0.144396677759,0.341555537215,0.0658426921959,0.0628832712225,0.755650049469,0.100837566975,0.0872107762898,29.734326461,52.7780856818,11.0346497037,56.3383951442,37.110811029,nan,nan,nan,0.0907841299003,0.151306883167,0,0,0.0,0.0,Relevant
40,'http://bit.ly/sportsvite','http://sportsvite.com/',302,2,'2009-06-11 17:37:03','http://twitter.com/sportsvite','@KentuckyShark Keep playing softball; and try using Sportsvite to help you find more players; teams; or leagues! http://bit.ly/sportsvite',137,82,'http://web.archive.org/web/20061108173541/http://sportsvite.com/','2006-11-08 17:35:41','Tue 02 Jun 2009 06:50:22 +0000',24,22,1.09090909091,1,'Sportsvite | Manage Sports Teams Online — Adult Leagues and Recreational Activities',21297,106,149,90,539,320,4,342,342,0.671348157605,0.618872252699,0.328651842395,0.0997662542169,0.119284529967,0.299151730044,0.146656496861,0.133043387709,78.0436202683,10.4250268241,45.0988768286,8.1360683475,57.7867565261,0.0688020916154,0.0,0.0424811365895,0.25259074277,0.16740472258,0,2,0.0,0.111111111111,NonRelevant
41,'http://bit.ly/WJNwK','http://www.salehoo.com/learn-more',272,2,'2009-06-11 17:21:28','http://twitter.com/wholesalehero','http://bit.ly/WJNwK St. Anns Warehouse Is Looking for a New Home http://bit.ly/5KE6G',84,85,'http://web.archive.org/web/20101222172253/http://www.salehoo.com/learn-more','2010-12-22 17:22:53','Fri 29 May 2009 20:08:16 +0000',19,33,0.575757575758,2,'Wholesale Suppliers for eBay | SaleHoo',101944,334,19,9,0,559,9,109,109,0.542987643381,0.792565681698,0.457012356619,0.0386750825163,0.0372429792429,0.368524198637,0.15695791003,0.113045429742,26.1366078587,46.5070244349,54.5819370325,12.1553586033,14.2658668439,0.251742096459,0.0,0.165288457484,0.0442265782087,0.182303384754,0,0,0.0,0.0,NonRelevant
42,'http://bit.ly/L8ZSx','http://www.unifiedcolor.com/',138,1,'2009-06-11 17:48:44','http://twitter.com/ushareimages','You can download Unified Colors HDR PhotoStudio image editing software here http://bit.ly/L8ZSx photography #photogs #togs',122,89,'http://web.archive.org/web/20110426175013/http://unifiedcolor.com/','2011-04-26 17:50:13','Thu 11 Jun 2009 09:46:10 +0000',19,28,0.678571428571,0,'HDR Photography | Photo Editing Software & Programs by Unified Color',35169,66,12,54,17,11,4,56,55,0.642159080412,0.335733288938,0.357840919588,0.0936110886658,0.088610150626,0.76855950965,0.159543914493,0.165028259299,64.2265235065,44.6940190956,34.1754231364,28.7054146805,53.2107628914,0.75003904928,0.148300799552,0.14296820501,0.147542222713,0.118278275963,0,0,0.0,0.0,Relevant
43,'http://bit.ly/UDdKv','http://www.nytimes.com/interactive/2009/06/09/business/economy/20090610-leonhardt-graphic.html',14,1,'2009-06-11 17:29:32','http://twitter.com/mbusigin','http://bit.ly/UDdKv My Dad sent me this excellent graph from the NYT detailing the history of our current $1.215T deficit.',122,93,'http://web.archive.org/web/20110512173105/http://www.nytimes.com/interactive/2009/06/09/business/economy/20090610-leonhardt-graphic.html','2011-05-12 17:31:05','Tue 09 Jun 2009 19:27:11 +0000',19,94,0.202127659574,7,'?',0,1476,485,1154,8,316,53,317,310,0.825737023255,0.154432303131,0.174262976745,0.0527163437144,0.0544767042051,0.683402041772,0.10955958257,0.119647538776,100.0,73.9351101442,95.4959895002,73.9351101442,95.4959895002,1.0,0.0949157995752,0.157445610706,0.0949157995752,0.157445610706,0,0,0.0,0.0,Relevant
44,'http://bit.ly/onlinesystem','http://www.twitteronlinesystem.com',159,1,'2009-06-11 17:48:21','http://twitter.com/success2000','Reading @GatherSuccess - Increase Your Twitter Followers With The Twitter Online System @ http://bit.ly/onlinesystem',116,94,'http://web.archive.org/web/20100721174955/http://www.twitteronlinesystem.com/','2010-07-21 17:49:55','Wed 13 May 2009 20:41:54 +0000',26,34,0.764705882353,0,'Make Money Online With Twitter',54815,19,10,8,0,24629,502,16031,500,0.719276153309,0.714574299885,0.280723846691,0.0938905053626,0.0949759807921,0.987038384925,0.0697591652792,0.0689618914921,99.9641853474,10.0403781642,15.5106559897,10.0367822376,15.5051009021,0.758176488395,0.0881685827554,0.0616754105374,0.116774841624,0.0735173739361,0,0,0.0,0.0,Relevant
46,'http://bit.ly/h802H','http://figmentnyc.org/2009/figment-2009/figment-2009-event-june-12-14/',11,1,'2009-06-11 17:51:40','http://twitter.com/stephanieroe','hoping for good weather to go to Figment this weekend! http://bit.ly/h802H',74,95,'http://web.archive.org/web/20110615175315/http://figmentnyc.org/2009/figment-2009/figment-2009-event-june-12-14/','2011-06-15 17:53:15','Tue 09 Jun 2009 10:27:03 +0000',19,70,0.271428571429,3,'FIGMENT 2009 EVENT: JUNE 12-14 | FIGMENT',24732,61,1,0,0,12,2,8,7,0.571040119727,0.43414402832,0.428959880273,0.0480015360737,0.0488531968746,0.982566938187,0.116293869662,0.114266511444,100.0,24.6074833605,93.7144743103,24.6074833605,93.7144743103,1.0,0.0833333333333,0.25,0.0833333333333,0.25,0,0,0.0,0.0,Relevant
47,'http://bit.ly/hhi0S','http://www.us.penguingroup.com/nf/Book/BookDisplayErrorPage/0%2C%2C0%2C00.html',934,1,'2009-06-11 17:27:55','http://twitter.com/bkwrksevents','RT @penguinusa Excerpt from Jason Kerstens account of a counterfeiter THE ART OF MAKING MONEY http://bit.ly/hhi0S - great book! loved it!',137,98,'http://web.archive.org/web/20071016172617/http://us.penguingroup.com/nf/Book/BookDisplayErrorPage/0%2C%2C0%2C00.html','2007-10-16 17:26:17','Thu 11 Jun 2009 09:23:31 +0000',19,78,0.24358974359,4,'Penguin Group (USA)',16670,0,0,0,0,57,0,1,1,0.88735048135,0.333485548361,0.11264951865,0.0538038914103,0.0495073771488,0.570001551027,0.034020690872,0.0295785503139,4.9054479078,78.7713701112,21.3400639127,6.22745027904,22.9870347524,nan,nan,nan,0.0381246425832,0.0,0,0,0.0,0.0,NonRelevant
48,'http://bit.ly/PzfuY','http://www.noob.us/humor/conan-obrien-patton-oswalt-on-old-women-giving-birth/',35,1,'2009-06-11 17:35:28','http://twitter.com/katicotrophic','http://bit.ly/PzfuY Patton Oswalt. 2006. Conan. Funny as shit.',62,101,'http://web.archive.org/web/20070827173347/http://www.noob.us/humor/conan-obrien-patton-oswalt-on-old-women-giving-birth/','2007-08-27 17:33:47','Thu 11 Jun 2009 09:35:28 +0000',19,78,0.24358974359,2,'Conan O’Brien - Patton Oswalt on old women giving birth',23578,122,48,61,35,7,3,8,8,0.708320523234,0.0239564392955,0.291679476766,0.103695169473,0.0835511986289,0.454852424329,0.111145325465,0.109985336266,5.01185094784,3.98426940187,3.99309313338,79.4969651599,79.6730225008,0.160872363022,0.0737209780774,0.117953564924,0.218217890236,0.174574312189,2,2,0.25,0.25,Relevant
49,'http://bit.ly/12Fmbo','http://smallbiztrends.com/2009/06/how-to-grab-your-local-listing-in-bing.html',90,1,'2009-06-11 17:45:46','http://twitter.com/savvyva','Do you have Yours?~http://bit.ly/12Fmbo',39,110,'http://web.archive.org/web/20120407174736/http://smallbiztrends.com/2009/06/how-to-grab-your-local-listing-in-bing.html','2012-04-07 17:47:36','Tue 09 Jun 2009 07:46:15 +0000',20,77,0.25974025974,3,'How to Grab Your Local Listing in Bing | Small Business Trends',132838,5,1,0,0,111,35,182,169,0.54116117338,0.362483243326,0.45883882662,0.0225017580185,0.0230709513402,0.811151506741,0.160174284353,0.152967919399,5.49440896493,5.71758953992,9.8342738568,96.0965967663,55.8700016385,nan,0.0503952630679,0.212274850487,nan,nan,0,0,0.0,0.0,Relevant
50,'http://bit.ly/151Dl1','http://www.tweetmeme.com/',1346,2,'2009-06-11 17:35:23','http://twitter.com/edbisquera','RT @tweetmeme Tweetmeme - Hottest Stories on Twitter http://bit.ly/151Dl1',73,112,'http://web.archive.org/web/20120801173715/http://tweetmeme.com/','2012-08-01 17:37:15','Thu 19 Feb 2009 02:50:20 +0000',20,25,0.8,0,'TweetMeme - Search and Retweet the Hottest Stories on Twitter',55422,252,50,25,11,8367,12,297,297,0.626210800543,0.611434461015,0.373789199457,0.0822165010311,0.131590338992,0.165760961306,0.034334770402,0.0756333429308,27.5812597353,82.5824438374,58.8861642767,33.3984542642,46.8382685034,nan,nan,nan,0.0845154254729,0.0120983479624,0,0,0.0,0.0,Relevant
51,'http://bit.ly/1a5KFR','http://www.firstshowing.net/2009/06/10/must-watch-first-trailer-for-martin-scorseses-shutter-island/',18,1,'2009-06-11 17:13:27','http://twitter.com/soctechnologist','First trailer for Scorseses Shutter Island: http://bit.ly/1a5KFR',64,114,'http://web.archive.org/web/20110119171521/http://www.firstshowing.net/2009/06/10/must-watch-first-trailer-for-martin-scorseses-shutter-island/','2011-01-19 17:15:21','Thu 11 Jun 2009 09:13:10 +0000',20,100,0.2,4,'Must Watch: First Trailer for Martin Scorseses Shutter Island | FirstShowing.net',101183,0,0,0,0,25,26,310,276,0.644016288726,0.44781810217,0.355983711274,0.0518127760151,0.0559454238864,0.78481969935,0.20156395269,0.186705678705,99.718884138,10.9983240498,22.8911971413,10.9674060164,22.8268463552,0.85372330512,0.0839838766434,0.240484043302,0.0820665205373,0.237014742444,0,13,0.0,1.85714285714,Relevant
52,'http://bit.ly/lL2nZ','http://www.unabashedlyfemale.com/',54,1,'2009-06-11 17:48:37','http://twitter.com/gwegner','Thx for noticing my request!! Ill check em out. RT @juliedaley: @gwegner creativity & the body: http://bit.ly/lL2nZ http://bit.ly/DizHg',135,114,'http://web.archive.org/web/20120204175031/http://www.unabashedlyfemale.com/','2012-02-04 17:50:31','Thu 11 Jun 2009 09:47:36 +0000',19,33,0.575757575758,0,'unabashedly female — womens wildly creative leadership emerging from within',134002,72,74,25,0,79,75,125,122,0.450675059497,0.110866194185,0.549324940503,0.0529059337952,0.0442692173357,0.549199343174,0.207688846338,0.214297960233,28.0386032658,10.7392993476,12.5894098659,3.01114953761,3.52989468582,0.39468765263,0.0379355737164,0.228573332564,0.0315420533843,0.227178693486,0,0,0.0,0.0,NonRelevant
53,'http://bit.ly/W5iam','http://destroyx.com/',76,1,'2009-06-11 17:34:26','http://twitter.com/marxinurface','http://bit.ly/W5iam http://bit.ly/3BTPk a few sites that i like',63,122,'http://web.archive.org/web/20111013173628/http://destroyx.com/','2011-10-13 17:36:28','Thu 11 Jun 2009 09:33:56 +0000',19,20,0.95,0,'destroyx.com + your daily dose of destruction',81566,191,78,113,8,12,17,89,87,0.6021316593,0.167849098919,0.3978683407,0.0375029300309,0.0298216039683,0.491771181281,0.170735183148,0.153668267568,99.9056008736,7.91414432294,15.3175890081,7.90667343983,15.3031293379,0.369254515931,0.0263385993848,0.145241022221,0.0147602480923,0.170861512086,0,2,0.0,0.25,Relevant
54,'http://bit.ly/ac2d','http://www.flickr.com/tools/',459,2,'2009-06-11 17:42:10','http://twitter.com/omerperchik','Flickr uploadr 3.2.1 fixed some of the issues (img sorting; resizing lag; crash & duplicate content) http://bit.ly/ac2d (via @shamir)',133,124,'http://web.archive.org/web/20061227174006/http://flickr.com/tools/','2006-12-27 17:40:06','Sun 15 Mar 2009 17:57:45 +0000',18,28,0.642857142857,1,'Flickr: Tools to upload and share',78279,72,4,27,3,322,106,423,398,0.602801261811,0.516664880374,0.397198738189,0.0,0.0386952994976,0.0426401432711,0.117841961722,0.0164099888465,19.7519219771,82.03004172,12.9733925974,24.0788881279,65.6816719529,nan,nan,nan,0.046625240412,0.16689863152,0,1,0.0,0.0526315789474,Relevant
55,'http://bit.ly/OHexC','http://www.slate.com/id/2219995/?GT1=38001',10,1,'2009-06-11 17:33:36','http://twitter.com/sicrowe','One time Twitterers.....http://bit.ly/OHexC',43,135,'http://web.archive.org/web/20090611173551/http://www.slate.com/id/2219995/?GT1=38001','','Mon 08 Jun 2009 12:40:22 +0000',19,42,0.452380952381,3,'People who sign up for Twitter post once then never return. - Slate Magazine',95162,3,3,1,0,3628,84,969,500,0.601049757676,0.4217287244,0.398950242324,0.0355035801248,0.0282066530417,0.388067314568,0.146458282628,0.213177157585,2.44082857161,16.4737871374,37.1111649451,14.8164386929,0.905819917238,nan,0.0412920069508,0.266661004794,nan,nan,0,0,0.0,0.0,Relevant
56,'http://bit.ly/10NrOO','http://maverickmoneymakersdbp.com/',12,2,'2009-06-11 17:45:17','http://twitter.com/newearth4energy','http://bit.ly/10NrOO Constellation Energy deal with EDF Group will need Md. regulatory ... http://bit.ly/mSStO',110,135,'http://web.archive.org/web/20110303174732/http://maverickmoneymakersdbp.com/','2011-03-03 17:47:32','Mon 27 Apr 2009 13:23:33 +0000',20,34,0.588235294118,0,'Contact Support',431,0,0,0,0,24106,116,28708,500,0.550536858973,0.711020402242,0.449463141027,0.0141534629268,0.0468807230938,0.181142209327,0.0256038784279,0.121562319576,100.0,3.57279394939,96.5070502322,3.57279394939,96.5070502322,nan,nan,nan,nan,nan,0,16,0.0,1.23076923077,NonRelevant
57,'http://bit.ly/4RRA6','http://www.mirror.co.uk/news/top-stories/2009/06/11/porn-pics-taken-inside-nursery-115875-21431414/',32,1,'2009-06-11 17:46:26','http://twitter.com/ihottys','Child porn pictures taken inside Plymouth nursery: Mirror.co.uk Detectives have found photos of youngsters under.. http://bit.ly/4RRA6',134,136,'http://web.archive.org/web/20111213174842/http://www.mirror.co.uk/news/top-stories/2009/06/11/porn-pics-taken-inside-nursery-115875-21431414','2011-12-13 17:48:42','Thu 11 Jun 2009 09:46:24 +0000',19,99,0.191919191919,6,'Child porn pictures taken inside Plymouth nursery - Mirror Online',94174,5,0,0,0,11,0,0,0,0.535924236052,0.798952243592,0.464075763948,0.101606802772,0.0874095642267,0.393817124995,nan,nan,50.8487818359,48.5335482762,50.8359735754,24.6787180802,99.974811077,0.0,0.201455741006,nan,0.0,nan,0,0,0.0,0.0,Relevant
58,'http://bit.ly/jijvT','http://www.amalfihotelchicago.com/',298,1,'2009-06-11 17:21:00','http://twitter.com/traveldesigned','Going to a reception next week at the newly renovated Amalfi in Chicago... cant wait.. looks really good on line ! http://bit.ly/jijvT',134,137,'http://web.archive.org/web/20080213171843/http://www.amalfihotelchicago.com/','2008-02-13 17:18:43','Thu 11 Jun 2009 09:20:24 +0000',19,34,0.558823529412,0,'Downtown Four Star Chicago River North Hotels | Amalfi Hotel Chicago',29789,75,100,102,3,8,3,17,17,0.550072725276,0.466800214573,0.449927274724,0.0593913870916,0.0411780735721,0.44655469246,0.10886621079,0.117669681083,8.48414127767,24.0304126764,98.9423622537,2.03877416107,8.57483193691,0.453877628839,0.120096115354,0.130558241967,0.0638153444717,0.130384048104,0,0,0.0,0.0,Relevant
59,'http://bit.ly/r8QvO','http://www.travelks.com/',650,1,'2009-06-11 17:18:42','http://twitter.com/kansasmag','RT @TravelKSTriennial Humboldts Civil War Days... http://bit.ly/r8QvO #kansas #civilwar',87,138,'http://web.archive.org/web/20060301171624/http://www.travelks.com/','2006-03-01 17:16:24','Wed 10 Jun 2009 08:08:05 +0000',19,24,0.791666666667,2,'Tourism Division Kansas Department of Wildlife Parks & Tourism',34618,93,83,68,0,13,15,112,112,0.659526326023,0.836039345419,0.340473673977,0.023702273157,0.0230940107676,0.142318943391,0.121491347846,0.0964279014311,5.84490189035,90.2696865176,74.2625537661,6.47493318724,7.87059102324,nan,nan,nan,0.0,0.0715894632646,0,0,0.0,0.0,Relevant
61,'http://bit.ly/ZYQp9','http://www.phoenixrescuemission.com/',31,1,'2009-06-11 17:07:07','http://twitter.com/azgiftbaskets','Could you survive?? Video: http://bit.ly/ZYQp9 . . . . Heres how you can help @phxmission: http://bit.ly/397Z1z',111,146,'http://web.archive.org/web/20040522170441/http://phoenixrescuemission.com/','2004-05-22 17:04:41','Thu 11 Jun 2009 09:01:25 +0000',19,36,0.527777777778,0,'Phoenix Rescue Mission — Phoenix Rescue Mission',44893,162,231,80,2,12,0,3,3,0.532476850469,0.372358607963,0.467523149531,0.038561494364,0.0814780145028,0.227891744073,0.0733016666138,0.0203615740594,35.3774412124,5.19275225384,5.18985686749,14.6781453827,14.6699611098,0.207613699634,0.0,0.0,0.201007563052,0.1,0,0,0.0,0.0,Relevant
62,'http://bit.ly/TdtmN','http://www.ustream.tv/cbsnews',278,2,'2009-06-11 17:33:11','http://twitter.com/datkkid','watchin President Obama speaking at town hall meeting right now http://bit.ly/TdtmN',83,148,'http://web.archive.org/web/20120801173539/http://www.ustream.tv/cbsnews','2012-08-01 17:35:39','Wed 20 May 2009 08:57:13 +0000',19,29,0.655172413793,2,'CBS News Ustream.TV: CBS News behind the scenes live news coverage.',45552,31026,18382,19733,30,39329,1374,32811,500,0.647918036365,0.750096050036,0.352081963635,0.0189218908152,0.0204124145232,0.561679778717,0.0974392716284,0.0950323753876,13.341773278,28.747815212,25.4176623296,46.409694718,52.4901665031,nan,0.0314347306731,0.0624030765432,nan,nan,0,4,0.0,0.363636363636,NonRelevant
63,'http://bit.ly/QJdmm','http://www.who.int/mediacentre/news/statements/2009/h1n1_pandemic_phase6_20090611/en/index.html',147,2,'2009-06-11 17:09:02','http://twitter.com/cammcgill','RT @NIHforHealth: RT @BirdFluGov - Director-General Chan of WHO statement on Raising Pandemic Alert to Level 6: http://bit.ly/QJdmm',131,150,'http://web.archive.org/web/20110809171132/http://www.who.int/mediacentre/news/statements/2009/h1n1_pandemic_phase6_20090611/en/index.html','2011-08-09 17:11:32','Thu 11 Jun 2009 08:59:20 +0000',19,95,0.2,7,'WHO | World now at the start of 2009 influenza pandemic',31145,342,8,13,5,315,22,237,228,0.534598853739,0.358890202884,0.465401146261,0.0905815892507,0.089928086285,0.968649687373,0.199303942204,0.202796056372,100.0,3.89072758716,1.82701373753,3.89072758716,1.82701373753,1.0,0.108400182289,0.209882593806,0.108400182289,0.209882593806,0,1,0.0,0.0555555555556,Relevant
64,'http://bit.ly/mXxEG','http://reitips.com/memorandum-of-agreement/',27,1,'2009-06-11 17:17:46','http://twitter.com/jpmoses','New blog post: The Memorandum of Agreement Explained (Free) http://bit.ly/mXxEG',79,151,'http://web.archive.org/web/20100412172017/http://reitips.com/memorandum-of-agreement/','2010-04-12 17:20:17','Thu 11 Jun 2009 09:17:46 +0000',19,43,0.441860465116,1,'Memorandum of Agreement | Real Estate Investing Tips',69532,0,1,0,0,7,0,5,4,0.696211304572,0.46337975487,0.303788695428,0.0726283015686,0.0579383650797,0.576202643093,0.0792453732949,0.0985097650088,88.7891113159,5.5167076008,7.34229925563,6.21327043265,8.26936901024,0.383482494424,0.125,0.142302494708,0.0766964988847,0.145521375022,0,0,0.0,0.0,NonRelevant
65,'http://bit.ly/Ro9oZ','http://www.adbusters.org/magazine/83/gaza.html',18,1,'2009-06-11 17:57:58','http://twitter.com/ender_sisu','RT @adbusters Never Again: A ghettoized Gaza (Warning: graphic content)http://bit.ly/Ro9oZ',90,152,'http://web.archive.org/web/20110611180030/http://www.adbusters.org/magazine/83/gaza.html','2011-06-11 18:00:30','Thu 11 Jun 2009 09:48:18 +0000',19,46,0.413043478261,3,'Never Again | Adbusters Culturejammer Headquarters',44321,72,2,11,0,282,14,37,32,0.514416386319,0.255115754831,0.485583613681,0.0581639352021,0.0569275042553,0.504983128213,0.151043410478,0.172559192563,32.4381836417,9.99144020789,12.2670042179,3.24104172309,3.97919335555,0.931694582211,0.0144337567297,0.164111755609,0.0302198942608,0.17655115308,0,0,0.0,0.0,Relevant
67,'http://bit.ly/8hNOP','http://www.mcall.com/topic/',1959,2,'2009-06-11 17:10:59','http://twitter.com/cleanfishinc','RT @CleanFishInc: Wegmans is the first grocery chain to join the Marlin boycott- removing the fish from all 72 stores. http://bit.ly/8hNOP',138,161,'http://web.archive.org/web/20120206171340/http://www.mcall.com/topic/','2012-02-06 17:13:40','Thu 11 Jun 2009 09:03:24 +0000',19,27,0.703703703704,3,'Topic Galleries -- mcall.com',200478,0,0,0,0,30,384,1288,500,0.678363648835,0.864490734461,0.321636351165,0.0277316768773,0.0347776126489,0.849914086454,0.145946690355,0.147323680475,26.463035405,37.0862130242,42.7015902456,71.3554532724,61.9720138121,nan,0.0,0.0792865129146,nan,nan,0,17,0.0,0.809523809524,NonRelevant
68,'http://bit.ly/uwjlw','http://www.michelfortin.com/pardon-dust-disqus/',37,1,'2009-06-11 17:11:09','http://twitter.com/michelfortin','Close to 24 hours and 30% of the comments are still not imported by @disqus. If you notice something; post here: http://bit.ly/uwjlw',132,163,'http://web.archive.org/web/20100628171352/http://www.michelfortin.com/pardon-dust-disqus/','2010-06-28 17:13:52','Thu 11 Jun 2009 09:10:54 +0000',19,47,0.404255319149,1,'The Michel Fortin Blog - Michel Fortin on Copywriting Marketing Business and Life',61234,22,203,5,5,54,1,12,12,0.47346034917,0.0367859176394,0.52653965083,0.0835053321403,0.045269728376,0.46395739122,0.0522272208425,0.107043604822,53.6149966975,25.505787689,21.3596667958,13.6749272271,11.4519846472,0.315654369777,0.141264482804,0.209892539288,0.0640184399664,0.0692681800518,0,0,0.0,0.0,NonRelevant
69,'http://bit.ly/H7RbA','http://www.w3schools.com/browsers/browsers_stats.asp',1438,2,'2009-06-11 17:15:09','http://twitter.com/josephball','@bug_girl According to http://bit.ly/H7RbA about 95%',52,169,'http://web.archive.org/web/20120421171758/http://www.w3schools.com/browsers/browsers_stats.asp','2012-04-21 17:17:58','Tue 05 May 2009 15:45:33 +0000',19,52,0.365384615385,2,'Browser Statistics',45907,2800,1038,2961,51,2157,407,4758,500,0.535190060435,0.671178899058,0.464809939565,0.0340108511926,0.0342192955415,0.810605762213,0.119264016051,0.125141478209,26.000008046,36.615246577,96.9936069048,9.51996705609,25.2183455994,0.774381620252,0.0,0.123351650913,0.0,0.126701206703,0,0,0.0,0.0,Relevant
71,'http://bit.ly/Hlli2','http://emofree.com/',1466,1,'2009-06-11 17:36:12','http://twitter.com/anitacasalina','EFT and kids: simple; fun and it works! http://bit.ly/Hlli2',59,173,'http://web.archive.org/web/20050827173319/http://www.emofree.com/','2005-08-27 17:33:19','Thu 11 Jun 2009 09:36:10 +0000',19,19,1.0,0,'EFT Home - World Center for EFT (Emotional Freedom Techniques)',2352,1255,445,367,483,21,43,125,122,0.831318109551,0.226951539792,0.168681890449,0.0462359948623,0.025359156467,0.282901115214,0.107043869993,0.176823627359,15.2756328695,43.2861915509,8.66556883541,35.2898518493,56.7280512003,0.0844400661841,0.0870388279778,0.159647885774,0.0808452083454,0.0893088561378,0,0,0.0,0.0,Relevant
73,'http://bit.ly/9EYLy','http://www.ustream.tv/dukeuniversity',81,2,'2009-06-11 17:05:56','http://twitter.com/kerina','RT @Ustream Bill Clinton is speaking at Duke University right now! http://bit.ly/9EYLy',86,183,'http://webcitation.org/query?id=1253912934568611','','Thu 04 Jun 2009 06:19:50 +0000',19,36,0.527777777778,1,'Duke University Ustream.TV: {channelDuke University Live {channel2_title} {channel3_title}',40116,645,1073,334,29,7040,2446,4729,500,0.76560644164,0.608447523906,0.23439355836,0.0,0.0539791896359,0.0107958379272,0.106452993073,0.0652870910855,1.91585846561,32.6482622079,83.5304582975,5.86817899651,2.29360463795,0.0,0.0,0.0679529588584,0.0,0.0,2,5,0.166666666667,0.416666666667,Relevant
74,'http://bit.ly/wNJIf','http://www.cnn.com/2009/POLITICS/06/11/rollins.daughters/index.html',17,2,'2009-06-11 17:06:47','http://twitter.com/tonigraziosi','Recommended Article: Commentary: Obama and our kids future - http://bit.ly/wNJIf #cnn [Dreams dont cost money & love shouldnt either]',133,184,'http://web.archive.org/web/20090611170343/http://www.cnn.com/2009/POLITICS/06/11/rollins.daughters/index.html','2009-06-11 17:03:43','Thu 11 Jun 2009 09:05:24 +0000',19,67,0.283582089552,6,'Commentary: Obama and our kids future - CNN.com',83476,64,0,0,1,17,1,32,17,0.699811591948,0.927342026103,0.300188408052,0.0737878451915,0.0719014188337,0.86251112318,0.124440062489,0.124430423035,1.6154892145,1.86333750574,2.79065313251,86.6986903624,57.8892874819,nan,0.10959932487,0.194325082689,nan,nan,0,0,0.0,0.0,Relevant
75,'http://bit.ly/rsol8','http://www.newscientist.com/article/mg20227115.500-humans-prefer-cockiness-to-expertise.html',45,2,'2009-06-11 17:08:16','http://twitter.com/gaalinda','Is there any question? Of course not! RT @mattsingley Do you agree? I do. Article says ppl prefer cockiness to expertise http://bit.ly/rsol8',140,185,'http://web.archive.org/web/20120119171121/http://www.newscientist.com/article/mg20227115.500-humans-prefer-cockiness-to-expertise.html','2012-01-19 17:11:21','Wed 10 Jun 2009 11:12:10 +0000',19,92,0.20652173913,2,'Sign in to read: Humans prefer cockiness to expertise - life - 10 June 2009 - New Scientist',24497,205,2,8,0,138,45,404,376,0.55430551594,0.336615175691,0.44569448406,0.0607176740719,0.0657004319818,0.82202893937,0.162243605486,0.171960582299,99.4517007491,85.1072654057,84.6152979344,85.5764806077,85.0818008109,0.878619793522,0.0510642921188,0.212702425503,0.0563212717036,0.207678483401,0,0,0.0,0.0,Relevant
76,'http://bit.ly/L5HqP','http://www.wired.com/thisdayintech/2009/06/dayintech_0611/',23,2,'2009-06-11 17:02:38','http://twitter.com/christyku','RT @TwilightEarth: Jacques Cousteau would have been 100 yrs old today. Excellent article about the man his legacy http://bit.ly/L5HqP',133,187,'http://web.archive.org/web/20090614170545/http://www.wired.com/thisdayintech/2009/06/dayintech_0611','2009-06-14 17:05:45','Thu 11 Jun 2009 08:55:02 +0000',19,58,0.327586206897,4,'June 11 1910: Champion of the Wine-Dark Sea | This Day In Tech | Wired.com',59726,83,22,19,0,147,17,93,90,0.758352032337,0.158367959557,0.241647967663,0.0386703269434,0.0472401794922,0.55511455927,0.103611732169,0.111343862188,2.41637577769,2.99143140639,4.22498219445,80.7765731323,57.1925671275,nan,0.0405998971471,0.107621560019,nan,nan,0,0,0.0,0.0,Relevant
77,'http://bit.ly/nxNbu','http://www.cooksrecipes.com/poultry-recipes/chicken-casseroles-recipes.html',144,2,'2009-06-11 17:06:50','http://twitter.com/ryanmiller09','@KendraWOfficial link to a website for Chicken Casserolle http://bit.ly/nxNbu',77,187,'http://web.archive.org/web/20091012170957/http://www.cooksrecipes.com/poultry-recipes/chicken-casseroles-recipes.html','2009-10-12 17:09:57','Thu 11 Jun 2009 09:06:51 +0000',19,75,0.253333333333,2,'Recipes for Chicken Casseroles at CooksRecipes.com | Page 1',39893,1,0,0,0,6,0,0,0,0.453611948342,0.331625269878,0.546388051658,0.0803738036951,0.0750375281485,0.663415671288,nan,nan,5.15733534611,74.6421604631,100.0,6.90941327812,5.15733534611,nan,nan,nan,0.099380799,nan,0,0,0.0,0.0,Relevant
78,'http://bit.ly/1VsGe','http://www.youtube.com/watch?v=1D8lj3dg5-o',55,2,'2009-06-11 17:20:54','http://twitter.com/bnice2','Check this video out -- Blame It - Jamie Foxx- BARACK OBAMA SPOOF http://bit.ly/1VsGe',85,195,'http://web.archive.org/web/20120322172409/http://www.youtube.com/watch?v=1D8lj3dg5-o','','Fri 08 May 2009 13:06:33 +0000',19,42,0.452380952381,1,'?',0,35226,10311,9860,232,11452,329,2975,500,0.489541106606,0.403014643566,0.510458893394,0.0603835669885,0.060800396842,0.537973927955,0.112106780473,0.0961374704053,3.39478039398,2.11391660135,4.99881219506,62.2696126412,67.91174106,0.0243757474709,0.108033953925,0.113144268981,0.0805822964025,0.0202361164629,2,7,0.142857142857,0.5,Relevant
80,'http://bit.ly/FpZL7','http://www.futureofmusic.org/about/positions.cfm',18,2,'2009-06-11 17:07:17','http://twitter.com/james_nathaniel','Future of Music Coalition hiring someone with graphic design and Drupal development skills. http://bit.ly/FpZL7',111,203,'http://webcitation.org/query?id=1332969038479927','','Thu 11 Jun 2009 09:07:03 +0000',19,48,0.395833333333,2,'About FMC | Future of Music Coalition',33848,16,0,0,0,19,3,5,5,0.619351314474,0.391390595369,0.380648685526,0.0,0.0599700224813,0.0207446111527,0.0934946990008,0.0,12.0571779207,75.794930742,76.1873841064,9.13872965444,9.18604845485,0.0,0.0,0.0,0.0377425678048,0.0907218423253,0,0,0.0,0.0,Relevant
83,'http://bit.ly/3lgpq','http://www.wired.com/dangerroom/2009/06/army-orders-bases-stop-blocking-twitter-facebook-flickr/',38,2,'2009-06-11 17:52:36','http://twitter.com/stephstad','Army orders network managers to permit access to social media sites so folks can tell the Army story. They get it. http://bit.ly/3lgpq',134,233,'http://web.archive.org/web/20091205175629/http://www.wired.com/dangerroom/2009/06/army-orders-bases-stop-blocking-twitter-facebook-flickr','2009-12-05 17:56:29','Wed 10 Jun 2009 12:34:18 +0000',19,96,0.197916666667,4,'Army Orders Bases to Stop Blocking Twitter Facebook Flickr | Danger Room | Wired.com',168952,195,3,0,0,62,213,1025,500,0.530483100031,0.812194980847,0.469516899969,0.0652633632668,0.0659688700383,0.421860316931,0.163126384722,0.176130889794,5.51564016918,14.8939236464,61.0263681633,37.032821573,3.36599487621,nan,0.111649985544,0.210601018124,nan,nan,0,2,0.0,0.0909090909091,Relevant
84,'http://bit.ly/JdKZp','http://www.premiereltg.com/pendant-lighting.html',31,1,'2009-06-11 17:35:41','http://twitter.com/premiereltg','Home lighting Modern Glass and Crystal Pendant Lamp http://bit.ly/JdKZp',71,235,'http://web.archive.org/web/20100613173936/http://www.premiereltg.com/pendant-lighting.html','2010-06-13 17:39:36','Fri 22 May 2009 13:36:24 +0000',19,48,0.395833333333,1,'Pendant lighting|modern Pendants|Home Light Fixtures|Premiere Luminaire|Montreal Lighting Store',62117,0,0,0,0,146,0,3,3,0.615520847379,0.337446274931,0.384479152621,0.095836474284,0.0960346885067,0.654997976857,0.14098147537,0.140690491623,97.4302047976,89.6694883972,90.0486473858,87.3651661864,87.7345815655,0.0,0.0,0.0,0.301511344578,0.258198889747,0,0,0.0,0.0,Relevant
85,'http://bit.ly/4hOpGq','http://whiskeymilitia.com',437,2,'2009-06-11 17:10:13','http://twitter.com/whiskeymilitia_','Nixon Cannon Watch - Mens - $36.99 - http://bit.ly/4hOpGq',57,238,'http://web.archive.org/web/20120102171411/http://www.whiskeymilitia.com/?','','Mon 13 Apr 2009 10:09:10 +0000',20,25,0.8,0,'WhiskeyMilitia.com:    Volcom New Pulse T-Shirt - Short-Sleeve - Mens - $5.50 - 72% off',84318,3370,417,2191,2189,5674,13,233,206,0.542964189535,0.498633907349,0.457035810465,0.0292103118918,0.029488391231,0.748207143345,0.0851920039862,0.0805540980597,9.00314257227,0.330801561744,0.471936812967,3.67428993919,5.24191202327,0.238545931452,0.0603571640283,0.0593683562178,0.0924500327042,0.0602945955462,0,0,0.0,0.0,NonRelevant
87,'http://bit.ly/j1MMw','http://topics.nytimes.com/top/opinion/editorialsandoped/oped/columnists/gailcollins/index.html?inline=nyt-per',236,1,'2009-06-11 17:53:59','http://twitter.com/mrsfooliebear','s also deeply depressed about NYS legislature; though there will be no uprising cuz on some level; you know we dig it http://bit.ly/j1MMw',137,243,'http://web.archive.org/web/20120405175802/http://topics.nytimes.com/top/opinion/editorialsandoped/oped/columnists/gailcollins/index.html?inline=nyt-per','','Thu 11 Jun 2009 09:53:05 +0000',19,109,0.174311926606,7,'?',0,56,14,19,0,32,2,27,25,0.47225532802,0.334169602978,0.52774467198,0.0106407066345,0.0105268990133,0.685523502331,0.138058986263,0.162269254909,99.9457466904,9.69221445052,5.00658612048,9.69747565201,5.00930383359,0.497320644747,0.0,0.178209231477,0.0,0.158771324027,0,2,0.0,0.0869565217391,NonRelevant
89,'http://bit.ly/kxcdy','http://www.scribd.com/doc/212002/Using-delicious-In-Education',15,1,'2009-06-11 17:41:13','http://twitter.com/ubc_ncie','Check it out; using delicious in education: http://bit.ly/kxcdy',63,244,'http://web.archive.org/web/20080706173709/http://www.scribd.com/doc/212002/Using-delicious-In-Education','2008-07-06 17:37:09','Wed 13 May 2009 04:45:33 +0000',19,61,0.311475409836,3,'Using del.icio.us In Education',153675,4,0,0,0,14,1,20,20,0.88560502348,0.0971726646175,0.11439497652,0.0515539262226,0.0386766895253,0.289032772906,0.0758891448342,0.0974480581182,8.6665782574,55.1561845712,54.4057069766,15.7127950832,15.9295389014,nan,nan,nan,0.0944911182523,0.0858503524679,0,0,0.0,0.0,Relevant
90,'http://bit.ly/7Ve6V','http://www.theuniformproject.com/',138,1,'2009-06-11 17:41:02','http://twitter.com/geekigirl','One outfit blogging site I can get behind is @UniformProject http://bit.ly/7Ve6V - very cool',92,251,'http://web.archive.org/web/20110313174513/http://www.theuniformproject.com/','2011-03-13 17:45:13','Thu 11 Jun 2009 09:39:59 +0000',19,33,0.575757575758,0,'Uniform Project',14522,4602,1006,1643,583,41,10,143,138,0.598664073758,0.158290113402,0.401335926242,0.0528885885348,0.0757575757576,0.246813413162,0.126539587248,0.0376737258546,11.733404469,30.5719340522,9.21875305129,38.3796604069,78.5684417138,nan,nan,nan,0.0362738125055,0.130946323918,0,0,0.0,0.0,Relevant
91,'http://bit.ly/11VYtn','http://www.newsy.com/',353,2,'2009-06-11 16:58:13','http://twitter.com/storycipher','China puts up the firewall. As goes freedom of information; so goes freedom of thought. Check it out: newsy.com http://bit.ly/11VYtn #china',139,268,'http://web.archive.org/web/20111125170241/http://www.newsy.com/','2011-11-25 17:02:41','Thu 11 Jun 2009 08:54:29 +0000',20,21,0.952380952381,2,'Newsy | Multisource Video News',21336,911,507,474,10,36,75,805,500,0.718126715267,0.418781693911,0.281873284733,0.0389563167219,0.0250588005516,0.435257912625,0.137091343772,0.175813546742,52.9747164909,94.5611623282,55.6675476939,56.0216426983,95.162655237,nan,0.0466760028009,0.121883910366,nan,nan,0,25,0.0,1.19047619048,NonRelevant
92,'http://bit.ly/19S9dL','http://www.appscout.com/2009/06/microsoft_readying_beta_releas.php',12,1,'2009-06-11 17:15:33','http://twitter.com/ilovedevel','Microsoft Readying Beta Release of Free Anti-Virus Software http://bit.ly/19S9dL',80,281,'http://web.archive.org/web/20100609172014/http://www.appscout.com/2009/06/microsoft_readying_beta_releas.php','2010-06-09 17:20:14','Thu 11 Jun 2009 09:15:29 +0000',20,66,0.30303030303,3,'Microsoft Readying Beta Release of Free Anti-Virus Software',123642,0,0,0,0,11,0,4,4,0.670464722784,0.5611222784,0.329535277216,0.0983945086376,0.0713118799993,0.383794654301,0.0735823663719,0.104428053306,6.67429332978,46.4635725503,88.2605631644,14.3645719936,5.89076888011,0.858395075279,0.172928615967,0.160591013709,0.201455741006,0.187082869339,0,0,0.0,0.0,Relevant
93,'http://bit.ly/6ax9T','http://www.job-hunt.org/job-search-news/2009/06/09/top-50-employers-recruiting-on-twitter/',31,1,'2009-06-11 17:14:55','http://twitter.com/jobcamp','RT @Keppie_Careers RT @JobCamp: Job seeking on Twitter? Check out these corporate recruiting departments that tweet http://bit.ly/6ax9T',135,287,'http://web.archive.org/web/20120710171942/http://www.job-hunt.org/job-search-news/2009/06/09/top-50-employers-recruiting-on-twitter/','2012-07-10 17:19:42','Thu 11 Jun 2009 09:14:41 +0000',19,90,0.211111111111,5,'?',76281,31,1,0,0,154,122,625,500,0.703094265273,0.460505415831,0.296905734727,0.0618326735975,0.0599846458957,0.828241294702,0.172893079933,0.174061122806,99.9293756492,26.8640959668,15.0692092587,26.8451233734,15.0585667275,0.722336868115,0.111803398875,0.190827956099,0.127515342613,0.212959627821,0,0,0.0,0.0,Relevant
94,'http://bit.ly/7mXle','http://www.blogtalkradio.com/usapatriots-shout',11,1,'2009-06-11 17:57:59','http://twitter.com/cotoblogzz','Just received pocket copy of US Constitution & Be Armed and Dangerous.... stickers - http://bit.ly/7mXle',104,287,'http://web.archive.org/web/20111118180246/http://www.blogtalkradio.com/usapatriots-shout','2011-11-18 18:02:46','Thu 11 Jun 2009 09:58:00 +0000',19,46,0.413043478261,1,'Usapatriots-shout Online Radio by Usapatriots-shout | Blog Talk Radio',76398,8,0,0,0,12,0,3,2,0.583428313264,0.21449953064,0.416571686736,0.036829227487,0.034426518633,0.716998629813,0.060858061945,0.0651054912548,97.2255847706,80.3132236818,10.8405615616,82.6050302205,11.1499062589,0.986393923832,0.0251259453815,0.068041381744,0.0247840798548,0.0838945069018,0,0,0.0,0.0,NonRelevant
96,'http://bit.ly/HpOtS','http://www.merriam-webster.com/dictionary/mischievous',15,2,'2009-06-11 17:35:40','http://twitter.com/gwenda','@stacylwhitman @bennettmadison @elockhart Goes back to the 16th century so . . . http://bit.ly/HpOtS',100,299,'http://web.archive.org/web/20060904173041/http://www.merriam-webster.com/dictionary/mischievous','2006-09-04 17:30:41','Thu 11 Jun 2009 09:35:41 +0000',19,53,0.358490566038,2,'Mischievous - Definition and More from the Free Merriam-Webster Dictionary',71280,67,43,83,0,44,6,13,11,0.429070514617,0.76929418219,0.570929485383,0.0905666825703,0.0537689671747,0.377468319406,0.0780535725021,0.111750243149,8.39060405604,79.8437509382,42.4375517146,10.5087799076,19.7716496759,0.496699633899,0.114707866935,0.107433760648,0.0721687836487,0.108147614087,0,0,0.0,0.0,NonRelevant
98,'http://bit.ly/uUq0h','http://www.pbs.org/nbr/blog/gershs_power_town/',60,2,'2009-06-11 17:13:22','http://twitter.com/kvh1','One of my favorite TV correspondents and bloggers: http://bit.ly/uUq0h',70,307,'http://web.archive.org/web/20080815170815/http://www.pbs.org/nbr/blog/gershs_power_town/','2008-08-15 17:08:15','Thu 11 Jun 2009 09:13:22 +0000',19,46,0.413043478261,3,'Nightly Business Report | Watch Online | PBS Video',63371,57,61,11,0,8,0,4,4,0.630017375757,0.0395106834812,0.369982624243,0.0408674214722,0.0345032779671,0.323548106637,0.0718539984864,0.0696334069809,58.6434043346,26.5913748619,15.9630830547,15.5940874784,9.36129534005,nan,0.0185312329165,0.0658971301483,nan,nan,0,0,0.0,0.0,Relevant
99,'http://bit.ly/fDHM6','http://www.chicagobusiness.com/',1821,2,'2009-06-11 17:01:38','http://twitter.com/chicagonw','RT @lynfredwinery: YES! We made Crains Business Top Ten Things To Do This Weekend list w/ our Grape Art Show! http://bit.ly/fDHM6',129,312,'http://web.archive.org/web/20121008170650/http://chicagobusiness.com/','2012-10-08 17:06:50','Thu 11 Jun 2009 08:58:42 +0000',19,31,0.612903225806,2,'Chicago business & financial news & analysis - Crains Chicago Business',64448,0,0,0,0,43,55,347,345,0.576644896616,0.658735864294,0.423355103384,0.0764220653894,0.0534617959843,0.75484453512,0.197944484544,0.182174339225,9.68405110858,31.0782715097,85.6900804812,31.1601985508,11.3012510365,0.527409631634,0.088561488554,0.0606943704157,0.12738595106,0.118022852477,0,3,0.0,0.142857142857,NonRelevant
102,'http://bit.ly/1D4q4','http://www.kctv5.com/',892,2,'2009-06-11 17:27:16','http://twitter.com/mytaislim','Obesity Surgery May Lead To Broken Bones - Health News Story ... http://bit.ly/1D4q4',84,315,'http://web.archive.org/web/20120209173231/http://www.kctv5.com/','2012-02-09 17:32:31','Thu 11 Jun 2009 09:27:16 +0000',19,21,0.904761904762,3,'Kansas City Missouri Kansas News Weather Sports - KCTV5',207944,579,499,554,9,10,84,1127,500,0.37442680573,0.718760945271,0.62557319427,0.0539556127885,0.0665956691314,0.525316270306,0.198897472195,0.196366762889,4.04618989495,5.09449481289,3.68818547111,79.422789571,91.1520607501,0.0734509490197,0.0639202772101,0.170791588976,0.0379868588199,0.101241492711,0,2,0.0,0.153846153846,NonRelevant
103,'http://bit.ly/INeYO','http://www.indiewire.com/article/man_on_the_moon_duncan_jones_details_his_sci-fi_debut',16,1,'2009-06-11 17:14:08','http://twitter.com/indyfilm','Man on His “Moon”: Duncan Jones Pulls Off Sci-Fi for $5 Million - http://bit.ly/INeYO',89,321,'http://web.archive.org/web/20120524171929/http://www.indiewire.com/article/man_on_the_moon_duncan_jones_details_his_sci-fi_debut','2012-05-24 17:19:29','Thu 11 Jun 2009 09:14:08 +0000',19,86,0.220930232558,4,'Man on His Moon: Duncan Jones Pulls Off Sci-Fi for $5 Million | Filmmakers Film Industry Film Festivals Awards & Movie Reviews | Indiewire',73734,0,0,0,0,9,0,0,0,0.711249228088,0.954963954311,0.288750771912,0.0747822024026,0.0643739399447,0.734138813476,nan,nan,100.0,2.49497602679,2.42553102857,2.49497602679,2.42553102857,0.973118671686,0.137312594482,nan,0.124695937278,nan,2,0,0.142857142857,0.0,Relevant
104,'http://bit.ly/4FxpC','http://intouchweekly.com/',536,2,'2009-06-11 17:55:07','http://twitter.com/manhatteshi','Usher is filing for divorce ! [just a good lawyer ] http://bit.ly/4FxpC',71,327,'http://web.archive.org/web/20100401180034/http://www.intouchweekly.com/','2010-04-01 18:00:34','Thu 11 Jun 2009 09:54:50 +0000',19,25,0.76,0,'Celebrity Gossip and Entertainment News - In Touch Weekly',39380,338,258,309,39,48,47,239,239,0.600209739323,0.337137009107,0.399790260677,0.0444197736435,0.0249145030917,0.208874134871,0.0852040726656,0.131327936134,11.2973986902,5.94057289617,6.58075561384,52.5835465234,58.2501847932,0.0,0.0197796943032,0.0967133826315,0.0,0.0,1,22,0.0833333333333,1.83333333333,NonRelevant
105,'http://bit.ly/1gk40g','http://lifehacker.com/5287092/switch-power-management-plans-with-a-hotkey',20,1,'2009-06-11 17:38:56','http://twitter.com/ramorel','Switch Power Management Plans With a Hotkey [Windows Tip] : Have you ever wanted to quickly switch from High Per.. http://bit.ly/1gk40g',135,331,'http://web.archive.org/web/20091027174427/http://lifehacker.com/5287092/switch-power-management-plans-with-a-hotkey','2009-10-27 17:44:27','Thu 11 Jun 2009 08:22:07 +0000',20,73,0.27397260274,2,'Switch Power Management Plans With a Hotkey',129060,1,0,0,0,6,0,9,9,0.654885750651,0.751827650025,0.345114249349,0.0886175114959,0.0772539303937,0.35207630664,0.100224713513,0.104550244741,43.836230758,2.96851969479,7.08221481341,6.77184065204,16.1560761292,0.0766964988847,0.231908414261,0.263930753654,0.0,0.0,0,0,0.0,0.0,Relevant
106,'http://bit.ly/11DmWo','http://www.webdesignbooth.com/wordpress-28-and-10-things-that-you-should-know-beforeafter-you-upgrade/',73,1,'2009-06-11 17:45:36','http://twitter.com/shock_motion','RT @wplinks: RT @dicky83 Wordpress 2.8 And 10 Things That You Should Know Before/After You Upgrade http://bit.ly/11DmWo',119,339,'http://web.archive.org/web/20100122175115/http://www.webdesignbooth.com/wordpress-28-and-10-things-that-you-should-know-beforeafter-you-upgrade','2010-01-22 17:51:15','Thu 11 Jun 2009 09:42:10 +0000',20,102,0.196078431373,1,'Wordpress 2.8 And 10 Things That You Should Know Before/After You Upgrade',141024,4,0,0,0,833,66,384,351,0.521709512611,0.360006524309,0.478290487389,0.0384615384615,0.0475084549479,0.689871386057,0.121930466483,0.119757662352,99.9920772204,2.96194500801,2.85208052369,2.96171033963,2.85185455964,0.857793622525,0.0325300024316,0.104353310205,0.0752923252421,0.120785984862,0,0,0.0,0.0,Relevant
108,'http://bit.ly/Gw4eD','http://news.cnet.com/8301-13860_3-10261742-56.html',11,2,'2009-06-11 17:37:34','http://twitter.com/nexxus1990','RT @felfoldi RT @mparent77772: Microsoft to discontinue MS Money. http://bit.ly/Gw4eD #fb',89,349,'http://web.archive.org/web/20101201174323/http://news.cnet.com/8301-13860_3-10261742-56.html','2010-12-01 17:43:23','Thu 11 Jun 2009 06:23:50 +0000',19,50,0.38,1,'Microsoft to discontinue MS Money | Beyond Binary - CNET News',75822,60,1,0,1,117,38,342,328,0.566707485239,0.5546899734,0.433292514761,0.042599284764,0.0481443744866,0.572966611422,0.157521947335,0.181456791099,93.3389266152,14.138578284,13.1097777016,15.147568969,14.0453486846,0.842283910563,0.0742909451589,0.250817797408,0.0947963119643,0.245346418825,0,0,0.0,0.0,Relevant
109,'http://bit.ly/rOrrv','http://www.mentalfloss.com/blogs/archives/15131',96,2,'2009-06-11 17:18:13','http://twitter.com/lanceulanoff','RT RT This man took a polaroid every day for 18 years until the day he died. http://bit.ly/rOrrv',96,358,'http://web.archive.org/web/20081015171215/http://www.mentalfloss.com/blogs/archives/15131','2008-10-15 17:12:15','Mon 08 Jun 2009 07:04:11 +0000',19,47,0.404255319149,3,'He Took a Polaroid Every Day Until the Day He Died | Mental Floss',59892,10367,6584,6694,141,6359,834,6595,500,0.500691729774,0.992027274948,0.499308270226,0.0471520960096,0.0543727247827,0.340685364403,0.0934755609276,0.152764016261,97.7922329402,12.4525851141,25.5063895587,12.7337158992,26.0822243156,0.608431649221,0.0896699267666,0.176135069986,0.124837556786,0.123647872625,0,0,0.0,0.0,Relevant
111,'http://bit.ly/19MAaG','http://www.squarespace.com/tour/',197,2,'2009-06-11 17:08:03','http://twitter.com/ankitbansal','Brilliant scheme from #squarespace http://bit.ly/19MAaG',55,372,'http://web.archive.org/web/20101115171415/http://www.squarespace.com/tour','2010-11-15 17:14:15','Fri 05 Jun 2009 10:16:03 +0000',20,32,0.625,1,'Build a Website - Squarespace 6',44458,736,249,380,1,8281,29,235,227,0.809494872261,0.36813478758,0.190505127739,0.0347209664229,0.0246164333852,0.27136385947,0.144860630608,0.120792007813,2.86291053686,89.6897488779,0.0624708943067,3.19201533361,2.18207636957,0.193035734282,0.0629940788349,0.118247591242,0.0247083105554,0.179885359613,0,0,0.0,0.0,Relevant
112,'http://bit.ly/ueNRj','http://www.youtube.com/watch?v=wzGWvZAd228',29,2,'2009-06-11 17:34:26','http://twitter.com/deepsea33','@CynicalChris this may help http://bit.ly/ueNRj',47,373,'http://web.archive.org/web/20100121174039/http://www.youtube.com/watch?v=wzGWvZAd228','','Thu 07 May 2009 21:46:51 +0000',19,42,0.452380952381,1,'?',0,5930,3881,4538,319,220,104,584,500,0.660576738243,0.419345668203,0.339423261757,0.0201558018386,0.0368198645206,0.26304485518,0.116874672655,0.0918369191245,56.4713967809,57.6525064084,53.6272287476,32.557175648,94.9635245531,0.0965609099171,0.0,0.0797334598939,0.0,0.0246000826564,0,6,0.0,1.2,NonRelevant
113,'http://bit.ly/18BWph','http://kotaku.com/5026060/sega-the-iphone-is-as-powerful-as-the-dreamcast',46,1,'2009-06-11 17:16:05','http://twitter.com/undercoverpir8','Interesting article comparing the iPhone and the Dreamcast http://bit.ly/18BWph',79,374,'http://web.archive.org/web/20121114172219/http://kotaku.com/5026060/sega-the-iphone-is-as-powerful-as-the-dreamcast','2012-11-14 17:22:19','Thu 11 Jun 2009 09:16:05 +0000',20,73,0.27397260274,2,'Sega: The iPhone is as Powerful as the Dreamcast',126141,0,1,0,0,8,3,13,13,0.663875313211,0.0363117059604,0.336124686789,0.0446392986671,0.0434552660566,0.79582863107,0.0644942889129,0.0662515751568,100.0,5.11112400755,49.6445433024,5.11112400755,49.6445433024,1.0,0.108147614087,0.168955441238,0.108147614087,0.168955441238,0,0,0.0,0.0,Relevant
115,'http://bit.ly/U5vA','http://www.breathingearth.net/',331,2,'2009-06-11 17:13:01','http://twitter.com/nickcobb','RT @NickCobb Visual real-time simulation displays CO2 emissions & birth/death rates of every country in world http://bit.ly/U5vA',128,381,'http://web.archive.org/web/20120111171922/http://www.breathingearth.net/','2012-01-11 17:19:22','Sun 07 Dec 2008 08:10:38 +0000',18,30,0.6,0,'Breathingearth - CO2 birth &amp; death rates by country simulated real-time',11214,59931,59000,26969,15715,13311,704,13101,500,0.664692720712,0.628061350052,0.335307279288,0.128921988508,0.131400082706,0.981140847502,0.0946396803005,0.0928783062496,100.0,10.2513643452,12.5883173486,10.2513643452,12.5883173486,1.0,0.144041489925,0.101127222844,0.144041489925,0.101127222844,0,0,0.0,0.0,Relevant
116,'http://bit.ly/MLEJY','http://www.searchenginejournal.com/twitter-seo-4-simple-tips-to-help-your-twitter-profile-rank/10981/',26,1,'2009-06-11 17:19:07','http://twitter.com/tweettips4u','Twitter SEO: 4 Simple Tips to Help Your Twitter Profile Rank http://bit.ly/MLEJY',80,385,'http://web.archive.org/web/20111220172532/http://www.searchenginejournal.com/twitter-seo-4-simple-tips-to-help-your-twitter-profile-rank/10981','2011-12-20 17:25:32','Thu 11 Jun 2009 09:19:01 +0000',19,101,0.188118811881,2,'Twitter SEO: 4 Simple Tips to Help Your Twitter Profile Rank | Search Engine Journal',101842,14,10,0,0,11,83,395,382,0.714824370944,0.422794162134,0.285175629056,0.0669461927005,0.0720853996998,0.775857846222,0.136256101384,0.143680045531,5.54807850085,5.5706936975,5.57069373917,99.5940326667,99.5940319217,nan,0.134218873048,0.168828096379,nan,nan,0,0,0.0,0.0,Relevant
117,'http://bit.ly/JYfKT','http://www.grist.org/article/Obama-moutaintop-removal/',77,1,'2009-06-11 17:11:48','http://twitter.com/andrewtappan','RT @grist Obama says mountaintop removal mining can be regulated - but wont abolish it http://bit.ly/JYfKT [me: must-read article]',130,386,'http://web.archive.org/web/20120129171814/http://grist.org/article/Obama-moutaintop-removal/','2012-01-29 17:18:14','Thu 11 Jun 2009 09:04:31 +0000',19,54,0.351851851852,2,'Breaking: Obama says mountain crimes can be regulated | Grist',47211,0,0,0,0,209,4,22,17,0.576187456,0.349829262833,0.423812544,0.0834279354112,0.083291168212,0.704388523998,0.122950444192,0.123152333399,100.0,55.3372041554,31.8972281123,55.3372041553,31.8972281123,0.991180757712,0.108306072215,0.183303244725,0.0950469531539,0.183843167087,0,0,0.0,0.0,Relevant
119,'http://bit.ly/Bir1l','http://www.crew-portland.org/',84,1,'2009-06-11 17:38:41','http://twitter.com/lucasrotter','Going to a Speed Networking event today @ 430 @ the MAC; Sponsored by Commercial Real Estate Women... http://bit.ly/Bir1l',121,393,'http://web.archive.org/web/20070625173208/http://www.crew-portland.org/','2007-06-25 17:32:08','Thu 11 Jun 2009 09:38:38 +0000',19,29,0.655172413793,0,'?',18796,1,5,0,0,5,0,3,3,0.701217622538,0.824994280357,0.298782377462,0.114227449834,0.0805387266257,0.307146799152,0.102101471217,0.132742245947,4.55497105654,10.3797968766,10.2873746698,43.883046178,44.2772933108,0.0218217890236,0.196116135138,0.216024689947,0.0,0.0673435029701,0,0,0.0,0.0,Relevant
120,'http://bit.ly/p1mEU','http://www.chicagonow.com/blogs/chicago-garden/',25,1,'2009-06-11 17:53:30','http://twitter.com/eatthisgrowthat','check out this great article...me with my awesome farmer hat on! http://bit.ly/p1mEU',84,394,'http://web.archive.org/web/20120219180004/http://www.chicagonow.com/blogs/chicago-garden/','2012-02-19 18:00:04','Wed 20 May 2009 12:55:49 +0000',19,47,0.404255319149,2,'Chicago Garden',68779,3092,2545,2261,10,108,48,77,75,0.794007358237,0.0624656750441,0.205992641763,0.0199601196014,0.0295455393296,0.692566372819,0.151157183763,0.146555486185,87.2118523315,40.5593342653,64.2460249067,46.5066767658,73.6666212094,0.160128153805,0.0,0.116208710025,0.0,0.0668153104781,0,0,0.0,0.0,Relevant
121,'http://bit.ly/cHvo5','http://www.designboom.com/weblog/cat/8/view/6671/chloe-ruchon-barbie-foot-at-dmy-berlin-design-festival-09.html',16,1,'2009-06-11 17:58:14','http://twitter.com/myturtleneck','a barbie fooseball table? hilarious. http://bit.ly/cHvo5',56,394,'http://web.archive.org/web/20110917180448/http://www.designboom.com/weblog/cat/8/view/6671/chloe-ruchon-barbie-foot-at-dmy-berlin-design-festival-09.html','2011-09-17 18:04:48','Thu 11 Jun 2009 04:27:17 +0000',19,111,0.171171171171,6,'chloe ruchon: barbie foot at DMY berlin design festival 09',96668,0,1,0,0,474,42,342,325,0.786381534618,0.0867979590468,0.213618465382,0.0451018195343,0.0355784033482,0.369571405807,0.128307477509,0.119947646469,47.3172955129,13.9904910901,57.5326960044,6.6199220128,27.2229157849,0.521658636875,0.0625,0.142927973517,0.0498754668054,0.12947807446,0,0,0.0,0.0,Relevant
122,'http://bit.ly/FEH8E','http://communicause.com',17,1,'2009-06-11 17:35:03','http://twitter.com/ckhayek','Help your favorite charity (CWLA) win a $25;000 social media makeover at CommuniCause.com http://bit.ly/FEH8E VOTE 4 CWLA (& kids)!!',132,408,'http://web.archive.org/web/20111031174151/http://communicause.com/','2011-10-31 17:41:51','Thu 11 Jun 2009 09:23:03 +0000',19,23,0.826086956522,0,'?',0,264,0,0,1,58,678,4743,500,0.592499667336,0.775805180677,0.407500332664,0.0777713771048,0.0314970394174,0.159863386271,0.0365392047621,0.166201950898,61.7553111126,71.9295298894,98.2814216282,85.8552964374,62.8351829771,nan,nan,nan,0.0,0.0683585927025,0,0,0.0,0.0,Relevant
123,'http://bit.ly/HJydv','http://urbanorganica.typepad.com/urban_organica/2009/04/baby-conchshell-gardens.html',13,1,'2009-06-11 16:56:58','http://twitter.com/scribbit','I had a bunch of tiny succulents; now I have a fun way to use them: http://bit.ly/HJydv',87,409,'http://web.archive.org/web/20120604170347/http://urbanorganica.typepad.com/urban_organica/2009/04/baby-conchshell-gardens.html','2012-06-04 17:03:47','Thu 11 Jun 2009 08:56:40 +0000',19,84,0.22619047619,4,'?',0,11,5,0,0,47,0,3,3,0.648505508118,0.168741560217,0.351494491882,0.0393749615479,0.0397778642088,0.988304932291,0.0730766027769,0.0723364233256,100.0,32.5865878851,30.7766507751,32.5865878851,30.7766507751,1.0,0.0690065559342,0.139443337756,0.0690065559342,0.139443337756,0,0,0.0,0.0,NonRelevant
124,'http://bit.ly/lvsKX','http://artsbeat.blogs.nytimes.com/2009/06/10/more-from-the-macabre-mind-of-tim-burton/',19,1,'2009-06-11 17:45:36','http://twitter.com/lianaseini','cannot wait for this! http://bit.ly/lvsKX',41,411,'http://web.archive.org/web/20120303175227/http://artsbeat.blogs.nytimes.com/2009/06/10/more-from-the-macabre-mind-of-tim-burton/','2012-03-03 17:52:27','Wed 10 Jun 2009 06:50:50 +0000',19,86,0.220930232558,4,'?',0,94,9,3,1,76,10,44,41,0.575777391722,0.398500394194,0.424222608278,0.0124630550643,0.0132453235707,0.679457421187,0.130508523875,0.120293527774,14.3574284231,13.0339617358,14.3168140628,90.7820074158,99.7171195345,0.451096854448,0.0,0.18921114589,0.0,0.176226844213,0,2,0.0,0.4,Relevant
125,'http://bit.ly/NVR9x','http://www.phrack.org/issues.html?issue=66',43,1,'2009-06-11 17:20:48','http://twitter.com/anthonymckay','How did I just barely notice there is a new phrack issue. http://bit.ly/NVR9x',77,427,'http://web.archive.org/web/20110709172755/http://www.phrack.org/issues.html?issue=66','','Thu 11 Jun 2009 03:50:32 +0000',19,42,0.452380952381,1,'.:: Phrack Magazine ::.',10860,20,0,0,0,1044,6,73,71,0.343289320073,0.21610439707,0.656710679927,0.0881947727405,0.0950496913044,0.927880685673,0.153852708657,0.154177513346,100.0,84.6400042958,99.2600461362,84.6400042958,99.2600461362,1.0,0.353553390593,0.0783260449988,0.353553390593,0.0783260449988,0,0,0.0,0.0,Relevant
126,'http://bit.ly/8qNnj','http://blog.heritage.org/2009/06/11/obamas-health-care-trojan-horse/',37,2,'2009-06-11 17:35:40','http://twitter.com/fleckman','The Public Plan Deception - Its NOT about choice. http://bit.ly/8qNnj #tcot #p2',79,440,'http://web.archive.org/web/20091101174300/http://blog.heritage.org/2009/06/11/obamas-health-care-trojan-horse/','2009-11-01 17:43:00','Thu 11 Jun 2009 09:35:32 +0000',19,68,0.279411764706,4,'Obamas Health Care Trojan Horse - The Foundry: Conservative Policy News Blog from The Heritage Foundation',73388,10,3,0,0,23,8,36,33,0.628106877499,0.659790053337,0.371893122501,0.0515710623129,0.0519331277492,0.621432516473,0.101578108052,0.117681584534,2.4150419259,20.3967334417,37.2609500965,11.840336752,6.48142873342,nan,0.0706400733301,0.162099397574,nan,nan,0,0,0.0,0.0,Relevant
128,'http://bit.ly/4kZi5L','http://www.aarpmagazine.org/health/drug_free_remedies_chronic_pain.html',11,1,'2009-06-11 17:09:01','http://twitter.com/kimduess','Drug free remedies for chronic pain (article) - http://bit.ly/4kZi5L',68,446,'http://web.archive.org/web/20120129171627/http://www.aarpmagazine.org/health/drug_free_remedies_chronic_pain.html','2012-01-29 17:16:27','Thu 11 Jun 2009 09:09:02 +0000',20,71,0.281690140845,2,'AARP The  Magazine - Feel Great. Save Money. Have Fun.',106782,152,87,124,0,24,1,13,13,0.672972387489,0.557992859908,0.327027612511,0.03223710547,0.039405520312,0.355856462406,0.0938039009991,0.0880249046748,95.4417227676,76.3750591844,5.82863969045,72.8936722503,5.56295413448,nan,0.0,0.0990147542977,nan,nan,0,0,0.0,0.0,NonRelevant
129,'http://bit.ly/vpD0o','http://www.youtube.com/watch?v=fXSovfzyx28',31,2,'2009-06-11 17:45:26','http://twitter.com/youtube_music','Coldplay - Life In Technicolor http://bit.ly/vpD0o',50,448,'http://web.archive.org/web/20100424175254/http://www.youtube.com/watch?v=fXSovfzyx28','','Tue 05 May 2009 20:04:12 +0000',19,42,0.452380952381,1,'?',0,314599,328973,140859,424,2733,433,11219,500,0.695399894682,0.610558596969,0.304600105318,0.0408575281538,0.041469150651,0.313683922701,0.0782852161359,0.0590255475862,31.2721428279,52.6784759547,78.5524871939,16.4736882401,24.5650459902,0.120213903913,0.072547625011,0.084012518798,0.18411492358,0.053513910715,0,1,0.0,0.166666666667,Relevant
131,'http://bit.ly/7LKC9','http://www.time.com/time/photogallery/0%2C29307%2C1626519%2C00.html',717,2,'2009-06-11 17:11:31','http://twitter.com/pjcooper','This fascinates me: http://bit.ly/7LKC9 But; yo; Britain; what the hell is a mayonnaise sandwich?!',98,466,'http://web.archive.org/web/20120118171917/http://www.time.com/time/photogallery/0%2C29307%2C1626519%2C00.html','2012-01-18 17:19:17','Fri 15 May 2009 15:35:16 +0000',19,67,0.283582089552,3,'What the World Eats Part I  - Photo Essays - TIME',36710,34,0,5,447,1416,133,1080,500,0.47056087806,0.359835364481,0.52943912194,0.0441833881806,0.0425628265379,0.744161100641,0.0932853527448,0.100467544358,100.0,2.14925179264,1.98232168136,2.14925179264,1.98232168136,1.0,0.0,0.0522109574731,0.0,0.0522109574731,0,0,0.0,0.0,Relevant
132,'http://bit.ly/FlPpo','http://www.happiness-project.com/',267,2,'2009-06-11 17:22:51','http://twitter.com/m3ggiesue','Hmmm... the more often you see someone; the more intelligent and attractive that person will seem. http://bit.ly/FlPpo',118,467,'http://web.archive.org/web/20100129173038/http://www.happiness-project.com/','2010-01-29 17:30:38','Thu 19 Mar 2009 03:16:26 +0000',19,33,0.575757575758,0,'The Happiness Project',216492,4571,2543,2731,2741,1058,122,886,500,0.822708489947,0.0959094968073,0.177291510053,0.0269669049486,0.0290680480131,0.315376656533,0.179859742785,0.232539292734,20.5292211007,19.5471783285,33.3136764901,95.2163661383,61.6240033032,0.217709251363,0.0235440804674,0.246871733188,0.0,0.158994099441,0,0,0.0,0.0,NonRelevant
133,'http://bit.ly/QSLOb','http://www.affluent.net/sara/saraapp.htm',91,1,'2009-06-11 17:13:16','http://twitter.com/christinajade','@newscoma know a girl who had a note from her Dr saying she was nuts and used this http://bit.ly/QSLOb - takes her poodle everywhere! :)',136,473,'http://web.archive.org/web/20010801170523/http://www.affluent.net/sara/saraapp.htm','2001-08-01 17:05:23','Thu 11 Jun 2009 09:12:52 +0000',19,40,0.475,2,'SARA SERVICE ANIMAL FORM',11941,4,0,4,0,7,0,1,1,0.532974412909,0.999850751053,0.467025587091,0.0448448529331,0.0339471007125,0.470026408154,0.0353332626669,0.0466760028009,17.332957599,43.7303633397,43.7303633397,7.57976533555,7.57976533555,0.662122191972,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
135,'http://bit.ly/oUu68','http://www.beliefnet.com/Health/Health-Support/10-Tips-for-Coping-with-Anger.aspx',42,1,'2009-06-11 17:36:47','http://twitter.com/bnetcommunity','Try these 10 tips for coping with anger: http://bit.ly/oUu68',60,479,'http://web.archive.org/web/20090211172848/http://www.beliefnet.com/Health/Health-Support/10-Tips-for-Coping-with-Anger.aspx','2009-02-11 17:28:48','Thu 11 Jun 2009 09:36:21 +0000',19,81,0.234567901235,3,'10 Tips for Coping with Anger - Beliefnet.com',39486,42,20,35,0,13,1,8,8,0.628672576489,0.654418832438,0.371327423511,0.0685575058158,0.0601798453895,0.56689787307,0.0652971372123,0.0676247071698,22.5075937612,36.3546944159,22.7532005399,61.9111070051,98.9205616228,nan,0.1792842914,0.155962573473,nan,nan,0,0,0.0,0.0,Relevant
136,'http://bit.ly/sbavO','http://carolinescrafts-carolinejones.blogspot.com/',30,1,'2009-06-11 17:23:44','http://twitter.com/carolinescrafts','Giveaway on my blog is today! http://bit.ly/sbavO',49,496,'http://web.archive.org/web/20120311173200/http://www.carolinescrafts-carolinejones.blogspot.com/','2012-03-11 17:32:00','Thu 07 May 2009 07:46:47 +0000',19,50,0.38,0,'?',0,3,0,0,2,103,1,37,37,0.52897982563,0.403728884388,0.47102017437,0.0191083771574,0.0278891840223,0.641473767135,0.0639021484263,0.0702146245577,22.1534110769,47.9793441031,55.7318153857,10.6290613311,12.346498163,0.155673932683,0.0,0.0743991400436,0.0,0.036792565474,0,0,0.0,0.0,NonRelevant
137,'http://bit.ly/i9k0E','http://www.newyorker.com/reporting/2009/06/01/090601fa_fact_gawande?currentPage=all',49,2,'2009-06-11 17:32:56','http://twitter.com/ichrisbarnes','Essential reading: new article on #healthcare costs in the New Yorker: The Cost Conundrum by Atul Gawande http://bit.ly/i9k0E',125,498,'http://web.archive.org/web/20111103174114/http://www.newyorker.com/reporting/2009/06/01/090601fa_fact_gawande?currentPage=all','','Mon 25 May 2009 16:30:03 +0000',19,83,0.228915662651,5,'McAllen Texas and the high cost of health care : The New Yorker',193620,4928,835,1569,43,552,23,200,200,0.633556684445,0.545800737132,0.366443315555,0.0580973283193,0.0581356048107,0.929967270854,0.15495699925,0.156074351168,100.0,3.79171147819,2.62332189271,3.79171147819,2.62332189271,0.992450008845,0.0231786385206,0.164561954774,0.0233634656758,0.164585698311,0,0,0.0,0.0,Relevant
139,'http://bit.ly/nT3KS','http://www.healthcareitnews.com/news/university-kentucky-healthcare-rolls-out-rtls',10,1,'2009-06-11 17:39:59','http://twitter.com/hitnewstweet','UK HealthCare implements RTLS tags at Albert B. Chandler Hospital in Lexington; Kentucky. http://bit.ly/nT3KS',109,525,'http://web.archive.org/web/20090626174844/http://www.healthcareitnews.com/news/university-kentucky-healthcare-rolls-out-rtls','2009-06-26 17:48:44','Thu 11 Jun 2009 09:39:51 +0000',19,82,0.231707317073,2,'University of Kentucky Healthcare rolls out RTLS | Healthcare IT News',47930,1,0,0,0,31,2,4,4,0.563270752258,0.792576916284,0.436729247742,0.0852554120485,0.117697977267,0.461719073218,0.151141730981,0.111218433759,5.56121202955,92.6009015015,91.0371590495,6.00557007478,6.10872756533,nan,nan,nan,0.208656212383,0.210528725647,0,0,0.0,0.0,Relevant
140,'http://bit.ly/tZhe0','http://www.johnchow.com/how-to-create-a-mobile-version-of-your-blog/',16,1,'2009-06-11 17:45:44','http://twitter.com/adamchandler','How To Create a Mobile Version of Your Blog http://bit.ly/tZhe0',63,525,'http://web.archive.org/web/20110322175429/http://www.johnchow.com/how-to-create-a-mobile-version-of-your-blog/','2011-03-22 17:54:29','Thu 11 Jun 2009 09:45:45 +0000',19,68,0.279411764706,1,'How To Create a Mobile Version of Your Blog',114563,0,0,0,0,60,4,16,15,0.647850962068,0.35336396844,0.352149037932,0.0705181180464,0.0584960486657,0.794527760753,0.0793874946177,0.0837402651801,99.9997511278,6.62839130163,6.64635506883,6.6284077979,6.6463716098,0.824944531161,0.122398012272,0.162480543206,0.116405049295,0.174522378732,0,0,0.0,0.0,Relevant
141,'http://bit.ly/zu4nS','http://www.visitmaine.com/attractions/sightseeing_tours/lighthouse/light_keepers_life/',21,1,'2009-06-11 17:57:57','http://twitter.com/visitmaine','Listen to Lighthouse Keeper Stories... http://bit.ly/zu4nS',58,529,'http://web.archive.org/web/20121116180646/http://www.visitmaine.com/attractions/sightseeing_tours/lighthouse/light_keepers_life/','2012-11-16 18:06:46','Thu 11 Jun 2009 09:57:58 +0000',19,86,0.220930232558,4,'Light Keepers Life - Maine Office of Tourism',26385,0,0,0,0,46,1,7,7,0.637986214182,0.484881633985,0.362013785818,0.0426014322842,0.0429933580392,0.956084045476,0.086522464041,0.0857337286738,100.0,18.1779620789,25.5535514755,18.1779620789,25.5535514755,1.0,0.0833333333333,0.114707866935,0.0833333333333,0.114707866935,0,0,0.0,0.0,Relevant
143,'http://bit.ly/cba46','http://www.michigan.gov/dnr/0%2C1607%2C7-153-10365-215611--%2C00.html',18,2,'2009-06-11 17:50:43','http://twitter.com/val_forrestal','Awesome idea! RT @LTULib Park and Read Program this summer - free MI park passes; libraries; and hammocks! http://bit.ly/cba46',126,541,'http://web.archive.org/web/20111226175944/http://www.michigan.gov/dnr/0%2C1607%2C7-153-10365-215611--%2C00.html','2011-12-26 17:59:44','Thu 11 Jun 2009 07:04:27 +0000',19,69,0.275362318841,2,'DNR - Park & Read program gives library customers a free pass into Michigan state parks museums and historic sites',46986,2,1,2,0,50,1,17,11,0.693841881756,0.294318385193,0.306158118244,0.104070399484,0.0942053375901,0.692889362196,0.133356506573,0.142857142857,100.0,83.2152620233,83.2637342892,83.2152620233,83.2637342892,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
144,'http://bit.ly/famMJ','http://ladycruisersoftheozarks.com/',26,1,'2009-06-11 17:12:34','http://twitter.com/shannonalbert','Ha. And I assume Steve and Dan arent ladies? RT @jwhetzel: ...Pic in question shows Steve and Dan. http://bit.ly/famMJ',118,551,'http://web.archive.org/web/20070612170323/http://www.ladycruisersoftheozarks.com/','2007-06-12 17:03:23','Thu 11 Jun 2009 09:09:07 +0000',19,35,0.542857142857,0,'Lady Cruisers of the Ozarks',21242,2,0,0,0,28,2,3,2,0.480416010928,0.379969487891,0.519583989072,0.0655825835784,0.0345032779671,0.203653269991,0.0510443308338,0.0582716546748,2.41543385054,39.2561449118,26.6585602223,6.15300828945,9.06063129591,nan,nan,nan,0.0374634324633,0.0499306998974,0,0,0.0,0.0,NonRelevant
145,'http://bit.ly/a5YPW','http://www.blogherald.com/2009/06/11/wordpress-28-xml-rpc-changes-all-systems-go/',17,1,'2009-06-11 17:16:42','http://twitter.com/rad4444nunez',':) WordPress 2.8 XML-RPC Changes: All Systems Go? | The Blog Herald ( http://bit.ly/a5YPW )',91,556,'http://web.archive.org/web/20110911172558/http://www.blogherald.com/2009/06/11/wordpress-28-xml-rpc-changes-all-systems-go/','2011-09-11 17:25:58','Thu 11 Jun 2009 09:16:42 +0000',19,81,0.234567901235,4,'WordPress 2.8 XML-RPC Changes: All Systems Go? | The Blog Herald',74479,0,0,0,0,4,1,5,4,0.581581598976,0.649192736011,0.418418401024,0.0802427329372,0.0724698259269,0.552309897379,0.0771654557573,0.07912718585,46.3340855562,55.2124784903,51.3785428515,83.9195899607,90.1817820917,nan,0.262612865719,0.229786257505,nan,nan,0,0,0.0,0.0,Relevant
146,'http://bit.ly/3wB9u','http://dreamlandtoyworks.com/my_little_cthulhu.html',107,1,'2009-06-11 17:13:29','http://twitter.com/carriechandler','@ChrisChinch have you seen these http://bit.ly/3wB9u',52,561,'http://web.archive.org/web/20120112172250/http://dreamlandtoyworks.com/my_little_cthulhu.html','2012-01-12 17:22:50','Fri 15 May 2009 09:06:20 +0000',19,51,0.372549019608,1,'Dreamland Toyworks - My Little Cthulhu by John Kovalic',7936,555,282,423,133,1057,76,572,456,0.579650609556,0.382821528599,0.420349390444,0.0237624228261,0.0247083105554,0.96171783064,0.144607753001,0.147857184956,100.0,74.2706081745,95.6625073952,74.2706081745,95.6625073952,1.0,0.0,0.121884828485,0.0,0.121884828485,0,0,0.0,0.0,Relevant
147,'http://bit.ly/P90y6','http://www.urlesque.com/2008/12/23/has-edwin-wurms-art-gained-weight/',46,2,'2009-06-11 17:54:27','http://twitter.com/dr_p_venkman','If Stay Puft art? http://bit.ly/P90y6 (thanks to @libzombie)',60,565,'http://web.archive.org/web/20100715180352/http://www.urlesque.com/2008/12/23/has-edwin-wurms-art-gained-weight','2010-07-15 18:03:52','Fri 15 May 2009 01:23:12 +0000',19,69,0.275362318841,4,'Has Erwin Wurms Art Gained Weight? - Urlesque',152233,177,15,18,1,107,14,53,50,0.765847804651,0.366326393967,0.234152195349,0.0420227421383,0.0516608683232,0.760157645087,0.0896938054985,0.103901978573,11.7821339029,23.9052958766,48.5399733433,49.2867102074,24.2730539211,nan,0.0346479464338,0.134624170851,nan,nan,0,0,0.0,0.0,Relevant
148,'http://bit.ly/mMFY7','http://www.youtube.com/watch?v=SSrH_oqnrl0',15,2,'2009-06-11 17:34:43','http://twitter.com/alejandromr','http://bit.ly/mMFY7 I code to its rhythm. Personally; Ive a new best concert ever. What do you think?',101,567,'http://web.archive.org/web/20100724174410/http://www.youtube.com/watch?v=SSrH_oqnrl0','','Fri 15 May 2009 13:32:25 +0000',19,42,0.452380952381,1,'Yanni - The Storm',0,193547,156392,103309,5306,296,174,2553,500,0.608021067956,0.0974484214404,0.391978932044,0.0479065774524,0.0357873958946,0.328774463842,0.097446101411,0.0669613509012,28.0505854623,15.2052654409,72.8916011733,54.2065885268,20.4465208819,0.288195208852,0.071888515469,0.066571930946,0.0,0.0429264615477,0,0,0.0,0.0,Relevant
149,'http://bit.ly/11hlvZ','http://www.techcrunch.com/2009/06/09/you-have-three-days-to-pick-your-facebook-vanity-url/',122,1,'2009-06-11 17:08:04','http://twitter.com/kwech','You have one and a half days to choose your Facebook vanity url. Choose wisely; or youre screwed. http://bit.ly/11hlvZ #fb #facebook',132,570,'http://web.archive.org/web/20100324171734/http://techcrunch.com/2009/06/09/you-have-three-days-to-pick-your-facebook-vanity-url/','2010-03-24 17:17:34','Thu 11 Jun 2009 09:06:53 +0000',20,90,0.222222222222,4,'You Have Three Days To Pick Your Facebook Vanity URL. Choose Wisely Or Youre Screwed.  |  TechCrunch',75924,320,3,0,0,193,159,1234,500,0.568772133477,0.426567022165,0.431227866523,0.0834654818757,0.0779549550502,0.372070962814,0.134710481115,0.192584939609,99.9972516573,20.5376064864,97.2996008699,20.5370420426,97.3022750698,0.750422511886,0.150755672289,0.2002034443,0.159835682047,0.176666503416,0,0,0.0,0.0,Relevant
150,'http://bit.ly/jG0Ea','http://www.techhit.com/TwInbox/twitter_plugin_outlook.html',140,2,'2009-06-11 17:21:34','http://twitter.com/a3pixitesmunier','Twitter Add-in for Microsoft Outlook http://bit.ly/jG0Ea',56,572,'http://web.archive.org/web/20110923173106/http://www.techhit.com/TwInbox/twitter_plugin_outlook.html','2011-09-23 17:31:06','Tue 19 May 2009 12:25:08 +0000',19,58,0.327586206897,2,'TwInbox - Use Twitter directly from Outlook.',11814,102,12,16,1,5025,303,2927,500,0.595719700296,0.44892865293,0.404280299704,0.105263157895,0.104257207029,0.946545695391,0.16024890445,0.161769945097,69.0092654828,1.74519346945,3.24466839681,2.52892630756,4.70178659939,0.972640808465,0.161122748174,0.150345921474,0.158192999292,0.150234925751,0,0,0.0,0.0,Relevant
151,'http://bit.ly/jqgU0','http://benalman.com/projects/javascript-debug-console-log/',41,1,'2009-06-11 17:38:13','http://twitter.com/pesla','Just read about a crossbrowser wrapper for console.log @ http://bit.ly/jqgU0. Interesting; even though you lose track of line-numbers...',136,573,'http://web.archive.org/web/20120119174746/http://benalman.com/projects/javascript-debug-console-log/','2012-01-19 17:47:46','Thu 11 Jun 2009 09:37:38 +0000',19,58,0.327586206897,2,'Ben Alman » JavaScript Debug: A simple wrapper for console.log',45335,4,0,0,0,451,11,59,59,0.533888747375,0.00117843833717,0.466111252625,0.073029674334,0.0820047685641,0.919527499272,0.159601564358,0.165230555176,93.3569089718,97.085079221,29.8463989123,96.1598936942,31.9702089979,0.709101444616,0.083387639845,0.160010450003,0.0886968593984,0.153988827897,0,0,0.0,0.0,Relevant
154,'http://bit.ly/bY2fF','http://www.forrester.com/Groundswell/index.html',121,1,'2009-06-11 17:34:25','http://twitter.com/breopitz','@mrdallasjmoore check out Groundswell great info and strategies for companies who want to take on social technologies http://bit.ly/bY2fF',137,591,'http://web.archive.org/web/20080529172434/http://www.forrester.com/Groundswell/index.html','2008-05-29 17:24:34','Thu 11 Jun 2009 09:32:41 +0000',19,47,0.404255319149,2,'Forrester Research',10000,2,1,0,0,164,14,85,81,0.738997810913,0.621962148403,0.261002189087,0.105576971046,0.0320585281819,0.270285695159,0.0837955185074,0.177932002959,36.4548589984,59.7361303257,4.23325053939,21.7767220814,11.6123080865,0.0,0.157018573255,0.178501386824,0.0,0.0229174624257,0,0,0.0,0.0,NonRelevant
155,'http://bit.ly/NfmH2','http://www.adl.org/main_Extremism/White_Supremacists_July_4_Tea_Parties.htm',17,1,'2009-06-11 17:41:02','http://twitter.com/andrewam','RT @nedryun: Tea Partiers should emphatically reject this notion/idea: http://bit.ly/NfmH2',90,597,'http://web.archive.org/web/20101016175059/http://adl.org/main_Extremism/White_Supremacists_July_4_Tea_Parties.htm','2010-10-16 17:50:59','Tue 19 May 2009 11:06:59 +0000',19,75,0.253333333333,2,'?',33281,97,20,123,0,84,62,183,174,0.485165908716,0.352230606497,0.514834091284,0.0292352673102,0.0293624172554,0.990709887198,0.130733316911,0.130167893676,2.41504024988,3.86764984281,17.8639563347,62.4420603735,13.5190671352,nan,0.0174714139454,0.149024165466,nan,nan,0,0,0.0,0.0,Relevant
157,'http://bit.ly/LimG9','http://discussingdissociation.wordpress.com/',31,1,'2009-06-11 17:36:48','http://twitter.com/kathy_b_from_ac','Explanations about the Dissociative Experiences Scale (DES) - scoring; clinical uses; research - in new blog post http://bit.ly/LimG9',133,603,'http://web.archive.org/web/20120519174651/http://discussingdissociation.wordpress.com/','2012-05-19 17:46:51','Fri 22 May 2009 12:54:27 +0000',19,44,0.431818181818,0,'Discussing Dissociation',199210,2,0,1,6,60,2,89,83,0.767451644984,0.408088037949,0.232548355016,0.0646480037459,0.0646009073448,0.597952576705,0.234967575414,0.224780266195,47.1123473662,8.69714256284,63.0951180888,18.4604313923,74.6687680336,0.288316447027,0.0580957876272,0.255235403694,0.0855920985022,0.184836199066,0,0,0.0,0.0,NonRelevant
158,'http://bit.ly/1i66TC','http://www.transcendcoffee.com/',70,1,'2009-06-11 17:34:47','http://twitter.com/jeffmarvin','Im already on my second cup of #transcendcoffee for the day. Man these tasty beans never quit giving love! http://bit.ly/1i66TC',127,637,'http://web.archive.org/web/20071008172410/http://www.transcendcoffee.com/','2007-10-08 17:24:10','Wed 08 Apr 2009 07:58:43 +0000',20,31,0.645161290323,0,'Buy Specialty Coffee in Canada - Coffee and Espresso Online - Transcend Coffee Edmonton Canada',24829,5,1,0,0,619,13,83,80,0.452668864585,0.853216912867,0.547331135415,0.0782460796436,0.0443896761618,0.298192232498,0.116401370626,0.158808262609,18.7352748805,18.350317674,22.7913534964,97.9452812464,82.2034324702,0.0,0.0993268583161,0.194922253869,0.0,0.0573539334676,0,0,0.0,0.0,Relevant
159,'http://bit.ly/8U3l0','http://thedesigninspiration.com/articles/60-most-stunning-typography-inspiration-of-all-time/',286,2,'2009-06-11 17:02:40','http://twitter.com/djandrew_s','Gotta love great typography: http://bit.ly/8U3l0',48,641,'http://web.archive.org/web/20091011171321/http://thedesigninspiration.com/articles/60-most-stunning-typography-inspiration-of-all-time/','2009-10-11 17:13:21','Thu 11 Jun 2009 04:43:10 +0000',19,93,0.204301075269,2,'60 Most Stunning Typography Inspiration of All Time | The Design Inspiration',60981,231,40,33,2,845,128,770,500,0.76213309237,0.220168213088,0.23786690763,0.0549218468955,0.0515272279979,0.847632772262,0.113746579656,0.112733898238,71.370449942,8.15868248824,8.80490897231,11.4314572696,12.3369111158,0.34935260711,0.0711468008177,0.145142439575,0.0690065559342,0.091864189225,0,0,0.0,0.0,Relevant
160,'http://bit.ly/UkfR7','http://www.space.com/news/090610-military-fireballs.html',29,1,'2009-06-11 17:23:14','http://twitter.com/stellarflare','Military Hush-Up: Incoming Space Rocks Now Classified http://bit.ly/UkfR7',73,667,'http://web.archive.org/web/20091120173421/http://www.space.com/news/090610-military-fireballs.html','2009-11-20 17:34:21','Wed 10 Jun 2009 17:47:43 +0000',19,56,0.339285714286,2,'Military Hush-Up: Incoming Space Rocks Now Classified | Space.com',38973,231,143,180,0,236,17,91,90,0.547649624203,0.762054613635,0.452350375797,0.0742833629962,0.0741582013858,0.547192392862,0.173623168899,0.171768765082,99.9973203795,7.61548639559,8.04502728122,7.6156904672,8.0452428632,0.969067002144,0.0792584397704,0.228396236609,0.0776296679653,0.231175974574,0,0,0.0,0.0,Relevant
161,'http://bit.ly/iK3an','http://www.academicearth.org/courses/game-theory',95,1,'2009-06-11 17:34:26','http://twitter.com/moehlert','Game Theory course on Academic Earth. Awesome. http://bit.ly/iK3an',66,683,'http://web.archive.org/web/20100308174549/http://academicearth.org/courses/game-theory','2010-03-08 17:45:49','Thu 11 Jun 2009 09:34:27 +0000',19,48,0.395833333333,2,'Game Theory | Yale Video Course',73567,500,535,334,6,63,12,86,85,0.66923435138,0.598824992588,0.33076564862,0.0474365367887,0.0531014207369,0.420646451213,0.0964884439332,0.0957570195626,35.0284599159,43.3005765443,40.7572967655,15.1675250982,14.2766533603,0.555030276704,0.12171612389,0.0896277673985,0.139771311563,0.0975507884065,0,0,0.0,0.0,Relevant
162,'http://bit.ly/18UCsk','http://www.youtube.com/watch?v=npvUyxiTfYs',22,1,'2009-06-11 17:32:32','http://twitter.com/rozeenabaybee','Listening to that Swine Flu skank ... http://bit.ly/18UCsk',58,693,'http://webcitation.org/query?id=1253051045147494','','Fri 08 May 2009 12:30:27 +0000',20,42,0.47619047619,1,'?',0,23855,2280,3730,123,953,43,443,414,0.610183924998,0.652304285382,0.389816075002,0.0,0.0391007029431,0.0184038689817,0.120310682393,0.00946857622918,20.9396716754,24.9853201114,73.7328111205,83.807898326,28.3993941872,0.0,0.0,0.00986671297455,0.143019388387,0.105050213691,0,1,0.0,0.125,Relevant
163,'http://bit.ly/wWHep','http://yehudakatz.com/2009/06/11/rails-edge-architecture/',36,1,'2009-06-11 17:37:33','http://twitter.com/jystewart','guessing this will be of interest to @fidothe and others: http://bit.ly/wWHep',77,703,'http://web.archive.org/web/20120422174916/http://yehudakatz.com/2009/06/11/rails-edge-architecture/','2012-04-22 17:49:16','Thu 11 Jun 2009 01:42:14 +0000',19,57,0.333333333333,4,'?',0,1,0,0,0,210,7,57,55,0.552991238606,0.365239026249,0.447008761394,0.0434190230502,0.0438716535431,0.974867237069,0.161353297916,0.163680806296,5.53223354427,32.8441737261,5.39129361139,16.8438810195,0.298258953639,nan,0.0610467695667,0.179616618955,nan,nan,0,0,0.0,0.0,NonRelevant
164,'http://bit.ly/4vvhgt','http://www.time.com/time/business/article/0%2C8599%2C1903810%2C00.html',54,2,'2009-06-11 17:40:14','http://twitter.com/melshel99','how annoying is tagged.com? read more @time http://bit.ly/4vvhgt',64,707,'http://web.archive.org/web/20120407175201/http://www.time.com/time/business/article/0%2C8599%2C1903810%2C00.html','2012-04-07 17:52:01','Thu 11 Jun 2009 08:54:50 +0000',20,70,0.285714285714,4,'Tagged.com: The Worlds Most Annoying Website - TIME',53048,18,0,9,357,547,48,308,278,0.462722575255,0.132000964115,0.537277424745,0.0682156237239,0.0492330159389,0.597358899327,0.167704725171,0.177118815857,99.9989017572,77.023350591,17.321724527,77.0225046876,17.3215342924,0.889267059035,0.06316139408,0.197785509353,0.0471404520791,0.17866830947,0,0,0.0,0.0,Relevant
166,'http://bit.ly/Xzjts','http://www.affiliatestuff.co.uk/general/affiliate-x-factor-the-sure-fire-secret-of-success/',23,1,'2009-06-11 17:27:55','http://twitter.com/lindachristiano','Affiliate X Factor - The Sure Fire Secret of Success » UK ...: General Add comments. Ive been thinking toda.. http://bit.ly/Xzjts',130,716,'http://web.archive.org/web/20120305173951/http://www.affiliatestuff.co.uk/general/affiliate-x-factor-the-sure-fire-secret-of-success','2012-03-05 17:39:51','Thu 11 Jun 2009 09:27:54 +0000',19,91,0.208791208791,2,'Affiliate X Factor – The Sure Fire Secret of Success » UK Affiliate Marketing Blog - Kirstys Affiliate Marketing Guide - Affiliate Stuff UK',43880,0,0,0,0,9,1,23,22,0.627709527582,0.511203416621,0.372290472418,0.116229052504,0.11764826323,0.986723150707,0.110733161323,0.10939736863,100.0,25.7438801331,23.678807197,25.7438801331,23.678807197,1.0,0.141948067022,0.141313822615,0.141948067022,0.141313822615,0,0,0.0,0.0,Relevant
167,'http://bit.ly/vccmH','http://www.youtube.com/watch?v=2MKz0gkcgAo',31,2,'2009-06-11 17:11:54','http://twitter.com/hillyhindi','@peterfacinelli Something kind like this? ;-) http://bit.ly/vccmH',65,738,'http://web.archive.org/web/20100321172412/http://www.youtube.com/watch?v=2MKz0gkcgAo','','Tue 05 May 2009 17:44:04 +0000',19,42,0.452380952381,1,'?',0,37624,11457,15184,266,1660,113,2550,500,0.638102986955,0.0397724566427,0.361897013045,0.0245934688419,0.0298607259022,0.279266122145,0.0958017717151,0.0727486036134,62.2255340407,85.8972888608,40.7735688208,72.4417904988,65.525462255,0.0300015001125,0.0752177414445,0.0756742340648,0.0,0.0184349415193,0,3,0.0,0.428571428571,Relevant
168,'http://bit.ly/19P4SI','http://www.gametrailers.com/video/best-nintendo-best-of-e3/51397',12,1,'2009-06-11 17:33:09','http://twitter.com/baubert','Scribblenauts wins Best DS Game at gametrailers: http://bit.ly/19P4SI',69,739,'http://web.archive.org/web/20110829174528/http://www.gametrailers.com/video/best-nintendo-best-of-e3/51397','2011-08-29 17:45:28','Thu 11 Jun 2009 09:33:10 +0000',20,64,0.3125,3,'- how get a stopper from a bottle? | Gametrailers',68534,0,0,0,0,15,0,2,2,0.59558013058,0.162460580171,0.40441986942,0.0479573560956,0.0455990378705,0.300677196917,0.0618115099964,0.0682445141198,15.8393886415,12.631301785,13.9321763254,79.7461446958,87.9590534756,0.0749268649265,0.153960071784,0.1788854382,0.0540738070436,0.0418853908292,0,0,0.0,0.0,NonRelevant
169,'http://bit.ly/AXlUL','http://blog.heritage.org/2009/06/09/for-farmers-cap-and-trade-is-a-permanent-drought-season/',53,2,'2009-06-11 17:02:38','http://twitter.com/ruralroots','Heritage Found. says climate change bill an energy tax in disguise. Will raise gas price 58%/electric rates 90% Yikes! http://bit.ly/AXlUL',138,741,'http://web.archive.org/web/20090829171459/http://blog.heritage.org/2009/06/09/for-farmers-cap-and-trade-is-a-permanent-drought-season/','2009-08-29 17:14:59','Wed 10 Jun 2009 06:26:50 +0000',19,92,0.20652173913,4,'For Farmers Cap and Trade is a Permanent Drought Season - The Foundry: Conservative Policy News Blog from The Heritage Foundation',90556,25,4,5,0,34,5,24,21,0.492203448392,0.39127368088,0.507796551608,0.0872267155748,0.0751608339231,0.651729340028,0.113035180081,0.134633324769,27.7598518978,12.9783157387,73.032424046,3.6027612279,38.01031153,0.753795814582,0.122761751595,0.16033024647,0.127645129255,0.136818494172,0,0,0.0,0.0,Relevant
170,'http://bit.ly/2W8LcF','http://www.comscore.com/Press_Events/Press_Releases/2009/6/Bing_Off_to_a_Good_Start_in_First_Week_of_Search_Activity_According_to_comScore',12,2,'2009-06-11 17:10:13','http://twitter.com/geekstats','Microsoft gained 2% share-of-search (to 11.1%) in 1st week after Bing launch (http://bit.ly/2W8LcF) #Bing #search',113,744,'http://web.archive.org/web/20110718172237/http://www.comscore.com/Press_Events/Press_Releases/2009/6/Bing_Off_to_a_Good_Start_in_First_Week_of_Search_Activity_According_to_comScore','2011-07-18 17:22:37','Tue 09 Jun 2009 14:26:35 +0000',20,138,0.144927536232,5,'Bing Off to a Good Start in First Week of Search Activity According to comScore - comScore Inc',102697,0,0,0,0,23,10,71,70,0.530703614295,0.919346610196,0.469296385705,0.0690460220833,0.0600885154902,0.646664058044,0.172402736752,0.177888527488,59.081423965,94.1482483186,59.4100042339,62.7536093555,99.4469277133,nan,0.183597018409,0.312437737841,nan,nan,0,0,0.0,0.0,Relevant
171,'http://bit.ly/rpY9k','http://obox-design.com/themes.cfm',75,2,'2009-06-11 17:05:58','http://twitter.com/raouldejongh','RT @MarcPerel: RT: @obox: Day 4 Obox Themes Launch Diary is live: http://bit.ly/rpY9k #BOOM',91,746,'http://web.archive.org/web/20120318171824/http://www.obox-design.com/themes.cfm','2012-03-18 17:18:24','Wed 10 Jun 2009 14:10:34 +0000',19,33,0.575757575758,1,'Our Available Themes & Templates from the Obox Design Collection',39006,4,0,0,0,1251,40,81,76,0.683469459528,0.419916277412,0.316530540472,0.0635481271352,0.0493113672722,0.63064606362,0.0928987068513,0.0882144670357,14.4987897598,26.0819129023,38.4863987792,55.5894416722,37.6725030653,0.210818510678,0.124034734589,0.047404546314,0.130744090092,0.0999375585328,0,0,0.0,0.0,NonRelevant
172,'http://bit.ly/Hg9qi','http://www.selectism.com/news/2009/06/10/land-rover-limited-fire-ice-defenders/',21,1,'2009-06-11 17:49:20','http://twitter.com/shattis','Mouth watering - http://bit.ly/Hg9qi',36,749,'http://web.archive.org/web/20091217180149/http://www.selectism.com/news/2009/06/10/land-rover-limited-fire-ice-defenders/','2009-12-17 18:01:49','Wed 10 Jun 2009 13:35:27 +0000',19,79,0.240506329114,5,'Land Rover Limited Fire & Ice Defenders • Selectism',55330,0,1,0,0,53,2,15,13,0.596810848616,0.62205727111,0.403189151384,0.0369498479312,0.0254658286849,0.356468403804,0.0643099583747,0.0731716022848,8.84396147421,24.6344718092,31.1086412704,35.9007554239,28.4292759601,nan,0.0,0.102105494049,nan,nan,0,0,0.0,0.0,Relevant
173,'http://bit.ly/SoO7M','http://whatconsumesme.com/2009/what-im-writing/how-to-be-happy-in-business-venn-diagram/',47,1,'2009-06-11 17:15:10','http://twitter.com/taddgiles','how to be happy in business - venn diagram http://bit.ly/SoO7M Just ran across this again. Theres goodness here.',112,761,'http://web.archive.org/web/20110920172751/http://whatconsumesme.com/2009/what-im-writing/how-to-be-happy-in-business-venn-diagram/','2011-09-20 17:27:51','Thu 11 Jun 2009 09:14:15 +0000',19,88,0.215909090909,3,'how to be happy in business – venn diagram / what consumes me bud caddell',171144,123,216,57,0,19,177,1317,500,0.65141424331,0.0515661213616,0.34858575669,0.0561962441489,0.0952986215202,0.408147666474,0.15781702235,0.203463460879,73.859369983,3.009392677,2.85459042898,2.22271847155,2.10838250644,0.517393101725,0.108270439356,0.218662017049,0.114415510709,0.20020993962,0,2,0.0,0.111111111111,Relevant
174,'http://bit.ly/10JOmH','http://www.questionsforliving.com/',26,1,'2009-06-11 17:18:09','http://twitter.com/toddkashdan','just interviewed by this group. The quality of your questions determines the quality of your life (great slogan): http://bit.ly/10JOmH',134,761,'http://web.archive.org/web/20080901170528/http://www.questionsforliving.com/','2008-09-01 17:05:28','Thu 11 Jun 2009 09:16:45 +0000',20,34,0.588235294118,0,'Questions for Living',102027,4,2,0,0,74,0,31,27,0.710420482305,0.162317316013,0.289579517695,0.0260909025143,0.0557807784665,0.169529909755,0.094809092628,0.0674625897174,35.5731263548,86.8075227195,93.6290985787,30.8801497425,33.3067975422,0.0510061370451,0.0450834817334,0.055999004471,0.0707106781187,0.0872102849601,0,0,0.0,0.0,Relevant
175,'http://bit.ly/19B3n3','http://www.relationaleadership.com/newrealleaderpage/realleader.asp',15,1,'2009-06-11 17:48:08','http://twitter.com/paulaswitzer','Are you missing key management opportunities because there’s just a little “something”lacking in ur leadership skills? http://bit.ly/19B3n3',145,764,'http://web.archive.org/web/20091018180052/http://www.relationaleadership.com/newrealleaderpage/realleader.asp','2009-10-18 18:00:52','Thu 28 May 2009 11:53:55 +0000',20,67,0.298507462687,2,'?',18501,0,0,0,0,11,0,5,5,0.496124253035,0.095863521728,0.503875746965,0.0,0.111498934668,0.0389249472081,0.242620088081,0.0,35.5367318715,21.0970481656,59.4341754548,7.49720143941,21.1209635714,nan,0.0,0.0,nan,nan,0,0,0.0,0.0,Relevant
177,'http://bit.ly/7eOxC','http://www.cnn.com/2009/HEALTH/06/11/swine.flu.who/index.html',19,2,'2009-06-11 17:29:32','http://twitter.com/stormfreak','Swine Flu has officially been declared a pandemic...http://bit.ly/7eOxC #everybodypanic',87,798,'http://webcitation.org/query?id=1248990165333709','','Thu 11 Jun 2009 09:25:35 +0000',19,61,0.311475409836,6,'Swine flu not stoppable World Health Organization says - CNN.com',86716,317,0,0,0,12,28,316,187,0.576006434111,0.676958131585,0.423993565889,0.0,0.0485865798107,0.0147844254191,0.140985953206,0.0156786811397,72.075201709,37.1460686657,84.8017618534,26.7731039177,84.9925757834,nan,0.0,0.0163758483677,nan,nan,0,4,0.0,0.444444444444,Relevant
181,'http://bit.ly/1az7ry','http://www.bellairsia.com/walk/index.html',33,1,'2009-06-11 17:13:27','http://twitter.com/publichistorian','@sethpm Heres the John Bellairs tour of Marshall: http://bit.ly/1az7ry',70,815,'http://web.archive.org/web/20061206165952/http://www.bellairsia.com/walk/index.html','2006-12-06 16:59:52','Thu 11 Jun 2009 09:13:03 +0000',20,41,0.487804878049,2,'Bellairsia : the life and work of john bellairs',16892,2,0,2,0,13,1,1,1,0.710731971668,0.577019512263,0.289268028332,0.120971675782,0.0697681965232,0.43570224764,0.0764272300645,0.110431526075,32.8851332574,30.4084252333,54.761297233,9.99985115945,60.0517791196,nan,0.0,0.0,nan,nan,0,0,0.0,0.0,Relevant
182,'http://bit.ly/LxNGg','http://www.holytaco.com/7-signs-youre-adult',42,1,'2009-06-11 17:20:13','http://twitter.com/jlcoassin','7 Signs That Youre an Adult > http://bit.ly/LxNGg [HILARIOUS]',61,819,'http://web.archive.org/web/20111113173352/http://www.holytaco.com/7-signs-youre-adult','2011-11-13 17:33:52','Wed 10 Jun 2009 10:50:44 +0000',19,43,0.441860465116,1,'7 Signs That You’re an Adult  –      Holytaco',107076,3,1,0,0,155,13,98,92,0.684149353747,0.156456370826,0.315850646253,0.0573749076623,0.0569597436868,0.915443925798,0.153331797191,0.152792911104,0.0756971514991,0.114944048667,0.398980622017,65.8556509685,18.9726385999,nan,0.0874329993976,0.144437076146,nan,nan,0,0,0.0,0.0,Relevant
183,'http://bit.ly/5kgYH','http://midtownlunch.com/2009/06/11/szechuan-gourmet-update/',58,1,'2009-06-11 17:42:55','http://twitter.com/midtownlunch','RT @cyh: First to eat at new szechuan gourmet location! @midtownlunch (are you sure?!? we were there at 12:13!) http://bit.ly/5kgYH',131,820,'http://web.archive.org/web/20121009175635/http://midtownlunch.com/2009/06/11/szechuan-gourmet-update/','2012-10-09 17:56:35','Thu 11 Jun 2009 09:42:52 +0000',19,59,0.322033898305,4,'Szechuan Gourmet Update | Midtown Lunch - Finding Lunch in the Food Wasteland of NYCs Midtown Manhattan',26232,0,0,0,0,111,1,1,1,0.702876717524,0.282807795412,0.297123282476,0.0896897058662,0.0898252912888,0.913898323649,0.0898252912888,0.0896897058662,100.0,58.2806208972,58.2806208972,58.2806208972,58.2806208972,1.0,0.111978502191,0.111978502191,0.111978502191,0.111978502191,0,0,0.0,0.0,Relevant
184,'http://bit.ly/he8Ob','http://www.buzzfeed.com/expresident/deadline',11,1,'2009-06-11 17:45:18','http://twitter.com/adamkillick','Deadlines and Super Breakout: the stop-motion-post-it-note-animation version: http://bit.ly/he8Ob (from @buzzfeed)',114,825,'http://web.archive.org/web/20121125175903/http://www.buzzfeed.com/expresident/deadline','2012-11-25 17:59:03','Thu 11 Jun 2009 09:44:48 +0000',19,44,0.431818181818,2,'DEADLINE [VIDEO]',251305,67,0,0,1,10,9,55,52,0.693786824138,0.165460807355,0.306213175862,0.0304759096292,0.0324524837842,0.656266865294,0.107417231106,0.099438023282,51.5805571645,66.628753284,94.0348351588,77.4148616358,54.8526055024,nan,0.0534522483825,0.179206876039,nan,nan,0,0,0.0,0.0,Relevant
185,'http://bit.ly/v7Yc','http://whitecenternow.com/',68,2,'2009-06-11 17:07:18','http://twitter.com/caferozella','Just wrote a post on Timothy Egans very biased account of the Amanda Knox case. http://bit.ly/v7Yc The New York Times blows it. FAIL',132,827,'http://web.archive.org/web/20080819165331/http://whitecenternow.com/','2008-08-19 16:53:31','Sun 22 Mar 2009 16:02:32 +0000',18,26,0.692307692308,0,'White Center Now: The blog about White Center',120027,25,25,17,0,59,18,87,79,0.695703495484,0.608784434132,0.304296504516,0.0254025862737,0.0288032578557,0.469191231846,0.205828686847,0.211813705746,4.61010362971,32.5870978759,3.47315012632,14.1470211532,75.3377885897,0.248953131102,0.0233650599619,0.17166765697,0.0356603130107,0.193891683582,0,2,0.0,0.0869565217391,Relevant
186,'http://bit.ly/j1PdZ','http://imgs.xkcd.com/comics/getting_out_of_hand.png',24,1,'2009-06-11 17:29:31','http://twitter.com/atheistnation','Part 37 of a 10^99 series. We all have 2 start somewhere; I just hope yours wasnt here. http://bit.ly/j1PdZ',107,835,'http://web.archive.org/web/20091030174326/http://imgs.xkcd.com/comics/getting_out_of_hand.png','2009-10-30 17:43:26','Thu 11 Jun 2009 09:29:32 +0000',19,51,0.372549019608,2,'?',22584,88,27,55,21,14,1,5,5,0.29012432038,0.335893106364,0.70987567962,0.0139740602717,0.0139740602717,1.0,0.0518760520888,0.0518760520888,100.0,6.79484225426,57.9089818674,6.79484225426,57.9089818674,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
188,'http://bit.ly/J4uDL','http://reface.me/hacks/make-facebook-talk-like-a-pirate/',34,1,'2009-06-11 17:55:02','http://twitter.com/reface_me','Make Facebook talk like a pirate! at http://bit.ly/J4uDL',56,839,'http://web.archive.org/web/20120103180901/http://reface.me/hacks/make-facebook-talk-like-a-pirate/','2012-01-03 18:09:01','Thu 11 Jun 2009 09:55:02 +0000',19,56,0.339285714286,2,'How to: Facebook pirate language translation',70912,162,110,63,1,12,0,6,5,0.63108174043,0.449620677474,0.36891825957,0.0669816421034,0.0666502118554,0.876994916171,0.0917190177316,0.0921751071564,54.5273009782,96.1678747654,34.0516998936,52.4377465177,62.4489004274,0.879049072992,0.0753778361444,0.170560573084,0.0857492925713,0.194028500029,0,0,0.0,0.0,Relevant
189,'http://bit.ly/N253f','http://weburbanist.com/2009/06/10/lego-imitates-art-25-fabulous-recreations/',65,1,'2009-06-11 17:51:23','http://twitter.com/simon_daykin','http://bit.ly/N253f go to the above site for lego masterpices (thnx @caseywright)',81,852,'http://web.archive.org/web/20100412180535/http://weburbanist.com/2009/06/10/lego-imitates-art-25-fabulous-recreations/','2010-04-12 18:05:35','Wed 10 Jun 2009 18:10:37 +0000',19,76,0.25,4,'Lego Imitates Art: 25 Fabulous Recreations | WebUrbanist',76220,113,10,7,2,1045,34,195,186,0.628336988414,0.813210027578,0.371663011586,0.0374881038077,0.0350029808495,0.592498116829,0.128558865006,0.144130861945,99.7189212193,15.5962240624,10.2079411536,15.552386386,10.179248797,0.906431232573,0.0485642931179,0.180070963431,0.0450834817334,0.1862808187,0,0,0.0,0.0,Relevant
190,'http://bit.ly/7ILC1','http://twitterholic.com/top100/followers/bylocation/Nashville%2C+TN/',24,1,'2009-06-11 17:13:01','http://twitter.com/jenclapp','I dont follow ANY of the Nashville Top 100 Twitter-ers...victory? http://bit.ly/7ILC1',85,862,'http://web.archive.org/web/20090615172723/http://twitterholic.com/top100/followers/bylocation/nashville%2C+tn/','','Thu 11 Jun 2009 09:13:01 +0000',19,68,0.279411764706,4,'Who has the most Followers on Twitter? (Top 100) (Nashville TN Edition) | Twitaholic.com',68337,0,0,0,0,24,0,0,0,0.599579605076,0.186077336849,0.400420394924,0.082702807251,0.0565703527752,0.413157651854,nan,nan,79.3472826274,18.972801049,65.8438834418,23.9110911184,52.2453322874,0.243975018237,0.0809776330179,nan,0.0408248290464,nan,0,0,0.0,0.0,Relevant
192,'http://bit.ly/ps6Ym','http://www.newscientist.com/gallery/dn17273-ten-most-historic-science-objects',13,1,'2009-06-11 17:51:11','http://twitter.com/dannydamnboy','RT @google: RT @newscientist 10 scientific objects that changed the world - http://bit.ly/ps6Ym',95,873,'http://web.archive.org/web/20090611180544/http://www.newscientist.com/gallery/dn17273-ten-most-historic-science-objects','','Thu 11 Jun 2009 09:45:36 +0000',19,77,0.246753246753,2,'Gallery - 10 scientific objects that changed the world - Image 1 - New Scientist',10212,68,0,3,0,11358,37,234,226,0.595690110651,0.824993707177,0.404309889349,0.109251292139,0.123033250384,0.706286432647,0.124221304156,0.116650194221,83.3484309083,78.9493145581,78.9329886141,94.7220165968,94.7024290127,0.73029674334,0.0,0.061898446059,0.0413449115297,0.173402131428,0,0,0.0,0.0,Relevant
194,'http://bit.ly/17gO8m','http://www.youtube.com/watch?v=GA8z7f7a2Pk',45,2,'2009-06-11 17:35:39','http://twitter.com/meenanmj','The wisdom (?) or crowds - http://bit.ly/17gO8m',47,878,'http://web.archive.org/web/20120730175017/http://www.youtube.com/watch?v=GA8z7f7a2Pk','','Thu 11 Jun 2009 09:35:12 +0000',20,42,0.47619047619,1,'?',0,94827,118711,143007,1320,8,805,15674,500,0.616127287912,0.719657890213,0.383872712088,0.0246999345727,0.0325300024316,0.498565127975,0.107912299355,0.0694922651322,55.7549840929,64.6232238253,75.234345505,86.2770081599,74.1084191252,nan,0.0468292905791,0.0820272448612,nan,nan,0,0,0.0,0.0,Relevant
195,'http://bit.ly/VnxTJ','http://www.mastersoftrivia.com',53,1,'2009-06-11 17:02:37','http://twitter.com/sherrypcmo','♺ @triviamike: Germany produces over 5;000 varieties of beer and has about 1;300 breweries http://bit.ly/VnxTJ',112,897,'http://web.archive.org/web/20121206171734/http://mastersoftrivia.com/','2012-12-06 17:17:34','Fri 10 Apr 2009 19:49:45 +0000',19,30,0.633333333333,0,'Quiz Quizzes and Trivia from Masters of Trivia',136207,7,5,14,0,72033,324,12917,500,0.532858600494,0.800283003085,0.467141399506,0.0270765180537,0.0275113603342,0.949597066118,0.150024799537,0.148458089526,100.0,27.2328111097,11.7279556204,27.2328111097,11.7279556204,0.916515138991,0.0,0.0423850354261,0.0,0.0231229325206,0,40,0.0,2.66666666667,NonRelevant
196,'http://bit.ly/4qrpPf','http://www.authenticseacoast.com/play/index.html',113,1,'2009-06-11 17:20:02','http://twitter.com/authenticcoast','@DayTripsCanada Thanks for The Afrikan Canadian Heritage & Friendship Centre RT. Here’s another 100 things to do! http://bit.ly/4qrpPf',136,908,'http://web.archive.org/web/20100323173510/http://www.authenticseacoast.com/play/index.html','2010-03-23 17:35:10','Mon 13 Apr 2009 05:20:37 +0000',20,48,0.416666666667,2,'Nova Scotia Vacation Planning | Authentic Seacoast 101 | Best Beaches Festivals Hiking Tours',53307,3,3,2,0,208,55,66,60,0.578335768451,0.347992571104,0.421664231549,0.0656705490873,0.0641123500066,0.928240770293,0.194213553481,0.191828980571,81.8546290944,26.7276982197,23.0911446673,32.6526410485,28.2099435582,0.909905493038,0.079787516225,0.221015319008,0.0761141892823,0.226812752949,0,0,0.0,0.0,Relevant
197,'http://bit.ly/1Gs40W','http://blogs.harvardbusiness.org/cs/2009/06/new_twitter_research_men_follo.html',57,1,'2009-06-11 17:35:39','http://twitter.com/seapixy','Harvard Business Pub blog: New Twitter study delves into who twitters and what they tweet http://bit.ly/1Gs40W',110,910,'http://web.archive.org/web/20111009175049/http://blogs.harvardbusiness.org/cs/2009/06/new_twitter_research_men_follo.html','2011-10-09 17:50:49','Mon 01 Jun 2009 10:37:56 +0000',20,79,0.253164556962,4,'?',55120,44,8,11,0,36098,869,4761,500,0.70129500635,0.801220802994,0.29870499365,0.0726552536246,0.0784982282028,0.63251072063,0.176192320391,0.169224360856,100.0,12.340102097,13.824030313,12.340102097,13.824030313,0.926275006546,0.0877902562612,0.212688820744,0.082269006979,0.214629131752,0,0,0.0,0.0,Relevant
198,'http://bit.ly/CXe4f','http://healthcare09.org',44,1,'2009-06-11 17:17:47','http://twitter.com/atctower','We need to change the system to create less poverty. Rally in DC for health care on 6/25…more info @HCAN or http://bit.ly/CXe4f',129,917,'http://web.archive.org/web/20120902173304/http://healthcare09.org/','2012-09-02 17:33:04','Thu 11 Jun 2009 09:17:09 +0000',19,23,0.826086956522,0,'東京・大阪風俗体験談',7144,62,1,0,0,8,4,22,22,0.539224882698,0.575696508194,0.460775117302,0.0230143654475,0.025515518154,0.901975233603,0.0656532164299,0.0592175752261,100.0,15.2783865032,69.1242989972,15.2783865032,69.1242989972,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
199,'http://bit.ly/kVUTI','http://well.blogs.nytimes.com/2009/06/11/the-voices-of-cystic-fibrosis/',11,1,'2009-06-11 17:25:18','http://twitter.com/jay23simon','rt @brandonrayford: The Voices of Cystic Fibrosis http://bit.ly/kVUTI',69,923,'http://web.archive.org/web/20090615174041/http://well.blogs.nytimes.com/2009/06/11/the-voices-of-cystic-fibrosis','2009-06-15 17:40:41','Thu 11 Jun 2009 06:19:47 +0000',19,71,0.267605633803,4,'?',0,85,21,10,17,25,4,24,21,0.619048110946,0.424387716125,0.380951889054,0.0387328595849,0.0373995142302,0.554383814932,0.115075895427,0.113674715431,1.61986491139,1.86948693119,4.3268526887,86.6475654022,37.4374869664,nan,0.0512315519579,0.134282675463,nan,nan,0,0,0.0,0.0,Relevant
204,'http://bit.ly/12rc1k','http://seedmagazine.com/content/article/a_not-so-silent_spring/',14,1,'2009-06-11 17:44:37','http://twitter.com/healthyalgo','good interview in SEED: malaria; DDT; health effects http://bit.ly/12rc1k',73,944,'http://web.archive.org/web/20120503180021/http://seedmagazine.com/content/article/a_not-so-silent_spring/','2012-05-03 18:00:21','Thu 11 Jun 2009 09:36:24 +0000',20,63,0.31746031746,3,'A Not-So-Silent Spring § SEEDMAGAZINE.COM',32063,0,0,0,0,28,2,10,10,0.680057290162,0.165123412979,0.319942709838,0.0625,0.0629524573709,0.986255165478,0.144109025184,0.143073272278,100.0,5.54497150427,5.47585788254,5.54497150427,5.47585788254,1.0,0.0885267789746,0.197010536682,0.0885267789746,0.197010536682,0,0,0.0,0.0,Relevant
205,'http://bit.ly/YU3bw','http://commontag.org/Home',111,1,'2009-06-11 17:35:40','http://twitter.com/josemalonso','RT @johnlsheridan:RT @martinrstone: Open Tagging format with own metadata and URLs #semanticweb #linkeddata http://bit.ly/YU3bw',127,945,'http://web.archive.org/web/20110807175125/http://www.commontag.org/Home','2011-08-07 17:51:25','Thu 11 Jun 2009 08:00:26 +0000',19,25,0.76,1,'Home - Common Tag',6857,15,0,0,0,311,32,148,139,0.814509394651,0.269747523071,0.185490605349,0.0893237001263,0.0921442675251,0.969389659557,0.160205678939,0.161162171153,100.0,67.9604135304,73.6225517674,67.9604135304,73.6225517674,1.0,0.190346746907,0.210144927536,0.190346746907,0.210144927536,0,0,0.0,0.0,Relevant
206,'http://bit.ly/aQukP','http://www.travelandleisure.com/articles/the-10-best-lobster-shacks-in-maine',53,2,'2009-06-11 17:10:36','http://twitter.com/accessinspirati','RT @WIDOS: RT @TravlandLeisure: The 10 best lobster shacks Maine has to offer. Grab your bib & dive in! http://bit.ly/aQukP',123,952,'http://web.archive.org/web/20080513165444/http://www.travelandleisure.com/articles/the-10-best-lobster-shacks-in-maine','2008-05-13 16:54:44','Tue 26 May 2009 06:11:55 +0000',19,76,0.25,2,'The 10 Best Lobster Shacks In Maine - Articles | Travel + Leisure',37997,68,50,40,80,622,12,76,71,0.802483354453,0.240149245309,0.197516645547,0.0759311195329,0.0472866243743,0.320295743472,0.104065422792,0.126357020713,1.9616640621,12.0055568862,11.2388885903,16.3396340603,17.4542531172,nan,0.121160952918,0.136378013282,nan,nan,0,0,0.0,0.0,Relevant
207,'http://bit.ly/UXdIg','http://www.nytimes.com/2009/02/15/magazine/15Battier-t.html',70,2,'2009-06-11 17:42:10','http://twitter.com/caldeford','@chrisbosh michael lewis nytimes piece on the nba: http://bit.ly/UXdIg',70,962,'http://web.archive.org/web/20121015175812/http://www.nytimes.com/2009/02/15/magazine/15Battier-t.html','2012-10-15 17:58:12','Wed 06 May 2009 10:04:06 +0000',19,59,0.322033898305,5,'?',0,1824,67,263,17,228,119,967,500,0.650530684715,0.565320687223,0.349469315285,0.0498875333812,0.0482289557919,0.744371215758,0.172149181106,0.179592891494,4.08839127233,2.71854691486,4.16098952631,66.494294058,98.2552646787,0.500645578061,0.048224282217,0.187632710508,0.0,0.0965246413555,0,4,0.0,0.444444444444,Relevant
208,'http://bit.ly/hOu0p','http://www.startupnation.com/small-business-success-calculator',25,1,'2009-06-11 17:20:56','http://twitter.com/danatodd','For extra credit: Whats wrong with this Odds of Success calculator: http://bit.ly/hOu0p',87,965,'http://web.archive.org/web/20091212173701/http://www.startupnation.com/small-business-success-calculator','2009-12-12 17:37:01','Thu 11 Jun 2009 09:03:18 +0000',19,62,0.306451612903,1,'Success Calculator',31004,5,0,1,0,43,16,68,54,0.630350022887,0.365373779567,0.369649977113,0.0519342140112,0.0624525822291,0.748770141588,0.114209122028,0.117320266552,94.2713920371,1.4169935985,8.46126366327,1.33581959038,7.97655103929,0.977099236641,0.104972776216,0.132320764373,0.104972776216,0.140104338748,0,0,0.0,0.0,Relevant
211,'http://bit.ly/8a0tv','http://dsc.discovery.com/news/subjects/space/space.html',187,2,'2009-06-11 17:13:17','http://twitter.com/discovery_space','Planet Smash-Up Possible (in 3.5 Billion Years) http://bit.ly/8a0tv',67,989,'http://web.archive.org/web/20080707165648/http://dsc.discovery.com/news/subjects/space/space.html','2008-07-07 16:56:48','Thu 11 Jun 2009 09:13:16 +0000',19,55,0.345454545455,4,'Space : Discovery News',115457,129,39,24,0,21,1,4,4,0.591068108143,0.498162140843,0.408931891857,0.0375234594956,0.0319076722359,0.242127868307,0.0798282470032,0.11554229035,86.9334455552,98.2670653829,98.0845209643,85.4269457834,85.2682536305,nan,0.0,0.19245008973,nan,nan,0,0,0.0,0.0,NonRelevant
212,'http://bit.ly/9SpGn','http://www.cracked.com/article_17467_6-retarded-publicity-stunts-that-fooled-everyone.html',18,1,'2009-06-11 17:04:11','http://twitter.com/pop2cents','http://bit.ly/9SpGn 6 Publicity Stunts (That Fooled Everyone) #cracked.com',74,993,'http://web.archive.org/web/20120427172044/http://www.cracked.com/article_17467_6-retarded-publicity-stunts-that-fooled-everyone.html','2012-04-27 17:20:44','Thu 11 Jun 2009 09:03:35 +0000',19,90,0.211111111111,1,'6 Retarded Publicity Stunts (That Fooled Everyone) | Cracked.com',73116,122,112,13,0,23,23,99,93,0.625630690022,0.38144052095,0.374369309978,0.0681523972881,0.0741312962333,0.793432380117,0.115938815565,0.115621588823,100.0,8.7521894356,8.76595037436,8.7521894356,8.76595037436,0.909092201972,0.0628074293021,0.114285769752,0.0688428390822,0.120948349268,0,3,0.0,0.375,Relevant
213,'http://bit.ly/HTUrj','http://www.youtube.com/watch?v=pv5zWaTEVkI',134,2,'2009-06-11 17:55:56','http://twitter.com/crecerenred','OK Go - Here It Goes Again http://bit.ly/HTUrj',46,1000,'http://web.archive.org/web/20121130181236/http://www.youtube.com/watch?v=pv5zWaTEVkI','','Tue 05 May 2009 17:22:22 +0000',19,42,0.452380952381,1,'?',0,53315,27513,33642,27969,2046,273,3134,500,0.511600367267,0.180126862121,0.488399632733,0.0316862125262,0.0298142397,0.599926588769,0.0616409342341,0.0642393187009,3.48486710851,2.5934388369,3.70861162252,74.4200210839,93.9668928219,0.0753778361444,0.0,0.0269919980587,0.0,0.065137062713,0,0,0.0,0.0,Relevant
214,'http://bit.ly/GpmsU','http://www.latenightwithjimmyfallon.com/blogs/2009/06/kudo-tsunado-demos-project-natal/',32,1,'2009-06-11 17:22:21','http://twitter.com/seantedore','Did you guys see project Natal on late night last night? http://bit.ly/GpmsU',76,1010,'http://web.archive.org/web/20120103173911/http://www.latenightwithjimmyfallon.com/blogs/2009/06/kudo-tsunado-demos-project-natal/','2012-01-03 17:39:11','Wed 10 Jun 2009 21:27:44 +0000',19,87,0.218390804598,4,'Kudo Tsunoda Demos Project Natal - Show Clips - Late Night with Jimmy Fallon',153235,407,0,0,0,1713,29,266,255,0.430906381143,0.485771342035,0.569093618857,0.0504001612808,0.0649374119432,0.687299767369,0.1279778191,0.122902343781,39.6684815432,52.2181545119,71.7723603334,20.7141489848,28.471005512,0.0963076485756,0.0228396236609,0.101956799692,0.105409255339,0.0576151201916,0,11,0.0,0.916666666667,Relevant
215,'http://bit.ly/VHo4j','http://www.cnn.com/2009/BUSINESS/06/10/Internet.search.terms/index.html',19,1,'2009-06-11 17:51:55','http://twitter.com/dennyjlee','The most dangerous search terms on the Internet - http://bit.ly/VHo4j',69,1019,'http://web.archive.org/web/20091124180854/http://www.cnn.com/2009/BUSINESS/06/10/Internet.search.terms/index.html','2009-11-24 18:08:54','Wed 10 Jun 2009 21:03:18 +0000',19,71,0.267605633803,6,'What are the most dangerous search terms on the Internet? - CNN.com',68349,171,0,0,1,84,27,240,119,0.568031546285,0.641794241214,0.431968453715,0.053024724123,0.0519641224981,0.828582287821,0.139957090723,0.143137475815,100.0,11.4560285617,13.7407333414,11.4560285617,13.7407333414,1.0,0.109230922736,0.227777777778,0.109230922736,0.227777777778,0,2,0.0,0.2,Relevant
216,'http://bit.ly/18GWUc','http://blog.hubspot.com/blog/tabid/6307/bid/4828/Top-Inbound-Marketing-News-Stories-From-the-Past-Week.aspx',22,1,'2009-06-11 17:48:38','http://twitter.com/mvincenti','Top Inbound Marketing News Stories From the Past Week http://bit.ly/18GWUc',74,1022,'http://web.archive.org/web/20100516180540/http://blog.hubspot.com/blog/tabid/6307/bid/4828/top-inbound-marketing-news-stories-from-the-past-week.aspx','2010-05-16 18:05:40','Thu 11 Jun 2009 09:48:36 +0000',20,107,0.18691588785,6,'Top Inbound Marketing News Stories From the Past Week',61640,6,0,0,0,21,6,29,29,0.63355266535,0.798015781486,0.36644733465,0.0743622892016,0.0689128606352,0.517795947501,0.0989685612677,0.078316118624,67.9749888278,26.2932746416,26.3626471251,17.8728505001,17.920006438,0.912021862883,0.141334851169,0.164314493018,0.1474092603,0.161295567709,0,0,0.0,0.0,Relevant
217,'http://bit.ly/yDFFG','http://www.dragonsearchmarketing.com/social-media-roi-calculator.htm',16,1,'2009-06-11 17:27:30','http://twitter.com/ryanzuk','RT @PublicityGuru For All You Number Crunchers: Social Networking Media ROI Calculator http://bit.ly/yDFFG',106,1025,'http://web.archive.org/web/20090428171025/http://www.dragonsearchmarketing.com/social-media-roi-calculator.htm','2009-04-28 17:10:25','Wed 27 May 2009 21:13:49 +0000',19,68,0.279411764706,1,'?',39665,22,0,0,0,487,0,9,9,0.643750022633,0.369071198115,0.356249977367,0.048235730118,0.0832050294338,0.48199687515,0.0896906077371,0.0605312382805,60.5202368958,16.0460227665,99.5213768343,9.71109099064,60.8112938355,nan,0.566138517072,0.366617787553,nan,nan,0,0,0.0,0.0,Relevant
218,'http://bit.ly/v7tf7','http://tremendousnews.com/2009/06/11/a-funeral-for-the-internet-applications-of-yesterday/',18,1,'2009-06-11 17:23:15','http://twitter.com/rakefet27','RT @alapoet Leave Your Regards At The Open Funeral For BBS; IRC; ICQ and Friendster. http://bit.ly/v7tf7',104,1032,'http://web.archive.org/web/20100205174027/http://tremendousnews.com/2009/06/11/a-funeral-for-the-internet-applications-of-yesterday','2010-02-05 17:40:27','Wed 10 Jun 2009 20:03:07 +0000',19,90,0.211111111111,4,'A Funeral For The Internet Applications Of Yesterday. - @TremendousNews!',34863,3,5,1,0,1248,29,72,66,0.707016020431,0.305410223614,0.292983979569,0.078738620631,0.0916983939507,0.835493604554,0.156408109124,0.134302884024,99.999891622,24.1427611126,50.2508586588,24.1427349472,50.2508041979,0.978855962752,0.125582005234,0.240525599682,0.12829467257,0.226301512549,0,0,0.0,0.0,Relevant
219,'http://bit.ly/yCdTz','http://www.ifrc.org/en/news-and-media/',145,2,'2009-06-11 16:59:08','http://twitter.com/ozarksredcross','RT @Federation: Red Cross Red Crescent ready to respond to Influenza A (H1N1) pandemic. http://bit.ly/yCdTz #h1n1',113,1046,'http://web.archive.org/web/20110726171634/http://www.ifrc.org/en/news-and-media/','2011-07-26 17:16:34','Thu 11 Jun 2009 08:37:50 +0000',19,38,0.5,4,'News and media - IFRC',40695,6,9,1,0,275,1,1,1,0.643998524054,0.743490681808,0.356001475946,0.0613391608304,0.0669705146605,0.480854292359,0.0386103264,0.0397841596689,99.9995435198,75.2700017527,68.5466810373,75.270345347,68.5469939407,0.652729912007,0.230407806537,0.131661603735,0.138675049056,0.138675049056,0,0,0.0,0.0,NonRelevant
220,'http://bit.ly/oYdNh','http://www.youtube.com/watch?v=d7hzcLZ7uRc',41,2,'2009-06-11 17:51:51','http://twitter.com/xtrodnary','http://bit.ly/oYdNh -- College Humor POV',40,1046,'http://web.archive.org/web/20100524180917/http://www.youtube.com/watch?v=d7hzcLZ7uRc','','Sun 10 May 2009 07:13:46 +0000',19,42,0.452380952381,1,'?',0,44839,22026,30232,196,187,51,2091,500,0.489657598328,0.378049914811,0.510342401672,0.0375823014001,0.0305210152313,0.356804810751,0.0812520992988,0.0612373043089,28.9207952784,35.2790404876,20.1535452298,81.9772728472,69.6853078756,0.0410304969931,0.0481125224325,0.0744105424291,0.0,0.00978747241848,0,0,0.0,0.0,Relevant
224,'http://bit.ly/fwV5e','http://www.entrepreneurs-journey.com/1228/its-about-you/',83,1,'2009-06-11 17:47:00','http://twitter.com/zen_is_2_now','You Don&#39;t Know What You Don&#39;t Know - Entrepreneurs-Journey.com by ... http://bit.ly/fwV5e',97,1106,'http://web.archive.org/web/20120518180526/http://www.entrepreneurs-journey.com/1228/its-about-you/','2012-05-18 18:05:26','Thu 11 Jun 2009 09:46:52 +0000',19,56,0.339285714286,2,'You Don’t Know What You Don’t Know',81403,0,0,0,0,8,4,55,48,0.697226682359,0.387924063058,0.302773317641,0.0386514023768,0.0475028561951,0.857401989712,0.0921506436867,0.0903773601456,100.0,3.98733341537,4.56480820686,3.98733341537,4.56480820686,0.991971364396,0.019622937707,0.12506205014,0.019518001459,0.124393264329,0,0,0.0,0.0,Relevant
225,'http://bit.ly/sS3y0','http://www.thedailybeast.com/blogs-and-stories/2009-06-10/the-facebook-land-grab/full/',10,1,'2009-06-11 17:55:04','http://twitter.com/qburns','Douglas Rushkoff on this Saturdays Facebook username Land Grab : http://bit.ly/sS3y0 (interesting reading)',106,1112,'http://web.archive.org/web/20090617181336/http://www.thedailybeast.com/blogs-and-stories/2009-06-10/the-facebook-land-grab/full/','2009-06-17 18:13:36','Thu 11 Jun 2009 09:53:48 +0000',19,86,0.220930232558,4,'Facebooks Fatal Error - The Daily Beast',47491,0,0,0,0,50,31,180,163,0.71382555264,0.044157393367,0.28617444736,0.0557577583111,0.060425994207,0.327304272346,0.180264400314,0.192434559417,46.8843906638,19.500869662,20.7105968951,9.14286391516,9.71003715709,0.786547059008,0.108785658644,0.256220292708,0.100531993114,0.247514043018,0,0,0.0,0.0,Relevant
227,'http://bit.ly/16OY7q','http://www.copyblogger.com/popular-blogger/',43,2,'2009-06-11 17:02:33','http://twitter.com/kirako','The Real Secret to Becoming a Popular Blogger http://bit.ly/16OY7q via @FreelanceSw',83,1126,'http://web.archive.org/web/20110914172119/http://www.copyblogger.com/popular-blogger/','2011-09-14 17:21:19','Thu 11 Jun 2009 06:48:18 +0000',20,43,0.46511627907,1,'The Real Secret to Becoming a Popular Blogger | Copyblogger',130442,6,0,0,0,720,68,267,252,0.702059484122,0.704763160262,0.297940515878,0.0456699834992,0.0452267016867,0.924355842769,0.163178828887,0.162323806459,99.9999999847,13.1351363977,9.76542789366,13.1351363957,9.76542789217,0.975887506552,0.0628148634537,0.209872657373,0.0627258274579,0.209575597553,0,0,0.0,0.0,Relevant
228,'http://bit.ly/n9HCK','http://michellemalkin.com/2009/04/01/10-house-republicans-for-arbitrary-salary-control/',18,1,'2009-06-11 17:20:37','http://twitter.com/nostalgiadr','Why the Republican party is dead &gt; http://bit.ly/n9HCK',57,1128,'http://web.archive.org/web/20120120173925/http://michellemalkin.com/2009/04/01/10-house-republicans-for-arbitrary-salary-control/','2012-01-20 17:39:25','Thu 11 Jun 2009 09:20:07 +0000',19,87,0.218390804598,4,'Michelle Malkin  » 10 House Republicans for arbitrary salary control; Minority Whip Cantor votes “present” (!)',130369,12,15,4,0,9,23,84,83,0.3136138662,0.628546057462,0.6863861338,0.0352620181978,0.0354690221149,0.980214796001,0.105983845496,0.105365303742,100.0,3.25469078154,3.99001890567,3.25469078154,3.99001890567,0.999300454619,0.0374240594283,0.110557998565,0.0373978796003,0.110480658227,0,0,0.0,0.0,Relevant
229,'http://bit.ly/yy6fx','http://blog.heritage.org/2009/03/17/morning-bell-accelerating-us-off-a-cliff/',91,2,'2009-06-11 17:33:36','http://twitter.com/puterprsn','RT @TPO_Hisself: Heritage Report: nØbama is accelerating us off a cliff http://bit.ly/yy6fx #tcot',98,1162,'http://web.archive.org/web/20090625175258/http://blog.heritage.org/2009/03/17/morning-bell-accelerating-us-off-a-cliff/','2009-06-25 17:52:58','Tue 17 Mar 2009 06:49:26 +0000',19,77,0.246753246753,4,'Morning Bell: Accelerating Us Off a Cliff',103077,51,1,0,1,2292,91,202,195,0.603809611546,0.613969066729,0.396190388454,0.0397551554598,0.0359287878574,0.74276409898,0.139233734897,0.157629648528,98.7504669539,4.63534342029,28.1911859981,4.57742327245,27.8389278129,0.878016788437,0.0421105827254,0.176793468959,0.0450724897835,0.179372549617,0,0,0.0,0.0,Relevant
230,'http://bit.ly/1QKfL','http://www.ipodjuice.com/apple-iphone-repair.htm',113,1,'2009-06-11 17:34:41','http://twitter.com/nicktoohunty','@thricepk check this out too http://bit.ly/1QKfL',48,1174,'http://web.archive.org/web/20081022171507/http://www.ipodjuice.com/apple-iphone-repair.htm','2008-10-22 17:15:07','Thu 11 Jun 2009 09:34:41 +0000',19,48,0.395833333333,1,'Solutions for Apples iPhone Repair',163722,12,1,6,2,21,0,9,9,0.599941062034,0.371585627258,0.400058937966,0.0464071682955,0.0349594317538,0.401093212563,0.0925783464824,0.111318161715,29.0093557215,10.6479506425,12.977504046,3.08890187893,3.76469031248,0.256178513239,0.0250313087161,0.116335010149,0.0,0.119522860933,0,0,0.0,0.0,Relevant
231,'http://bit.ly/1XBVk','http://www.youtube.com/watch?v=PN2gYHJNT3Y',14,2,'2009-06-11 17:21:39','http://twitter.com/maurice','Rough start today. @tferriss egg peeling method (http://bit.ly/1XBVk) gone horribly wrong. http://twitpic.com/74lr8',115,1180,'http://web.archive.org/web/20120427174119/http://www.youtube.com/watch?v=PN2gYHJNT3Y','','Thu 11 Jun 2009 09:20:10 +0000',19,42,0.452380952381,1,'?',0,10981,6058,12097,22,7,131,1133,500,0.397513200199,0.228872789963,0.602486799801,0.0381616388486,0.0452215631646,0.547535156198,0.0960634144225,0.0620145295556,14.9472989553,8.13695755968,13.9410597421,54.4376451158,93.2680866544,0.0524863881081,0.0,0.0553610238206,0.0,0.0179547392852,0,1,0.0,0.0833333333333,Relevant
232,'http://bit.ly/162yHw','http://www.spaboutique.ca/',65,1,'2009-06-11 17:24:56','http://twitter.com/fwebc','Congrats to e-series grad Nancy Mudford @spaboutique - online retailer for quality hair; skincare & make-up products http://bit.ly/162yHw',137,1184,'http://web.archive.org/web/20071008170512/http://www.spaboutique.ca/','2007-10-08 17:05:12','Thu 11 Jun 2009 09:24:25 +0000',20,26,0.769230769231,0,'Eminence Jane Iredale Yonka Guinot Obagi GM Collin and more | Online Store in Canada',86471,51,230,32,1,30,5,32,30,0.62991385386,0.387302025499,0.37008614614,0.0812947681133,0.0519985050645,0.271502587796,0.13443719346,0.204547172397,43.2652378509,70.3040558454,13.6315405981,61.5401733664,31.5069124203,0.173239732169,0.13468700594,0.233549683248,0.0571661950475,0.0757554019079,0,0,0.0,0.0,Relevant
234,'http://bit.ly/A3Lnn','http://www.sniftag.com/',109,1,'2009-06-11 17:44:39','http://twitter.com/childcareuk','RT @sittercity Cool new product the SnifTag tracks what your dog is doing all day. Track when hes walking; playing etc http://bit.ly/A3Lnn',138,1186,'http://web.archive.org/web/20120708180425/http://www.sniftag.com/','2012-07-08 18:04:25','Thu 11 Jun 2009 09:16:56 +0000',19,23,0.826086956522,0,'General Sensing',17619,3,1,0,0,17,19,121,107,0.603575644329,0.780793430597,0.396424355671,0.047915742375,0.0487370178829,0.398080314683,0.0969443776028,0.0792256064994,50.3087916052,30.2689316782,24.3824745712,60.1662864728,48.465633527,0.21021382614,0.0,0.0344840400075,0.0376621788577,0.086134873214,0,0,0.0,0.0,NonRelevant
235,'http://bit.ly/vaifW','http://www.consumerreports.org/cro/home-garden/kitchen/cookware-bakeware-cutlery/nonstick-pans-6-07/overview/0607_pans_ov_1.htm',66,2,'2009-06-11 17:46:15','http://twitter.com/mbholistic','Regarding controversy about Teflon: RT @Gordon4Teflon: @MBHolistic - actually; Consumer Reports begs to differ - http://bit.ly/vaifW',132,1192,'http://web.archive.org/web/20080331172623/http://www.consumerreports.org/cro/home-garden/kitchen/cookware-bakeware-cutlery/nonstick-pans-6-07/overview/0607_pans_ov_1.htm','2008-03-31 17:26:23','Thu 19 Mar 2009 09:28:41 +0000',19,127,0.149606299213,7,'Home &amp; Garden | Ratings &amp; Reviews - Consumer Reports',123810,0,0,0,0,156,13,54,53,0.588287421567,0.461716157035,0.411712578433,0.041114942022,0.0310413464786,0.297658915019,0.0344715721692,0.0523569627907,1.62291651154,3.58644433309,1.90991777246,45.2514067084,84.9731090492,nan,0.0,0.0356631475811,nan,nan,0,0,0.0,0.0,NonRelevant
236,'http://bit.ly/UEMk2','http://www.russianlegacy.com/fur_hats.htm',100,1,'2009-06-11 17:48:08','http://twitter.com/sirhogarth','@AirPigz Way ahead of you: http://bit.ly/UEMk2',46,1214,'http://web.archive.org/web/20100206180822/http://www.russianlegacy.com/fur_hats.htm','2010-02-06 18:08:22','Thu 11 Jun 2009 09:48:08 +0000',19,41,0.463414634146,1,'Buy Russian Winter Hats: Faux Fur Rabbit Sheepskin Mink Beaver',9616,3,4,3,0,7,0,3,3,0.721936696937,0.353807751856,0.278063303063,0.0389840587793,0.0535863822154,0.350954465241,0.038195646878,0.0277873086677,12.4641611515,80.4527402839,86.3330669144,10.0277591998,10.7606925873,0.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,NonRelevant
238,'http://bit.ly/OcT51','http://www.broyhillinn.com/events/beer/',24,1,'2009-06-11 17:53:21','http://twitter.com/broyhill_inn','@beerevents check out our Beer Fest http://bit.ly/OcT51',55,1220,'http://web.archive.org/web/20101228181341/http://www.broyhillinn.com/events/beer/','2010-12-28 18:13:41','Thu 11 Jun 2009 09:53:20 +0000',19,39,0.487179487179,2,'High Country Beer Fest | Broyhill Events Center | Appalachian State University',19260,0,0,0,0,2,0,4,4,0.612125796211,0.430233875612,0.387874203789,0.0901230117393,0.0609852471662,0.487235838068,0.152883127301,0.170701316053,29.413304977,59.3770078496,98.9355145577,49.5365227084,29.7297740943,0.637598252453,0.144337567297,0.341144119611,0.116247638744,0.244225004349,0,0,0.0,0.0,Relevant
239,'http://bit.ly/897Mq','http://www.nq4i.com',48,1,'2009-06-11 17:27:05','http://twitter.com/nq4i','Currently at Teterboro. Tonight well take N528QS from NY to Venice; Italy. ETD is approx 6pm EST. Follow me @ http://bit.ly/897Mq',129,1231,'http://web.archive.org/web/20111031174736/http://www.nq4i.com/','2011-10-31 17:47:36','Fri 01 May 2009 09:07:53 +0000',19,19,1.0,0,'NQ4I Superstation - Griffin Georgia - USA',12610,3,6,12,0,345,3,15,15,0.701223342332,0.743313083276,0.298776657668,0.0505076272276,0.0880830329272,0.710594290534,0.162754502897,0.150755672289,58.5977019028,91.8869099287,83.0808183628,63.7715447698,70.5309637742,nan,nan,nan,0.060858061945,0.113714706537,0,0,0.0,0.0,NonRelevant
240,'http://bit.ly/iUTPS','http://sethgodin.typepad.com/seths_blog/2009/06/direct-and-useful-project-feedback.html',19,1,'2009-06-11 17:45:17','http://twitter.com/stargardener','Reading: Direct and useful project feedback — http://bit.ly/iUTPS',67,1255,'http://web.archive.org/web/20120407180612/http://sethgodin.typepad.com/seths_blog/2009/06/direct-and-useful-project-feedback.html','2012-04-07 18:06:12','Thu 11 Jun 2009 01:58:55 +0000',19,87,0.218390804598,4,'?',0,23,3,0,0,324,33,310,252,0.603175789974,0.261554148463,0.396824210026,0.0545951090433,0.0500940144986,0.782583785239,0.185318452025,0.181577664822,55.1617010003,29.6313623282,18.0235083891,53.7172744691,9.94207380738,0.144337567297,0.157485197087,0.280457414725,0.0,0.0929813591061,0,0,0.0,0.0,Relevant
241,'http://bit.ly/VQv0q','http://staplecrops.com/index.php/stcr-store/',37,1,'2009-06-11 17:12:38','http://twitter.com/slackerdiva','Gonna send some rap chocolates to James Von Brauns hospital and a note that says Bite Me. http://bit.ly/VQv0q',109,1257,'http://web.archive.org/web/20120419173335/http://staplecrops.com/index.php/stcr-store','2012-04-19 17:33:35','Tue 19 May 2009 05:51:29 +0000',19,44,0.431818181818,2,'Staple Crops » Staple Crops Store',48114,2,0,0,0,40,1,13,11,0.490792077999,0.500968702168,0.509207922001,0.0314918328649,0.0451609966126,0.879987832351,0.054632014402,0.0571442969266,84.9788570688,83.2427475429,69.8100710221,97.9570100307,82.1499293237,0.768029479282,0.0793884186037,0.108244546628,0.0818317088385,0.0956365069595,0,2,0.0,0.111111111111,Relevant
242,'http://bit.ly/Xcp5W','http://www.joemcnally.com/blog/whats-in-the-bag/',36,1,'2009-06-11 17:06:58','http://twitter.com/bbpmkoert','can i get these contents in canon for free? please? http://bit.ly/Xcp5W',71,1286,'http://web.archive.org/web/20110524172824/http://www.joemcnally.com/blog/whats-in-the-bag/','2011-05-24 17:28:24','Wed 10 Jun 2009 06:04:20 +0000',19,48,0.395833333333,2,'What’s in the Bag? «  Joe McNally’s Blog',60848,115,34,92,1,99,9,56,56,0.430810862331,0.098813545481,0.569189137669,0.0481571330331,0.044499415949,0.521610191282,0.106401814015,0.113192062376,9.67018912275,84.2650215987,56.4671717689,11.4759231521,17.1253293194,0.07453559925,0.0,0.0866025403784,0.0690065559342,0.0861640436855,0,0,0.0,0.0,Relevant
244,'http://bit.ly/O6F8s','http://www.devadubshow.co.uk/',90,2,'2009-06-11 17:11:07','http://twitter.com/eeemkeen','Gahhh.. The suns out & im still stuck at work! Nevermnd its nearly the wknd.. ths time 2moro Ill B off camping @ Deva! http://bit.ly/O6F8s',138,1299,'http://web.archive.org/web/20071027164928/http://www.devadubshow.co.uk/','2007-10-27 16:49:28','Thu 11 Jun 2009 09:10:12 +0000',19,29,0.655172413793,0,'Deva Dubs n Rods VW Beetle and Camper Show | Hot Rod Show',23281,289,853,503,2,11,0,11,11,0.198962449005,0.0201712150044,0.801037550995,0.0636929755298,0.0755509335136,0.184310002641,0.207777785786,0.102567848993,9.99192112716,64.2379830216,71.4244329023,15.5545374515,13.9895001208,0.0,0.0,0.0,0.106794707215,0.233578575397,0,0,0.0,0.0,Relevant
245,'http://bit.ly/1AJTcJ','http://www.blackberrycool.com/2009/06/leaked-blackberry-os-500100-for-bold-and-curve-8900/',12,1,'2009-06-11 17:20:55','http://twitter.com/hiphopking','RT @BlackBerryCool: Leaked BlackBerry OS 5.0.0.100 for Bold and Curve 8900 http://bit.ly/1AJTcJ',95,1303,'http://web.archive.org/web/20090614174238/http://www.blackberrycool.com/2009/06/leaked-blackberry-os-500100-for-bold-and-curve-8900','2009-06-14 17:42:38','Thu 11 Jun 2009 06:04:50 +0000',20,90,0.222222222222,3,'Leaked BlackBerry OS 5.0.0.100 for Bold and Curve 8900 | BlackBerry Cool',52796,1,0,0,0,782,0,0,0,0.669297242907,0.166144475579,0.330702757093,0.0940388046555,0.110762960059,0.592816277183,nan,nan,74.6152515911,73.488938539,74.6152515911,54.8339563826,100.0,nan,0.11396057646,nan,nan,nan,0,0,0.0,0.0,Relevant
246,'http://bit.ly/QlgBy','http://www.imdb.com/title/tt1190617/',42,2,'2009-06-11 17:56:00','http://twitter.com/paulatnorthgare','@eltercerojo Have been poorly-disposed towards _Airplane_ since one of the makers went hideously right-wing: http://bit.ly/QlgBy',128,1303,'http://web.archive.org/web/20120225181743/http://www.imdb.com/title/tt1190617/','2012-02-25 18:17:43','Thu 11 Jun 2009 09:55:54 +0000',19,36,0.527777777778,2,'An American Carol (2008) - IMDb',107327,119,147,128,0,4,8,53,53,0.298476430755,0.435039258263,0.701523569245,0.0154014842355,0.0144397745564,0.531619019183,0.0871440811315,0.100149920235,8.6909801829,76.1397063805,73.2764684775,11.4145175967,6.36844335411,nan,0.0,0.0890666620502,nan,nan,0,12,0.0,0.8,NonRelevant
247,'http://bit.ly/15Y6aK','http://aliceandkev.wordpress.com/',53,1,'2009-06-11 17:31:28','http://twitter.com/feachador','This is a blog about a homeless man and his daughter in the sims 3. I really wanna do a story of my own like this: http://bit.ly/15Y6aK',135,1315,'http://web.archive.org/web/20120105175323/http://aliceandkev.wordpress.com/','2012-01-05 17:53:23','Tue 09 Jun 2009 15:03:10 +0000',20,33,0.606060606061,0,'Alice and Kev',25102,4116,1230,2257,96,3124,178,1851,500,0.541266484091,0.356344311471,0.458733515909,0.0845647487484,0.0756767812613,0.733471146351,0.115540547848,0.113652690836,100.0,91.3875505421,93.648171432,91.3875505421,93.648171432,1.0,0.11396057646,0.167517074306,0.11396057646,0.167517074306,0,0,0.0,0.0,Relevant
248,'http://bit.ly/pgqB7','http://www.youtube.com/watch?v=Z19zFlPah-o',154,2,'2009-06-11 17:06:53','http://twitter.com/barryrowland','truly amazing urban cycling tricks/feats - eg riding on the TOP of a picket/post style fence!! http://bit.ly/pgqB7',114,1319,'http://webcitation.org/query?id=1332883731513888','','Tue 05 May 2009 14:30:10 +0000',19,42,0.452380952381,1,'?',0,389129,258865,315998,491,18391,708,18909,500,0.816933626255,0.25525987229,0.183066373745,0.0,0.0674290547764,0.0254102735447,0.115802318044,0.00743622892016,74.8783394678,79.0025299492,87.7627559097,94.779672899,85.3190384595,0.0,0.0,0.0077489118386,0.0,0.0232467355158,0,2,0.0,0.117647058824,Relevant
249,'http://bit.ly/1mXtR','http://blog.journalistics.com/2009/newspapers_dont_write_stories/',25,1,'2009-06-11 17:54:11','http://twitter.com/karenjovi','What makes a good media list? Research; research; research. RT @Journalistics Newspapers Dont Write About You... http://bit.ly/1mXtR',132,1351,'http://web.archive.org/web/20090628181642/http://blog.journalistics.com/2009/newspapers_dont_write_stories/','2009-06-28 18:16:42','Wed 10 Jun 2009 20:54:19 +0000',19,65,0.292307692308,2,'Newspapers Will Never Write About Your Story - Journalistics',45641,9,0,0,0,39,19,86,79,0.794718214147,0.054876288843,0.205281785853,0.109016831176,0.0950432604199,0.737194764431,0.183185826362,0.192614788168,8.65723855449,26.4615099279,11.8986048676,32.7163437691,72.7584338736,nan,0.145724127156,0.23500799597,nan,nan,0,0,0.0,0.0,Relevant
251,'http://bit.ly/DP4aU','http://www.breastfeedingmomsunite.com/2009/06/baby-oreally-designer-nursing-pads-giveaway/',10,1,'2009-06-11 17:17:44','http://twitter.com/bfmom','@BabyOReally designer nursing pads giveaway on my blog! Cute? Sexy? Funny? Sylin? You get to choose! http://bit.ly/DP4aU',120,1375,'http://web.archive.org/web/20120505174039/http://www.breastfeedingmomsunite.com/2009/06/baby-oreally-designer-nursing-pads-giveaway/','2012-05-05 17:40:39','Wed 10 Jun 2009 07:14:55 +0000',19,90,0.211111111111,3,'Baby O’Really Designer Nursing Pads Review | Breastfeeding Moms Unite',80733,4,0,0,0,176,1,27,27,0.618549258942,0.0868746060237,0.381450741058,0.0993958259599,0.101054720221,0.980970599771,0.12866036231,0.122184564841,99.999982842,42.0522819689,10.678345808,42.0522891842,10.6783439758,0.979920735732,0.179725410673,0.206091402846,0.183408110595,0.210314360469,0,0,0.0,0.0,Relevant
252,'http://bit.ly/pWI1N','http://www.ted.com/talks/carl_honore_praises_slowness.html',95,2,'2009-06-11 17:39:06','http://twitter.com/rachelicherwitz','TED Talk Carl Honore praises slowness: http://bit.ly/pWI1N',58,1427,'http://web.archive.org/web/20100715180253/http://www.ted.com/talks/carl_honore_praises_slowness.html','2010-07-15 18:02:53','Wed 27 May 2009 20:29:04 +0000',19,58,0.327586206897,2,'Carl Honore: In praise of slowness | Video on TED.com',115458,6648,3438,2893,35,147,58,706,500,0.61720370656,0.663193241947,0.38279629344,0.0576997113726,0.0500395877825,0.693016228131,0.183580755033,0.204934323848,40.3480515518,39.4873501108,67.1189223167,97.8668079179,27.0811773773,0.784577242879,0.196116135138,0.125517172254,0.203419051086,0.131831677909,0,0,0.0,0.0,Relevant
253,'http://bit.ly/Yig1V','http://socialmediarockstar.com/history-of-social-media',56,1,'2009-06-11 17:38:13','http://twitter.com/eringarrity','A brief history of social media - http://bit.ly/Yig1V RT @svartling RT @misentropy',82,1434,'http://web.archive.org/web/20101115180207/http://socialmediarockstar.com/history-of-social-media','2010-11-15 18:02:07','Thu 11 Jun 2009 09:29:45 +0000',19,54,0.351851851852,1,'A Brief History Of Social Media',180478,42,29,21,0,91,296,1216,500,0.801780705821,0.562986707144,0.198219294179,0.0520657600875,0.0432098765432,0.795537967771,0.18266509033,0.191259385074,99.9647870708,9.11503263266,12.0331226291,9.11824343327,12.0373613366,0.771371268591,0.0611569497761,0.199993435496,0.0543236740512,0.200256848725,0,2,0.0,0.166666666667,Relevant
254,'http://bit.ly/qbbyY','http://www.phoenixrescuemission.org',147,2,'2009-06-11 17:15:33','http://twitter.com/phxmission','@sharestrength: Absolutely! Could YOU Survive? Homeless in the Heat: http://bit.ly/qbbyY View the video on the right...',119,1436,'http://web.archive.org/web/20040902165137/http://www.phoenixrescuemission.org/','2004-09-02 16:51:37','Thu 11 Jun 2009 09:14:12 +0000',19,35,0.542857142857,0,'Phoenix Rescue Mission — Phoenix Rescue Mission',44893,162,231,80,2,23,6,77,76,0.631339406603,0.522865699813,0.368660593397,0.0556702214269,0.0815387963199,0.23725482852,0.245719784599,0.174666752922,35.3774412124,4.07092178022,3.23865390316,11.507111992,9.15457362705,0.207613699634,0.0418853908292,0.195329527296,0.1,0.124034734589,0,0,0.0,0.0,NonRelevant
255,'http://bit.ly/6QNIE','http://www.howtomakemyblog.com/wordpress/top-18-most-downloaded-wordpress-plugins-ever/',65,1,'2009-06-11 17:38:38','http://twitter.com/brian_stone','RT @IFRS_Exorcist: RT @mparent77772: Top 18 most downloaded WordPress plugins ever http://bit.ly/6QNIE',102,1436,'http://web.archive.org/web/20111031180234/http://www.howtomakemyblog.com/wordpress/top-18-most-downloaded-wordpress-plugins-ever','2011-10-31 18:02:34','Tue 26 May 2009 05:44:52 +0000',19,87,0.218390804598,2,'Best Wordpress plugins – 18 most downloaded WordPress plugins ever',46257,8,9,0,10,234,114,477,443,0.728260659141,0.499959396686,0.271739340859,0.0603505686982,0.0583927294834,0.651867085656,0.106948157987,0.135458473123,34.1021709262,4.9077048118,6.47151246083,1.67363388347,2.2069262409,0.583040487017,0.0991363194193,0.15068458906,0.0715096941934,0.140223815647,0,0,0.0,0.0,Relevant
256,'http://bit.ly/yfLWn','http://www.papercraftsbyk.com/blog/',18,1,'2009-06-11 17:34:45','http://twitter.com/papercraftsbyk','A little blog about a boy and his basketball is up. Check it out http://bit.ly/yfLWn',84,1438,'http://web.archive.org/web/20111206175843/http://www.papercraftsbyk.com/blog','2011-12-06 17:58:43','Wed 20 May 2009 21:15:49 +0000',19,35,0.542857142857,1,'Blog |',89340,74,41,37,5,357,30,333,327,0.72084944465,0.554099282252,0.27915055535,0.0464940293876,0.0557326293177,0.385372400902,0.235235334789,0.251771808949,99.4920805776,8.06702585538,8.92079164576,8.10820902382,8.96633339455,0.269664324704,0.048999595755,0.288930407494,0.0,0.211073584589,0,2,0.0,0.133333333333,NonRelevant
257,'http://bit.ly/bRdQt','http://www.thedailygreen.com/living-green/definitions/green-mortgages',84,2,'2009-06-11 17:07:52','http://twitter.com/internet_ninja','Looking to make some green changes to you home? Try a green mortgage: http://bit.ly/bRdQt -hmm I need new appliances...',119,1443,'http://web.archive.org/web/20080113164349/http://www.thedailygreen.com/living-green/definitions/green-mortgages','2008-01-13 16:43:49','Thu 11 Jun 2009 09:07:38 +0000',19,69,0.275362318841,3,'Green Mortgages for Energy Efficiency and Energy Conservation - The Daily Green',66174,0,0,0,0,7,1,11,10,0.462755511889,0.303931622667,0.537244488111,0.0612107038648,0.0580378506523,0.605763318195,0.0787304833657,0.0830304121806,99.5922320356,80.5198421675,19.249498955,80.1915080461,19.328313626,0.880725557013,0.115470053838,0.152757827349,0.114053189702,0.150898636448,0,0,0.0,0.0,Relevant
258,'http://bit.ly/19XyE8','http://www.youtube.com/watch?v=2HfcrqXtxOM',49,2,'2009-06-11 17:18:41','http://twitter.com/cyrusbryan','Franken draws the US in two minutes (sans Alaska and Hawaii): http://bit.ly/19XyE8',82,1447,'http://web.archive.org/web/20120812174248/http://www.youtube.com/watch?v=2HfcrqXtxOM','','Tue 09 Jun 2009 12:19:40 +0000',20,42,0.47619047619,1,'?',0,466,156,247,16,107,19,87,84,0.615225254683,0.467103565345,0.384774745317,0.0358232002836,0.033854180442,0.592581001938,0.0811209305252,0.0816149035892,53.2362467552,11.4242158682,16.853020679,21.4594689981,31.6570414073,0.343977631085,0.0828868445993,0.105579639658,0.0803219328902,0.0798802035076,0,2,0.0,0.166666666667,Relevant
259,'http://bit.ly/NgYyQ','http://blog.wholefoodsmarket.com/2009/06/food-inc-is-hungry-for-change/',31,1,'2009-06-11 17:09:01','http://twitter.com/leonjd','RT @WholeFoods: Check out our review of the new film; Food Inc. (showing in select theaters starting tomorrow!) - http://bit.ly/NgYyQ',133,1452,'http://web.archive.org/web/20100405173313/http://blog.wholefoodsmarket.com/2009/06/food-inc-is-hungry-for-change/','2010-04-05 17:33:13','Wed 10 Jun 2009 13:09:23 +0000',19,71,0.267605633803,3,'FOOD Inc. is Hungry For Change | Whole Foods Market',163105,0,0,0,0,2235,17,85,79,0.745044608378,0.325533730354,0.254955391622,0.0641793824761,0.0642965852952,0.532053427602,0.134476189487,0.147733360003,99.9999997984,87.3816901891,49.817341287,87.381690013,49.8173411866,0.716891416379,0.0690963497991,0.150755672289,0.0961262004168,0.186855374728,0,0,0.0,0.0,Relevant
260,'http://bit.ly/48xoy5','http://hightimes.com/lounge/ht_admin/5533',24,1,'2009-06-11 17:24:29','http://twitter.com/wickedjones','We are Band of the Week at HighTimes.com!! http://bit.ly/48xoy5',63,1475,'http://web.archive.org/web/20120713174904/http://hightimes.com/lounge/ht_admin/5533','2012-07-13 17:49:04','Thu 11 Jun 2009 09:24:30 +0000',20,41,0.487804878049,3,'HIGHTIMES.COM | Unsigned Bands: Wicked Jones',69720,1,0,0,0,19,0,5,5,0.548162299333,0.756567638923,0.451837700667,0.0480724787115,0.0475414921154,0.944525555294,0.107061332816,0.108257091093,100.0,25.2523551836,25.0802949147,25.2523551836,25.0802949147,0.996323529412,0.0428746462856,0.11378739092,0.0428746462856,0.11378739092,0,0,0.0,0.0,Relevant
261,'http://bit.ly/8ap6G','http://constructivegrumpiness.squarespace.com/home/2009/6/9/10-irrational-behaviors-on-twitter-thatd-make-you-look-crazy.html',19,1,'2009-06-11 17:48:08','http://twitter.com/bonnieglick','But; I do some of this... RT @average_jane: 10 Irrational Behaviors on Twitter that’d make you look crazy in Real Life http://bit.ly/8ap6G',140,1479,'http://web.archive.org/web/20100822181247/http://constructivegrumpiness.squarespace.com/home/2009/6/9/10-irrational-behaviors-on-twitter-thatd-make-you-look-crazy.html','','Tue 09 Jun 2009 12:23:19 +0000',19,125,0.152,5,'Squarespace - Account Not Available',5108,52,3,6,0,10425,309,1194,500,0.609944520433,0.122680872558,0.390055479567,0.0731925054711,0.0400802408028,0.24700812347,0.0655072363584,0.125785113147,61.1596692353,43.9202501298,68.9129031196,71.812438947,88.7492276,nan,nan,nan,0.0,0.0333415668356,0,1,0.0,0.0454545454545,NonRelevant
262,'http://bit.ly/11GkrL','http://www.academicearth.org/lectures/the-world-is-flat',39,1,'2009-06-11 17:51:23','http://twitter.com/notetoshelf','Academic Earth - The World is Flat 3.0:  Bookmark this on Delicious - Saved by spidy459 to Friedman - Mo.. http://bit.ly/11GkrL',131,1507,'http://web.archive.org/web/20100808181630/http://academicearth.org/lectures/the-world-is-flat/','','Thu 11 Jun 2009 09:51:20 +0000',20,55,0.363636363636,2,'The World is Flat 3.0 | MIT Political Science Lecture',68155,327,14,27,6,6,3,34,31,0.589974607404,0.7804591945,0.410025392596,0.0877683372698,0.0583941923309,0.416819709334,0.125167647792,0.122440068947,6.52183680296,92.5675827927,93.3902451529,6.03710668218,6.09075937876,0.0895143592549,0.165379646119,0.137408583724,0.144337567297,0.19188064472,0,0,0.0,0.0,Relevant
263,'http://bit.ly/WhnZL','http://www.drinksmix.net/red_snapper.htm',60,1,'2009-06-11 17:51:52','http://twitter.com/conciergeq','ITS 5PM SOMEWHERE!: RT @StarwoodBuzz 10 ingredients Red Snapper (Bloody Mary): http://bit.ly/WhnZL or; have the original at the St. Regis.',138,1534,'http://web.archive.org/web/20060615172618/http://www.drinksmix.net/red_snapper.htm','2006-06-15 17:26:18','Thu 11 Jun 2009 05:34:58 +0000',19,40,0.475,1,'Red Snapper',8217,2,1,2,0,49,3,3,3,0.424860128992,0.162959703307,0.575139871008,0.0991314482148,0.104897669787,0.911754326456,0.104897669787,0.0991314482148,100.0,42.1981166176,51.405226945,42.1981166176,51.405226945,1.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
264,'http://bit.ly/XJANI','http://www.mckinseyquarterly.com/Hal_Varian_on_how_the_Web_challenges_managers_2286',31,1,'2009-06-11 17:11:47','http://twitter.com/timekord','Google’s chief economist on how the web challenges managers http://bit.ly/XJANI RECOMMENDED READ VIA @dhinchcliffe',116,1547,'http://web.archive.org/web/20090221164600/http://mckinseyquarterly.com/Hal_Varian_on_how_the_Web_challenges_managers_2286','2009-02-21 16:46:00','Thu 11 Jun 2009 09:10:57 +0000',19,83,0.228915662651,1,'Hal Varian on how the Web challenges managers - McKinsey Quarterly - Strategy - Innovation',167725,78,4,3,0,7,60,287,224,0.762157507964,0.796955536337,0.237842492036,0.0448745267424,0.0394208263993,0.54372711944,0.0968009292934,0.123562608648,8.6450255686,8.69549484014,16.8280269654,99.4195928758,51.372781767,nan,0.105962588565,0.243924078677,nan,nan,0,2,0.0,0.142857142857,Relevant
265,'http://bit.ly/11xZCS','http://www.youtube.com/watch?v=jqxENMKaeCU',72,2,'2009-06-11 17:42:36','http://twitter.com/tedjohnmark','Spine chilling presentation of the extraordinary story of the Earth. Also; in French both in HD. http://bit.ly/11xZCS (EN)',122,1551,'http://web.archive.org/web/20111123180827/http://www.youtube.com/watch?v=jqxENMKaeCU','','Thu 11 Jun 2009 09:36:41 +0000',20,42,0.47619047619,1,'HOME',0,276955,157260,133476,1915,28,728,14118,500,0.771535363154,0.335783006867,0.228464636846,0.0445226874616,0.0443188901907,0.525766164301,0.137836431733,0.105114652047,50.6010344305,74.921567828,23.5712168075,67.5386753073,11.9272795324,0.569314993655,0.046373889576,0.141270076441,0.0558145572186,0.101692828584,0,5,0.0,0.277777777778,Relevant
266,'http://bit.ly/Jg2q1','http://www.hiphopdx.com/index/news/id.9289/title.the-dream-talks-auto-tune-mariah-s-answer-record',43,1,'2009-06-11 17:11:46','http://twitter.com/honourmariah','Check the rest of the interview here: http://bit.ly/Jg2q1',57,1564,'http://web.archive.org/web/20100408173750/http://www.hiphopdx.com/index/news/id.9289/title.the-dream-talks-auto-tune-mariah-s-answer-record','2010-04-08 17:37:50','Thu 11 Jun 2009 09:11:46 +0000',19,97,0.19587628866,4,'The-Dream Talks Auto-Tune Mariahs Answer Record | Get The Latest Hip Hop News Rap News & Hip Hop Album Sales | HipHop DX',46114,0,0,0,0,20,0,7,6,0.523395212626,0.453578105311,0.476604787374,0.0474578997876,0.0352965604001,0.516470945913,0.0765919803095,0.0937867694309,11.7943800388,87.4933758,8.05184011832,13.4803120019,68.268447276,nan,nan,nan,0.0,0.140199927447,0,1,0.0,0.125,Relevant
269,'http://bit.ly/Lxcm2','http://www.thetechherald.com/article.php/200924/3845/Earth-heading-for-collision-with-Venus-or-Mars',11,1,'2009-06-11 17:10:25','http://twitter.com/soonertex','Brace yourselves earthlings! http://bit.ly/Lxcm2 Best part: The team’s report points the finger of blame in Mercury’s direction haha',136,1594,'http://web.archive.org/web/20090614173659/http://www.thetechherald.com/article.php/200924/3845/Earth-heading-for-collision-with-Venus-or-Mars','2009-06-14 17:36:59','Thu 11 Jun 2009 09:07:50 +0000',19,99,0.191919191919,4,'Earth heading for collision with Venus or Mars',15904,0,0,0,0,10,0,6,6,0.801018091038,0.0239441936154,0.198981908962,0.0843977650713,0.097372899112,0.703028929266,0.14342743312,0.124315440083,10.1871790046,72.7466877141,66.0493583096,14.0036327765,15.4235851267,0.183829006004,0.0,0.160356745147,0.150095754877,0.22459597003,0,0,0.0,0.0,Relevant
270,'http://bit.ly/1JdF60','http://www.wired.com/threatlevel/2009/06/pickpockets/',23,2,'2009-06-11 17:57:29','http://twitter.com/dpbkmb','RT @featureBlend: Feds Swoop In on Nationwide Pickpocket; I.D. Theft Ring http://bit.ly/1JdF60',94,1596,'http://web.archive.org/web/20110731182405/http://www.wired.com/threatlevel/2009/06/pickpockets','2011-07-31 18:24:05','Wed 10 Jun 2009 19:44:05 +0000',20,53,0.377358490566,4,'Feds Swoop In on Nationwide Pickpocket I.D. Theft Ring | Threat Level | Wired.com',119348,3,0,0,0,1837,6,33,29,0.633094573236,0.376209961979,0.366905426764,0.0670213287428,0.0552803190153,0.624348407588,0.0837730757112,0.102121864885,2.41637596473,3.31071198147,4.18819170255,72.9865955799,57.6949704393,nan,0.0696310623823,0.125010822042,nan,nan,0,0,0.0,0.0,Relevant
271,'http://bit.ly/31HNmi','http://www.thinkgeek.com/stuff/41/tauntaun.html',22,1,'2009-06-11 17:27:41','http://twitter.com/in3d','http://bit.ly/31HNmi - maybe the coolest thing ever? even a light saber zipper!!',80,1633,'http://web.archive.org/web/20110512175454/http://www.thinkgeek.com/stuff/41/tauntaun.html','2011-05-12 17:54:54','Tue 31 Mar 2009 22:54:52 +0000',20,47,0.425531914894,3,'ThinkGeek :: Star Wars Tauntaun Sleeping Bag',71768,2949,3682,3276,0,5996,190,2231,500,0.72253382123,0.181434928528,0.27746617877,0.0671125208101,0.0540562477617,0.77040021568,0.176048141944,0.192814108796,98.1218877461,3.11098052352,45.8516117961,3.05255281709,44.9904670563,0.917500904416,0.0518127760151,0.231913458405,0.0713074032812,0.246308287733,0,5,0.0,0.416666666667,Relevant
273,'http://bit.ly/1nnilX','http://www.christiannewswire.com/news/7204310629.html',14,1,'2009-06-11 17:46:28','http://twitter.com/cnewswire','What Exactly do Gays Have to be Proud About? Asks Vision America President http://bit.ly/1nnilX',95,1645,'http://web.archive.org/web/20100516181353/http://www.christiannewswire.com/news/7204310629.html','2010-05-16 18:13:53','Thu 11 Jun 2009 09:46:26 +0000',20,53,0.377358490566,2,'What Exactly do Gays Have to be Proud About? Asks Vision America President - Christian Newswire',17763,0,0,0,0,6,0,4,3,0.774379836851,0.297417322064,0.225620163149,0.124559831066,0.121828980775,0.871139686699,0.154303349962,0.157762127549,100.0,88.7095683022,64.74176405,88.7095683022,64.74176405,1.0,0.16836405998,0.251728184984,0.16836405998,0.251728184984,0,0,0.0,0.0,Relevant
275,'http://bit.ly/TFuBZ','http://images.businessweek.com/ss/09/04/0428_best_places_to_live/index.htm',55,2,'2009-06-11 17:08:26','http://twitter.com/_vnl','Business Weeks The Worlds Best Places to Live 2009. Only U.S. cities - Honolulu & SF. http://bit.ly/TFuBZ (via @JohnAByrne)',123,1684,'http://web.archive.org/web/20111012173630/http://images.businessweek.com/ss/09/04/0428_best_places_to_live/index.htm','2011-10-12 17:36:30','Fri 01 May 2009 08:39:32 +0000',19,74,0.256756756757,5,'The Worlds Best Places to Live 2009:   - BusinessWeek',56546,385,115,394,31,8279,37,386,379,0.768170076559,0.683917158891,0.231829923441,0.101902973419,0.0808517595556,0.510193573889,0.136712703789,0.147371710028,10.8506461972,3.42572184263,3.42367621499,31.5715928837,31.5527402955,0.0,0.19702760156,0.215726313161,0.0,0.038490017946,0,0,0.0,0.0,Relevant
276,'http://bit.ly/Nnois','http://www.politicsdaily.com/2009/06/10/david-letterman-and-sarah-palin-feud-grows/',17,1,'2009-06-11 17:10:08','http://twitter.com/politicsdaily','RT @AOL_News: VIDEO The David Letterman and Sarah Palin Feud Heats Up http://bit.ly/Nnois',89,1693,'http://web.archive.org/web/20111003173821/http://www.politicsdaily.com/2009/06/10/david-letterman-and-sarah-palin-feud-grows/','2011-10-03 17:38:21','Thu 11 Jun 2009 08:49:30 +0000',19,83,0.228915662651,4,'?',82483,76,1,2,0,204,2,7,7,0.484376840276,0.475702319734,0.515623159724,0.0673435029701,0.0671307267575,0.853263576604,0.101513261036,0.0945610857689,99.4724340384,10.4990593788,14.2867805846,10.5547426081,14.3625525229,0.986269371281,0.178376517003,0.180799856216,0.155022716799,0.169215611706,2,2,0.153846153846,0.153846153846,Relevant
277,'http://bit.ly/3cEgh','http://www.foodincmovie.com/about-the-film.php',78,1,'2009-06-11 17:18:20','http://twitter.com/tierrah','Americas industrialized food system and its effect on our environment; health; economy and workers rights http://bit.ly/3cEgh',125,1698,'http://web.archive.org/web/20111011174638/http://foodincmovie.com/about-the-film.php','2011-10-11 17:46:38','Thu 04 Jun 2009 13:38:04 +0000',19,46,0.413043478261,1,'Corporate Farming - Behind the Veil | Food Inc',40616,1325,1565,1381,0,322,45,367,355,0.690640768524,0.846808155464,0.309359231476,0.0819384691042,0.0584063870042,0.357160489536,0.118826411423,0.213962713439,32.2847063282,3.45357822821,2.47158428289,10.6972576832,7.65558855565,0.746871408884,0.112140326004,0.187142289022,0.133630620956,0.17669940621,0,0,0.0,0.0,Relevant
278,'http://bit.ly/4kaSbQ','http://www.fubiz.net/2009/06/10/deadline-stop-motion/',43,1,'2009-06-11 17:12:51','http://twitter.com/sophie_o','AWEEEESOOOOOOMEEEEE!!!! http://bit.ly/4kaSbQ Make sure to check VIDEO!',70,1701,'http://web.archive.org/web/20101014174112/http://www.fubiz.net/2009/06/10/deadline-stop-motion/','2010-10-14 17:41:12','Wed 10 Jun 2009 00:26:07 +0000',20,53,0.377358490566,4,'Deadline Stop Motion – Fubiz™',160679,304,86,64,3,381,9,128,126,0.604357791711,0.0883518710531,0.395642208289,0.0463758842806,0.0509133174977,0.567349909121,0.144154850658,0.15214246597,94.0181210095,64.4794899521,63.8435983623,60.6224048895,60.0245515651,nan,0.0198107212938,0.186650011489,nan,nan,0,0,0.0,0.0,Relevant
280,'http://bit.ly/R2kTq','http://www.savetheinternet.com/blog/09/06/10/att-plays-dumb-iphone-romance-hits-rocks',36,1,'2009-06-11 17:44:46','http://twitter.com/carolladost','AT&T Plays Dumb as iPhone Romance Hits Rocks http://bit.ly/R2kTq',64,1787,'http://web.archive.org/web/20100619181433/http://www.savetheinternet.com/blog/09/06/10/att-plays-dumb-iphone-romance-hits-rocks','2010-06-19 18:14:33','Wed 10 Jun 2009 06:28:12 +0000',19,85,0.223529411765,5,'AT&T Plays Dumb as iPhone Romance Hits Rocks | Free Press',33509,8,0,0,0,37,4,31,19,0.531023527584,0.204442030811,0.468976472416,0.0764300203469,0.0796977218981,0.433771157966,0.128043119881,0.13549594418,16.7074363442,62.2265054809,75.2851265181,10.3964537924,22.192213943,0.73942124966,0.0330589802454,0.162108560217,0.0208062594644,0.168564558055,0,0,0.0,0.0,Relevant
281,'http://bit.ly/1HUtS','http://abduzeedo.com/photoshop-quick-tips-10-creating-glow-lines',14,1,'2009-06-11 17:53:13','http://twitter.com/digitalldesigns','Basic tutorial - Photoshop Quick Tips #10: Creating Glow Lines http://bit.ly/1HUtS',82,1807,'http://web.archive.org/web/20120505182320/http://abduzeedo.com/photoshop-quick-tips-10-creating-glow-lines','2012-05-05 18:23:20','Thu 11 Jun 2009 09:53:13 +0000',19,64,0.296875,1,'Photoshop Quick Tips #11: Creating Glow Lines | Abduzeedo | Graphic Design Inspiration and Photoshop Tutorials',24272,7,1,0,4,107,7,43,42,0.633986893904,0.264170826148,0.366013106096,0.121069332045,0.109803955341,0.664051053742,0.097379456872,0.110919563677,99.9740844556,86.2005091811,86.1709814719,86.2228543032,86.1933189398,0.878336179798,0.21919864974,0.137954816993,0.229793995849,0.144623101834,0,0,0.0,0.0,Relevant
282,'http://bit.ly/11sYAf','http://www.urbandictionary.com/define.php?term=La-Li-Lu-Le-Lo',13,1,'2009-06-11 17:24:31','http://twitter.com/waterbaby79','H1N1 Very interesting...think youre safe in America? Look here http://bit.ly/11sYAf http://bit.ly/qstfa',103,1817,'http://web.archive.org/web/20080323165414/http://www.urbandictionary.com/define.php?term=La-Li-Lu-Le-Lo','','Thu 11 Jun 2009 09:24:31 +0000',20,61,0.327868852459,1,'Urban Dictionary: La-Li-Lu-Le-Lo',17537,1,0,0,0,19,0,0,0,0.784357122311,0.170415440406,0.215642877689,0.0491869376838,0.0422996975582,0.460042138867,nan,nan,15.6393026521,13.7999093907,9.26928849439,88.2386491121,59.2691931386,0.942008354353,0.0839921051132,nan,0.0441510785688,nan,0,0,0.0,0.0,NonRelevant
283,'http://bit.ly/Ttku9','http://www.tmz.com/2009/06/11/paris-hilton-ronaldos-easiest-score-ever/',24,1,'2009-06-11 17:11:30','http://twitter.com/njgossip','Paris Hilton: Ronaldos Easiest Score Ever http://bit.ly/Ttku9',61,1832,'http://web.archive.org/web/20120527174202/http://www.tmz.com/2009/06/11/paris-hilton-ronaldos-easiest-score-ever','2012-05-27 17:42:02','Thu 11 Jun 2009 08:31:27 +0000',19,71,0.267605633803,4,'Paris Hilton: Ronaldos Easiest Score Ever | TMZ.com',160745,107,1,0,1,12,3,49,49,0.677378399213,0.58710459601,0.322621600787,0.0567774973958,0.0421949692531,0.679537936391,0.0770371215771,0.0814479706919,66.8801791077,78.5924644642,92.0280782523,85.0974448551,61.5485435645,nan,0.151619608716,0.116180197266,nan,nan,3,5,0.428571428571,0.714285714286,Relevant
285,'http://bit.ly/jg04j','http://theliteraryreview.org/current.html',31,1,'2009-06-11 17:35:54','http://twitter.com/sirenland','RT @EliseBlackwell: The most recent issue of The Literary Review features contemporary African writing: http://bit.ly/jg04j',123,1851,'http://web.archive.org/web/20070401170503/http://www.theliteraryreview.org/current.html','2007-04-01 17:05:03','Thu 11 Jun 2009 09:35:27 +0000',19,41,0.463414634146,1,'TLR | The Literary Review | An International Journal of Contemporary Writing',7135,7,0,0,0,11,4,7,7,0.693214213194,0.284390406915,0.306785786806,0.0990444839949,0.0851256530759,0.303524149811,0.114208048144,0.137100599386,100.0,22.0598009768,47.2580938227,22.0598009768,47.2580938227,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
286,'http://bit.ly/kzjkf','http://www.epicurious.com/recipes/food/views/Turnip-Cake-Law-Bock-Gow-100779',33,2,'2009-06-11 17:11:14','http://twitter.com/viv_c','@smazzle Chinese turnip cake = my fav! http://bit.ly/kzjkf',58,1871,'http://web.archive.org/web/20111204174225/http://www.epicurious.com/recipes/food/views/Turnip-Cake-Law-Bock-Gow-100779','2011-12-04 17:42:25','Thu 11 Jun 2009 09:11:14 +0000',19,76,0.25,4,'Turnip Cake (Law Bock Gow) Recipe at Epicurious.com',121600,18,20,23,0,7,1,5,5,0.656729243836,0.365099412892,0.343270756164,0.0457389353746,0.0390553494065,0.796379002441,0.0730974917026,0.0805710568047,8.85578761067,39.1055900296,27.7801402863,22.6458355544,31.8781241541,nan,0.0632455532034,0.110096376513,nan,nan,0,0,0.0,0.0,Relevant
287,'http://bit.ly/18pVfo','http://justjared.buzznet.com/2009/06/11/david-beckham-armani-ads/',51,1,'2009-06-11 17:36:17','http://twitter.com/jchoiy','Life is unfair; indeed. Why is it that only one woman gets all the goods? http://bit.ly/18pVfo',94,1871,'http://web.archive.org/web/20100128180728/http://justjared.buzznet.com/2009/06/11/david-beckham-armani-ads','2010-01-28 18:07:28','Thu 11 Jun 2009 09:20:37 +0000',20,65,0.307692307692,4,'More Sexy David Beckham Armani Ads! | David Beckham Shirtless : Just Jared',101347,0,1,0,0,31,1,12,12,0.457806196113,0.454334133333,0.542193803887,0.0413272540822,0.0406894229386,0.616885357605,0.0931926151772,0.090144979567,97.4705906208,34.336704596,76.1401710369,35.227758832,78.1160456215,0.483541741689,0.0337099931232,0.205041561743,0.0757614408414,0.208879511273,0,2,0.0,0.125,Relevant
288,'http://bit.ly/174hRY','http://www.nationaltheatre.org.uk/43796/productions/war-horse-in-the-west-end.html',30,1,'2009-06-11 17:05:58','http://twitter.com/clarerichards','just about to see childrens play at the National http://bit.ly/174hRY',69,1889,'http://web.archive.org/web/20100323173727/http://www.nationaltheatre.org.uk/43796/productions/war-horse-in-the-west-end.html','2010-03-23 17:37:27','Thu 11 Jun 2009 09:05:58 +0000',20,82,0.243902439024,3,'?',0,57,5,75,8,7,0,1,1,0.643710045062,0.490271430164,0.356289954938,0.0560331814681,0.0499445368659,0.3414232583,0.0177976519327,0.0449264930024,16.8783549012,49.3465948244,18.7213302234,34.2036871262,90.1557458779,0.145671408146,0.0370624658331,0.0741249316661,0.0701862406344,0.0,0,0,0.0,0.0,NonRelevant
289,'http://bit.ly/KWOGU','http://www.youtube.com/watch?v=TmUGwK_43Tk',31,2,'2009-06-11 17:06:56','http://twitter.com/galleguinha','http://bit.ly/KWOGU HANNA MONTANA - THE MOVIE',45,1902,'http://web.archive.org/web/20100724173838/http://www.youtube.com//watch?v=TmUGwK_43Tk','','Tue 02 Jun 2009 04:16:23 +0000',19,42,0.452380952381,1,'?',0,77059,46440,33235,89,144,53,1799,500,0.564096277141,0.348907675543,0.435903722859,0.0282666885542,0.0238909241284,0.324726996445,0.084704117026,0.0478605691839,81.4415464124,67.8838479184,16.9271399266,55.2856555089,20.7844038729,0.0309344112445,0.0775566734329,0.0755182431268,0.0,0.0172503555227,0,2,0.0,0.333333333333,Relevant
290,'http://bit.ly/2lkYvL','http://webdesignledger.com/freebies/40-stunning-ubuntu-mac-and-windows-wallpapers',16,1,'2009-06-11 17:51:26','http://twitter.com/mrfuckthafeds','40 Stunning Ubuntu; Mac; and Windows Wallpapers http://bit.ly/2lkYvL (via @murdamw)',83,1906,'http://web.archive.org/web/20120222182312/http://webdesignledger.com/freebies/40-stunning-ubuntu-mac-and-windows-wallpapers','2012-02-22 18:23:12','Wed 10 Jun 2009 05:20:03 +0000',20,81,0.246913580247,2,'40 Stunning Ubuntu Mac and Windows Wallpapers | Freebies',42934,15,0,0,0,181,38,216,206,0.713138490908,0.469572051253,0.286861509092,0.0785476323415,0.0833628747336,0.93341787147,0.12112371438,0.118640741404,99.9999995722,30.2655230116,35.2881910736,30.2655231411,35.2881912246,0.929320377285,0.155699788832,0.133416455982,0.167541563317,0.143563467716,0,0,0.0,0.0,Relevant
292,'http://bit.ly/3Dv1S','http://www.designspongeonline.com/2009/06/diy-wednesdays-knot-trivet.html',31,1,'2009-06-11 17:35:29','http://twitter.com/elliottkaty','In love with the diy knot trivet posted over at design*sponge. http://bit.ly/3Dv1S',82,1913,'http://web.archive.org/web/20111122180722/http://www.designspongeonline.com/2009/06/diy-wednesdays-knot-trivet.html','2011-11-22 18:07:22','Wed 10 Jun 2009 13:27:22 +0000',19,73,0.260273972603,3,'diy wednesdays: knot trivet | Design*Sponge',81029,42,70,20,0,80,6,34,33,0.610428877676,0.941324249856,0.389571122324,0.0660638319835,0.0632396247664,0.827044005666,0.139741148475,0.151821096657,15.046675906,9.78593730845,40.7017271602,65.0372040283,36.9681508766,0.931624671368,0.143468429958,0.109933331067,0.0769990503509,0.0927156518611,0,0,0.0,0.0,Relevant
294,'http://bit.ly/t8nvr','http://www.hobnox.com/index.1056.en.html',99,2,'2009-06-11 17:49:19','http://twitter.com/goldzillen','@melvingibbs superstar have you seen this http://bit.ly/t8nvr amazing hope you are well',87,1925,'http://web.archive.org/web/20081216171714/http://www.hobnox.com/index.1056.en.html','2008-12-16 17:17:14','Tue 02 Jun 2009 12:47:40 +0000',19,40,0.475,1,'Audiotool',22812,9950,3632,6125,0,59,76,860,500,0.864576257542,0.0823537879997,0.135423742458,0.048224282217,0.0279235938861,0.207519246967,0.0581748094091,0.0629317630242,64.8422113125,61.5770606732,23.6220406934,94.9644674769,36.4300356439,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,NonRelevant
295,'http://bit.ly/14UUsi','http://www.cbc.ca/documentaries/natureofthings/2008/brainchangesitself/',30,1,'2009-06-11 17:21:39','http://twitter.com/josholalia','RT @ToddGailun: Brain Elasticity: The Brain that Changes Itself http://bit.ly/14UUsi My favorite: The Mind & the Brain http://bit.ly/18o0Cc',139,1942,'http://web.archive.org/web/20121107175401/http://www.cbc.ca/documentaries/natureofthings/2008/brainchangesitself/','2012-11-07 17:54:01','Mon 02 Mar 2009 04:21:54 +0000',20,71,0.281690140845,4,'The Brain that Changes Itself : The Nature of Things with David Suzuki : CBC-TV',36382,531,174,270,14,152,14,71,67,0.756056617119,0.0468065477402,0.243943382881,0.0521087832901,0.0521087832901,0.986857825568,0.170317581007,0.17261916994,8.88476699501,10.6492015324,98.5278310178,83.4312973418,9.01752012932,nan,0.0644453815172,0.213676080862,nan,nan,0,1,0.0,0.0555555555556,Relevant
296,'http://bit.ly/XI7l9','http://www.cato-at-liberty.org/2009/06/11/beyond-irony/',33,1,'2009-06-11 17:21:26','http://twitter.com/trivs','RT @CatoInstitute: Would someone explain why Republicans are still giving @KarlRove the time of day? -Dan Mitchell http://bit.ly/XI7l9 #tcot',140,1946,'http://web.archive.org/web/20091011175352/http://www.cato-at-liberty.org/2009/06/11/beyond-irony/','2009-10-11 17:53:52','Thu 11 Jun 2009 06:34:11 +0000',19,55,0.345454545455,4,'Beyond Irony | Cato @ Liberty',71438,0,0,0,0,510,10,20,19,0.358494509399,0.812541207879,0.641505490601,0.0944754985947,0.0604656783443,0.324364168837,0.105489784698,0.142751978888,88.2495169873,89.3972021749,94.2661656438,98.7161956307,93.6173826363,0.0825840139015,0.178958497398,0.254953609512,0.0550481882563,0.0495681597097,0,0,0.0,0.0,Relevant
297,'http://bit.ly/16dysC','http://www.youtube.com/watch?v=8avOiTUcD4Y',21,1,'2009-06-11 17:38:14','http://twitter.com/pokervixen','Got an email today that reminded me of these. Think they come in a work edition? http://bit.ly/16dysC',101,1968,'http://web.archive.org/web/20111001181102/http://www.youtube.com/watch?v=8avOiTUcD4Y','','Tue 05 May 2009 18:26:29 +0000',20,42,0.47619047619,1,'?',0,40643,18408,22577,2422,491,76,774,500,0.703987189027,0.410953863612,0.296012810973,0.0320667683897,0.0276685785546,0.438243759373,0.111632494564,0.0804125364671,20.7401439001,38.8822702069,20.4654697666,8.06423879255,98.6756401746,0.0382919790534,0.0,0.0931337474411,0.0,0.00870751168383,0,1,0.0,0.0588235294118,NonRelevant
299,'http://bit.ly/OdXUo','http://chrisguillebeau.com/3x5/the-unconventional-writing-contest',18,1,'2009-06-11 17:17:56','http://twitter.com/sarahrobinson','RT @chrisguillebeau: New from AONC: Introducing the Unconventional Writing Contest http://bit.ly/OdXUo',102,1976,'http://web.archive.org/web/20110510175052/http://chrisguillebeau.com/3x5/the-unconventional-writing-contest/','2011-05-10 17:50:52','Thu 11 Jun 2009 09:14:42 +0000',19,65,0.292307692308,2,'The Art of Non-Conformity » Introducing the Unconventional Writing Contest (Your Chance to Write for AONC)',94220,9,0,0,0,768,16,45,43,0.588761210089,0.450062358551,0.411238789911,0.0672363874212,0.06562449432,0.86951646849,0.145721898547,0.162007656584,45.4681583822,6.41571811258,15.1743899691,2.91710887278,6.89951566466,0.988998565179,0.084624634855,0.190676468317,0.0855659834448,0.192797517641,0,0,0.0,0.0,Relevant
300,'http://bit.ly/K67Mu','http://www.huffingtonpost.com/andy-borowitz/gingrich-accuses-sotomayo_b_212749.html',19,2,'2009-06-11 17:57:44','http://twitter.com/laurendane','http://bit.ly/K67Mu Huffpost - Dear Newt; kindly STFU before you burn your entire party to the ground',101,1999,'http://web.archive.org/web/20120709183103/http://www.huffingtonpost.com/andy-borowitz/gingrich-accuses-sotomayo_b_212749.html','2012-07-09 18:31:03','Mon 08 Jun 2009 12:38:45 +0000',19,83,0.228915662651,2,'?',0,204,0,0,0,88,18,105,103,0.536261807915,0.178577329153,0.463738192085,0.0451653147267,0.0386004629878,0.723793657366,0.116237497289,0.117894945915,2.62856831386,3.87619842803,25.5512209256,67.8130483429,10.2874470129,nan,0.0423903903399,0.178427503575,nan,nan,0,0,0.0,0.0,Relevant
302,'http://bit.ly/3fIIgp','http://www.desbarresmanor.com/daytouring/history.html',40,2,'2009-06-11 17:01:37','http://twitter.com/authenticcoast','@DayTripsCanada The Afrikan Canadian Heritage & Friendship Centre is another spot for Black history in Nova Scotia http://bit.ly/3fIIgp',135,2048,'http://web.archive.org/web/20070621162729/http://www.desbarresmanor.com/daytouring/history.html','2007-06-21 16:27:29','Wed 08 Apr 2009 09:31:45 +0000',20,53,0.377358490566,2,'Nova Scotia History - Discover Nova Scotias History starting at DesBarres Manor Inn',25456,0,0,0,0,40,3,6,5,0.660085697602,0.30904408901,0.339914302398,0.136987257381,0.118231734608,0.793568817859,0.0976422109643,0.113131543989,99.6913414011,22.7786544116,22.8027850922,22.8491803716,22.8733857643,0.805158314605,0.18725633518,0.132476479233,0.16947980486,0.131890312871,0,0,0.0,0.0,Relevant
303,'http://bit.ly/7tMV','http://grainedit.com/2009/06/11/coast-modern-architecture-documentary/',10,1,'2009-06-11 17:57:57','http://twitter.com/anthonydsanders','Coast Moden Architecture Documentary: http://bit.ly/7tMV',56,2055,'http://web.archive.org/web/20100113183212/http://grainedit.com/2009/06/11/coast-modern-architecture-documentary/','2010-01-13 18:32:12','Thu 11 Jun 2009 09:57:57 +0000',18,70,0.257142857143,4,'grain edit · Coast Modern Architecture Documentary',40742,4,0,0,0,68,3,23,23,0.682618461401,0.4850955728,0.317381538599,0.0527779813969,0.0516742389329,0.794443837776,0.102360824703,0.110049698661,44.0685944416,76.9091340691,24.8083616757,33.8927743814,56.2948784504,0.0,0.174371458116,0.193914466225,0.0,0.0,0,0,0.0,0.0,Relevant
304,'http://bit.ly/s0SZx','http://groomsadvice.com/2009/04/24/the-man-registry-man-bride/',14,1,'2009-06-11 17:09:10','http://twitter.com/evostyle','RT @themanregistry: For our new followers; take a look at two TMR web spots we recently shot http://bit.ly/s0SZx Hilarious!',123,2057,'http://web.archive.org/web/20111012174327/http://groomsadvice.com/2009/04/24/the-man-registry-man-bride/','2011-10-12 17:43:27','Thu 11 Jun 2009 08:58:50 +0000',19,62,0.306451612903,4,'Meet the Man-Bride from The Man Registry | GroomsAdvice.com',29481,0,0,0,0,25,4,7,7,0.791572584614,0.326277595797,0.208427415386,0.077684549321,0.0903849558392,0.870375242305,0.121875049591,0.111296688994,100.0,10.0669594489,22.425130957,10.0669594489,22.425130957,1.0,0.0996270962773,0.127000127,0.0996270962773,0.127000127,0,0,0.0,0.0,NonRelevant
305,'http://bit.ly/J1VUc','http://culinaryarts.about.com/od/safetysanitation/ht/handwashing.htm',17,1,'2009-06-11 17:30:54','http://twitter.com/daniloalfaro','@LatherUp Good hand washing is essential to prevent the spread of bacteria that cause food poisoning: http://bit.ly/J1VUc',121,2074,'http://web.archive.org/web/20120111180528/http://culinaryarts.about.com/od/safetysanitation/ht/handwashing.htm','2012-01-11 18:05:28','Thu 11 Jun 2009 09:30:22 +0000',19,68,0.279411764706,4,'How to Wash Your Hands - Hand Washing Technique - Washing Hands',22505,0,0,0,0,7,4,22,22,0.736814218294,0.5878216939,0.263185781706,0.107502693154,0.107889812495,0.908704648423,0.0756599913816,0.0833241490788,99.9999999997,17.5616010058,25.8055145872,17.5616010059,25.8055145873,1.0,0.239341387684,0.114739063832,0.239341387684,0.114739063832,0,0,0.0,0.0,Relevant
306,'http://bit.ly/4csoZA','http://io9.com/5286145/a-harvard-psychiatrist-explains-zombie-neurobiology',24,1,'2009-06-11 17:10:14','http://twitter.com/daalis','http://bit.ly/4csoZA - Harvard Dr explains Zombie Neurobiology - They moan due to constipation. LOVE IT.',104,2079,'http://web.archive.org/web/20120226174453/http://io9.com/5286145/a-harvard-psychiatrist-explains-zombie-neurobiology','2012-02-26 17:44:53','Thu 11 Jun 2009 08:26:37 +0000',20,74,0.27027027027,2,'A Harvard Psychiatrist Explains Zombie Neurobiology',133154,3990,2238,1523,54,19,111,815,500,0.562838797226,0.82519154186,0.437161202774,0.0728013997257,0.0728679251336,0.664465632315,0.156139420604,0.147779410771,8.66351495268,17.3946619861,9.56721565583,49.8055953004,90.5541932402,nan,0.12195614583,0.197927435535,nan,nan,0,2,0.0,0.133333333333,Relevant
307,'http://bit.ly/2NiBH','http://www.artistmike.com/Bad-Logos/BadLogos.html',40,1,'2009-06-11 17:25:52','http://twitter.com/kjoneskc','@Jason_Pollock Heres a tweet for you to share. So wrong but funny. When Logos Go Bad http://bit.ly/2NiBH',104,2088,'http://web.archive.org/web/20121005180040/http://www.artistmike.com/Bad-Logos/BadLogos.html','2012-10-05 18:00:40','Wed 10 Jun 2009 07:31:41 +0000',19,49,0.387755102041,2,'Bad Logos - When Logos Go Bad - Logos that Suck - Bad Logo Design Samples',13463,809,561,461,58,1260,83,774,500,0.618242887573,0.0875476866579,0.381757112427,0.123091490979,0.114540532248,0.923132662754,0.104677319749,0.10706934574,100.0,64.8889270055,15.1003038147,64.8889270055,15.1003038147,1.0,0.105299625299,0.10522717787,0.105299625299,0.10522717787,0,0,0.0,0.0,Relevant
308,'http://bit.ly/techseo','http://www.slideshare.net/janeandrobot/diagnosing-technical-issues-with-search-engine-optimization',37,2,'2009-06-11 17:23:30','http://twitter.com/vinceblackham','RT @vanessafox: My technical [SEO] audit checklists from SMX last week: http://bit.ly/techseo Great stack; Vanessa. Thanks!',123,2125,'http://web.archive.org/web/20090902175855/http://www.slideshare.net/janeandrobot/diagnosing-technical-issues-with-search-engine-optimization','2009-09-02 17:58:55','Thu 11 Jun 2009 09:19:51 +0000',21,98,0.214285714286,2,'Diagnosing Technical Issues With Search Engine Optimization',137408,1,1,0,0,425,5,38,35,0.640568120763,0.258030365677,0.359431879237,0.0618823489653,0.0615457454897,0.505998749449,0.0950366205228,0.100269161723,5.55807662885,11.555735594,11.8409270765,48.0979906788,46.9395393867,nan,0.084641473903,0.125662423883,nan,nan,0,0,0.0,0.0,Relevant
309,'http://bit.ly/akWAS','http://www.alexslemonade.org/about',72,2,'2009-06-11 17:42:23','http://twitter.com/donnajorris','What can 1 incredible little girl do? RT@AlexsLemonadeThe best way 2 teach people is by telling a story Here’s our story http://bit.ly/akWAS',142,2142,'http://web.archive.org/web/20120923181805/http://www.alexslemonade.org/about','2012-09-23 18:18:05','Sun 10 May 2009 07:43:09 +0000',19,34,0.558823529412,1,'About Alexs Lemonade Stand Foundation for Childhood Cancer | Alexs Lemonade Stand Foundation for Childhood Cancer',15523,308,239,113,1,1238,65,299,292,0.779688656288,0.0838993479828,0.220311343712,0.0377545211124,0.0385758374905,0.951522683697,0.161597382763,0.164125002233,100.0,85.6294065839,87.7411867728,85.6294065839,87.7411867728,1.0,0.0309492230295,0.1827120865,0.0309492230295,0.1827120865,0,0,0.0,0.0,Relevant
310,'http://bit.ly/1abTSh','http://executiveresumebranding.com/my-best-of-linkedin-tips-and-resources/',41,1,'2009-06-11 17:03:57','http://twitter.com/workintegrity','Solid LinkedIn Tips & Resources- http://bit.ly/1abTSh (RT @megguiseppi @CincyRecruiter)',87,2150,'http://web.archive.org/web/20120203173947/http://executiveresumebranding.com/my-best-of-linkedin-tips-and-resources','2012-02-03 17:39:47','Sat 02 May 2009 06:28:42 +0000',20,74,0.27027027027,1,'My Best of LinkedIn Tips and Resources | Executive Resume Branding',47113,2,0,0,0,56,14,22,21,0.733019813612,0.342188763086,0.266980186388,0.071488144893,0.0509991717802,0.921250719727,0.108596934103,0.118187788281,68.9367903795,10.4914883234,14.383226171,15.2189973825,20.8643687816,0.599352401322,0.0420145815902,0.1661121759,0.0700999637233,0.246358014318,0,2,0.0,0.222222222222,Relevant
311,'http://bit.ly/bAeLb','http://www.mndaily.com/1997/01/17/texas-town-says-goodbye-hello',16,1,'2009-06-11 16:57:59','http://twitter.com/geekpondering','Talk about a reality distortion field... RT @bynkii: <facepalm> http://bit.ly/bAeLb',83,2162,'http://web.archive.org/web/20081101162157/http://www.mndaily.com/1997/01/17/texas-town-says-goodbye-hello','2008-11-01 16:21:57','Sun 07 Jun 2009 21:20:04 +0000',19,63,0.301587301587,4,'Texas town says goodbye to hello | mndaily.com - The Minnesota Daily',77422,565,79,390,15,953,23,260,232,0.694956745572,0.715378725622,0.305043254428,0.0232275661091,0.0178054085911,0.403753867903,0.123647074885,0.145875731474,43.3288386605,9.61181294445,80.0346202759,22.1834077294,34.6780714919,0.0,0.0245366452406,0.180827391644,0.0,0.0,0,0,0.0,0.0,Relevant
312,'http://bit.ly/Rvhrx','http://www.copyblogger.com/persuade-like-a-trial-lawyer/',51,1,'2009-06-11 17:13:27','http://twitter.com/jbode','RT @copyblogger Five Ways to Persuade Like aSilver-Tongued Trial Lawyer http://bit.ly/Rvhrx (via @tweetmeme)',108,2189,'http://web.archive.org/web/20100720174956/http://www.copyblogger.com/persuade-like-a-trial-lawyer','2010-07-20 17:49:56','Tue 09 Jun 2009 08:39:03 +0000',19,56,0.339285714286,1,'Five Ways to Persuade Like a Silver-Tongued Trial Lawyer | Copyblogger',95111,11,8,10,0,165,52,230,221,0.56018268026,0.888608298479,0.43981731974,0.0753179479501,0.0572129567691,0.82658393629,0.147434414945,0.1640348695,99.9483781964,11.8729832712,11.9792668262,11.8791154849,11.9854539337,0.585548717111,0.0602978837744,0.184635068996,0.0993660791896,0.185655330563,0,0,0.0,0.0,Relevant
313,'http://bit.ly/CBgZH','http://www.auctionbrokers.net/auctions/auctions.asp?VIEWALL=Y',28,2,'2009-06-11 17:08:37','http://twitter.com/auctionbrokers','Several Public Real Estate Auctions coming up on June 11;12;13;18;20: http://bit.ly/CBgZH',89,2195,'http://web.archive.org/web/20080906163202/http://www.auctionbrokers.net/auctions/auctions.asp?VIEWALL=Y','','Wed 06 May 2009 08:28:02 +0000',19,61,0.311475409836,2,'?',45599,4,0,0,0,21,0,9,8,0.580823267635,0.912470602721,0.419176732365,0.0841820299899,0.0662847879285,0.516681322023,0.104896547624,0.11773507785,10.7813395284,9.04468582442,7.95130046181,83.8920414349,73.7505802581,0.305091617401,0.0251259453815,0.0785868266827,0.0517433683804,0.0971031432526,0,0,0.0,0.0,Relevant
314,'http://bit.ly/3Ir0J6','http://timedexposure.wordpress.com/2009/06/11/skyline-photos/',19,1,'2009-06-11 17:03:17','http://twitter.com/geointlinc','I wish there was one of St. Louis...these skyline photos are amazing. http://bit.ly/3Ir0J6',90,2201,'http://web.archive.org/web/20110927173958/http://timedexposure.wordpress.com/2009/06/11/skyline-photos/','2011-09-27 17:39:58','Thu 11 Jun 2009 07:07:42 +0000',20,61,0.327868852459,4,'?',0,11,6,0,0,38,2,36,35,0.514450882055,0.274069309137,0.485549117945,0.0668762678035,0.062318930069,0.853264073547,0.117195676704,0.125766110746,27.7394147946,4.11414313359,6.15415001736,14.8313984417,22.1855798434,0.880440330275,0.0316385998584,0.190476190476,0.0351364184463,0.185924450341,0,0,0.0,0.0,Relevant
315,'http://bit.ly/Bb6Qr','http://www.treehugger.com/files/2009/06/5-ways-to-make-consumer-electronics-greener-or-better-yet-obsolete.php',12,1,'2009-06-11 17:29:53','http://twitter.com/armact','RT @TreeHugger: 5 Ways to make consumer electronics green http://bit.ly/Bb6Qr',77,2220,'http://web.archive.org/web/20091214180653/http://www.treehugger.com/files/2009/06/5-ways-to-make-consumer-electronics-greener-or-better-yet-obsolete.php','2009-12-14 18:06:53','Thu 11 Jun 2009 09:24:14 +0000',19,110,0.172727272727,4,'5 Ways to Make Consumer Electronics Green or Better Yet Obsolete : TreeHugger',53262,0,0,0,0,334,6,33,32,0.473286309847,0.437843250193,0.526713690153,0.0721966426668,0.0802548421882,0.521202426539,0.081082709859,0.0940253245973,100.0,13.9819511344,22.0765154719,13.9819511344,22.0765154719,0.985163204748,0.0943508195584,0.114274054263,0.0943508195584,0.0928476690885,0,0,0.0,0.0,Relevant
316,'http://bit.ly/asq0O','http://www.theonion.com/content/video/nations_girlfriends_unveil_new',70,2,'2009-06-11 17:51:24','http://twitter.com/chrismunns','this is hilarious! http://bit.ly/asq0O',38,2220,'http://web.archive.org/web/20120921182824/http://www.theonion.com/content/video/nations_girlfriends_unveil_new','','Mon 25 May 2009 14:37:49 +0000',19,68,0.279411764706,3,'Nations Girlfriends Unveil New Economic Plan: Lets Move In Together | The Onion - Americas Finest News Source',74055,580,272,378,0,3417,98,765,500,0.795731733084,0.024514084731,0.204268266916,0.0288825603792,0.012205109396,0.381244766002,0.135309983173,0.114087881516,84.9458680777,12.1594878839,65.457739821,14.3143959313,77.0581798766,0.0437319642838,0.068199433947,0.101147480448,0.0,0.0966998016574,0,0,0.0,0.0,Relevant
317,'http://bit.ly/WJq50','http://coolmaterial.com/home/pirates-vs-ninjas-checker-set/',12,1,'2009-06-11 17:17:20','http://twitter.com/miss_ninja','I want this for my birthday RT @notmarcocollins: What is cooler than a Ninjas Vs. Pirates checker set? http://bit.ly/WJq50',122,2232,'http://web.archive.org/web/20091124175432/http://coolmaterial.com/home/pirates-vs-ninjas-checker-set/','2009-11-24 17:54:32','Thu 11 Jun 2009 09:13:38 +0000',19,59,0.322033898305,2,'Pirates vs Ninjas Checker Set | Cool Material',34295,6,3,3,0,34,2,6,6,0.508068310641,0.335136970284,0.491931689359,0.0656296467948,0.0634858433536,0.406701914273,0.0576124640765,0.0595579339989,99.9999999757,91.3943011393,92.9218214238,91.3943011171,92.9218214012,0.965517241379,0.218217890236,0.229174624257,0.214422506968,0.180150939644,0,0,0.0,0.0,Relevant
319,'http://bit.ly/riPXV','http://www.c-span.org/error.aspx?aspxerrorpath=/Watch/C-SPAN3_wm.aspx',11,1,'2009-06-11 17:13:02','http://twitter.com/therabidwhole','http://bit.ly/riPXV - Live feed of the Bank of America/Merril Lynch Merger Congressional Hearings.',98,2293,'http://web.archive.org/web/20120403175115/http://www.c-span.org/error.aspx?aspxerrorpath=/Watch/C-SPAN3_wm.aspx','','Wed 06 May 2009 10:31:03 +0000',19,69,0.275362318841,2,'Error | C-SPAN',31414,0,0,0,0,438,0,1,1,0.680201252727,0.753630576504,0.319798747273,0.0751776059321,0.0744091604834,0.936693273022,0.055014856017,0.0555830107367,93.5911872224,16.1402580424,34.4130966361,17.2454891549,36.7695908743,0.961538461538,0.0,0.0524142418361,0.0,0.0524142418361,0,0,0.0,0.0,NonRelevant
320,'http://bit.ly/19nx9u','http://www.nasa.gov/centers/langley/news/researchernews/rn_shin.html',14,2,'2009-06-11 17:13:10','http://twitter.com/nasa_langley','NASA aeronautics in a nutshell. Assoc. Admin. Jai Shin comes to Langley to share: http://bit.ly/19nx9u',102,2295,'http://web.archive.org/web/20100401175125/http://www.nasa.gov/centers/langley/news/researchernews/rn_shin.html','2010-04-01 17:51:25','Thu 11 Jun 2009 09:11:21 +0000',20,68,0.294117647059,5,'NASA - Shin: Fundamental Aeronautics Arent a Ceiling',22984,0,0,0,0,1453,1,3,3,0.666174499387,0.81937651441,0.333825500613,0.0758364932531,0.0770674635588,0.984027367076,0.0770674635588,0.0758364932531,100.0,15.7154355598,15.7154250376,15.7154355598,15.7154250376,1.0,0.0996023841112,0.0962250448649,0.0996023841112,0.0962250448649,0,0,0.0,0.0,Relevant
321,'http://bit.ly/78OPh','http://washingtonindependent.com/46097/pro-gun-gay-groups-take-aim-at-hate-crimes-bill',22,1,'2009-06-11 17:42:23','http://twitter.com/sikkdays','♺RT @JoinTheImpact Pro-Gun Groups Take Aim at Hate Crimes Bill http://bit.ly/78OPh (via @ZebulonKed)// ummmmmm....??? Wha?',124,2297,'http://web.archive.org/web/20100418182040/http://washingtonindependent.com/46097/pro-gun-gay-groups-take-aim-at-hate-crimes-bill','2010-04-18 18:20:40','Tue 09 Jun 2009 04:27:24 +0000',19,86,0.220930232558,2,'Pro-Gun Gay Groups Take Aim at Hate Crimes Bill | The Washington Independent',147203,211,1,1,0,395,12,77,73,0.656724233842,0.77033857525,0.343275766158,0.0687930090752,0.0542438230141,0.687558361912,0.168365717131,0.189919105391,43.2964965512,3.18328880851,7.96077628478,7.35230113768,18.3866523135,0.54990756641,0.0667014160392,0.204631348217,0.0767416543193,0.207873704369,0,0,0.0,0.0,Relevant
322,'http://bit.ly/4iEYN','http://www.twackle.com/NHL/Penguins-vs-Red-Wings',10,1,'2009-06-11 17:05:57','http://twitter.com/twackle_jon','@zmags Check out tweets and top stories for Game 7 http://bit.ly/4iEYN',70,2317,'http://webcitation.org/query?id=1333230273964787','','Mon 01 Jun 2009 10:47:07 +0000',19,48,0.395833333333,2,'Twackle.com',3896,0,0,0,0,250,2,251,251,0.56243095162,0.339483210229,0.43756904838,0.0,0.0947558739358,0.0453609211627,0.0235185420371,0.0,3.34642440747,77.1615640483,77.1530627092,4.33690587891,4.33738375375,0.0715656266965,0.0,0.0,0.0750586625041,0.0284203037546,0,0,0.0,0.0,NonRelevant
323,'http://bit.ly/16Ha04','http://www.unodc.org/unodc/en/justice-and-prison-reform/compendium.html',31,1,'2009-06-11 17:18:22','http://twitter.com/watchful1','#public safety 2nd Review UNODC Standards and Practices http://bit.ly/16Ha04',76,2356,'http://web.archive.org/web/20111225175738/http://www.unodc.org/unodc/en/justice-and-prison-reform/compendium.html','2011-12-25 17:57:38','Thu 11 Jun 2009 09:18:23 +0000',20,71,0.281690140845,4,'Compendium of UN Standards and Norms',20657,1,0,1,0,5,0,1,1,0.606868282148,0.628751554248,0.393131717852,0.0942937341105,0.0954437001957,0.981853800342,0.114519666863,0.11313708499,52.4398370806,12.0948168328,8.22692586574,6.34250224233,4.31418652073,nan,0.0896421457001,0.0300150112594,nan,nan,0,0,0.0,0.0,Relevant
324,'http://bit.ly/2Py9l3','http://www.poetseers.org/the_poetseers/hafiz/',109,1,'2009-06-11 17:46:37','http://twitter.com/38harmony','When asked to summarize Life; Hafiz said; What a sight; What a fright; What a delight. http://bit.ly/2Py9l3',107,2366,'http://web.archive.org/web/20071213170711/http://www.poetseers.org/the_poetseers/hafiz/','2007-12-13 17:07:11','Thu 11 Jun 2009 09:46:37 +0000',20,45,0.444444444444,2,'Poet Seers  » Hafiz',22763,4,1,0,0,7,2,4,4,0.639224117086,0.519158246633,0.360775882914,0.0368438063092,0.0465904371876,0.583919569665,0.10744306187,0.113288236807,99.4892644428,13.5671869354,7.7427270187,13.6368351011,7.78247488516,0.988764044944,0.0451984614706,0.12784055442,0.0451984614706,0.12784055442,0,0,0.0,0.0,Relevant
325,'http://bit.ly/Kwhw9','http://www.youtube.com/watch?v=lj-x9ygQEGA',87,2,'2009-06-11 17:17:32','http://twitter.com/melakamin','RT @brodyharper One of the funniest videos I have seen in a long time!! http://bit.ly/Kwhw9 // WOW -laughed so hard at this; is that wrong?',139,2375,'http://web.archive.org/web/20100328175707/http://www.youtube.com/watch?v=lj-x9ygQEGA','','Mon 25 May 2009 04:40:39 +0000',19,42,0.452380952381,1,'?',0,205299,100199,205861,3621,111453,1326,21940,500,0.522350634299,0.107222527038,0.477649365701,0.0330650035633,0.0353643617312,0.33757003122,0.120762138168,0.105466338138,62.2089311515,22.3922187783,13.9505721242,35.99518327,22.4253525434,0.0898933149951,0.079681907289,0.0931915223459,0.0805822964025,0.0167506302543,0,5,0.0,0.2,Relevant
327,'http://bit.ly/ZDgOC','http://www.blogtalkradio.com/quickndirty',40,1,'2009-06-11 17:13:26','http://twitter.com/47project','RT @mediaphyter: Today on @QuicknDirty podcast (3 PT): Special guest @bhalligan of HubSpot + iPhone giveaway! http://bit.ly/ZDgOC',129,2440,'http://web.archive.org/web/20091227175406/http://www.blogtalkradio.com/quicknDirty','2009-12-27 17:54:06','Thu 04 Jun 2009 13:27:53 +0000',19,40,0.475,1,'Quick-n-Dirty Podcast Online Radio by QuicknDirty | Blog Talk Radio',74716,15,14,10,0,943,340,543,500,0.580443827486,0.455340152718,0.419556172514,0.0350843036147,0.055174582848,0.275205145525,0.129654333693,0.128047111729,22.6424025463,60.1884527055,74.0097741618,37.6191803055,30.5938003497,0.0838001903942,0.0800640769025,0.0944293097659,0.132499735001,0.200684884766,0,3,0.0,0.176470588235,Relevant
328,'http://bit.ly/NrLZE','http://codeamber.org/reyesga/ga_061109_1113_amber_alert_reyez_cancel.php',13,1,'2009-06-11 17:20:30','http://twitter.com/sandle2002','RT @Amber_Alert CANCELLED: Ingrid Reyes - Lawrenceville; GA; girl was found safe http://bit.ly/NrLZE',100,2441,'http://web.archive.org/web/20110807180111/http://codeamber.org/reyesga/ga_061109_1113_amber_alert_reyez_cancel.php','2011-08-07 18:01:11','Thu 11 Jun 2009 09:18:29 +0000',19,72,0.263888888889,2,'?',11671,1,0,0,0,109,4,16,12,0.64105067784,0.70003527384,0.35894932216,0.143451146013,0.141069123172,0.711957827128,0.122169444356,0.124232336649,99.9999756492,13.3051762405,28.1345415542,13.3051794804,28.1345484052,0.900450337781,0.244948974278,0.212132034356,0.220564386628,0.19101436199,0,0,0.0,0.0,Relevant
329,'http://bit.ly/qgFHX','http://archrecord.construction.com/news/daily/archives/090610intern_development_program.asp',33,2,'2009-06-11 17:57:04','http://twitter.com/matthewdevries','Are you an arcthitectural intern? Changes to intern development program. http://bit.ly/qgFHX',92,2451,'http://web.archive.org/web/20101224183755/http://archrecord.construction.com/news/daily/archives/090610intern_development_program.asp','2010-12-24 18:37:55','Wed 10 Jun 2009 07:06:31 +0000',19,91,0.208791208791,4,'?',51988,2,0,0,0,56,1,10,10,0.591415231492,0.470080714368,0.408584768508,0.0468910299475,0.0498011920556,0.868777893914,0.109562622522,0.106526013622,53.9728096903,83.2034499715,60.5246957612,64.8684756567,89.1748550099,nan,0.105081387499,0.211839034169,nan,nan,0,0,0.0,0.0,Relevant
330,'http://bit.ly/vjhxs','http://www.cracked.com/article_17445_6-best-2012-apocalypse-theories-are-all-bullshit.html',20,1,'2009-06-11 17:33:23','http://twitter.com/falling2rust','RT @cracked The 6 Best 2012 Apocalypse Theories (Are All Bullshit): Looks like good ole earth is here to stay. http://bit.ly/vjhxs',130,2455,'http://web.archive.org/web/20100210181418/http://www.cracked.com/article_17445_6-best-2012-apocalypse-theories-are-all-bullshit.html','2010-02-10 18:14:18','Thu 11 Jun 2009 06:35:46 +0000',19,90,0.211111111111,1,'The 6 Best 2012 Apocalypse Theories (Are All Bullshit) | Cracked.com',68640,1805,1299,1081,1,2694,11,176,168,0.646141109191,0.0391670481631,0.353858890809,0.0607036886579,0.0727892379093,0.503371325885,0.129578107938,0.15764666023,99.9295747022,9.53590370025,27.4982966777,9.5426241217,27.5176760831,0.689465729723,0.0663520356725,0.16057175909,0.0642658392136,0.150599815726,0,0,0.0,0.0,Relevant
332,'http://bit.ly/4nBTZh','http://www.windpowerexperiments.co.uk/',56,1,'2009-06-11 17:45:19','http://twitter.com/craftyjan','Ever wondered how to build your own wind turbine ? check this out http://bit.ly/4nBTZh',86,2518,'http://web.archive.org/web/20090403170321/http://windpowerexperiments.co.uk/','2009-04-03 17:03:21','Tue 09 Jun 2009 04:45:21 +0000',20,38,0.526315789474,0,'?',17474,2,0,0,0,2664,9,121,121,0.814227703059,0.171657867855,0.185772296941,0.0951733734534,0.0912870929175,0.903562460914,0.285625490641,0.289948707549,100.0,26.6294303735,59.0171807529,26.6294303735,59.0171807529,1.0,0.160514470781,0.532878705765,0.160514470781,0.532878705765,0,0,0.0,0.0,Relevant
333,'http://bit.ly/jVJ2Y','http://greenupgrader.com/7556/diy-vertical-garden-with-reclaimed-gutters/',45,1,'2009-06-11 17:44:09','http://twitter.com/lillipops','DIY vertical garden using reclaimed gutters. Cool! http://bit.ly/jVJ2Y',70,2527,'http://web.archive.org/web/20121023182616/http://greenupgrader.com/7556/diy-vertical-garden-with-reclaimed-gutters/','2012-10-23 18:26:16','Tue 05 May 2009 16:06:41 +0000',19,73,0.260273972603,2,'DIY Vertical Garden with Reclaimed Gutters | greenUPGRADER',73343,879,801,370,0,97,21,208,199,0.729876613474,0.240472007215,0.270123386526,0.0620661039365,0.0708769911938,0.934432737903,0.141266042575,0.144384901741,8.68163141193,13.3556360833,49.4016276621,65.0035038227,17.5735736306,nan,0.103362278824,0.172459832746,nan,nan,0,0,0.0,0.0,Relevant
335,'http://bit.ly/Paxyz','http://www.youtube.com/watch?v=OAkfHShATKY',22,2,'2009-06-11 17:32:28','http://twitter.com/zach_shepler','@jasondsmithers @MarkSBernard Consider this for old school... http://bit.ly/Paxyz',81,2604,'http://web.archive.org/web/20070303164904/http://www.youtube.com/watch?v=OAkfHShATKY','','Thu 11 Jun 2009 09:32:23 +0000',19,42,0.452380952381,1,'?',0,24687,31653,15030,134,79,116,724,500,0.553065775294,0.4314644828,0.446934224706,0.0223718685071,0.023649188492,0.17662318489,0.0626120386523,0.0893292574871,13.6524998302,17.4848553396,93.5686877377,78.0818574992,12.7744649345,0.0,0.0419960525566,0.122114274259,0.0,0.00793600807772,0,1,0.0,0.125,NonRelevant
336,'http://bit.ly/Cyf9k','http://planetgreen.discovery.com/tech-transport/efficient-green-facebook.html',19,1,'2009-06-11 17:32:29','http://twitter.com/commonscold','RT @PlanetGreen 6 ways to be green and efficient on Facebook http://bit.ly/Cyf9k ^SS',84,2662,'http://web.archive.org/web/20120618181651/http://planetgreen.discovery.com/tech-transport/efficient-green-facebook.html','2012-06-18 18:16:51','Thu 11 Jun 2009 09:28:27 +0000',19,77,0.246753246753,2,'TLC Family 6 Ways to Be Efficient and Green on Facebook',66712,2,1,0,0,177,4,19,19,0.549571609177,0.417531215143,0.450428390823,0.0624278793306,0.0540818757138,0.759442075331,0.0623518737484,0.0671758425367,71.5078331019,1.15481698727,6.37277359354,1.61495172931,8.91199371747,0.97619047619,0.2326210526,0.200250469729,0.2326210526,0.200250469729,0,0,0.0,0.0,Relevant
339,'http://bit.ly/Vzs1p','http://www.scientificamerican.com/blog/post.cfm?id=9000-year-old-brew-hitting-the-shel-2009-06-05',20,1,'2009-06-11 17:27:31','http://twitter.com/jetkoning','New Old Beer! http://bit.ly/Vzs1p',33,2776,'http://web.archive.org/web/20100701181347/http://www.scientificamerican.com/blog/post.cfm?id=9000-year-old-brew-hitting-the-shel-2009-06-05','','Fri 05 Jun 2009 11:06:41 +0000',19,97,0.19587628866,3,'News Blog: 9000-year-old brew hitting the shelves this summer',109356,745,259,551,93,127,29,150,150,0.64431478132,0.523111092771,0.35568521868,0.0394591697858,0.0366356285752,0.447145018734,0.144559472355,0.133293617865,14.8146418474,61.2974061065,98.824742618,9.08099117641,14.9908225966,0.474933649619,0.0334263135232,0.183637377308,0.0448410956667,0.177901987071,0,0,0.0,0.0,Relevant
341,'http://bit.ly/Hs6Ei','http://www.sonomacounty.com/what-to-do',78,2,'2009-06-11 17:07:17','http://twitter.com/insidesonoma','@domaine547 you can start here for ideas: http://bit.ly/Hs6Ei and here for silly ideas: http://bit.ly/6EXUn',107,2830,'http://web.archive.org/web/20080514162007/http://www.sonomacounty.com/what-to-do','2008-05-14 16:20:07','Fri 20 Mar 2009 08:01:03 +0000',19,38,0.5,1,'What To Do | Sonoma County (Official Site)',9876,5,1,9,0,14,5,14,14,0.468360856969,0.0459011206183,0.531639143031,0.0424285283506,0.0378370086941,0.67987360044,0.0830904826127,0.0677625525211,32.1423552177,10.8458679793,12.5670475147,33.7432272956,39.098091691,0.791807582465,0.0,0.0872871560944,0.0,0.0764470787156,0,0,0.0,0.0,Relevant
342,'http://bit.ly/12fJ5L','http://www.mattcutts.com/blog/add-custom-search-to-any-site/',33,1,'2009-06-11 17:44:22','http://twitter.com/netclues','Add Custom Search to any site in two minutes http://bit.ly/12fJ5L',65,2879,'http://web.archive.org/web/20111029183221/http://www.mattcutts.com/blog/add-custom-search-to-any-site','2011-10-29 18:32:21','Wed 10 Jun 2009 13:36:08 +0000',20,60,0.333333333333,2,'Add Custom Search to any site in two minutes',71849,5,0,0,0,14,39,145,136,0.53199931574,0.689452586058,0.46800068426,0.0522708373489,0.05279268893,0.985699849701,0.174974364955,0.173248548216,48.6512803266,21.6315864877,21.7877939643,10.5240437812,10.6000407186,0.411174838969,0.119952028781,0.21809171625,0.198761598,0.229340305385,0,0,0.0,0.0,Relevant
343,'http://bit.ly/cjSuO','http://www.fostercitytelevision.com/',55,1,'2009-06-11 17:11:39','http://twitter.com/fostercitytv','Working on the Newsbrief; we should have things up by the end of the day. Stay tuned to FosterCity.tv http://bit.ly/cjSuO',121,2888,'http://web.archive.org/web/20111007175947/http://fostercitytelevision.com/','2011-10-07 17:59:47','Thu 11 Jun 2009 09:11:31 +0000',19,36,0.527777777778,0,'?',16035,4,0,0,0,2,0,85,83,0.340660559174,0.70890087184,0.659339440826,0.0695795410564,0.0605227532669,0.739056016959,0.1549449467,0.180672423805,84.9060387064,12.6896154158,15.3339277469,10.7742497766,13.019430628,0.897538251492,0.0468807230938,0.142138058713,0.0433148081824,0.161632653903,0,0,0.0,0.0,Relevant
344,'http://bit.ly/JLGBF','http://www.epicurious.com/articlesguides/holidays/grilling/rubsandsauces',33,1,'2009-06-11 17:49:42','http://twitter.com/lifestylepr','Check out Epicurious for Elizabeth Karmels flavor accessories for grilling this summer http://bit.ly/JLGBF',106,2914,'http://web.archive.org/web/20111125183816/http://www.epicurious.com/articlesguides/holidays/grilling/rubsandsauces','2011-11-25 18:38:16','Thu 11 Jun 2009 09:20:52 +0000',19,72,0.263888888889,4,'Grilling and Barbecue Marinades Rubs and Sauces: Recipes and Tips Grilling at Epicurious.com',136974,10,6,1,0,35,4,33,31,0.544753436174,0.433229104206,0.455246563826,0.0761836943712,0.069937860618,0.849824028854,0.100461025076,0.10590265595,68.9089772257,2.9147168852,11.5074195815,4.22980720735,16.6994491064,0.755928946018,0.143499200667,0.149608258724,0.142373699363,0.158330498666,0,0,0.0,0.0,Relevant
345,'http://bit.ly/ZdU1a','http://www.despisingnone.com/',20,1,'2009-06-11 17:58:15','http://twitter.com/balliv','Posted a new blog at http://bit.ly/ZdU1a',40,2947,'http://web.archive.org/web/20110513184722/http://www.despisingnone.com/','2011-05-13 18:47:22','Thu 11 Jun 2009 09:57:53 +0000',19,29,0.655172413793,0,'Despising None | supporting challenging and encouraging youth ministers',81635,2,3,0,0,21,0,9,9,0.648343150127,0.523445323461,0.351656849873,0.0293385379445,0.029122096328,0.490159199771,0.0898618290435,0.0981855277405,99.495334725,2.50204565997,9.60404954458,2.48941870436,9.55558124153,0.403528926706,0.0387783367165,0.109833929473,0.0383482494424,0.092610189322,0,0,0.0,0.0,Relevant
347,'http://bit.ly/I1XnS','http://www.forgraphicdesignersonly.com/articles/11-steps-to-better-networking',15,1,'2009-06-11 17:48:23','http://twitter.com/rogerioabreu','11 Steps to Better Networking for the Graphic Designer http://bit.ly/I1XnS',74,3013,'http://web.archive.org/web/20071218165810/http://www.forgraphicdesignersonly.com/articles/11-steps-to-better-networking','2007-12-18 16:58:10','Thu 11 Jun 2009 07:00:24 +0000',19,77,0.246753246753,2,'For Graphic Designers Only: 11 Steps to Better Networking for the Graphic Designer | Free Information Resources & Trusted Advice for Freelance Designers | By Michael Huggins RGD',20839,8,0,2,0,258,4,28,28,0.618616016067,0.31811812645,0.381383983933,0.0848952719956,0.0879598994267,0.887230370719,0.121286329044,0.123946485034,99.9999870883,18.7998064595,19.7933525262,18.7998040322,19.7933499705,0.899393314281,0.0867109969524,0.139560548918,0.0857295959378,0.137980993048,0,0,0.0,0.0,Relevant
348,'http://bit.ly/GEjfe','http://en.oreilly.com/rails2009/public/schedule/detail/9118',16,1,'2009-06-11 17:29:30','http://twitter.com/railsconf','Just got the presentation files from John Woodell and Ryan Browns JRuby on Google App Engine session at #RailsConf: http://bit.ly/GEjfe',135,3037,'http://web.archive.org/web/20120531182007/http://en.oreilly.com/rails2009/public/schedule/detail/9118','2012-05-31 18:20:07','Thu 11 Jun 2009 09:28:54 +0000',19,59,0.322033898305,5,'JRuby on Google App Engine: RailsConf 2009 - OReilly Conferences May 04 - 07 2009 Las Vegas NV!',41129,1,0,0,0,172,2,2,1,0.50549700246,0.844039683829,0.49450299754,0.114791809769,0.110732020579,0.922263029353,0.104833244167,0.108676765393,10.635461087,4.04934784712,4.18313985468,38.0740224987,39.3320028201,0.45827937986,0.204757089837,0.197814142019,0.24565184222,0.237322226267,2,2,0.1,0.1,Relevant
349,'http://bit.ly/ZbBaV','http://www.ew.com/ew/article/0%2C%2C20246950_20263258_20284375%2C00.html',19,1,'2009-06-11 17:51:12','http://twitter.com/musicmatterseth','Megan Fox is entertaining you dolts. http://bit.ly/ZbBaV',56,3039,'http://web.archive.org/web/20111104184151/http://www.ew.com/ew/article/0%2C%2C20246950_20263258_20284375%2C00.html','2011-11-04 18:41:51','Thu 11 Jun 2009 05:33:08 +0000',19,72,0.263888888889,3,'Megan Fox: Fallen Angel | Movies | EW.com',38228,10,2,11,189,201,10,48,45,0.829296472766,0.0108271641705,0.170703527234,0.0490290337845,0.03896432501,0.692093288509,0.0541641559905,0.054524054674,100.0,11.7579690614,54.8601080915,11.7579690614,54.8601080915,nan,nan,nan,nan,nan,2,4,0.285714285714,0.571428571429,NonRelevant
350,'http://bit.ly/sr2G8','http://www.weboptimist.com/optimization-for-social-media-integration-news/2009/06/11/',19,1,'2009-06-11 16:58:14','http://twitter.com/affiliatebasics','Optimization for Social Media Integration: News http://bit.ly/sr2G8',67,3045,'http://web.archive.org/web/20100327174859/http://www.weboptimist.com/optimization-for-social-media-integration-news/2009/06/11','2010-03-27 17:48:59','Thu 11 Jun 2009 08:57:47 +0000',19,85,0.223529411765,4,'SEO in The Desert » Blog Archive » Optimization for Social Media Integration: News - Palm Springs SEO by The Web Optimist',70686,0,0,0,0,15,1,62,58,0.673079703641,0.686662508603,0.326920296359,0.0855441504291,0.0553780831222,0.711402764574,0.0603404222959,0.0707394448147,10.0602750285,3.28282821027,3.27002734374,32.6315950703,32.5043533548,0.826033187631,0.163663417677,0.0868810058571,0.098692754244,0.0523912177885,0,0,0.0,0.0,Relevant
351,'http://bit.ly/AtUVe','http://www.blackcelebkids.com/2009/06/11/naviyd-and-usher-raymond-vs-parents-are-divorcing/',13,2,'2009-06-11 17:46:38','http://twitter.com/nativenotes','Ursher bout to be divorced; i smell a classic album coming lol rt: @lyneka Singer Usher Raymond is divorcing his wife: http://bit.ly/AtUVe',138,3052,'http://web.archive.org/web/20100410183730/http://www.blackcelebkids.com/2009/06/11/naviyd-and-usher-raymond-vs-parents-are-divorcing/','2010-04-10 18:37:30','Thu 11 Jun 2009 09:43:45 +0000',19,91,0.208791208791,4,'**Update:NAVIYD AND USHER RAYMOND VS PARENTS ARE DIVORCING(PROOF INSIDE) - Black Celebrity Kids',214461,1,0,0,0,48,2,4,4,0.624328280825,0.712487409202,0.375671719175,0.0520971533735,0.0514042388541,0.633043235027,0.0807739686121,0.0705704092672,28.6416002788,11.8186313002,9.32633031421,3.38504513544,2.67121024927,0.537545555168,0.079506820487,0.0831162773771,0.0871213683738,0.0770051379542,1,1,0.0454545454545,0.0454545454545,Relevant
352,'http://bit.ly/xeca1','http://www.huffingtonpost.com/aaron-greenspan/why-google-bothered-to-ap_b_213176.html',15,2,'2009-06-11 17:13:36','http://twitter.com/xzeogenics','RT @neelav: Why I sued Google and Won part 2 http://bit.ly/xeca1 ... isnt Googles motto Dont Be Evil??',102,3063,'http://web.archive.org/web/20111105180439/http://www.huffingtonpost.com/aaron-greenspan/why-google-bothered-to-ap_b_213176.html','2011-11-05 18:04:39','Tue 09 Jun 2009 10:42:04 +0000',19,85,0.223529411765,2,'Aaron Greenspan: Why Google Bothered to Appeal a $761 Small Claims Case (and Won)',344587,106,3,5,0,329,36,264,225,0.266942375449,0.0340306798762,0.733057624551,0.0559486802191,0.0523187052379,0.753008394077,0.152570471085,0.157203406066,73.5044639869,12.2501943842,29.3852989539,9.00443971947,21.599506487,0.853640845472,0.0722764179869,0.235288516382,0.0787063546703,0.241880483451,0,0,0.0,0.0,Relevant
353,'http://bit.ly/iphone-3g-s','http://www.quickpwn.com/2009/06/win-a-free-iphone-3g-s.html',18,1,'2009-06-11 17:27:42','http://twitter.com/themadjoker','I just entered to win a free iPhone 3G S from @QuickPWN; you can too! Go to http://bit.ly/iphone-3g-s to enter #quickpwn #iPhone',128,3105,'http://web.archive.org/web/20120124181927/http://www.quickpwn.com/2009/06/win-a-free-iphone-3g-s.html','2012-01-24 18:19:27','Tue 09 Jun 2009 10:45:00 +0000',25,59,0.423728813559,3,'?',78190,120,0,0,0,2929,33,1554,500,0.578366573971,0.445305608889,0.421633426029,0.0566820201265,0.0770691450858,0.17512704391,0.078487379952,0.0524773535288,4.31076958525,5.50602555549,5.55614751636,78.2918557461,77.5855855618,0.0697601147969,0.0196494372973,0.0166068055348,0.326164036527,0.220527138568,0,0,0.0,0.0,Relevant
354,'http://bit.ly/GWqst','http://www.toprankblog.com/2009/06/content-strategy-measure-up/',63,1,'2009-06-11 17:39:59','http://twitter.com/rohnjaymiller','RT @tweetmeme Content Marketing Strategy and Social Media | Online Marketing Blog http://bit.ly/GWqst',101,3111,'http://web.archive.org/web/20100412183150/http://www.toprankblog.com/2009/06/content-strategy-measure-up','2010-04-12 18:31:50','Tue 09 Jun 2009 03:02:31 +0000',19,63,0.301587301587,3,'Content Marketing Strategy and Social Media',73437,4,0,0,0,446,36,192,184,0.729526148567,0.684396197916,0.270473851433,0.0706334649692,0.0610104324308,0.72086813948,0.14402230467,0.149834070746,11.7257631419,11.8027354914,23.8085718989,99.3478431373,49.25017423,nan,0.113316683942,0.213342839964,nan,nan,0,0,0.0,0.0,Relevant
356,'http://bit.ly/k345R','http://www.youtube.com/watch?v=h47fNaOb-JU',50,2,'2009-06-11 17:34:55','http://twitter.com/123paigey','i knew she was an alien http://bit.ly/k345R',43,3119,'http://web.archive.org/web/20110621182654/http://www.youtube.com/watch?v=h47fNaOb-JU','','Mon 01 Jun 2009 11:20:28 +0000',19,42,0.452380952381,1,'?',0,110360,36737,37993,257,6487,241,4535,500,0.447153491234,0.558673989825,0.552846508766,0.0381680084349,0.0243076396332,0.464882251582,0.10194722005,0.0745783075598,11.0989606175,45.4389229382,2.01769985186,24.4261084986,18.179178406,0.725655299,0.176261059696,0.102687951902,0.0823386969593,0.101158323465,0,5,0.0,0.714285714286,Relevant
360,'http://bit.ly/IEG7B','http://www.nytimes.com/2009/06/09/opinion/09aciman.html',10,1,'2009-06-11 17:10:26','http://twitter.com/leekantz','Great op-ed on the displaced Jews of the Middle East: http://bit.ly/IEG7B',73,3190,'http://web.archive.org/web/20111208180336/http://www.nytimes.com/2009/06/09/opinion/09aciman.html','2011-12-08 18:03:36','Thu 11 Jun 2009 09:09:01 +0000',19,55,0.345454545455,5,'?',0,689,3,14,0,3,19,104,98,0.671613423697,0.715321541441,0.328386576303,0.0365636212064,0.0359893307449,0.721604234973,0.154194430958,0.153011810469,100.0,3.99493615103,27.3807039715,3.99493615103,27.3807039715,1.0,0.0596432079366,0.227057812116,0.0596432079366,0.227057812116,0,0,0.0,0.0,Relevant
361,'http://bit.ly/PAAQd','http://www.pewinternet.org/Presentations/2009/21--The-Nine-Tribes-of-the-Internet.aspx',63,2,'2009-06-11 17:03:23','http://twitter.com/davidlsharp','The nine tribes of the internet: http://bit.ly/PAAQd 2009 Study by Pew Internet and American Life Project',105,3249,'http://web.archive.org/web/20090730175732/http://www.pewinternet.org/Presentations/2009/21--The-Nine-Tribes-of-the-Internet.aspx','2009-07-30 17:57:32','Wed 10 Jun 2009 18:17:23 +0000',19,86,0.220930232558,3,'The nine tribes of the internet | Pew Research Centers Internet & American Life Project',26546,6,1,4,0,106,24,116,82,0.602052051605,0.847437472315,0.397947948395,0.0750939261483,0.0792593923901,0.657492316784,0.118599890666,0.111750243149,37.9324861823,54.6674989696,56.3412217759,69.3876378053,67.3263464771,0.647150228929,0.355334527259,0.107520666114,0.295656197995,0.0894626018876,0,0,0.0,0.0,Relevant
362,'http://bit.ly/yj4JI','http://www.youtube.com/watch?v=PWhxCB0ndJE',32,1,'2009-06-11 17:21:31','http://twitter.com/lunasceiling','@nicknunns @douglassherwood http://bit.ly/yj4JI',47,3266,'http://web.archive.org/web/20111026181557/http://www.youtube.com/watch?v=PWhxCB0ndJE','','Sun 07 Jun 2009 13:27:03 +0000',19,42,0.452380952381,1,'?',0,199008,182497,177517,1148,5292,372,4936,500,0.596810848616,0.449103634571,0.403189151384,0.0190761898429,0.0239578711875,0.427699609139,0.0902316073431,0.0630531747308,55.7381708174,64.0769870663,39.9902277251,86.9862541441,22.2898214397,nan,0.0,0.0418011908226,nan,nan,0,1,0.0,0.333333333333,NonRelevant
363,'http://bit.ly/NMtgy','http://wpcandy.com/articles/10-things-you-can-do-with-wordpress-besides-blogging.html',37,1,'2009-06-11 17:42:53','http://twitter.com/coenjacobs','deelt: 10 Things You can Do with WordPress Besides Blogging http://bit.ly/NMtgy',79,3319,'http://web.archive.org/web/20100831183812/http://wpcandy.com/articles/10-things-you-can-do-with-wordpress-besides-blogging.html','2010-08-31 18:38:12','Thu 11 Jun 2009 06:48:34 +0000',19,85,0.223529411765,2,'Gooroohq.com',8827,6,8,1,0,61,0,0,0,0.580811461065,0.355385797827,0.419188538935,0.055612799832,0.0204124145232,0.197296092827,nan,nan,45.7226447515,95.7279823072,45.7226447515,47.7630925143,100.0,nan,0.53033008589,nan,nan,nan,0,0,0.0,0.0,NonRelevant
364,'http://bit.ly/I6z1R','http://www.buzzfeed.com/reddit/megan-fox-toe-thumb-pic',10,1,'2009-06-11 16:57:20','http://twitter.com/benlord','One more thing #toethumbs !!!! Freak Out!!! http://bit.ly/I6z1R',63,3326,'http://web.archive.org/web/20090612175246/http://www.buzzfeed.com/reddit/megan-fox-toe-thumb-pic','2009-06-12 17:52:46','Thu 11 Jun 2009 07:40:59 +0000',19,54,0.351851851852,2,'Megan Fox Has Toe Thumbs [PIC]',484887,316,97,290,48,718,11,78,72,0.60826596045,0.219636149325,0.39173403955,0.0169515875905,0.0252972094132,0.419719820807,0.0866680987076,0.0853601594515,85.6113137724,21.5040175648,88.2071073707,25.1181959688,97.0571604992,0.215207115505,0.0253184841771,0.0938736413292,0.0,0.0970912075211,0,2,0.0,0.25,Relevant
365,'http://bit.ly/k6K52','http://graphicriver.net/item/set-of-buttons/32881',14,1,'2009-06-11 17:15:46','http://twitter.com/cintiux','RT @_dariux: Set of buttons PSD for $1 usd http://bit.ly/k6K52',62,3336,'http://web.archive.org/web/20100726181122/http://graphicriver.net/item/set-of-buttons/32881','2010-07-26 18:11:22','Thu 11 Jun 2009 08:45:12 +0000',19,49,0.387755102041,3,'Web Elements - Set of Buttons | GraphicRiver',45834,0,0,0,0,7,0,5,5,0.61606863335,0.407974082303,0.38393136665,0.0846836155406,0.0684653196881,0.529862799056,0.102062072616,0.12623888062,2.40975489734,9.73847487818,20.9787002397,0.234673375304,0.505535256426,0.735306633185,0.194486655331,0.343807082086,0.186704011204,0.330049180992,0,0,0.0,0.0,Relevant
366,'http://bit.ly/ConGk','http://www.hiphopdx.com/index/news/id.9288/title.the-new-boyz-talk-you-re-a-jerk-dance-craze-album',33,2,'2009-06-11 17:32:27','http://twitter.com/themessageblog','New articel on HipHopDX: http://bit.ly/ConGk',44,3336,'http://web.archive.org/web/20100329182803/http://www.hiphopdx.com/index/news/id.9288/title.the-new-boyz-talk-you-re-a-jerk-dance-craze-album','2010-03-29 18:28:03','Thu 11 Jun 2009 09:32:27 +0000',19,98,0.19387755102,4,'The New Boyz Talk Youre A Jerk Dance Craze Album | Get The Latest Hip Hop News Rap News & Hip Hop Album Sales | HipHop DX',45718,1,0,0,0,10,4,7,6,0.63895823092,0.430259395996,0.36104176908,0.0258069887046,0.0255404722119,0.503770580802,0.0958476902942,0.0893980312535,8.68795285122,69.0762773401,52.2647761162,12.5773321693,16.6229600446,nan,nan,nan,0.0576390417704,0.133111665128,0,0,0.0,0.0,Relevant
367,'http://bit.ly/iHm61','http://dailydose.us/2009/06/11/american-medical-association-plays-dr-tom-on-healthcare-reform/',27,1,'2009-06-11 17:27:53','http://twitter.com/molliekatie','RT @TommyXtopher : Please retweet 920 times! Thanks!. American Medical Association Plays Dr. Tom on Healthcare Reform. http://bit.ly/iHm61',138,3383,'http://web.archive.org/web/20120324182416/http://dailydose.us/2009/06/11/american-medical-association-plays-dr-tom-on-healthcare-reform/','2012-03-24 18:24:16','Thu 11 Jun 2009 08:13:40 +0000',19,94,0.202127659574,4,'American Medical Association Plays Dr. Tom on Healthcare Reform « Daily Dose',74632,0,0,0,0,115,6,12,12,0.706592615857,0.74017935042,0.293407384143,0.0757614408414,0.0754254682731,0.88254839911,0.074402702726,0.0703379948453,99.9226712615,17.4998290404,17.205541655,17.51337191,17.2188567798,0.996447590904,0.173954152814,0.146599832378,0.174574312189,0.147122471584,0,0,0.0,0.0,Relevant
368,'http://bit.ly/zj6n8','http://thinkdesignblog.com/free-textures-24-high-res-grunge-texture-pics.htm',28,1,'2009-06-11 17:27:31','http://twitter.com/dzineyugu','Well Never Have Enough Free Textures - 24 High-Res Grunge Texture Pics http://bit.ly/zj6n8',90,3405,'http://web.archive.org/web/20121017182416/http://thinkdesignblog.com/free-textures-24-high-res-grunge-texture-pics.htm','2012-10-17 18:24:16','Thu 11 Jun 2009 04:44:38 +0000',19,76,0.25,1,'Free Textures - 24 High-Res Grunge Texture Pics | Think Design',52735,1,0,0,0,263,17,69,67,0.570014824751,0.143456612165,0.429985175249,0.0884964415467,0.0949157995752,0.932367866495,0.136197456103,0.134697104394,100.0,68.0930734643,67.6734118692,68.0930734643,67.6734118692,1.0,0.186338998125,0.130952380952,0.186338998125,0.130952380952,0,0,0.0,0.0,Relevant
369,'http://bit.ly/Movae','http://spunkyhomeschool.blogspot.com/2005/11/new-miranda-ruling.html',27,1,'2009-06-11 17:36:36','http://twitter.com/jerysmiles','RT @SpunkyBraun: Since Miranda rights are in vogue; how about some for parents http://bit.ly/Movae',98,3427,'http://web.archive.org/web/20120128183343/http://spunkyhomeschool.blogspot.com/2005/11/new-miranda-ruling.html','2012-01-28 18:33:43','Thu 11 Jun 2009 09:22:58 +0000',19,68,0.279411764706,3,'?',0,0,0,0,0,8,0,0,0,0.589842688227,0.771506815356,0.410157311773,0.0507411597573,0.0515710623129,0.975533910752,nan,nan,99.9164859245,10.2096978489,7.30226406999,10.2182315105,7.30836758562,0.972597525159,0.0900450337781,nan,0.0925820099773,nan,0,0,0.0,0.0,Relevant
370,'http://bit.ly/dEJWb','http://www.ghacks.net/2009/06/11/mozilla-firefox-3-0-11-released/',12,1,'2009-06-11 17:08:37','http://twitter.com/ghacksnews','Mozilla Firefox 3.0.11 Released http://bit.ly/dEJWb',51,3443,'http://web.archive.org/web/20100726180600/http://www.ghacks.net/2009/06/11/mozilla-firefox-3-0-11-released/','2010-07-26 18:06:00','Thu 11 Jun 2009 09:08:38 +0000',19,65,0.292307692308,4,'Mozilla Firefox 3.0.11 Released -',24822,0,0,0,0,6,1,11,10,0.533559239569,0.629968628485,0.466440760431,0.0593456133761,0.0602338601937,0.60679096062,0.0828215577663,0.0816002183921,23.7510708906,15.1909020068,14.7807630595,63.9588087491,62.231985781,0.735433403418,0.174963553056,0.14580296088,0.131812432549,0.153781171307,0,0,0.0,0.0,Relevant
371,'http://bit.ly/g3lnB','http://sivel.net/2009/06/congratulations-to-the-wordpress-community-for-a-successful-2-8-release/',12,1,'2009-06-11 17:57:30','http://twitter.com/sivel','New blog post: Congratulations to the WordPress Community for a Successful 2.8 Release http://bit.ly/g3lnB',106,3443,'http://web.archive.org/web/20101127185453/http://sivel.net/2009/06/congratulations-to-the-wordpress-community-for-a-successful-2-8-release/','2010-11-27 18:54:53','Thu 11 Jun 2009 09:56:17 +0000',19,97,0.19587628866,3,'Congratulations to the WordPress Community for a Successful 2.8 Release | Sivel.net',9058,0,0,0,0,14,0,0,0,0.680624289018,0.647180817606,0.319375710982,0.0866702780035,0.112419885464,0.639414741412,nan,nan,99.8768856931,15.4707508734,12.3787380051,15.4898210592,12.3939967884,0.929320377285,0.20751433916,nan,0.257129738613,nan,0,0,0.0,0.0,Relevant
372,'http://bit.ly/W9jt1','http://www.deseretnews.com/article/705309910/Man-injured-in-school-bus-collision.html',12,1,'2009-06-11 17:33:35','http://twitter.com/cimcity','man in critical condition; hit by bus full of childrenhttp://bit.ly/W9jt1',73,3460,'http://web.archive.org/web/20090614183115/http://www.deseretnews.com/article/705309910/Man-injured-in-school-bus-collision.html','2009-06-14 18:31:15','Thu 11 Jun 2009 09:33:36 +0000',19,85,0.223529411765,3,'Man injured in school bus collision | Deseret News',62523,0,0,0,0,4,0,0,0,0.401651527979,0.620561233144,0.598348472021,0.0638009115089,0.0691714463866,0.410492545168,nan,nan,94.6661767629,6.46140113721,2.41027374054,6.82545905851,2.54607698648,0.69728585367,0.158113883008,nan,0.22360679775,nan,0,0,0.0,0.0,Relevant
374,'http://bit.ly/F2evX','http://12for12k.org/2009/06/02/believe-in-zero-unicef-and-12for12k-team-up-in-june/',24,1,'2009-06-11 17:21:38','http://twitter.com/modernsinglemom','12 for 12K is amazing: http://bit.ly/F2evX So honored to have met @DannyBrown & He is going to be joining us 2nite! http://budurl.com/d35l',138,3477,'http://web.archive.org/web/20110722181935/http://12for12k.org/2009/06/02/believe-in-zero-unicef-and-12for12k-team-up-in-june/','2011-07-22 18:19:35','Wed 03 Jun 2009 13:57:10 +0000',19,83,0.228915662651,4,'?',0,0,0,0,0,328,205,455,432,0.747345559321,0.52561489677,0.252654440679,0.047015244814,0.0355384388275,0.215897634814,0.0531576199488,0.176496584629,99.8973646805,27.1568156925,20.4585642586,27.1847168135,20.4795835446,0.0433198882045,0.0499065128506,0.25637570157,0.0,0.0485053417554,0,0,0.0,0.0,Relevant
376,'http://bit.ly/10Bt0P','http://www.newegg.com/Product/Product.aspx?Item=N82E16820145440',52,1,'2009-06-11 17:26:38','http://twitter.com/lukargo','Think Ill go with this: http://bit.ly/10Bt0P The ol beast has been slowing down lately.',87,3565,'http://web.archive.org/web/20080605162713/http://www.newegg.com/Product/Product.aspx?Item=N82E16820145440','','Thu 11 Jun 2009 09:26:38 +0000',20,63,0.31746031746,2,'Newegg.com - CORSAIR 1GB (2 x 512MB) 184-Pin DDR SDRAM DDR 400 (PC 3200) Dual Channel Kit Desktop Memory Model VS1GBKIT400',229310,11,0,2,12,10,0,1,1,0.453635451224,0.36293001237,0.546364548776,0.019744962592,0.0277550326822,0.46741850076,0.0414670113935,0.0353996162702,83.2583898437,51.2304122248,6.6047306353,61.531831592,7.93281091275,0.463351547411,0.0,0.0330229093342,0.0,0.0668153104781,0,0,0.0,0.0,Relevant
378,'http://bit.ly/RtpBe','http://digital-photography-school.com/how-to-shoot-in-direct-sunlight',73,1,'2009-06-11 17:23:44','http://twitter.com/kwelte57','Nice areicle on daylight photos http://bit.ly/RtpBe',51,3663,'http://web.archive.org/web/20111110182447/http://www.digital-photography-school.com/how-to-shoot-in-direct-sunlight','2011-11-10 18:24:47','Sun 07 Jun 2009 07:10:37 +0000',19,69,0.275362318841,1,'How to Shoot in Direct Sunlight',98370,124,314,15,0,137,18,124,117,0.675597610567,0.165709166771,0.324402389433,0.0367235301529,0.036357627335,0.905683598723,0.137814876281,0.135538637475,99.9998959888,8.0223604419,11.3672381236,8.02235209774,11.3672263004,0.930305991641,0.0531660903756,0.169287158982,0.0552907335581,0.180166541553,0,0,0.0,0.0,Relevant
380,'http://bit.ly/3vrni','http://economix.blogs.nytimes.com/2009/06/08/the-value-of-education-in-a-recession/',17,1,'2009-06-11 17:18:21','http://twitter.com/mhyc','A*C Ed Award is a perk for the youth who serve at MHYC; College graduates made 54% more than those who did not graduate: http://bit.ly/3vrni',140,3694,'http://web.archive.org/web/20111205181955/http://economix.blogs.nytimes.com/2009/06/08/the-value-of-education-in-a-recession','2011-12-05 18:19:55','Thu 11 Jun 2009 09:15:45 +0000',19,83,0.228915662651,4,'The Value of Education in a Recession - NYTimes.com',71059,17,1,0,0,6,1,19,12,0.49275730038,0.625929438496,0.50724269962,0.0398941813952,0.0402545697569,0.858465203039,0.132833303161,0.135405341733,100.0,63.8511458349,44.8669951526,63.8511458349,44.8669951526,0.993777164212,0.066566153698,0.203894137337,0.0669829777693,0.205170882044,0,0,0.0,0.0,Relevant
382,'http://bit.ly/16gIA3','http://twittruth.com/',19,1,'2009-06-11 17:14:55','http://twitter.com/hadleystern','RT @SeanMalarkey: (interesting new twitter app) Twit Truth - Whos really using twitter http://bit.ly/16gIA3',107,3795,'http://web.archive.org/web/20110129181810/http://twittruth.com/','2011-01-29 18:18:10','Thu 11 Jun 2009 09:13:39 +0000',20,21,0.952380952381,0,'TwitTruth',880,11,1,0,0,474,84,448,436,0.643499605199,0.0992032023433,0.356500394801,0.0560804813138,0.0741249316661,0.107124711357,0.0561926841575,0.0960219510141,1.82950855087,75.5096084452,57.8573229038,2.42288178755,3.16210370451,nan,nan,nan,0.0653720450461,0.0555555555556,0,8,0.0,0.571428571429,Relevant
383,'http://bit.ly/qgaUe','http://www.newscientist.com/article/mg20227124.600-can-smoking-ever-be-made-safe.html',16,1,'2009-06-11 17:49:32','http://twitter.com/kyrabirbilo','RT @newscientist: Tobacco companies start clinical trials on safe cigarettes http://bit.ly/qgaUe',96,3815,'http://web.archive.org/web/20111023185307/http://www.newscientist.com/article/mg20227124.600-can-smoking-ever-be-made-safe.html','2011-10-23 18:53:07','Thu 11 Jun 2009 06:02:22 +0000',19,85,0.223529411765,2,'Sign in to read: Can smoking ever be made safe? - health - 10 June 2009 - New Scientist',21978,2,0,0,0,862,1,25,22,0.718710895588,0.575495109411,0.281289104412,0.0989788207983,0.106727704844,0.792733143411,0.076656427566,0.0758302355143,99.950737971,17.3766204821,19.6970670619,17.3680604062,19.687363887,0.860034949674,0.184274344272,0.156996456406,0.177393718797,0.126511349842,0,0,0.0,0.0,Relevant
384,'http://bit.ly/xbCb8','http://www.stanfordtheatre.org/stf/calendars/Summer%202009.html',10,2,'2009-06-11 17:07:51','http://twitter.com/reciprocous','RT Romantics & Classic Movie Lovers: Casablanca is playing tonight and tomorrow at the Stanford Theatre on Univ. Ave: http://bit.ly/xbCb8',137,3837,'http://web.archive.org/web/20090831181148/http://www.stanfordtheatre.org/stf/calendars/Summer%202009.html','','Wed 10 Jun 2009 11:27:01 +0000',19,63,0.301587301587,3,'?',8907,25,0,0,0,64,1,8,8,0.749102956273,0.318293453574,0.250897043727,0.0855357199045,0.0908940683376,0.941048425589,0.106660229206,0.111524934186,100.0,46.2822284703,65.8488775903,46.2822284703,65.8488775903,1.0,0.0,0.0,0.0,0.0,0,2,0.0,0.1,Relevant
385,'http://bit.ly/13ahvR','http://www.funnyvideosden.com/webcams-are-bad/',10,1,'2009-06-11 16:59:27','http://twitter.com/duckvaginas','http://bit.ly/13ahvR might be old; but pretty funny.',52,3840,'http://webcitation.org/query?id=1332540201660125','','Thu 11 Jun 2009 07:06:19 +0000',20,46,0.434782608696,1,'Webcams Are Bad «  Funny Videos & Shocking Videos | Funnyvideosden.com',54955,41,1,2,0,124,5,30,30,0.622814944497,0.0953466082191,0.377185055503,0.0,nan,nan,nan,0.0,100.0,56.1734962903,54.8421400578,56.1734962903,54.8421400578,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
387,'http://bit.ly/7eh1l','http://www.doodlesplatter.com/',54,1,'2009-06-11 17:40:56','http://twitter.com/theneonhive','Please come join the posse! http://bit.ly/7eh1l',47,3872,'http://web.archive.org/web/20121028184528/http://www.doodlesplatter.com/','2012-10-28 18:45:28','Mon 08 Jun 2009 12:30:02 +0000',19,30,0.633333333333,0,'Doodlesplatter',53259,56,9,12,3,66,21,71,71,0.509502145209,0.820930941018,0.490497854791,0.0377844541395,0.0380754811925,0.978289665611,0.157906478957,0.15669953276,1.63226494755,1.86544579439,20.7562950566,87.4999934313,7.86395136081,nan,0.0306858205966,0.113500352517,nan,nan,0,0,0.0,0.0,Relevant
388,'http://bit.ly/L7ZOp','http://twittertrain.net',15,1,'2009-06-11 17:08:15','http://twitter.com/lizpao','OMG WOW!!! Im getting tons of new followers; Check out this site NOW!!! http://bit.ly/L7ZOp',91,3879,'http://web.archive.org/web/20090614181254/http://twittertrain.net/','2009-06-14 18:12:54','Thu 11 Jun 2009 02:16:06 +0000',19,23,0.826086956522,0,'?',0,1102466,637361,552759,0,33157,1,10,8,0.55876793472,0.498366152189,0.44123206528,0.157683305597,0.0456435464588,0.242386168855,0.0487950036474,0.132722176564,5.99330636562,6.31921734798,20.2181139663,94.842541973,29.6432514704,0.0752118315846,0.0930484210398,0.120490673178,0.0,0.0253673144716,0,0,0.0,0.0,Relevant
389,'http://bit.ly/fLm93','http://getahead.rediff.com/report/2009/jun/09/how-you-lose-money-on-fixed-deposits.htm',14,1,'2009-06-11 17:11:20','http://twitter.com/kum72','Fis\xed deposits are not always the best bets.. http://bit.ly/fLm93',67,3915,'http://webcitation.org/query?id=1333404979933736','','Thu 11 Jun 2009 09:11:16 +0000',19,86,0.220930232558,5,'How you lose money on fixed deposits - Rediff.com Get Ahead',53543,2,0,0,0,11,0,3,3,0.832159857123,0.0415097858019,0.167840142877,0.0,0.0521853575904,0.0190553983492,0.110037548629,0.057735026919,72.075201709,12.8096568675,27.1030859237,9.23258602549,19.5346038488,nan,0.0,0.0603022689156,nan,nan,0,0,0.0,0.0,Relevant
390,'http://bit.ly/DG29','http://speckyboy.com/2008/10/12/25-examples-of-amazingly-creative-typography-art/',54,1,'2009-06-11 17:16:42','http://twitter.com/chrisconn','More awesome typography: http://bit.ly/DG29',43,3954,'http://web.archive.org/web/20110919182236/http://speckyboy.com/2008/10/12/25-examples-of-amazingly-creative-typography-art/','2011-09-19 18:22:36','Thu 02 Apr 2009 22:41:21 +0000',18,81,0.222222222222,4,'25 Examples of Amazingly Creative Typography Art - Speckyboy Design Magazine',76236,47,26,23,0,232,20,61,60,0.785197740235,0.156487022458,0.214802259765,0.0471404520791,0.0465999212462,0.761432858894,0.0987569656436,0.0963588301848,7.85934351354,13.0754962196,13.1940120865,60.1074206406,59.5675027583,nan,0.0925820099773,0.163557170943,nan,nan,0,0,0.0,0.0,Relevant
391,'http://bit.ly/8m2cX','http://www.iphoneuxreviews.com/',46,1,'2009-06-11 17:22:33','http://twitter.com/davevandenberg','iPhone UX Reviews: User experience reviews of iPhone apps & advice on creating apps http://bit.ly/8m2cX #iphone #ux (via @Spidercam)',132,4051,'http://web.archive.org/web/20120117183004/http://www.iphoneuxreviews.com/','2012-01-17 18:30:04','Thu 11 Jun 2009 07:35:19 +0000',19,31,0.612903225806,0,'iPhone & iPad UX Reviews',58600,10,1,1,0,24,28,139,130,0.597423698919,0.79650251455,0.402576301081,0.0971095021239,0.0974933356443,0.99606297684,0.155655349755,0.155042531038,100.0,42.776750552,19.1375070265,42.776750552,19.1375070265,1.0,0.0960384845692,0.155688734403,0.0960384845692,0.155688734403,0,0,0.0,0.0,Relevant
392,'http://bit.ly/1c1mVj','http://www.ehow.com/how_2099077_grow-butternut-squash.html',17,1,'2009-06-11 17:11:13','http://twitter.com/_dev0n','easy to grow yummy butternut squash http://bit.ly/1c1mVj via @addthis',69,4053,'http://web.archive.org/web/20110828181846/http://www.ehow.com/how_2099077_grow-butternut-squash.html','2011-08-28 18:18:46','Thu 11 Jun 2009 09:10:37 +0000',20,58,0.344827586207,1,'How to Grow Butternut Squash | eHow.com',69617,2,4,6,0,6,0,1,1,0.7696340015,0.252833940962,0.2303659985,0.0423523549888,0.0458928094354,0.672820607583,0.067725376152,0.0892866040243,89.5990886789,6.08840353989,11.7989072465,6.79516235004,13.1685572035,0.804102346379,0.0855398922768,0.120222617956,0.081348921682,0.0857492925713,0,0,0.0,0.0,Relevant
394,'http://bit.ly/15o2oG','http://www.youtube.com/watch?v=9QUT0tweX1M',51,2,'2009-06-11 17:30:53','http://twitter.com/gerrybruno','100 Best movie lines in 200 seconds. This is great. http://bit.ly/15o2oG',72,4068,'http://web.archive.org/web/20111202183841/http://www.youtube.com/watch?v=9QUT0tweX1M','','Tue 05 May 2009 17:34:07 +0000',20,42,0.47619047619,1,'?',0,31691,16003,18580,89,8456,379,3338,500,0.71333825472,0.0571194024962,0.28666174528,0.0405900853453,0.0503336676938,0.462980963111,0.0970868906534,0.0750700812322,83.3726755822,82.7910072613,6.11753815011,99.302327391,7.33758165656,0.0365636212064,0.171498585143,0.0681042956564,0.0,0.00897736964258,0,1,0.0,0.0909090909091,Relevant
395,'http://bit.ly/ESvAt','http://www.prosperitysalessystem.com/',16,1,'2009-06-11 17:32:33','http://twitter.com/brokerage','It’s past time to take control of YOUR financial future! http://bit.ly/ESvAt',78,4114,'http://web.archive.org/web/20090830184107/http://www.prosperitysalessystem.com/','2009-08-30 18:41:07','Fri 01 May 2009 09:33:18 +0000',19,37,0.513513513514,0,'ProsperitySalesSystem : Automated Marketing Systems',12432,0,0,0,0,500,1,13,13,0.635519263042,0.811582001691,0.364480736958,0.0820609939862,0.0683985568057,0.684341717817,0.138539822258,0.169845808125,91.459359994,75.4051507092,28.5315545028,68.9650682411,26.0947771446,0.283278861866,0.02484519975,0.18348709652,0.0,0.0888231183369,0,0,0.0,0.0,Relevant
396,'http://bit.ly/HYu7X','http://business.asiaone.com/Business/SME%2BCentral/eBiz%2BHub/Story/A1Story20090610-147579.html',10,1,'2009-06-11 17:35:39','http://twitter.com/joel_morrison','Social media marketing gaining ground: AsiaOne By VICTOR KATHEYAS SOCIAL media platforms are gaining ground in S.. http://bit.ly/HYu7X',134,4126,'http://web.archive.org/web/20120713184425/http://business.asiaone.com/Business/SME%2BCentral/eBiz%2BHub/Story/A1Story20090610-147579.html','','Thu 11 Jun 2009 09:35:37 +0000',19,95,0.2,5,'Social media marketing gaining ground',43714,0,0,0,0,15,2,11,11,0.619685520658,0.886492034358,0.380314479342,0.0996194671032,0.10048498699,0.991386575125,0.0858689288939,0.0851293033258,100.0,72.8177372703,76.4857265715,72.8177372703,76.4857265715,1.0,0.173275820021,0.108465228909,0.173275820021,0.108465228909,0,0,0.0,0.0,Relevant
397,'http://bit.ly/p0HH1','http://www.youtube.com/watch?v=6gvOVWKKxmo',11,1,'2009-06-11 17:40:34','http://twitter.com/jordanquinn','http://bit.ly/p0HH1 chalk animation and autumn story by firekites.',66,4145,'http://web.archive.org/web/20100318184939/http://www.youtube.com/watch?v=6gvOVWKKxmo','','Wed 29 Apr 2009 09:01:24 +0000',19,42,0.452380952381,1,'?',0,10922,7236,4644,75,210,57,776,500,0.589232433762,0.385053159427,0.410767566238,0.0587013706331,0.0567104964007,0.277418454351,0.116183921975,0.0859427493548,97.5866221818,99.9673997145,94.7341061009,97.5548086643,92.447814198,0.192879187453,0.235702260396,0.0750651357756,0.0,0.0198562318552,0,0,0.0,0.0,Relevant
398,'http://bit.ly/ChaNWS','http://www.wunderground.com/US/TN/099.html',56,1,'2009-06-11 17:13:11','http://twitter.com/chattaweather','NWS Alert: Severe Thunderstorm Watch 376 remains in effect until 800 PM EDT TN . Tennessee counties... http://bit.ly/ChaNWS #CHAwx',130,4172,'http://web.archive.org/web/20110808182243/http://www.wunderground.com/US/TN/099.html','2011-08-08 18:22:43','Wed 11 Feb 2009 08:04:46 +0000',20,42,0.47619047619,3,'Warnings for Hamilton Tennessee | Weather Underground',39193,21,4,25,0,6959,17,421,421,0.617242179991,0.394581664539,0.382757820009,0.0603480044314,0.09462037396,0.773465873917,0.202273427322,0.0936204846396,48.6280421445,13.9498265063,16.1689529159,6.78352751255,7.86264523829,0.269069117599,0.0,0.0318142381488,0.138633398643,0.302591010084,0,1,0.0,0.0526315789474,NonRelevant
399,'http://bit.ly/3RbcT','http://www.casualgaming.biz/news/28749/GameJacket-closes',10,1,'2009-06-11 17:10:53','http://twitter.com/michaeljw','So Im a little behind on this but: @gamejacket (Flash ads company) is dead http://bit.ly/3RbcT (FGL discussion at http://bit.ly/2nCea8 )',136,4207,'http://web.archive.org/web/20100915182100/http://www.casualgaming.biz/news/28749/GameJacket-closes','2010-09-15 18:21:00','Thu 11 Jun 2009 09:10:26 +0000',19,56,0.339285714286,3,'Develop I Read the latest news in game development',60823,68,32,29,2,17,4,29,26,0.418156243911,0.602784367088,0.581843756089,0.070087664405,0.0516972512871,0.388999940719,0.0691792404816,0.106411885833,2.43948767665,2.7960817395,9.13589105088,87.2466509897,26.7022413365,nan,0.127660730297,0.191987764228,nan,nan,0,0,0.0,0.0,NonRelevant
400,'http://bit.ly/jQTOn','http://michellemalkin.com/2009/06/11/barney-frank-has-a-snit-fit/',21,2,'2009-06-11 17:08:15','http://twitter.com/ralphgiordano','Too funny. RT @khoekstra: RT @michellemalkin: Video: Barney Frank has a snit fit; walks off set - Call the wahmbulance. http://bit.ly/jQTOn',139,4221,'http://web.archive.org/web/20120923181836/http://michellemalkin.com/2009/06/11/barney-frank-has-a-snit-fit/','2012-09-23 18:18:36','Thu 11 Jun 2009 09:00:35 +0000',19,65,0.292307692308,4,'Michelle Malkin  » Barney Frank has a snit fit',37493,4,0,0,0,905,20,70,68,0.566408793726,0.127113316458,0.433591206274,0.0614168385254,0.0629141605778,0.926874323276,0.0721140303231,0.0762663412643,19.1024437686,74.6714618446,92.8480530649,14.26407401,20.5738764982,0.981649817214,0.127128345233,0.106847978391,0.129504781648,0.10884530972,0,0,0.0,0.0,Relevant
401,'http://bit.ly/FtZlI','http://www.iphoneclub.nl/29994/doom-resurrection-volgende-week-in-de-app-store/',18,2,'2009-06-11 17:11:31','http://twitter.com/mrgreenish','Doom coming to the iPhone next week! http://bit.ly/FtZlI',56,4264,'http://web.archive.org/web/20090615182235/http://www.iphoneclub.nl/29994/doom-resurrection-volgende-week-in-de-app-store/','2009-06-15 18:22:35','Thu 11 Jun 2009 09:10:53 +0000',19,79,0.240506329114,2,'Doom Resurrection volgende week in de App Store - iPhoneclub.nl',106916,0,0,0,0,15,0,6,6,0.489769160536,0.643091040957,0.510230839464,0.0258160646558,0.03568016921,0.606712064396,0.0783069306462,0.0755443646267,99.999999326,65.514384062,98.8668486653,65.5143845035,98.8668493316,0.801490435792,0.068599434057,0.132842232831,0.0637288932993,0.0987283769682,0,0,0.0,0.0,Relevant
402,'http://bit.ly/gJCiY','http://www.time.com/time/magazine/article/0%2C9171%2C1894971%2C00.html',30,1,'2009-06-11 17:14:20','http://twitter.com/msebeling','Sponsor the arts @time http://bit.ly/gJCiY',42,4264,'http://web.archive.org/web/20121103182524/http://www.time.com/time/magazine/article/0%2C9171%2C1894971%2C00.html','2012-11-03 18:25:24','Tue 19 May 2009 09:01:54 +0000',19,70,0.271428571429,4,'Supporting the Arts - TIME',42333,75,37,36,1672,14,2,14,14,0.563589547963,0.767803482012,0.436410452037,0.0362208966312,0.0356789075127,0.868440398067,0.113451695134,0.11960492264,100.0,29.0090094242,82.9287851941,29.0090094242,82.9287851941,0.997546008571,0.0573068255061,0.167076671386,0.0571661950475,0.166666666667,0,0,0.0,0.0,Relevant
403,'http://bit.ly/18Bla4','http://www.youtube.com/watch?v=sDocL7AfIRo',13,1,'2009-06-11 17:22:50','http://twitter.com/jolejniczak','Proof that women are born this way! -- Baby Talk; Bla Bla Bla!!!! http://bit.ly/18Bla4',86,4273,'http://web.archive.org/web/20111202183403/http://www.youtube.com/watch?v=sDocL7AfIRo','','Fri 08 May 2009 01:30:31 +0000',20,42,0.47619047619,1,'?',0,35965,29095,30241,95,5766,120,1006,500,0.732615576193,0.688699721853,0.267384423807,0.0470244852317,0.0565735714804,0.454510840063,0.0893251466276,0.0580102797112,44.8488685659,25.2798564277,37.7648044932,56.3667651739,84.2045868732,0.0406557814091,0.0852802865422,0.0447433394883,0.0,0.0156695355425,0,0,0.0,0.0,Relevant
405,'http://bit.ly/1Pzvvq','http://heavytable.com/part-1-the-old-fashioned/',31,2,'2009-06-11 17:41:12','http://twitter.com/paulaforbes','A very important article from @heavytable about the most important cocktail: http://bit.ly/1Pzvvq',97,4292,'http://web.archive.org/web/20110820185244/http://heavytable.com/part-1-the-old-fashioned/','2011-08-20 18:52:44','Thu 11 Jun 2009 09:38:21 +0000',20,47,0.425531914894,1,'Cocktail Metamorphosis: The Old Fashioned - The Heavy Table - Minneapolis-St. Paul and Upper Midwest Food Magazine and Blog',91236,24,9,19,0,33,3,13,13,0.807994727096,0.0916518637559,0.192005272904,0.0418765756358,0.0557278212575,0.625410365632,0.111704150388,0.0973702748197,99.9999857371,4.78672586215,4.56317722203,4.78672517942,4.56317657119,0.931204533925,0.0553660102894,0.167411079213,0.0578637562358,0.1822537011,0,0,0.0,0.0,Relevant
406,'http://bit.ly/a6UA9','http://www.fuelyourcreativity.com/win-a-year-membership-to-psdthemes/',12,1,'2009-06-11 17:20:14','http://twitter.com/jeffcrossphoto','RT @adellecharles Win a year membership to PSDThemes http://bit.ly/a6UA9',72,4296,'http://web.archive.org/web/20120114183150/http://www.fuelyourcreativity.com/win-a-year-membership-to-psdthemes/','2012-01-14 18:31:50','Thu 11 Jun 2009 09:16:50 +0000',19,69,0.275362318841,1,'Win a year membership to PSDThemes |  Fuel Your Creativity',93155,0,0,0,0,384,14,65,62,0.650387146246,0.829408184966,0.349612853754,0.0552274570806,0.0525749727925,0.906766674169,0.0931233816919,0.0978215925264,100.0,7.64244208595,8.48653437499,7.64244208595,8.48653437499,1.0,0.122859023367,0.115270424631,0.122859023367,0.115270424631,0,0,0.0,0.0,Relevant
407,'http://bit.ly/LNQgA','http://www.geekologie.com/2009/06/cuuute_hello_kitty_castle_open.php',16,1,'2009-06-11 17:11:29','http://twitter.com/airynothing','RT @lsnjd: What the US is missing...http://bit.ly/LNQgA',55,4319,'http://web.archive.org/web/20101129182328/http://www.geekologie.com/2009/06/cuuute_hello_kitty_castle_open.php','2010-11-29 18:23:28','Tue 09 Jun 2009 14:12:15 +0000',19,68,0.279411764706,3,'Cuuute!: Hello Kitty Castle Opens In Shanghai | Geekologie',29383,71,44,45,0,6102,25,267,262,0.461392342903,0.502970124429,0.538607657097,0.0337611852455,0.0303833496254,0.326562491387,0.101540291328,0.180446698158,77.5078900272,35.0175674075,54.5522285257,27.1413776364,42.2822812931,0.108129348164,0.0450149136606,0.166249117453,0.0,0.0655297582911,0,4,0.0,0.571428571429,Relevant
408,'http://bit.ly/EXhgB','http://www.twitip.com/7-free-twitter-backgrounds-to-download-and-customize/',62,1,'2009-06-11 17:27:55','http://twitter.com/yudzz88','http://bit.ly/EXhgB 7 Free Twitter Backgrounds to Download and Customize',72,4321,'http://web.archive.org/web/20100417183956/http://www.twitip.com/7-free-twitter-backgrounds-to-download-and-customize','2010-04-17 18:39:56','Thu 11 Jun 2009 06:02:39 +0000',19,75,0.253333333333,1,'7 Free Twitter Backgrounds to Download and Customize',38810,3,0,0,0,732,47,262,251,0.68403527705,0.382625902772,0.31596472295,0.100290321926,0.0967938678188,0.843641393253,0.110450385068,0.109862543237,99.9999999975,48.6785693194,72.787430665,48.6785693206,72.7874306667,0.975563497642,0.193772786325,0.160579129181,0.198626523844,0.164572825767,0,0,0.0,0.0,Relevant
409,'http://bit.ly/PW1x','http://www.soundsnaughty.com/Sex-Toys/Vibrators.aspx',10,1,'2009-06-11 17:45:36','http://twitter.com/sounds_naughty','New Vibrators Homepage http://bit.ly/PW1x',41,4340,'http://web.archive.org/web/20120611185756/http://www.soundsnaughty.com/Sex-Toys/Vibrators.aspx','2012-06-11 18:57:56','Thu 11 Jun 2009 09:45:37 +0000',18,52,0.346153846154,2,'Vibrators and Vibrating Sex Toys Rabbit and Clitoral Vibes as well as Realistic Vibrators',82235,0,0,0,0,8,0,1,1,0.644592585302,0.361750013001,0.355407414698,0.0297745667088,0.0297745667088,0.987391646966,0.0300099424404,0.0300099424404,8.79603355846,24.2812010214,12.9943871491,36.2256939049,67.6910227279,nan,0.0313112145543,0.0,nan,nan,0,0,0.0,0.0,Relevant
411,'http://bit.ly/Y2cdY','http://www.youtube.com/watch?v=Qrl3n2ZtK2E',11,1,'2009-06-11 17:35:38','http://twitter.com/dexmorgan','http://bit.ly/Y2cdY Ah...Nothing to do with a Monsters Heaven...I can assure that.',82,4598,'http://web.archive.org/web/20120107185216/http://www.youtube.com/watch?v=Qrl3n2ZtK2E','','Thu 11 Jun 2009 09:34:52 +0000',19,42,0.452380952381,1,'?',0,28699,32009,29463,151,23,78,1298,500,0.374560549636,0.339278543961,0.625439450364,0.0181108608308,0.0277750989815,0.423711865844,0.0930559947364,0.0652421069977,89.9121437576,82.457805783,50.3633473116,91.7093090399,56.0139545192,0.100503781526,0.0,0.0770156995658,0.0,0.0291743777354,0,4,0.0,0.363636363636,NonRelevant
412,'http://bit.ly/4nJymr','http://www.infrastructurist.com/2009/04/16/gallery-amusingly-defaced-street-signs/',42,1,'2009-06-11 17:04:39','http://twitter.com/ryan_link','Love this -Amusingly Defaced Street Signs - Any others out there? http://bit.ly/4nJymr',86,4656,'http://web.archive.org/web/20100726182215/http://www.infrastructurist.com/2009/04/16/gallery-amusingly-defaced-street-signs/','2010-07-26 18:22:15','Wed 29 Apr 2009 09:45:41 +0000',20,82,0.243902439024,4,'www.infrastructurist.com',1834,0,0,0,0,315,13,70,66,0.569517019929,0.416512506306,0.430482980071,0.0553509303463,0.0635641726164,0.195919199992,0.0481931597341,0.129344183377,52.933742786,99.929691086,20.4846522176,52.9709861111,38.6986658027,nan,nan,nan,0.0493864798325,0.0617707763884,0,0,0.0,0.0,NonRelevant
413,'http://bit.ly/DnNiA','http://www.cracked.com/blog/exploring-the-mysteries-of-the-mind-with-the-sims-3/',57,2,'2009-06-11 17:08:28','http://twitter.com/whiteglitter79','@feliciaday A different Sims 3 experiment; funny though! http://bit.ly/DnNiA',76,4709,'http://web.archive.org/web/20120317182657/http://www.cracked.com/blog/exploring-the-mysteries-of-the-mind-with-the-sims-3','2012-03-17 18:26:57','Thu 11 Jun 2009 07:33:52 +0000',19,80,0.2375,2,'Exploring the Mysteries of the Mind with the Sims 3 | Cracked.com',72111,545,154,332,14,1023,11,152,151,0.69019308125,0.214723285156,0.30980691875,0.0584980912325,0.0514344499874,0.856974417454,0.122648141993,0.143477243785,99.999999866,12.9355504251,64.0162651831,12.9355504424,64.0162650973,0.967270840318,0.0512652015851,0.144631563528,0.0396942093019,0.124965589933,0,0,0.0,0.0,Relevant
414,'http://bit.ly/Ja7iL','http://www.youtube.com/watch?v=_lBQWUR3u7U',16,2,'2009-06-11 17:26:59','http://twitter.com/viriiguy','Mans best friend?Nope; more like womans best friend ;) http://bit.ly/Ja7iL',74,4720,'http://web.archive.org/web/20120124184539/http://www.youtube.com/watch?v=_lBQWUR3u7U','','Thu 11 Jun 2009 09:17:17 +0000',19,42,0.452380952381,1,'?',0,3316,1423,2689,324,832,32,180,174,0.556232854347,0.287264406602,0.443767145653,0.0248196782232,0.0154662806331,0.491196044042,0.0920009276716,0.0942740900975,24.6816700549,29.3419515394,2.39628991411,84.1173431213,9.7087835174,0.328767123288,0.039013715732,0.122291994427,0.039013715732,0.0897851146134,0,0,0.0,0.0,Relevant
415,'http://bit.ly/n6wu3','http://www.youtube.com/watch?v=BpWM0FNPZSs',61,2,'2009-06-11 17:08:28','http://twitter.com/poptub','RT @scottw: RT @StevenRay: This is pure Awesome. http://bit.ly/n6wu3 (via @jrea)',80,4731,'http://web.archive.org/web/20100526182719/http://www.youtube.com/watch?v=BpWM0FNPZSs','','Tue 09 Jun 2009 17:50:47 +0000',19,42,0.452380952381,1,'?',0,47999,34509,25297,363,5821,604,15146,500,0.832483256379,0.124192208302,0.167516743621,0.0247234088217,0.0327870614735,0.333526558823,0.102325472586,0.0857053787776,30.8158525747,5.42353955562,6.85431053821,17.5998361313,22.2428067554,0.446210748253,0.03194382825,0.125729720151,0.0349215147885,0.0828361170575,0,2,0.0,0.181818181818,Relevant
416,'http://bit.ly/xd0Yg','http://www.bangorcvb.org/content/4012/Stephen__Tabitha_King/',36,1,'2009-06-11 17:53:30','http://twitter.com/gbcvb','Visit Bangor; Maine and see the sights in an exclusive #StephenKing bus tour. http://bit.ly/xd0Yg',97,4802,'http://web.archive.org/web/20080302163328/http://www.bangorcvb.org/content/4012/Stephen__Tabitha_King/','2008-03-02 16:33:28','Thu 11 Jun 2009 09:53:31 +0000',19,60,0.316666666667,3,'Error 404 -- Page Not Found!',1980,0,0,0,0,6,0,11,11,0.766472422398,0.888148207768,0.233527577602,0.058705829473,0.0286064783845,0.217165635024,0.0429097175768,0.129152824841,71.1819904965,34.0574915957,7.29337070661,47.8456578106,10.2460898547,nan,nan,nan,0.0,0.0,0,2,0.0,0.142857142857,NonRelevant
417,'http://bit.ly/34TNw','http://blog-aauw.org/2009/06/10/rape-isnt-a-game/',98,2,'2009-06-11 17:07:07','http://twitter.com/christytj','Rape isnt a game new AAUW blog: cvrs attitude among high school students; we all need to help change. http://bit.ly/34TNw',121,4813,'http://web.archive.org/web/20090701182720/http://blog-aauw.org/2009/06/10/rape-isnt-a-game/','2009-07-01 18:27:20','Wed 10 Jun 2009 10:39:51 +0000',19,49,0.387755102041,4,'Rape Isn’t a Game  « AAUW Dialog',107429,6,0,0,0,209,7,18,14,0.618724569533,0.760886724445,0.381275430467,0.0673491828506,0.0645329191767,0.698157788792,0.116176460903,0.136460498171,27.7280833926,17.5659388469,32.2658300612,4.87069817217,8.94669626668,0.540789081055,0.126420892076,0.192301765939,0.146119001253,0.150414209399,0,0,0.0,0.0,Relevant
418,'http://bit.ly/YgkkV','http://winequesters.com/sn/search_all.php',13,1,'2009-06-11 17:51:11','http://twitter.com/winequester','@KittyOliver Try our search engine. Also Bonny Doon winery as I recall has raspberry. http://bit.ly/YgkkV',105,4817,'http://web.archive.org/web/20120420191128/http://winequesters.com/sn/search_all.php','2012-04-20 19:11:28','Wed 06 May 2009 06:31:22 +0000',19,41,0.463414634146,2,'California winery profiles maps forums suggested wineries iPhone app',67915,4,2,0,0,292,5,203,202,0.709126823403,0.123208168375,0.290873176597,0.0672672793996,0.0678236766305,0.978616397147,0.176195278369,0.176992626288,89.0216345867,14.5437986359,8.86972258693,16.337375407,9.96355844071,1.0,0.0778498944162,0.170750237888,0.0778498944162,0.170750237888,0,0,0.0,0.0,NonRelevant
419,'http://bit.ly/K4kCu','http://flowingdata.com/2009/06/11/non-profit-seeks-infographic-designer/',13,1,'2009-06-11 17:42:37','http://twitter.com/idealist','The nonprofit East-West Center is looking for an Infographic Designer: http://bit.ly/K4kCu',90,4850,'http://web.archive.org/web/20090614190327/http://flowingdata.com/2009/06/11/non-profit-seeks-infographic-designer/','2009-06-14 19:03:27','Thu 11 Jun 2009 09:42:11 +0000',19,72,0.263888888889,4,'Non-profit Seeks Infographic Designer',20569,0,0,0,0,127,2,4,4,0.603971661973,0.880821157595,0.396028338027,0.0655403131366,0.0682947955885,0.58675550311,0.0916270832672,0.0879315572641,75.099905983,36.4472198105,18.8572045124,48.5316450578,25.1094915042,0.900070320741,0.148148148148,0.157134840264,0.150011720123,0.132592880696,0,0,0.0,0.0,Relevant
420,'http://bit.ly/GpfCr','http://www.aigacharlotte.org/blog/post/48',10,1,'2009-06-11 17:40:32','http://twitter.com/myjive','Myjive intern @pinxX0ry (a.k.a. Rogue) featured on AIGA Charlotte http://bit.ly/GpfCr',85,4974,'http://web.archive.org/web/20120111190326/http://www.aigacharlotte.org/blog/post/48','2012-01-11 19:03:26','Thu 11 Jun 2009 09:40:31 +0000',19,41,0.463414634146,3,'AIGA Charlotte :: Blog :: Membership Spotlight: Krista Duran Betz',19155,268,96,59,4,15,0,2,2,0.525172939034,0.818880924652,0.474827060966,0.0578799080173,0.0568190989727,0.913928953163,0.10159929237,0.10349614484,100.0,14.117063149,17.6414170913,14.117063149,17.6414170913,0.968127369687,0.0821994936527,0.174201422524,0.0833333333333,0.176604314275,0,0,0.0,0.0,Relevant
421,'http://bit.ly/T65Sj','http://www.readwriteweb.com/archives/is_internet_access_a_fundamental_human_right_franc.php',16,1,'2009-06-11 17:37:04','http://twitter.com/buddenbloom','RT @chriswubbels: France decides Internet access is a fundamental human right. http://bit.ly/T65Sj How do I laugh in French? Down my nose?',138,4993,'http://web.archive.org/web/20100523190017/http://www.readwriteweb.com/archives/is_internet_access_a_fundamental_human_right_franc.php','2010-05-23 19:00:17','Thu 11 Jun 2009 08:52:35 +0000',19,91,0.208791208791,2,'ReadWrite – Is Internet Access a Fundamental Human Right? Frances High Court Says Yes',41423,0,0,0,0,27,56,350,311,0.40201195787,0.269547161314,0.59798804213,0.0682953221056,0.092600531936,0.334024120803,0.120769544187,0.139472751821,11.9714415958,52.6861333469,68.2111397221,6.30728968271,8.16585675368,nan,0.138740943595,0.180080445156,nan,nan,0,0,0.0,0.0,Relevant
422,'http://bit.ly/e4X5A','http://www.wild949.com/pages/request.html',27,1,'2009-06-11 17:57:58','http://twitter.com/beto916','RT @Legendgary ALL MY TWITTER HEADS REQUEST @mistahfab HIT ME ON TWITTER ON WILD 949 HERE~> http://bit.ly/e4X5A <~~ARCHER APPROVED',130,5018,'http://web.archive.org/web/20120430192136/http://www.wild949.com/pages/request.html','2012-04-30 19:21:36','Wed 03 Jun 2009 15:00:18 +0000',19,41,0.463414634146,2,'WiLD 94.9 | The Bays Hit Music Station!',30631,330,126,84,8,875,209,574,486,0.517656771617,0.21091236975,0.482343228383,0.0588276006669,0.0596252994688,0.946213765641,0.11970561958,0.114296911266,94.2409855122,77.4895314449,76.0534879344,82.224873842,80.701074507,1.0,0.0,0.0,0.0,0.0,0,5,0.0,0.263157894737,Relevant
425,'http://bit.ly/oksfs','http://drawn.ca/2009/06/11/the-terrible-thing-of-alpha-9/',23,1,'2009-06-11 17:40:06','http://twitter.com/manaknights','The Terrible Thing of Alpha-9! Awesome new cartoon short by Jake Armstrong. http://bit.ly/oksfs',95,5088,'http://web.archive.org/web/20090614190454/http://drawn.ca/2009/06/11/the-terrible-thing-of-alpha-9','2009-06-14 19:04:54','Thu 11 Jun 2009 09:40:06 +0000',19,57,0.333333333333,4,'The Terrible Thing of Alpha-9! «  Drawn! The Illustration and Cartooning Blog',20050,1,0,0,0,284,5,41,37,0.446219874862,0.546800665173,0.553780125138,0.0438529009654,0.0957647000936,0.171582019147,0.101653708522,0.0857492925713,0.0908540437083,25.1313916475,7.05572867899,0.361516166644,1.28766351205,nan,nan,nan,0.248734169082,0.188025358273,0,0,0.0,0.0,Relevant
426,'http://bit.ly/PPuw6','http://www.chaacreek.com/belize-travel-blog/2009/06/mayan-ruins-that-are-available-to-tour-from-chaa-creek/',13,1,'2009-06-11 17:34:45','http://twitter.com/chaacreek','Blog: Mayan Ruins that Are Available to Tour from Chaa Creek: Tikal was once one of the greatest cities in.. http://bit.ly/PPuw6',128,5127,'http://web.archive.org/web/20111120190012/http://www.chaacreek.com/belize-travel-blog/2009/06/mayan-ruins-that-are-available-to-tour-from-chaa-creek','2011-11-20 19:00:12','Thu 11 Jun 2009 09:34:43 +0000',19,107,0.177570093458,4,'Belize| Maya Ruins| Maya Temples| Maya Sites| The Mayas of Belize | Belize Travel Blog',87255,1,0,0,0,3,2,4,4,0.866199799519,0.592221983838,0.133800200481,0.0803634214947,0.0848289808478,0.856901069924,0.0689757700501,0.0694419328459,8.66047473218,14.6522188251,16.4143970893,1.26895170905,52.7614549901,nan,0.084394947257,0.0527046276695,nan,nan,0,0,0.0,0.0,Relevant
427,'http://bit.ly/O13WI','http://swick.co.uk/index.php/2009/06/15-creative-adverts/',11,1,'2009-06-11 17:50:42','http://twitter.com/thomasjhardy','RT @thomasjhardy 15 Creative Adverts - http://bit.ly/O13WI',58,5173,'http://web.archive.org/web/20090611191655/http://swick.co.uk/index.php/2009/06/15-creative-adverts','2009-06-11 19:16:55','Mon 08 Jun 2009 03:56:47 +0000',19,57,0.333333333333,4,'Swick » 15 Creative Adverts',19970,13,1,0,0,624,3,55,55,0.76266375139,0.103682165482,0.23733624861,0.0885823339088,0.0547996624351,0.506072752435,0.0926752088108,0.132461140295,15.1459178467,74.1698104584,74.1697490236,11.2336985591,11.2336892542,0.0597614304667,0.0,0.0317180739848,0.0,0.0,0,0,0.0,0.0,Relevant
428,'http://bit.ly/1beZwH','http://www.cnn.com/2009/CRIME/06/10/california.spector.mug.shot/index.html',16,1,'2009-06-11 17:46:26','http://twitter.com/fisherdm','hes even scarier looking without the wig http://bit.ly/1beZwH',61,5209,'http://web.archive.org/web/20110926191315/http://www.cnn.com/2009/CRIME/06/10/california.spector.mug.shot/index.html?','','Wed 10 Jun 2009 19:45:55 +0000',20,74,0.27027027027,6,'?',0,245,3,1,6,40,33,233,125,0.504281266851,0.368167896346,0.495718733149,0.0260820265479,0.0201312813893,0.368813237528,0.103537762296,0.110151131897,50.8416689797,82.1073234973,54.0306648597,61.9209917144,94.097803741,nan,0.0590281336101,0.139834045548,nan,nan,0,0,0.0,0.0,Relevant
429,'http://bit.ly/tdNgo','http://www.youtube.com/watch?v=CqHTScDBsDU',15,2,'2009-06-11 17:14:00','http://twitter.com/rt_cubs','RT @mcsey What if we dont? http://bit.ly/tdNgo Eddie Vedder All the Way #Cubs RIP Grandpa 1912-2000',99,5218,'http://web.archive.org/web/20091008184058/http://www.youtube.com/watch?v=CqHTScDBsDU','','Thu 11 Jun 2009 09:10:05 +0000',19,42,0.452380952381,1,'?',0,10964,6208,6508,28,802,42,386,366,0.517939430114,0.393129458812,0.482060569886,0.0,0.0353743824814,0.049397636837,0.127646342264,0.0173880176986,53.9687142077,57.2233658268,75.8783913544,94.3123729754,71.1252745931,nan,nan,nan,0.0,0.0101466646166,0,0,0.0,0.0,Relevant
430,'http://bit.ly/4y6VU','http://www.bethecoachbasketball.com',24,1,'2009-06-11 17:51:53','http://twitter.com/bethecoach','San Jose St JR Rich Majerle chosen 2020 College Basketball Player of the Year! http://bit.ly/4y6VU',98,5325,'http://web.archive.org/web/20090222162308/http://bethecoachbasketball.com/','2009-02-22 16:23:08','Mon 25 May 2009 04:54:19 +0000',19,35,0.542857142857,0,'?',21735,36,24,23,0,932,0,1997,500,0.52875506844,0.689811709156,0.47124493156,0.0637792804143,0.0637792804143,0.876271186441,0.0848428594308,0.0848428594308,3.17473782108,9.8168045288,9.69970049459,32.3398292364,32.7302664949,nan,0.0832250378576,0.0515416966112,nan,nan,0,0,0.0,0.0,NonRelevant
431,'http://bit.ly/18EBab','http://www.wgme.com/News/story_detail/story_detail_3.shtml?readmore',37,1,'2009-06-11 17:36:48','http://twitter.com/wgme','State Police apologize for insensitive comments over fatal crash. http://bit.ly/18EBab',86,5352,'http://web.archive.org/web/20080215160736/http://www.wgme.com/News/story_detail/story_detail_3.shtml?readmore','','Wed 06 May 2009 01:56:05 +0000',20,67,0.298507462687,3,'WGME 13 :: - Error - 404 Page Not Found',40806,7,0,0,0,139,1,21,18,0.442402400723,0.795955909538,0.557597599277,0.0355334527259,0.0239114049929,0.282722627688,0.070664235924,0.0679478540273,30.9182805387,32.4805205708,45.6128815254,95.1902247727,67.784098493,nan,0.0489115988045,0.0170054255963,nan,nan,0,0,0.0,0.0,NonRelevant
433,'http://bit.ly/tpjhT','http://www.lastingweddings.com/',22,1,'2009-06-11 17:23:45','http://twitter.com/benjinewell','Is http://bit.ly/tpjhT',22,5376,'http://web.archive.org/web/20110201185321/http://www.lastingweddings.com/','2011-02-01 18:53:21','Wed 10 Jun 2009 08:47:26 +0000',19,31,0.612903225806,0,'Squarespace - Account Not Available',5108,3,0,2,1,26,0,5,5,0.605479782839,0.468568673529,0.394520217161,0.0263981838674,0.034710506725,0.371099207157,0.0846849651126,0.115928953029,11.1596692353,99.9267572993,8.23359510581,11.1678488695,73.7799206426,nan,nan,nan,0.0,0.13957263156,0,0,0.0,0.0,NonRelevant
434,'http://bit.ly/12dxL4','http://newteevee.com/2009/06/02/youtube-xl-the-living-room-remodel-gets-delayed/',22,1,'2009-06-11 17:11:23','http://twitter.com/zugara','RT @KobraKai YouTube XL - http://bit.ly/12dxL4 http://tinyurl.com/nnt9nn',72,5405,'http://web.archive.org/web/20091209184128/http://newteevee.com/2009/06/02/youtube-xl-the-living-room-remodel-gets-delayed/','2009-12-09 18:41:28','Thu 11 Jun 2009 08:15:16 +0000',20,80,0.25,4,'YouTube XL: The Living Room Remodel Gets Delayed — 		Online Video News',68970,0,0,0,0,20,5,28,28,0.605310797393,0.449103634571,0.394689202607,0.0569802882298,0.0310947618678,0.460249085306,0.104340141504,0.138714025714,8.65742483208,9.20411344997,26.1105331347,94.0603880986,33.1568290368,nan,0.0425628265379,0.175949512526,nan,nan,0,0,0.0,0.0,Relevant
437,'http://bit.ly/YPquf','http://blog.hubspot.com/blog/tabid/6307/bid/4818/Six-Lessons-Business-Bloggers-Can-Learn-From-Great-Public-Speakers.aspx',16,2,'2009-06-11 17:11:31','http://twitter.com/a2office','Six Lessons Business Bloggers Can Learn From Great Public Speakers . http://bit.ly/YPquf',88,5483,'http://web.archive.org/web/20090611184254/http://blog.hubspot.com/blog/tabid/6307/bid/4818/Six-Lessons-Business-Bloggers-Can-Learn-From-Great-Public-Speakers.aspx','2009-06-11 18:42:54','Mon 08 Jun 2009 04:56:31 +0000',19,120,0.158333333333,6,'Six Lessons Business Bloggers Can Learn From Great Public Speakers',61961,13,26,0,0,254,13,103,98,0.630671535128,0.740799380101,0.369328464872,0.0535145767794,0.0760560739974,0.358847909245,0.151005943881,0.106285865857,14.1050136862,98.7841935706,65.7763780903,14.2786139931,21.443889274,nan,nan,nan,0.150372556873,0.262874863962,0,0,0.0,0.0,Relevant
438,'http://bit.ly/ZDqil','http://www.telegraph.co.uk/news/newstopics/howaboutthat/4927224/Pink-dolphin-appears-in-US-lake.html',24,2,'2009-06-11 17:10:47','http://twitter.com/lannies','a pink dolphin...is this real?!? http://bit.ly/ZDqil',52,5531,'http://web.archive.org/web/20100210184258/http://www.telegraph.co.uk/news/newstopics/howaboutthat/4927224/Pink-dolphin-appears-in-US-lake.html','2010-02-10 18:42:58','Fri 22 May 2009 05:43:31 +0000',19,100,0.19,5,'Pink dolphin appears in US lake  - Telegraph',55374,11330,4078,4687,68,266,220,2174,500,0.550422473231,0.327039344392,0.449577526769,0.0569064317007,0.04,0.531943049223,0.100473798243,0.112047109469,50.7780253743,3.45612496305,46.1684993585,6.80633982432,90.9222030951,0.854110297435,0.0670778470906,0.112585797496,0.0692958928675,0.116278111659,0,0,0.0,0.0,Relevant
439,'http://bit.ly/bXTQ2','http://www.youtube.com/watch?v=EXPcBI4CJc8',47,1,'2009-06-11 17:40:54','http://twitter.com/princelamarr','Ducks. Sex with ducks. http://bit.ly/bXTQ2',42,5818,'http://web.archive.org/web/20090711191752/http://www.youtube.com/watch?v=EXPcBI4CJc8','','Tue 26 May 2009 16:19:51 +0000',19,42,0.452380952381,1,'?',0,24776,12351,18329,91,5761,209,1903,500,0.609161218729,0.526144909383,0.390838781271,0.0343705529261,0.0385574811547,0.247350272387,0.107152352379,0.0912777211326,58.8905613884,97.5933481392,56.3883928114,60.3428025693,95.751155163,0.352283544226,0.134231211043,0.08503327578,0.116642368704,0.108139718825,0,2,0.0,0.4,Relevant
440,'http://bit.ly/101uhV','http://www.australiablog.com/planning-a-trip/top-10-things-to-do-in-cairns.html',10,2,'2009-06-11 17:06:56','http://twitter.com/pamela_jones','RT @BootsnAll 10 things to do in Cairns from @WhyGoFrances recent trip to North QLD http://bit.ly/101uhV Woolshed bar = sex on a stick.',135,5829,'http://web.archive.org/web/20100810184405/http://www.australiablog.com/planning-a-trip/top-10-things-to-do-in-cairns.html','2010-08-10 18:44:05','Thu 11 Jun 2009 08:35:33 +0000',20,79,0.253164556962,2,'Top 10 Things to do in Cairns | Australia Travel Guide',67885,17,16,10,0,56,5,13,12,0.476821332214,0.77243501441,0.523178667786,0.065838760796,0.0734591378052,0.703896111187,0.0989039211237,0.0924980840168,99.9999994621,40.6630572675,14.8040118231,40.6630570488,14.8040117434,0.99146204495,0.104341251546,0.137605310981,0.103784760903,0.136871410757,0,0,0.0,0.0,Relevant
441,'http://bit.ly/WdeyB','http://www.break.com/index/anchors-laugh-at-reporter-sprayed-by-sprinkler.html',19,1,'2009-06-11 17:57:57','http://twitter.com/craigeh','RT NatalieNewsFunny! Hope this never happens to me :)! - http://bit.ly/WdeyB',76,5904,'http://web.archive.org/web/20100124193621/http://www.break.com/index/anchors-laugh-at-reporter-sprayed-by-sprinkler.html','2010-01-24 19:36:21','Wed 10 Jun 2009 03:24:08 +0000',19,78,0.24358974359,2,'Watch Anchors Laugh at Reporter Sprayed by Sprinkler Video | Break.com',171464,102,6,4,0,78,2,14,14,0.532685667442,0.390817766044,0.467314332558,0.019896804233,0.044607310631,0.293257785771,0.0728574402351,0.0647627822977,22.1458892619,18.3031305006,61.4204163648,82.6479816824,13.6020973924,0.314347306731,0.0,0.200327332461,0.0425628265379,0.118747873999,0,0,0.0,0.0,Relevant
442,'http://bit.ly/8ye6I','http://mywifequitherjob.com/personality-traits-that-can-doom-a-would-be-entrepreneur/',72,1,'2009-06-11 17:47:29','http://twitter.com/bizzia','Reading Personality Traits That Can Doom A Would Be Entrepreneur: Not everyone is cut out to be an entrepreneur... http://bit.ly/8ye6I',134,5972,'http://web.archive.org/web/20101111192701/http://mywifequitherjob.com/personality-traits-that-can-doom-a-would-be-entrepreneur/','2010-11-11 19:27:01','Thu 11 Jun 2009 09:45:43 +0000',19,85,0.223529411765,1,'Personality Traits That Can Doom A Would Be Entrepreneur',64986,0,2,0,0,17,3,9,8,0.508591759666,0.398923436865,0.491408240334,0.0810317706824,0.0760856247819,0.740036203781,0.0968606447977,0.103157325446,99.9297363744,9.35719300868,11.728024015,9.36377233461,11.7362703441,0.946177576135,0.12608200361,0.118289402927,0.124228994277,0.125516375752,0,0,0.0,0.0,Relevant
443,'http://bit.ly/QXcPQ','http://www.georgetownjingle.com/',15,1,'2009-06-11 17:24:45','http://twitter.com/lynnimegginson','Working on my proposal for the Georgetown Jingle! Youre ALL invited! http://bit.ly/QXcPQ',88,6026,'http://web.archive.org/web/20111228190511/http://www.georgetownjingle.com/','2011-12-28 19:05:11','Thu 11 Jun 2009 09:23:05 +0000',19,32,0.59375,0,'Georgetown Jingle',12432,90,190,23,2,32,24,84,84,0.429782605362,0.701082190049,0.570217394638,0.0464572209812,0.0473749831391,0.824118544941,0.15544157369,0.165584013563,5.30831080694,71.9433575907,89.4369245664,3.81897702586,4.74758993215,0.381625861116,0.0632455532034,0.235182917714,0.0652328073053,0.178790489903,0,0,0.0,0.0,Relevant
444,'http://bit.ly/12k50m','http://www.joshswiller.com/',30,1,'2009-06-11 17:44:09','http://twitter.com/huntingr','Going to see author Josh Swiller; who survived Peace Corps stint in Africa while profoundly deaf: http://bit.ly/12k50m',118,6039,'http://web.archive.org/web/20120119192448/http://joshswiller.com/','2012-01-19 19:24:48','Thu 11 Jun 2009 09:43:13 +0000',20,27,0.740740740741,0,'Still Listening',12826,14,2,5,43,6,0,1,1,0.753216977131,0.806414593351,0.246783022869,0.0546358364708,0.0425115150949,0.317429132203,0.0456646924161,0.0586883027285,25.1473619114,51.6359127393,86.6594626466,48.7013022087,29.0185989428,0.0,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
445,'http://bit.ly/MLjuS','http://www.holisticnetworker.com/events/index.php?com=signup',10,2,'2009-06-11 17:08:50','http://twitter.com/holistic365','Pick your favorite categories and Ill do the rest http://bit.ly/MLjuS',69,6079,'http://web.archive.org/web/20080822152731/http://www.holisticnetworker.com/events/index.php?com=signup','','Thu 07 May 2009 20:52:17 +0000',19,60,0.316666666667,2,'Holistic Networker Event Calendar',35891,9,2,2,0,70,0,12,12,0.41847695703,0.167457741983,0.58152304297,0.0381523796858,0.0287420409039,0.632685641385,0.0898969472684,0.103419174236,75.864779866,72.9865039012,11.4181917478,55.3710505165,8.66238603411,nan,0.0,0.196589274873,nan,nan,0,0,0.0,0.0,NonRelevant
446,'http://bit.ly/TDWLA','http://www.insidefacebook.com/2009/06/09/breaking-facebook-username-landrush-to-start-june-13-at-midnight/',33,1,'2009-06-11 17:23:45','http://twitter.com/tiffanytop6','RT @UpTake: Make sure you dont get left with crappy Facebook user name....b part of landrush June 13th @ midnight!!! http://bit.ly/TDWLA',136,6152,'http://web.archive.org/web/20100420190617/http://www.insidefacebook.com/2009/06/09/breaking-facebook-username-landrush-to-start-june-13-at-midnight/','2010-04-20 19:06:17','Tue 09 Jun 2009 11:39:18 +0000',19,106,0.179245283019,4,'Breaking: Facebook Username Landrush to Start June 13 at Midnight',74976,79,0,0,1,279,23,176,169,0.611985873662,0.381040763546,0.388014126338,0.0952320969326,0.0886025177378,0.672041240187,0.179173721164,0.185040804153,73.5720012259,16.4986411288,8.84840918804,12.1383804535,6.50995171629,0.794257205746,0.187382922249,0.222067555808,0.157154639273,0.201839534568,0,0,0.0,0.0,Relevant
447,'http://bit.ly/ADjn8','http://www.blender.org/blenderorg/blender-foundation/press/re-branding-blender/',35,1,'2009-06-11 17:55:28','http://twitter.com/ciscoinc','really sad new about #blender http://bit.ly/ADjn8 ; even when open source allows re-branding others cannot claim they developed the app..',137,6174,'http://web.archive.org/web/20080807161234/http://www.blender.org/blenderorg/blender-foundation/press/re-branding-blender/','2008-08-07 16:12:34','Thu 11 Jun 2009 09:52:56 +0000',19,79,0.240506329114,4,'blender.org - Re-branding Blender',17066,5,2,2,0,36,9,130,130,0.487864893165,0.164873146308,0.512135106835,0.102101471217,0.108529088337,0.747966122264,0.18015828664,0.1856934336,0.440354054129,6.61656173783,89.2521102223,0.0291362978565,0.49338223268,0.423733736996,0.115193919396,0.204396856302,0.125629726907,0.19728363209,0,0,0.0,0.0,Relevant
448,'http://bit.ly/uled7','http://www.textsfromlastnight.com/best-nights/',24,1,'2009-06-11 17:09:51','http://twitter.com/marcydepina','RT @VladTV_Staff: NEW FUN WEBSITE ALERT::: http://bit.ly/uled7 Texts From Last Night . com quite amusing &gt;&gt;&gt;this made my day -so funny!',144,6189,'http://web.archive.org/web/20100206185300/http://www.textsfromlastnight.com/best-nights','2010-02-06 18:53:00','Mon 11 May 2009 02:11:27 +0000',19,46,0.413043478261,1,'Texts From Last Night · Best Nights of Today',66179,117,3,13,8,8331,24,302,288,0.66031877869,0.123826438477,0.33968122131,0.0795399981696,0.0830773163433,0.587209355262,0.147281881671,0.138078840226,20.7379586339,61.7898955591,1.38117665659,12.813962981,0.286427843705,nan,0.0908621700849,0.0967693524908,nan,nan,0,0,0.0,0.0,Relevant
449,'http://bit.ly/xZF3a','http://blog.squarespace.com/blog/2009/6/9/iphone-giveaway-faq.html',31,1,'2009-06-11 17:27:53','http://twitter.com/macwarlock','RT @zeldman #squarespace 30 iPhones in 30 Days giveaway is a brilliant buzz-building promotion. http://bit.ly/xZF3a',115,6230,'http://web.archive.org/web/20091130191143/http://blog.squarespace.com/blog/2009/6/9/iphone-giveaway-faq.html','2009-11-30 19:11:43','Wed 10 Jun 2009 05:25:50 +0000',19,66,0.287878787879,5,'iPhone Giveaway F.A.Q. — The Official Squarespace Blog',57542,0,0,0,0,1687,172,1706,500,0.805361830966,0.505782717851,0.194638169034,0.0884822733691,0.046300265968,0.477759416979,0.168309524095,0.214187305979,5.49885551217,70.1402830253,9.47259951625,7.83979658336,58.0501213288,nan,0.131491632434,0.277990585422,nan,nan,0,3,0.0,0.2,Relevant
450,'http://bit.ly/FqNj9','http://hemlock-kills.com/',21,1,'2009-06-11 17:13:42','http://twitter.com/lakey','Hemlock launches to improve on annoying child AJAX http://bit.ly/FqNj9',70,6264,'http://web.archive.org/web/20111126185806/http://hemlock-kills.com/','2011-11-26 18:58:06','Thu 11 Jun 2009 09:13:07 +0000',19,25,0.76,0,'Hemlock',6213,4,0,0,0,31,34,225,212,0.377268185595,0.272955900677,0.622731814405,0.0394208263993,0.0409358475084,0.927488408193,0.188034897623,0.184370461418,100.0,29.9697536651,31.7428228185,29.9697536651,31.7428228185,1.0,0.0456435464588,0.208768202849,0.0456435464588,0.208768202849,0,0,0.0,0.0,Relevant
451,'http://bit.ly/I2deJ','http://arstechnica.com/gadgets/news/2009/06/ars-reviews-the-palm-pre-part-1-the-blackberry-killer.ars',20,1,'2009-06-11 17:15:33','http://twitter.com/arodger','Ars Technica explores how the Pre stacks up against the forgotten player in all this hoopla - the BlackBerry. http://bit.ly/I2deJ',129,6269,'http://web.archive.org/web/20100715190002/http://arstechnica.com/gadgets/news/2009/06/ars-reviews-the-palm-pre-part-1-the-blackberry-killer.ars','2010-07-15 19:00:02','Thu 11 Jun 2009 03:48:43 +0000',19,101,0.188118811881,5,'Ars Reviews the Palm Pre part 1: the BlackBerry killer | Ars Technica',36306,0,0,0,0,100,29,256,235,0.710124120105,0.948004125406,0.289875879895,0.0565886664879,0.0902702278222,0.507744144891,0.157795836682,0.162502394199,15.5492248265,15.0507361422,15.6329613736,96.7941251743,99.4643590225,0.171428571429,0.0606091526731,0.161717822178,0.303045763366,0.126854065851,0,0,0.0,0.0,Relevant
452,'http://bit.ly/1EvUwx','http://www.kqed.org/quest/blog/2009/06/10/the-farallones-caught-on-camera/',13,2,'2009-06-11 17:27:41','http://twitter.com/thepacificocean','Really cool article about the Ferrallon Islands: http://bit.ly/1EvUwx',69,6386,'http://web.archive.org/web/20110702191407/http://www.kqed.org/quest/blog/2009/06/10/the-farallones-caught-on-camera/','2011-07-02 19:14:07','Thu 11 Jun 2009 09:27:25 +0000',20,74,0.27027027027,6,'The Farallones Caught on Camera | KQED QUEST',75291,0,0,0,0,7,2,3,3,0.741924766892,0.0379775539865,0.258075233108,0.0306713836066,0.0335436403618,0.462538516367,0.0793213958661,0.089266838325,8.86025740246,1.92041247758,69.5857691089,21.6744547066,12.7328583357,nan,nan,nan,0.0282166323992,0.11971303267,0,0,0.0,0.0,Relevant
456,'http://bit.ly/p0MZ2','http://www.minnpost.com/stories/2009/06/11/9442/editors_note_mcknight_foundation_makes_a_grant_to_minnpost',58,2,'2009-06-11 17:06:56','http://twitter.com/carpenterco','EDITORS NOTE mcknight Foundation makes a grant to minnpost http://bit.ly/p0MZ2',78,6670,'http://web.archive.org/web/20100421185806/http://www.minnpost.com/stories/2009/06/11/9442/editors_note_mcknight_foundation_makes_a_grant_to_minnpost','2010-04-21 18:58:06','Thu 11 Jun 2009 06:58:30 +0000',19,106,0.179245283019,6,'Editors Note: McKnight Foundation makes a grant to MinnPost | MinnPost',67166,0,0,0,0,21,0,7,4,0.631443912632,0.490880823673,0.368556087368,0.0740518567709,0.0663403741944,0.553219638388,0.0568105023921,0.0713409992328,94.86083953,82.1829535055,35.2995653426,86.6352795449,37.2119470137,0.932778680613,0.0744529196913,0.0729486652416,0.0928032337335,0.0757735230424,0,0,0.0,0.0,Relevant
457,'http://bit.ly/OA7p0','http://www.youtube.com/watch?v=rP-KFnYg6Hw',30,2,'2009-06-11 17:49:32','http://twitter.com/morganstarr89','@peterfacinelli - Is this you? lmao. http://bit.ly/OA7p0',56,6722,'http://web.archive.org/web/20111012194134/http://www.youtube.com/watch?v=rP-KFnYg6Hw','','Wed 03 Jun 2009 08:50:08 +0000',19,42,0.452380952381,1,'Joe Jonas Dances to Single Ladies',0,175398,122663,263125,1418,106681,369,29472,500,0.611536325499,0.369558231255,0.388463674501,0.0388661037168,0.03003531225,0.389486165426,0.078301732186,0.0579981534931,27.4126525957,17.4080422588,29.4183106156,63.5036766252,93.1822800904,0.0376889180722,0.0,0.0800177837059,0.0,0.00810467515249,0,6,0.0,0.857142857143,Relevant
458,'http://bit.ly/gRz6Q','http://www.meyerre.com/property/Casa_Del_Marina_216',22,1,'2009-06-11 17:11:53','http://twitter.com/meyerrealestate','@tracywashington http://bit.ly/gRz6Q (Orange Bch) http://bit.ly/wPTv6 (Gulf Shores) 877-652-6020 Need more options? Let us know how to help!',140,6735,'http://web.archive.org/web/20080310151938/http://meyerre.com/property/casa_del_marina_216','2008-03-10 15:19:38','Thu 11 Jun 2009 09:09:22 +0000',19,51,0.372549019608,2,'Casa Del Marina 216 Orange Beach Vacation Condo Rental',162050,2,5,13,0,3,0,2,2,0.651531301305,0.305122499259,0.348468698695,0.0531954211352,0.0540544569599,0.231737003924,0.048224282217,0.0474578997876,94.8181977216,12.5099202337,25.2011316517,13.1935857612,26.5783702467,0.0,0.07453559925,0.07453559925,0.0,0.0,0,0,0.0,0.0,Relevant
459,'http://bit.ly/RquYV','http://www.youtube.com/watch?v=UWRyj5cHIQA',48,2,'2009-06-11 17:22:07','http://twitter.com/dcapling','Taking Slap Chop up a notch! Youre gonna love this. http://bit.ly/RquYV',71,6801,'http://web.archive.org/web/20091124191528/http://www.youtube.com/watch?v=UWRyj5cHIQA','','Tue 05 May 2009 14:41:33 +0000',19,42,0.452380952381,1,'?',0,108748,41717,90871,2463,29067,973,12209,500,0.692255930436,0.394147232303,0.307744069564,0.0451000357105,0.0582405339862,0.25522093171,0.104125964928,0.0735527843482,60.2804763212,35.9197270675,72.1960033667,21.6525825695,43.5200947143,0.292153273734,0.120873444604,0.085589377068,0.0495681597097,0.0401405895973,0,2,0.0,0.181818181818,Relevant
460,'http://bit.ly/kOVkj','http://www.slate.com/id/2219701/',18,1,'2009-06-11 17:47:08','http://twitter.com/contrafactos','A Formula for Success http://bit.ly/kOVkj Want more women to study science? Hire more female professors.',104,6822,'http://web.archive.org/web/20110201194050/http://www.slate.com/id/2219701/','2011-02-01 19:40:50','Thu 11 Jun 2009 09:14:05 +0000',19,32,0.59375,2,'?',102802,2,0,0,0,10,9,42,36,0.657581556664,0.257167301027,0.342418443336,0.0815518545143,0.0651275796324,0.474202917225,0.109114077,0.125107030528,99.9295457782,42.1748754701,42.199603188,42.2046103999,42.2293555519,0.83847573424,0.155822256239,0.175696278291,0.146352346653,0.185645867621,0,0,0.0,0.0,Relevant
461,'http://bit.ly/2OttQc','http://photography.nationalgeographic.com/photography/enlarge/surfing-hippos_pod_image.html',15,2,'2009-06-11 16:59:32','http://twitter.com/oceangrant','RT@StilesWord@oceangrant Super surfing w/dolphins & sealions.Must-see animal surfing photo:hippopotamus in Gabonhttp://bit.ly/2OttQc [Whoa!]',140,6926,'http://web.archive.org/web/20080620150406/http://photography.nationalgeographic.com/photography/enlarge/surfing-hippos_pod_image.html','2008-06-20 15:04:06','Thu 11 Jun 2009 05:51:09 +0000',20,91,0.21978021978,3,'Gabon Surfing Hippos 2003 Photo of the Day Picture Photography Wallpapers - National Geographic',37125,31,15,8,1,44,3,7,7,0.623057565359,0.210327028105,0.376942434641,0.0677026708666,0.0556414884075,0.851736194754,0.0580381000088,0.0662051122129,94.6331442665,77.7887515365,26.9555176042,73.6139414646,28.4842248592,0.575396455569,0.164398987305,0.157949437948,0.0833333333333,0.160128153805,0,0,0.0,0.0,Relevant
462,'http://bit.ly/43M8R','http://player.streamtheworld.com/_players/entercom/player/?id=WFBC',11,1,'2009-06-11 17:22:34','http://twitter.com/wfbc','Now playing: Kelly Clarkson - I DO NOT HOOK UP http://yes.com/i100087472 -- LISTEN LIVE http://bit.ly/43M8R',107,6977,'http://web.archive.org/web/20120329191851/http://player.streamtheworld.com/_players/entercom/player/?id=WFBC','','Tue 31 Mar 2009 11:45:59 +0000',19,66,0.287878787879,4,'FM B93.7',7230,704,115,130,0,6943,7,686,500,0.482017219452,0.254770811339,0.517982780548,0.054863771697,0.0568777871786,0.951068177675,0.0526144174082,0.057672006624,100.0,87.1333066646,30.0894440875,87.1333066646,30.0894440875,nan,nan,nan,nan,nan,2,106,0.133333333333,7.06666666667,NonRelevant
463,'http://bit.ly/ZglLd','http://www.dailymail.co.uk/news/article-1190002/Masterstroke-Man-draw-stickmen-wakes-life-saving-brain-surgery--artist.html',14,1,'2009-06-11 17:14:19','http://twitter.com/marilynkeyes','Masterstroke: Man who couldnt even draw stickmen wakes from brain surgery... as a talented artist http://bit.ly/ZglLd',117,7020,'http://web.archive.org/web/20100304191119/http://www.dailymail.co.uk/news/article-1190002/Masterstroke-Man-draw-stickmen-wakes-life-saving-brain-surgery--artist.html','2010-03-04 19:11:19','Mon 01 Jun 2009 12:03:35 +0000',19,123,0.154471544715,3,'Masterstroke: Man who couldnt even draw stickmen wakes from life-saving brain surgery... as an artist  | Mail Online',185569,317,11,3,0,197,15,183,169,0.782493111804,0.438991273009,0.217506888196,0.0796029752168,0.0547636995909,0.413625646073,0.129575518922,0.138092335617,2.01201804798,32.8684953825,24.483151993,6.12141816824,8.21796984535,nan,0.127000127,0.183171420619,nan,nan,0,0,0.0,0.0,Relevant
465,'http://bit.ly/At9td','http://www.aceshowbiz.com/news/view/00016114.html',18,2,'2009-06-11 17:43:11','http://twitter.com/djmoonbaby','USHER & TAMEKA are a WRAP! You finally woke up USHER??? http://bit.ly/At9td via @addthis',88,7041,'http://web.archive.org/web/20101029194032/http://www.aceshowbiz.com/news/view/00016114.html','2010-10-29 19:40:32','Thu 11 Jun 2009 09:42:29 +0000',19,49,0.387755102041,3,'RnB Star Usher Filed for Divorce from Tameka Foster',68151,17,0,0,0,4,0,6,6,0.682504826507,0.726661984726,0.317495173493,0.0515598694615,0.054102871172,0.757097658894,0.111558240125,0.114819831693,100.0,76.907061244,27.6140035736,76.907061244,27.6140035736,0.991677092287,0.0538756819863,0.101255072735,0.054048527095,0.107555210907,0,1,0.0,0.0714285714286,Relevant
467,'http://bit.ly/tZlqZ','http://www.geekologie.com/2008/11/13/spider-2.jpg',12,1,'2009-06-11 17:23:45','http://twitter.com/zeroanima','Oldie but goodie: http://bit.ly/tZlqZ',37,7092,'http://web.archive.org/web/20110208192157/http://www.geekologie.com/2008/11/13/spider-2.jpg','2011-02-08 19:21:57','Wed 03 Jun 2009 11:09:52 +0000',19,49,0.387755102041,4,'?',157801,534,157,267,63,191,3,72,72,0.571721060112,0.409468150246,0.428278939888,0.0104684784518,0.0104684784518,1.0,0.0500718948981,0.0500718948981,100.0,74.7936163796,52.9474544836,74.7936163796,52.9474544836,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
468,'http://bit.ly/P53Az','http://www.leoraw.com/blog/2009/06/upgrade-to-wordpress-2-8/',26,1,'2009-06-11 17:12:38','http://twitter.com/leoraw','posted Upgrade to WordPress 2.8 http://bit.ly/P53Az (my experiences with the new WP thus far & what to explore - hows it 4 u?)',126,7347,'http://web.archive.org/web/20110107191505/http://www.leoraw.com/blog/2009/06/upgrade-to-wordpress-2-8/','2011-01-07 19:15:05','Thu 11 Jun 2009 09:12:06 +0000',19,60,0.316666666667,4,'Upgrade to WordPress 2.8 - Here in Highland Park',30377,0,0,0,0,19,0,2,1,0.703167298422,0.569485275071,0.296832701578,0.0788914737532,0.0661420603496,0.580742550116,0.0688428390822,0.0718942026266,99.9996504613,83.033854944,83.0604777426,83.0335647086,83.0601874141,0.840168050417,0.130558241967,0.130558241967,0.109690863619,0.109690863619,0,0,0.0,0.0,Relevant
469,'http://bit.ly/UgzPe','http://www.army.mil/birthday/234/',31,1,'2009-06-11 17:40:15','http://twitter.com/milave_col_k','RT @ThankASoldier: Dont forget to wish @USARMY Happy birthday on June 14th; they will be 234 Years old http://bit.ly/UgzPe',122,7354,'http://web.archive.org/web/20090716194249/http://www.army.mil/birthday/234','2009-07-16 19:42:49','Thu 11 Jun 2009 09:32:07 +0000',19,33,0.575757575758,2,'The 234th United States Army Birthday',14329,90,0,8,0,35,10,55,54,0.806866963797,0.728728883661,0.193133036203,0.0736569563736,0.0718996635679,0.856666463505,0.13025455488,0.138039407594,74.649995593,72.9970612005,84.2847680486,97.7857541994,88.5687857027,0.816496580928,0.0,0.0,0.0,0.0,0,0,0.0,0.0,Relevant
470,'http://bit.ly/H2qyr','http://www.environmentalgraffiti.com/featured/incredible-shadow-art-created-from-junk/12265',37,1,'2009-06-11 17:49:19','http://twitter.com/andrewdeci','Innovative artwork; check it out: RT @dmckenrick: Art thats trashy: http://bit.ly/H2qyr',87,7380,'http://web.archive.org/web/20110925195219/http://www.environmentalgraffiti.com/featured/incredible-shadow-art-created-from-junk/12265?','','Wed 10 Jun 2009 09:26:17 +0000',19,91,0.208791208791,3,'Incredible Shadow Art Created From Junk',27845,3320,780,802,56,3592,142,1241,500,0.765216319112,0.0182171411921,0.234783680888,0.0282391247362,0.0240440891942,0.540630940555,0.133998775871,0.133122739133,81.7401658919,18.5257218138,12.0094221583,15.1429557433,9.81652159488,0.925115646684,0.0616887090864,0.13789838092,0.0221078844143,0.122982357621,0,1,0.0,0.0909090909091,Relevant
471,'http://bit.ly/hiSF5','http://www.techcrunch.com/2009/06/11/betaworks-email-to-investors-read-it-here/',58,1,'2009-06-11 17:43:10','http://twitter.com/estill01','kind of shocking that #Techcrunch posted a story that includes a list of all the #betaworks investors http://bit.ly/hiSF5',121,7382,'http://web.archive.org/web/20101215194612/http://techcrunch.com/2009/06/11/betaworks-email-to-investors-read-it-here/','2010-12-15 19:46:12','Thu 11 Jun 2009 09:42:52 +0000',19,79,0.240506329114,4,'Betaworks Email To Investors: Read It Here  |  TechCrunch',70012,0,0,0,0,12,18,150,140,0.701257863754,0.0262491548944,0.298742136246,0.0690987491028,0.0706202720016,0.564275034947,0.132889998759,0.146549655764,99.8590954908,69.877718341,23.7700700102,69.9763181286,23.8036103705,0.800000380726,0.112480317666,0.190147499652,0.133750094043,0.202759659189,0,0,0.0,0.0,Relevant
472,'http://bit.ly/Te6AX','http://redravine.wordpress.com/2009/06/11/call-for-entries-out-of-the-blue-films-envy-contest-at-red-ravine/',11,1,'2009-06-11 17:52:05','http://twitter.com/outtatheblu','ENVY contest @redRavine is live! Poems; Art; Writing; Music. Win Kindle & a spot in new doc #ENVYdoc! http://bit.ly/Te6AX #ENVYContest',134,7441,'http://web.archive.org/web/20101008195606/http://redravine.wordpress.com/2009/06/11/call-for-entries-out-of-the-blue-films-envy-contest-at-red-ravine/','2010-10-08 19:56:06','Thu 11 Jun 2009 05:20:40 +0000',19,108,0.175925925926,4,'Call For Entries!!! — Out of The Blue Films “ENVY Contest” At red Ravine «',202151,0,0,0,0,72,2,18,17,0.720773301478,0.5538481496,0.279226698522,0.0656020208947,0.0576804440404,0.816511032975,0.126569231843,0.139659946321,99.4929018779,4.20766770165,4.07145395959,4.22911345657,4.09220545662,0.976096214057,0.0896671679324,0.1783384215,0.0920087412456,0.165748386033,0,0,0.0,0.0,Relevant
473,'http://bit.ly/Wa58a','http://www.geeksaresexy.net/2009/05/30/ted-talk-10-things-you-didnt-know-about-orgasm-science/',18,1,'2009-06-11 17:44:08','http://twitter.com/iammerveilleuse','http://bit.ly/Wa58a 10 things you didnt know about orgasms.',59,7491,'http://web.archive.org/web/20111023194859/http://www.geeksaresexy.net/2009/05/30/ted-talk-10-things-you-didnt-know-about-orgasm-science/','2011-10-23 19:48:59','Sun 31 May 2009 06:58:17 +0000',19,94,0.202127659574,4,'Ted Talk: 10 things you didn’t know about orgasm (Science) | Geeks are Sexy Technology News',43038,244,330,195,1,573,7,47,46,0.569606262264,0.389191607539,0.430393737736,0.0659724767462,0.0625390991593,0.74694293584,0.115697333445,0.128646329655,99.437520192,12.1771531093,81.2889601731,12.1086590818,81.7487805571,0.898026510134,0.0,0.204781551588,0.188982236505,0.277735039447,0,0,0.0,0.0,Relevant
474,'http://bit.ly/14K0qd','http://www.i-studentadvisor.com/subscribe.html',10,1,'2009-06-11 17:09:00','http://twitter.com/istudentadvisor','@AkaSeltzer Thanks; have you checked out the magazines- feel free to subscribe for free http://bit.ly/14K0qd',108,7582,'http://web.archive.org/web/20100701191522/http://i-studentadvisor.com/subscribe.html','2010-07-01 19:15:22','Tue 02 Jun 2009 23:18:38 +0000',20,46,0.434782608696,1,'i-studentadvisor | Subscribe Free',27944,1,0,0,0,24,0,8,8,0.629562265243,0.141680980145,0.370437734757,0.0521364749531,0.0443951438808,0.321749512289,0.0307020866039,0.108167139194,54.6894881171,15.3802584059,15.702486827,8.41138459327,8.58760966733,0.0529256124025,0.0,0.186500961648,0.0,0.0,0,0,0.0,0.0,Relevant
475,'http://bit.ly/ZRLND','http://www.youtube.com/watch?v=7WwaPv1rZiQ',17,2,'2009-06-11 17:15:36','http://twitter.com/juniperknee','Check this video out -- Lisa Hannigan - I Dont Know http://bit.ly/ZRLND thats what i call fun!',94,7582,'http://web.archive.org/web/20110106192158/http://youtube.com/watch?v=7WwaPv1rZiQ','','Mon 11 May 2009 09:59:05 +0000',19,42,0.452380952381,1,'?',0,33302,20634,19327,253,633,108,1348,500,0.582309590428,0.341680087532,0.417690409572,0.066610040222,0.0526396804758,0.350674420437,0.101965799944,0.0699740424404,56.247811007,91.561289269,19.8678289541,61.4318687035,11.1752188813,nan,0.0994490316198,0.0899701789185,nan,nan,0,2,0.0,0.117647058824,Relevant
477,'http://bit.ly/qpggA','http://www.thenaturalmommy.com/2009/03/03/my-craftiness-baby-doll-diapers/',11,1,'2009-06-11 17:48:38','http://twitter.com/thenaturalmommy','@LaMamaNaturale I used old white t-shirts to line the doll diapers I made for O: http://bit.ly/qpggA',100,7636,'http://web.archive.org/web/20111118195554/http://www.thenaturalmommy.com/2009/03/03/my-craftiness-baby-doll-diapers/','2011-11-18 19:55:54','Thu 11 Jun 2009 09:48:39 +0000',19,74,0.256756756757,4,'The Natural Mommy » My Craftiness:  Baby Doll Diapers',86052,1,0,0,0,24,1,3,3,0.378562932803,0.307146258867,0.621437067197,0.0787657547266,0.0748132002081,0.907042101754,0.0792740035289,0.0765070465603,100.0,99.1935063433,99.6655101187,99.1935063433,99.6655101187,0.991154754818,0.138749187019,0.140763068616,0.139159082113,0.141178913151,0,0,0.0,0.0,Relevant
478,'http://bit.ly/3EAxd','http://www.breitbart.tv/html/359043.html',12,1,'2009-06-11 17:14:18','http://twitter.com/patrickdevenny','RT @complianceweek: Rep. Barney Frank walks off CNBC interview on executive pay. Classic Barney. http://bit.ly/3EAxd',116,7683,'http://web.archive.org/web/20100310192221/http://www.breitbart.tv/html/359043.html','2010-03-10 19:22:21','Thu 11 Jun 2009 07:57:50 +0000',19,40,0.475,2,'Breitbart News: Breitbart TV',881290,2857,1750,1401,0,235,30,133,126,0.584634796348,0.804231094507,0.415365203652,0.0755254912049,0.0358434594909,0.145734631286,0.0971852132172,0.0843836788215,53.8563678026,37.9672582888,39.4240970814,20.4477862686,21.232386727,0.0,0.202547873417,0.0792593923901,0.0,0.0,0,0,0.0,0.0,Relevant
480,'http://bit.ly/HBXpT','http://news.cnet.com/8301-1023_3-10261942-93.html',11,2,'2009-06-11 17:11:00','http://twitter.com/jackherrick','Barry Diller predicts era of free; ad supported content on web will come to a close. http://bit.ly/HBXpT',104,7784,'http://web.archive.org/web/20100106192044/http://news.cnet.com/8301-1023_3-10261942-93.html','2010-01-06 19:20:44','Thu 11 Jun 2009 09:07:24 +0000',19,49,0.387755102041,1,'?',0,6,0,0,0,30,16,127,103,0.643197159035,0.311574294323,0.356802840965,0.0724845949166,0.0733117339909,0.487333172601,0.147392164018,0.162253871338,99.8617270455,10.4650651358,78.7026693267,10.4795555268,78.8116445161,0.591359843132,0.0872145075957,0.202272726488,0.0985063654955,0.229986657359,0,0,0.0,0.0,Relevant
482,'http://bit.ly/14Zkgp','http://www.theweek.com/article/index/89914/The_last_word_Why_old_dogs_are_the_best_dogs',31,1,'2009-06-11 17:11:13','http://twitter.com/demetrios1','RT @eforsaith: Why Old Dogs Are the Best Dogs: http://bit.ly/14Zkgp <Mag isnt this feeble; but the story still made me cry - thx; EF>',133,7994,'http://web.archive.org/web/20110209192427/http://theweek.com/article/index/89914/The_last_word_Why_old_dogs_are_the_best_dogs','2011-02-09 19:24:27','Fri 05 Jun 2009 17:10:46 +0000',20,87,0.229885057471,4,'The last word: Why old dogs are the best dogs - The Week',123531,3912,5517,3724,0,249,31,215,210,0.463042941182,0.0913219937759,0.536957058818,0.0338557325672,0.0370744198748,0.42329690084,0.151607048733,0.137497451901,30.1443218292,13.6998270835,23.8669184906,4.12971996609,7.19452072052,0.586791550999,0.0184302445194,0.170260228274,0.0219475640653,0.195831222145,0,0,0.0,0.0,Relevant
483,'http://bit.ly/ukL9d','http://www.prweb.com/releases/CommonTag/2009/prweb2522914.htm',24,1,'2009-06-11 17:23:30','http://twitter.com/igorajdisek','PR release about Common Tag #commontag http://bit.ly/ukL9d (via @andraz)',72,8016,'http://web.archive.org/web/20120301193706/http://www.prweb.com/releases/CommonTag/2009/prweb2522914.htm','2012-03-01 19:37:06','Thu 11 Jun 2009 09:20:02 +0000',19,61,0.311475409836,4,'Web Companies Develop Common Tag Format',27982,3,2,1,0,145,2,22,22,0.586173210987,0.53486671102,0.413826789013,0.0887142697154,0.0898322254094,0.987555070701,0.180578779629,0.178331489483,100.0,8.9885093415,6.7142189319,8.9885093415,6.7142189319,1.0,0.0860662965824,0.227710017021,0.0860662965824,0.227710017021,0,0,0.0,0.0,Relevant
484,'http://bit.ly/27a5xb','http://www.fmylife.com/love/2785854',15,1,'2009-06-11 17:40:25','http://twitter.com/sexxtoys','FML : I decided to confess my feelings to the girl Ive had a ... http://bit.ly/27a5xb',85,8022,'http://web.archive.org/web/20091224195407/http://www.fmylife.com/love/2785854','2009-12-24 19:54:07','Thu 11 Jun 2009 09:40:18 +0000',20,35,0.571428571429,2,'FML: I decided to confess my feelings to the girl Ive had a crush on since the beginning of high...',21358,5,16,1,0,7,0,10,10,0.389163019543,0.633752234559,0.610836980457,0.0488718627257,0.099073049713,0.303976446506,0.14266083091,0.106711633942,9.02370034016,78.6236221943,11.9211684339,11.4770854971,75.6947642353,0.038490017946,0.12830005982,0.111111111111,0.133333333333,0.057735026919,0,0,0.0,0.0,Relevant
485,'http://bit.ly/MehLy','http://blog.us.playstation.com/2009/06/11/killzone-2-flash-thunder-pack-out-today-how-to-survive-a-nuclear-attack/',10,1,'2009-06-11 17:44:47','http://twitter.com/dpfeif','RT @SonyPlayStation: New post: Killzone 2 “Flash & Thunder” Pack Out Today - How to Survive a Nuclear Attack http://bit.ly/MehLy',132,8024,'http://web.archive.org/web/20090614195831/http://blog.us.playstation.com/2009/06/11/killzone-2-flash-thunder-pack-out-today-how-to-survive-a-nuclear-attack/','2009-06-14 19:58:31','Thu 11 Jun 2009 09:36:44 +0000',19,114,0.166666666667,4,'Killzone 2 “Flash & Thunder” Pack Out Today – How to Survive a Nuclear Attack – PlayStation Blog',83753,4,0,0,0,1874,3,26,17,0.544834206773,0.780699301453,0.455165793227,0.114701159461,0.090716320035,0.686126516972,0.105114342591,0.125463817182,43.98487677,6.50295181541,6.53294747587,2.86031534242,2.87350889671,0.736293440305,0.149671085022,0.148166814834,0.133259320931,0.150050487851,0,0,0.0,0.0,Relevant
486,'http://bit.ly/1LWCkw','http://news.cnet.com/8301-10797_3-10256730-235.html',10,2,'2009-06-11 17:24:30','http://twitter.com/ladybead','RT @krystynchong: How Beatles: Rock Band Came Together http://bit.ly/1LWCkw (via @YouRockGuitar)',96,8056,'http://web.archive.org/web/20110811193846/http://news.cnet.com/8301-10797_3-10256730-235.html','2011-08-11 19:38:46','Sun 07 Jun 2009 06:00:11 +0000',20,51,0.392156862745,1,'?',0,36,0,0,0,90,17,92,83,0.67298238033,0.930452160297,0.32701761967,0.0461442906333,0.0401337882426,0.62477403433,0.127542515831,0.130262352045,99.7932742025,12.1797215829,18.7857856681,12.1545429563,18.7469506028,0.895485626513,0.0529503382214,0.192057352762,0.0531995176599,0.20141371518,0,4,0.0,0.363636363636,Relevant
487,'http://bit.ly/ZKAJ5','http://www.tmz.com/2009/06/11/megan-fox-thumb-photos/',33,1,'2009-06-11 17:44:08','http://twitter.com/rizz1057','I dont care that she has weird thumbs. Still hot as hell! http://bit.ly/ZKAJ5',77,8074,'http://web.archive.org/web/20120211195842/http://www.tmz.com/2009/06/11/megan-fox-thumb-photos','2012-02-11 19:58:42','Thu 11 Jun 2009 09:29:24 +0000',19,53,0.358490566038,4,'Thumbs Down on Megan Fox | TMZ.com',160033,240,23,65,47,386,3,64,63,0.337537155094,0.0537598882135,0.662462844906,0.0293768432826,0.0258976989622,0.559639832651,0.0897122608033,0.107216032956,98.3331176615,2.89899631682,2.38057871449,2.94813831369,2.42093281603,0.826446310361,0.0446099736745,0.166685800662,0.0478091443734,0.151572949349,0,2,0.0,0.153846153846,Relevant
488,'http://bit.ly/Outpk','http://www.carphonewarehouse.com/mobiles/pay-monthly/apple-iphone3gs',30,1,'2009-06-11 17:38:14','http://twitter.com/hulaprint','fill your boots if youve got the ££ : http://bit.ly/Outpk',59,8168,'http://web.archive.org/web/20100130195422/http://www.carphonewarehouse.com/mobiles/pay-monthly/apple-iphone3gs?','','Thu 11 Jun 2009 09:38:14 +0000',19,68,0.279411764706,3,'iPhone 4 & iPhone 4S Deals Compare the latest iPhone deals and offers from Carphone Warehouse',116818,5,1,3,0,12,6,39,38,0.445595844673,0.425852844958,0.554404155327,0.0142450720575,0.0126269068069,0.443898753371,0.133511952272,0.144270790719,7.86591864553,1.53415033192,34.7976493417,19.503765562,22.6047413959,0.0746351792533,0.0350070021007,0.0841823614172,0.0,0.0784598671449,0,0,0.0,0.0,NonRelevant
489,'http://bit.ly/DNYJN','http://theezsite.com/eztraffic1.asp',27,1,'2009-06-11 17:48:08','http://twitter.com/eztraffic','~~~how to be your own website traffic wizard~~~ http://bit.ly/DNYJN',67,8183,'http://web.archive.org/web/20120104200431/http://www.theezsite.com/eztraffic1.asp','2012-01-04 20:04:31','Mon 01 Jun 2009 23:40:55 +0000',19,35,0.542857142857,1,'EZtraffic - Manual Directory Submission system',40500,0,0,0,0,940,0,29,29,0.530216098005,0.144594126274,0.469783901995,0.0633724250524,0.0640841336112,0.988894153379,0.171955774841,0.17004606038,100.0,4.01177268705,16.2280176191,4.01177268705,16.2280176191,1.0,0.0492067831305,0.195554405278,0.0492067831305,0.195554405278,0,0,0.0,0.0,Relevant
491,'http://bit.ly/nGppK','http://www.theonion.com/content/news_briefs/andy_roddick_to_new_friend',42,2,'2009-06-11 17:54:10','http://twitter.com/maria_teresa_m','More Onion tennis hilarity. http://bit.ly/nGppK',47,8272,'http://web.archive.org/web/20090211153618/http://www.theonion.com/content/news_briefs/andy_roddick_to_new_friend','2009-02-11 15:36:18','Thu 11 Jun 2009 09:53:52 +0000',19,70,0.271428571429,3,'Andy Roddick To New Friend Phil Mickelson: Were Just Like Roger Federer And Tiger Woods | The Onion - Americas Finest News Source',28389,7,3,2,0,8,0,5,4,0.675169633579,0.226735936799,0.324830366421,0.0376651470714,0.0399467730968,0.340586616911,0.111454444834,0.111270218663,81.7034055352,38.484208769,75.1760879166,47.1023313128,92.0109601602,0.444554224474,0.0,0.25666350117,0.0,0.524863881081,0,6,0.0,1.2,Relevant
492,'http://bit.ly/XuelV','http://blogswithballs.com/2009/06/updated-list-of-blogswithballs-panelist-twitter-feeds/',10,1,'2009-06-11 17:47:28','http://twitter.com/ethanjaynes','RT @HHReynolds: @SI_24Seven added to @BlogsWithBalls Sponsors Twitter Feeds list. You read that correctly. http://bit.ly/XuelV #sblog',133,8313,'http://web.archive.org/web/20110926200601/http://blogswithballs.com/2009/06/updated-list-of-blogswithballs-panelist-twitter-feeds/','2011-09-26 20:06:01','Mon 01 Jun 2009 11:35:33 +0000',19,88,0.215909090909,3,'Blogs with Balls |   Updated List of @BlogsWithBalls Panelist Twitter Feeds',34536,0,0,0,0,204,11,16,16,0.74746099358,0.349458836664,0.25253900642,0.082902667229,0.0,0.0524322505093,0.0,0.0846705135477,100.0,73.6143052354,95.6845223214,73.6143052354,95.6845223214,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
493,'http://bit.ly/16sZJw','http://www.alexslemonade.org/events/applebees-5th-annual-summer-fundraiser',11,1,'2009-06-11 17:37:14','http://twitter.com/iphillychitchat','RT @AlexsLemonade Going out to eat tonight? Consider Applebees! Proceeds from their lemonades go directly to ALSF http://bit.ly/16sZJw',134,8366,'http://web.archive.org/web/20090620195640/http://www.alexslemonade.org/events/applebees-5th-annual-summer-fundraiser','2009-06-20 19:56:40','Tue 09 Jun 2009 13:26:03 +0000',20,74,0.27027027027,2,'Applebees | Alexs Lemonade Stand Foundation for Childhood Cancer',18659,10,4,0,0,352,12,49,47,0.676490706516,0.923071368686,0.323509293484,0.053140394262,0.0705248158778,0.470397603613,0.111454444834,0.115539398286,6.52920057618,93.1943735732,5.69088670147,7.00600296546,87.1605433938,nan,nan,nan,0.0853190767587,0.166560475725,0,0,0.0,0.0,Relevant
494,'http://bit.ly/8w4kx','http://www.youtube.com/watch?v=hDkVQvhZx04',15,2,'2009-06-11 17:34:43','http://twitter.com/eniac','remember the 90s - Chumbawamba - http://bit.ly/8w4kx',52,8372,'http://web.archive.org/web/20090106151511/http://www.youtube.com/watch?v=hDkVQvhZx04','','Thu 28 May 2009 18:50:54 +0000',19,42,0.452380952381,1,'?',0,23574,16984,12830,611,137,111,1187,500,0.628512491263,0.392367853524,0.371487508737,0.0295641841222,0.0407285519336,0.193598090746,0.109716814878,0.0566676046044,16.0758685678,10.649696376,10.2367502242,66.2464757726,63.6777427047,0.0772091436482,0.0967867836992,0.0472603302877,0.0,0.0301605611063,0,3,0.0,0.428571428571,Relevant
495,'http://bit.ly/bOmcG','http://behealthyandrelax.com/2007/11/lose-10-pounds-in-3-day-is-it-true/',46,1,'2009-06-11 17:56:40','http://twitter.com/joefier','The Kaiser Diet plan has been a hot topic... and interesting: http://bit.ly/bOmcG',81,8388,'http://web.archive.org/web/20090417153652/http://behealthyandrelax.com/2007/11/lose-10-pounds-in-3-day-is-it-true','2009-04-17 15:36:52','Sat 16 May 2009 08:02:14 +0000',19,72,0.263888888889,3,'Kaiser Diet Plan – How To Lose 10 Pounds In 3 Day? | Be Healthy and Relax',62288,114,49,269,2,15,0,4,4,0.490903186017,0.400009535892,0.509096813983,0.0814121337445,0.0953462589246,0.431852937129,0.076980035892,0.0724248032197,90.1102669982,11.1375951861,11.1085623011,12.3599624739,12.3277431875,0.323840827191,0.0786566506207,0.0725823617259,0.14808721944,0.121743733309,0,0,0.0,0.0,Relevant
496,'http://bit.ly/JpkP5','http://www.eurekalert.org/pub_releases/2009-06/nyu-anc061109.php',11,1,'2009-06-11 17:36:16','http://twitter.com/devinmartin','Computer model to help hospitals plan for public health disasters @ http://bit.ly/JpkP5',87,8394,'http://web.archive.org/web/20090808195610/http://www.eurekalert.org/pub_releases/2009-06/nyu-anc061109.php','2009-08-08 19:56:10','Thu 11 Jun 2009 09:36:16 +0000',19,64,0.296875,3,'A new computer modeling program can help hospitals prepare for the worst',8154,0,0,0,0,3,0,3,3,0.40859189989,0.761828779821,0.59140810011,0.127515342613,0.129708887025,0.96301446152,0.165224693141,0.154604136505,100.0,13.4909094166,13.4935523287,13.4909094166,13.4935523287,1.0,0.168442574738,0.175579114583,0.168442574738,0.175579114583,0,0,0.0,0.0,Relevant
497,'http://bit.ly/QizYv','http://thebovine.wordpress.com/2009/06/09/are-new-york-regulators-trying-to-put-raw-milk-farmers-out-of-business/',12,1,'2009-06-11 17:09:00','http://twitter.com/onl2','RT @morganshane: RT @herdshare Raw milk testing conspiracy: New York regulators caught red handed messing with samples: http://bit.ly/QizYv',139,8526,'http://web.archive.org/web/20091209193106/http://thebovine.wordpress.com/2009/06/09/are-new-york-regulators-trying-to-put-raw-milk-farmers-out-of-business','2009-12-09 19:31:06','Wed 10 Jun 2009 17:40:25 +0000',19,113,0.16814159292,4,'Are New York regulators trying to put local raw milk farmers out of business | The Bovine',99686,2,0,0,0,217,5,26,25,0.612764210683,0.685612640752,0.387235789317,0.0644424077783,0.056986404948,0.641391849417,0.075961489126,0.0816270498525,2.41657805804,6.77956209669,22.7014255849,35.6450464436,10.6450497966,nan,0.105117666246,0.147356683031,nan,nan,0,0,0.0,0.0,Relevant
498,'http://bit.ly/hD7Ih','http://www.youtube.com/watch?v=tTN9We8unmU',19,2,'2009-06-11 17:32:44','http://twitter.com/xtel','Found this funny video about Twitter on @davidbrain s blog and put it on my Tumblr http://bit.ly/hD7Ih',102,8660,'http://web.archive.org/web/20100901195704/http://www.youtube.com/watch?v=tTN9We8unmU','','Wed 13 May 2009 09:16:43 +0000',19,42,0.452380952381,1,'Twitter in Real Life',0,9942,2173,2560,133,2020,647,7516,500,0.522921914872,0.0070105239271,0.477078085128,0.0278571526285,0.0421060724859,0.363813120512,0.101710256106,0.0708870745544,82.8629169401,13.7568798977,78.0381794768,16.6019739658,64.6647118415,0.0392534335989,0.108323721701,0.110457156416,0.0836242010007,0.00896942154926,0,1,0.0,0.0588235294118,Relevant
499,'http://bit.ly/Sayfie','http://www.sayfiereview.com/index.php?cat_id=2008072513074547',12,2,'2009-06-11 17:05:58','http://twitter.com/sayfiereview','http://bit.ly/Sayfie Hispanic chamber wants Crist to sign insurance rate dereg bill',83,8681,'http://web.archive.org/web/20110607193039/http://www.sayfiereview.com/index.php?cat_id=2008072513074547','','Thu 09 Apr 2009 06:58:54 +0000',20,61,0.327868852459,1,'Florida FL News Florida politics Florida political news/newspapers/blog - SayfieReview.com',171055,266,303,135,87,8660,1289,10141,500,0.405718162932,0.694627032184,0.594281837068,0.0339923756853,0.0449939858997,0.504576596555,0.208031661335,0.218942474022,75.0882842935,15.8153012625,83.5061381505,21.0622754419,89.9194789228,0.277350098113,0.0,0.0197855007599,0.0,0.0,0,3,0.0,0.272727272727,Relevant
500,'http://bit.ly/A5lVl','http://venturebeat.com/2009/06/10/facebook-bans-scammy-ad-networks-but-problems-persist/',14,2,'2009-06-11 16:59:35','http://twitter.com/portionofspace','Facebook friends beware; see 3rd paragraph; ...And; there’s a deeper issue that Facebook;...: http://bit.ly/A5lVl',115,8694,'http://webcitation.org/query?id=1332545059253349','','Thu 11 Jun 2009 08:53:58 +0000',19,88,0.215909090909,4,'Facebook bans scammy ad networks but problems persist | VentureBeat',140987,13,0,0,0,12,20,142,133,0.674541995048,0.400199218408,0.325458004952,0.0,0.0507591325085,0.0190346746907,0.115546096028,0.0,9.82226043347,49.5642134373,70.7227138238,19.8172426279,13.8884099639,0.0285219944816,0.0,0.0,0.0747853004494,0.17094815162,0,0,0.0,0.0,Relevant
501,'http://bit.ly/9FNrN','http://www.youtube.com/watch?v=crfGXmxJ1vM',18,2,'2009-06-11 17:11:47','http://twitter.com/rearnakedchoke','For those losing range of motion: http://bit.ly/9FNrN',53,8753,'http://web.archive.org/web/20111114193740/http://www.youtube.com/watch?v=crfGXmxJ1vM','','Tue 09 Jun 2009 10:49:06 +0000',19,42,0.452380952381,1,'?',0,17238,5591,29383,300,17223,454,3824,500,0.510991682467,0.451740197582,0.489008317533,0.0184805317739,0.0240996897051,0.429977829708,0.12142684233,0.0888582788432,6.1503476797,16.5001414635,56.077869545,37.2745148478,10.9675130842,nan,0.0,0.0991647658881,nan,nan,0,2,0.0,0.285714285714,Relevant
502,'http://bit.ly/jREuo','http://cardiovegsular.wordpress.com/',14,1,'2009-06-11 17:23:11','http://twitter.com/vitaminjeff','RT @RealFoodDaily: So good -- RFDs Hemp Nation Salad Special & Bread n Spread - Thx CardioVEGsular! -- http://bit.ly/jREuo (YUM!)',129,8804,'http://web.archive.org/web/20100113194955/http://cardiovegsular.wordpress.com/','2010-01-13 19:49:55','Thu 11 Jun 2009 09:15:18 +0000',19,36,0.527777777778,0,'cardioVEGsular',75575,0,0,0,0,14,2,2,1,0.719010836302,0.155717329303,0.280989163698,0.0702477554459,0.067218280525,0.891761248443,0.0530243358839,0.0554141009077,100.0,1.75635955634,5.4257610241,1.75635955634,5.4257610241,1.0,0.0551471805205,0.0416435377908,0.0551471805205,0.0416435377908,0,0,0.0,0.0,Relevant
504,'http://bit.ly/BblnT','http://kathleenguler.blogspot.com',30,1,'2009-06-11 17:10:12','http://twitter.com/kathleenguler','http://bit.ly/BblnT Nick Barrucci on RoboCop & Writer Rob Williams http://bit.ly/5RKW5',86,8986,'http://web.archive.org/web/20120114193958/http://kathleenguler.blogspot.com/','2012-01-14 19:39:58','Sun 10 May 2009 12:04:11 +0000',19,33,0.575757575758,0,'?',0,6,0,0,0,5281,28,7291,500,0.615264196157,0.732319310972,0.384735803843,0.0311806514494,0.0250972441445,0.795139221446,0.137162164704,0.131183878598,99.9977976397,19.9168686722,8.66784113694,19.9173073231,8.66803203823,0.538548689752,0.0255738584644,0.15354810039,0.0132861772764,0.169595390563,0,0,0.0,0.0,NonRelevant
505,'http://bit.ly/v4i1m','http://www.youtube.com/watch?v=mqtY88BUi0M',33,2,'2009-06-11 17:50:26','http://twitter.com/markcluett','@rprus BEST anti-drug movie of all time http://bit.ly/v4i1m',59,9080,'http://web.archive.org/web/20100616202146/http://www.youtube.com/watch?v=mqtY88BUi0M','','Mon 11 May 2009 19:23:18 +0000',19,42,0.452380952381,1,'?',0,7992,6541,9147,341,105,46,395,395,0.751786650069,0.0104403544003,0.248213349931,0.0474835735248,0.0383268374849,0.330414038589,0.126216222837,0.105704219125,24.375078176,72.4793407694,84.2323834734,33.6303806261,28.9378943951,0.0950586375787,0.0414869906823,0.16531155156,0.0,0.0569174406541,0,3,0.0,0.375,Relevant
508,'http://bit.ly/F9wUq','http://www.latenightwithjimmyfallon.com/video/clips/john-krasinski-61009/1123681/',19,2,'2009-06-11 17:06:24','http://twitter.com/theofficenbc','Watch a clip from John Krasinskis interview with Jimmy Fallon @ http://bit.ly/F9wUq',83,9375,'http://web.archive.org/web/20100328194239/http://www.latenightwithjimmyfallon.com/video/clips/john-krasinski-61009/1123681/?','','Thu 11 Jun 2009 06:49:52 +0000',19,81,0.234567901235,4,'Video Gallery | Late Night | All Videos : Newest | NBC',84867,103,500,80,0,2106,2,11,9,0.488959173537,0.869074872562,0.511040826463,0.0470403799373,0.0648259313255,0.30629373116,0.0541012686226,0.0616704583744,20.2356787783,56.1179150205,99.5964130092,36.059213481,20.3176782847,0.106514447868,0.0924342333308,0.098180870457,0.203278907045,0.129550055126,4,4,0.333333333333,0.333333333333,Relevant
509,'http://bit.ly/PdxfJ','http://www.blogtalkradio.com/matarotwellness',14,2,'2009-06-11 17:09:38','http://twitter.com/matarotwellness','Tarot Talk Sun 6/14! We chat w/psychic counselor @magickaleva re: diversity or lack thereof in New Age circles! http://bit.ly/PdxfJ 1pmE',136,9378,'http://web.archive.org/web/20111124194556/http://www.blogtalkradio.com/matarotwellness','2011-11-24 19:45:56','Sun 15 Feb 2009 21:01:35 +0000',19,44,0.431818181818,1,'Tarot Talk  Online Radio by Tarot Talk | Blog Talk Radio',75568,7,2,2,0,1971,78,730,500,0.696844643075,0.370370149012,0.303155356925,0.0390815874675,0.0368284781868,0.654378285397,0.155772219929,0.150469648044,67.5616081424,5.32939721373,32.2872064341,7.88820361188,47.7892805127,0.597800604839,0.116774841624,0.21659493879,0.0950357401587,0.222038341651,0,0,0.0,0.0,Relevant
512,'http://bit.ly/dg557','http://apple20.blogs.fortune.cnn.com/2009/01/26/apple-vs-palm-geeks-with-grudges/',18,1,'2009-06-11 17:13:16','http://twitter.com/tparish','RT @ymangum: Apple vs. Palm: Geeks with Grudges -- http://bit.ly/dg557',70,9799,'http://web.archive.org/web/20100608195635/http://apple20.blogs.fortune.cnn.com/2009/01/26/apple-vs-palm-geeks-with-grudges/','2010-06-08 19:56:35','Thu 11 Jun 2009 07:30:06 +0000',19,81,0.234567901235,4,'Apple vs. Palm: Geeks with grudges - Apple 2.0 -Fortune Tech',40642,0,0,0,0,33,0,0,0,0.646085098186,0.440557847062,0.353914901814,0.039848860949,0.0546698457094,0.4893552761,nan,nan,27.868157364,21.8506215909,8.66047491862,6.08936560998,2.41351477879,0.662079042421,0.0471077497151,nan,0.0353553390593,nan,0,0,0.0,0.0,Relevant
513,'http://bit.ly/FzHHL','http://msdn.microsoft.com/en-us/bytes.aspx',19,1,'2009-06-11 17:54:43','http://twitter.com/shanselman','RT @shanselman: Video of be being silly on MSDN. Part of a series: http://bit.ly/FzHHL',86,10106,'http://web.archive.org/web/20090629204309/http://msdn.microsoft.com/en-us/bytes.aspx','2009-06-29 20:43:09','Thu 11 Jun 2009 09:03:10 +0000',19,42,0.452380952381,2,'Bytes by MSDN',24613,15,9,4,0,1225,33,95,88,0.406326151118,0.0833989567177,0.593673848882,0.0631273002737,0.0424285283506,0.3851622838,0.149425090884,0.190996438991,27.4104747322,60.6877950141,69.8386034351,45.1663711391,39.2483145194,nan,nan,nan,0.0562321557116,0.139265612552,0,2,0.0,0.142857142857,NonRelevant
515,'http://bit.ly/GEHRZ','http://www.crunchgear.com/2009/06/09/japan-finishes-its-enormous-gundam-statue/',16,1,'2009-06-11 17:50:29','http://twitter.com/ryuho','ok this is cool http://bit.ly/GEHRZ',35,10314,'http://web.archive.org/web/20090612204223/http://www.crunchgear.com/2009/06/09/japan-finishes-its-enormous-gundam-statue','2009-06-12 20:42:23','Tue 09 Jun 2009 19:35:00 +0000',19,79,0.240506329114,4,'Japan finishes its enormous Gundam statue  |  TechCrunch',73540,4,13,5,0,138,9,51,44,0.721892788638,0.159285461566,0.278107211362,0.0295398095634,0.01064794275,0.370930208365,0.0808122035642,0.112095695841,4.38781598176,7.57639111863,5.09184047892,57.9143277195,86.1734769564,nan,0.048224282217,0.187005745372,nan,nan,0,0,0.0,0.0,Relevant
517,'http://bit.ly/JZu0j','http://www.dwell.com/articles/dwells-sweetest-contest-ever.html',14,1,'2009-06-11 17:47:28','http://twitter.com/dwellondesign','RT @DwellOnDesign @marissagluck Caramarcel Breuer & Luis Berrygan. Help spread the word about @coolhaus contest! http://bit.ly/JZu0j',132,10987,'http://web.archive.org/web/20101026205035/http://www.dwell.com/articles/dwells-sweetest-contest-ever.html','','Wed 10 Jun 2009 12:32:45 +0000',19,63,0.301587301587,2,'Dwells Sweetest Contest Ever | Dwell',53841,30,1,1,1,472,36,86,75,0.529882354484,0.594497527128,0.470117645516,0.0402597891501,0.0352989059203,0.399567973662,0.154214393507,0.174112284001,42.8655156396,35.3356068889,74.6016254175,82.4336447648,57.4592247818,0.789793262951,0.0383835446633,0.267427900758,0.0446099736745,0.252165802586,0,1,0.0,0.0625,Relevant
518,'http://bit.ly/pfyE4','http://blogs.citypages.com/blotter/2009/06/heart_breaking.php',33,1,'2009-06-11 17:34:25','http://twitter.com/citypages','Heart breaking: Conan wont visit Minn. State Fair http://bit.ly/pfyE4 Lets rally for next year!',95,11063,'http://web.archive.org/web/20100427203848/http://blogs.citypages.com/blotter/2009/06/heart_breaking.php','2010-04-27 20:38:48','Thu 11 Jun 2009 07:07:50 +0000',19,61,0.311475409836,4,'Heart breaking: Conan wont visit Minn. State Fair - Minneapolis - News - The Blotter',98473,6,1,0,0,82,1,5,5,0.767734246764,0.359887926186,0.232265753236,0.0599201596453,0.0715070080302,0.371780915842,0.0637145189012,0.0706688745808,99.7180229625,18.4370843613,32.7355828891,18.4892197153,32.828150736,0.906230176518,0.126491106407,0.133333333333,0.134332098852,0.141598465081,0,0,0.0,0.0,Relevant
519,'http://bit.ly/tTYoP','http://pitchfork.com/news/35590-trent-reznor-logs-off/',25,2,'2009-06-11 17:08:15','http://twitter.com/theperfectcyn','hahaha RT @ pitchforkmedia Trent Reznor says hes quitting social networking sites due to haters. Boo. http://bit.ly/tTYoP',121,11090,'http://webcitation.org/query?id=1333066382835073','','Thu 11 Jun 2009 08:16:23 +0000',19,54,0.351851851852,2,'Trent Reznor Logs Off | News | Pitchfork',84222,27,0,0,0,2440,5,52,51,0.584137418392,0.530283488045,0.415862581608,0.0,0.0720263104808,0.0374660617528,0.0967918821474,0.0,1.10453418685,91.5969058561,76.2227123054,1.20586408081,0.841905915557,0.0,0.0,0.0,0.169774937525,0.211880575388,0,0,0.0,0.0,Relevant
520,'http://bit.ly/Vj8jg','http://www.guardian.co.uk/news/datablog/2009/apr/27/flu-flu-pandemic',10,2,'2009-06-11 17:50:26','http://twitter.com/datastore','Swine flu pandemic #data. All cases by country #H1N1 Thursday evening update. http://bit.ly/Vj8jg',97,11175,'http://web.archive.org/web/20101129205641/http://www.guardian.co.uk/news/datablog/2009/apr/27/flu-flu-pandemic','2010-11-29 20:56:41','Sun 26 Apr 2009 16:04:45 +0000',19,68,0.279411764706,6,'Full list of swine flu cases country by country | World news | guardian.co.uk',114061,50,0,2,32,13951,98,206,199,0.587354766668,0.847932422509,0.412645233332,0.0629940788349,0.055131784642,0.466751250407,0.100343059078,0.133145259519,7.09777208821,52.249584805,8.67189559229,13.584360746,81.847988282,nan,0.145013273517,0.209537098053,nan,nan,0,0,0.0,0.0,Relevant
521,'http://bit.ly/8SndV','http://www.sitepoint.com/article/developer-friendly-web-hosts/',10,1,'2009-06-11 17:09:12','http://twitter.com/debiprasad','Check some hosting plans before you purchase one http://bit.ly/8SndV 6 Hosting Plans Reviewed',93,11265,'http://web.archive.org/web/20091207201657/http://www.sitepoint.com/article/developer-friendly-web-hosts','2009-12-07 20:16:57','Thu 11 Jun 2009 09:09:13 +0000',19,62,0.306451612903,2,'Web Host Smackdown: 6 Hosting Plans Reviewed - SitePoint',87321,0,0,0,0,6,1,15,15,0.648696113087,0.621533180561,0.351303886913,0.0559927617236,0.0361126158348,0.39908966259,0.0773841767888,0.119916835334,98.0057950768,6.52495492816,3.16541651348,6.65772357955,3.22982585979,0.760605809708,0.0921668772682,0.149871356816,0.0762315589577,0.117614405249,0,0,0.0,0.0,Relevant
522,'http://bit.ly/79tqD','http://www.youtube.com/watch?v=MV63_Vmf-74',13,2,'2009-06-11 17:39:44','http://twitter.com/janlenard','http://bit.ly/79tqD',19,11515,'http://web.archive.org/web/20080116142749/http://www.youtube.com/watch?v=MV63_Vmf-74','','Thu 07 May 2009 07:42:25 +0000',19,42,0.452380952381,1,'?',0,56935,55343,20417,1131,50,62,965,500,0.596810848616,0.449103634571,0.403189151384,0.0139754248594,0.0112281614111,0.189718992259,0.114486031912,0.0727939939148,12.1497959268,60.0466287125,24.546356204,20.2339351723,49.4973503433,0.108465228909,0.0606339062591,0.0850486511125,0.0,0.0134595475515,0,0,0.0,0.0,Relevant
523,'http://bit.ly/V2KVb','http://www.lifeisjoyful.org/id7.html',30,2,'2009-06-11 17:10:25','http://twitter.com/sherikayehoff','Enjoy FREE information packed one hour teleclass on How to Write a Book Fast and Fabulously. June 16; 7 PM to 8 PM EST http://bit.ly/V2KVb',138,11682,'http://web.archive.org/web/20111111202507/http://www.lifeisjoyful.org/id7.html','2011-11-11 20:25:07','Tue 02 Jun 2009 21:01:00 +0000',19,36,0.527777777778,1,'?',27046,76,84,55,0,1727,638,702,500,0.572516019118,0.685302458196,0.427483980882,0.0743579490857,0.074650890269,0.670166253267,0.180866404604,0.198953561285,64.1630979576,35.119868137,26.0748255324,22.5339953953,16.7304158486,0.251531258209,0.0771261745094,0.217221345859,0.0789200462647,0.221692571764,0,0,0.0,0.0,Relevant
524,'http://bit.ly/VqmJj','http://www.datacenterknowledge.com/archives/2009/06/11/lightning-strike-triggers-amazon-ec2-outage/',41,1,'2009-06-11 16:56:59','http://twitter.com/timekord','RT @dhinchcliffe RT @MariaSpinola Lightning Strike Triggers Amazon EC2 Outage http://bit.ly/VqmJj (via @ITKLCameron)',116,11843,'http://web.archive.org/web/20100420201422/http://www.datacenterknowledge.com/archives/2009/06/11/lightning-strike-triggers-amazon-ec2-outage/','2010-04-20 20:14:22','Thu 11 Jun 2009 07:21:01 +0000',19,99,0.191919191919,5,'Lightning Strike Triggers Amazon EC2 Outage » Data Center Knowledge',56775,6,1,2,0,184,8,58,54,0.611142531614,0.744822718867,0.388857468386,0.0601656837596,0.0662266178533,0.542354877278,0.141972140758,0.123819955667,95.7878955295,20.0648449223,47.2725058782,19.2196926923,45.2813385448,0.908859584406,0.150850936546,0.25006506181,0.13957263156,0.238832573611,0,0,0.0,0.0,Relevant
525,'http://bit.ly/7Cx95','http://3d2f.com/download/34-113-time-calculator-deluxe-free-download.shtml',18,1,'2009-06-11 17:49:24','http://twitter.com/clairabellejp','@samwattsmusic http://bit.ly/7Cx95 theres this programme but I know nothing about it',84,11965,'http://web.archive.org/web/20071222142959/http://3d2f.com/download/34-113-time-calculator-deluxe-free-download.shtml','2007-12-22 14:29:59','Thu 11 Jun 2009 09:49:23 +0000',19,74,0.256756756757,2,'Time Calculator Deluxe Edition 1.7 free download',11724,0,0,0,0,10,0,0,0,0.299212588547,0.33592968697,0.700787411453,0.0646846227353,0.0374240594283,0.606761840272,nan,nan,96.9323901662,77.2515606649,11.8068310465,74.8817841932,12.1804806693,0.283391020425,0.0306858205966,nan,0.0,nan,0,0,0.0,0.0,Relevant
526,'http://bit.ly/15mS4a','http://australiaphotos.co.uk/australia/shark-spotted-on-google-maps-near-manly-beach-australia/',36,1,'2009-06-11 17:53:30','http://twitter.com/sumardi','RT @chrishong: RT @the_gman: Shark Spotted on Google Maps in Sydney! http://bit.ly/15mS4a',89,12160,'http://web.archive.org/web/20091125211610/http://australiaphotos.co.uk/australia/shark-spotted-on-google-maps-near-manly-beach-australia','2009-11-25 21:16:10','Sat 23 May 2009 08:34:57 +0000',20,95,0.210526315789,2,'Australia Photos » Shark Spotted on Google Maps at Manly Beach Sydney',9559,13,0,0,0,1263,21,96,93,0.577358030194,0.777184774387,0.422641969806,0.112407202,0.11558018267,0.961411325597,0.127142615687,0.12880439141,99.9958998034,78.3723099047,78.4126227537,78.3755234552,78.4158379571,0.973328526785,0.240562612162,0.200821358692,0.234146452895,0.195465157203,0,0,0.0,0.0,Relevant
527,'http://bit.ly/Ss0aK','http://www.barcamp.at/Barcamp_Vienna2009_Sessions',11,1,'2009-06-11 17:13:03','http://twitter.com/bcvie','Barcamp Vienna Schedule and Program available: http://bit.ly/Ss0aK #bcvie',73,12326,'http://web.archive.org/web/20101221203829/http://www.barcamp.at/Barcamp_Vienna2009_Sessions','2010-12-21 20:38:29','Thu 11 Jun 2009 09:13:03 +0000',19,49,0.387755102041,1,'Barcamp Vienna2009 Sessions – barcamp.at',27209,0,0,0,0,34,2,5,4,0.660295048126,0.344315990896,0.339704951874,0.024826051231,0.0230326719852,0.869151647931,0.148235339711,0.15977729984,82.1704732772,42.1159719286,95.2021404369,34.6068934591,86.3115817566,0.612730443581,0.0,0.164522549132,0.0,0.0596682715161,0,0,0.0,0.0,Relevant
528,'http://bit.ly/12k9mf','http://www.youtube.com/watch?v=Fx95y0D64CE',38,2,'2009-06-11 17:11:55','http://twitter.com/ssmachado','miley lovers http://bit.ly/12k9mf',33,12796,'http://web.archive.org/web/20091217204511/http://www.youtube.com/watch?v=Fx95y0D64CE','','Fri 08 May 2009 07:01:48 +0000',20,42,0.47619047619,1,'?',0,57255,37206,26267,172,428,124,1868,500,0.62980406442,0.449103634571,0.37019593558,0.0097119424458,0.0193311168257,0.271656293153,0.101687460374,0.0637111822938,60.0297994464,80.9329542176,57.638086649,74.1722577987,96.0157907916,0.0580258853186,0.0,0.0652578816397,0.0,0.00882987147598,0,5,0.0,1.66666666667,Relevant
529,'http://bit.ly/dg9RR','http://blogs.wsj.com/wallet/2009/06/11/taking-your-money-woes-to-town-hall/',10,1,'2009-06-11 17:25:29','http://twitter.com/carlosfrank','Taking Your Money Woes to Town Hall http://bit.ly/dg9RR',55,12917,'http://web.archive.org/web/20111018210046/http://blogs.wsj.com/wallet/2009/06/11/taking-your-money-woes-to-town-hall/','2011-10-18 21:00:46','Thu 11 Jun 2009 09:25:24 +0000',19,75,0.253333333333,5,'Would you take personal-finance advice from a large group?  - The Wallet - WSJ',55784,2,0,0,0,12,1,12,12,0.461481156016,0.900934175195,0.538518843984,0.0573644176892,0.0469323254464,0.798334718002,0.107944348527,0.109948467238,99.9999842451,2.4430429985,3.07231056716,2.4430426136,3.07231008312,0.952635528871,0.126188616281,0.138807477909,0.120211759209,0.132232935129,0,0,0.0,0.0,Relevant
530,'http://bit.ly/149OtR','http://www.wired.com/gadgetlab/2009/02/sony-shows-new/',13,1,'2009-06-11 17:19:50','http://twitter.com/phatphool','http://bit.ly/149OtR',20,13080,'http://web.archive.org/web/20091125205750/http://www.wired.com/gadgetlab/2009/02/sony-shows-new/','2009-11-25 20:57:50','Thu 11 Jun 2009 09:19:06 +0000',20,54,0.37037037037,4,'Sony Preps Hybrid Fuel Cell Battery | Gadget Lab | Wired.com',117133,0,0,0,0,13,0,1,1,0.596810848616,0.449103634571,0.403189151384,0.0446816601551,0.0133250447722,0.443052590912,0.0595914118278,0.0666074863029,8.08066497335,97.0787747217,16.2896218219,8.32382258276,49.6062159189,nan,0.0,0.044280744277,nan,nan,0,0,0.0,0.0,Relevant
531,'http://bit.ly/x2QAt','http://mediamemo.allthingsd.com/20090611/internet-advertisers-say-internet-advertising-keeps-america-strong/',13,1,'2009-06-11 17:49:20','http://twitter.com/dadeau','Internet Advertisers Say Internet Advertising Keeps America Strong: ... another 1.9 million people work to suppo.. http://bit.ly/x2QAt',134,13202,'http://web.archive.org/web/20091215212922/http://mediamemo.allthingsd.com/20090611/internet-advertisers-say-internet-advertising-keeps-america-strong/','','Thu 11 Jun 2009 09:49:19 +0000',19,108,0.175925925926,2,'Internet Advertising Industry Opposes Regulation - Peter Kafka - Media - AllThingsD',68576,0,0,0,0,10,5,15,13,0.5011935098,0.532525593113,0.4988064902,0.103780448308,0.0669964873256,0.502140193643,0.0803442685397,0.106677203207,99.9999957624,42.8267264548,15.1666978266,42.82672464,15.1666971839,0.805161048316,0.155347127476,0.163491772724,0.185545442817,0.172300011138,0,0,0.0,0.0,Relevant
532,'http://bit.ly/CzwHJ','http://videos.webpronews.com/2009/05/21/proof-that-social-media-efforts-pay-off/',13,1,'2009-06-11 17:39:58','http://twitter.com/amvr2medwriter','Video: Proof That Social Media Efforts Pay Off http://bit.ly/CzwHJ',66,13277,'http://web.archive.org/web/20110925212115/http://videos.webpronews.com/2009/05/21/proof-that-social-media-efforts-pay-off/','2011-09-25 21:21:15','Thu 21 May 2009 11:08:43 +0000',19,80,0.2375,4,'Video - Proof That Social Media Efforts Pay Off',42492,0,0,0,0,41,9,53,53,0.54961339313,0.398197842464,0.45038660687,0.0540222529315,0.0685099370403,0.543541666005,0.103008597877,0.0817300449492,50.504291183,24.4426950007,12.0717846233,12.3446098561,6.09676925714,0.60197011897,0.17902871851,0.226455406829,0.135581536137,0.160779923571,0,0,0.0,0.0,Relevant
533,'http://bit.ly/LbdW6','http://www.fastcompany.com/blog/kevin-ohannessian/not-quite-conversation/10-most-creative-people-video-games-industry',14,1,'2009-06-11 17:50:43','http://twitter.com/annaosgoodby','Ive always been a video game nerd :) 10 most creative people in video games http://bit.ly/LbdW6 (via: @kristofcreative @alstevens)',130,13534,'http://web.archive.org/web/20110811213617/http://www.fastcompany.com/blog/kevin-ohannessian/not-quite-conversation/10-most-creative-people-video-games-industry','2011-08-11 21:36:17','Thu 11 Jun 2009 06:23:41 +0000',19,117,0.162393162393,4,'The 10 Most Creative People in Video Games | Fast Company',54996,0,0,0,0,27,1,9,9,0.541584990833,0.49032165264,0.458415009167,0.0527820655897,0.0568223748872,0.585807695305,0.0806081489205,0.0898367747574,98.8718930153,3.54277125944,3.43123012346,3.50280500941,3.39252217677,0.945412772145,0.040112472606,0.0793285489745,0.0424285283506,0.0734202904782,0,0,0.0,0.0,Relevant
535,'http://bit.ly/ty3vi','http://www.youtube.com/watch?v=yGfQk9XXm24',104,2,'2009-06-11 17:08:51','http://twitter.com/lovepeacehappi','RT @billzucker take 2 mins and watch my funny video..I PROMISE YOU WILL LAUGH http://bit.ly/ty3vi PLZ RT #celebrity #comedy #music #tcot',136,13993,'http://web.archive.org/web/20100130210204/http://www.youtube.com/watch?v=yGfQk9XXm24','','Sun 22 Mar 2009 01:07:53 +0000',19,42,0.452380952381,1,'?',0,940,105,120,0,19539,1542,2912,500,0.785712579286,3.22926242721e-05,0.214287420714,0.0532833624994,0.0555173336346,0.260526531285,0.114816864151,0.115962465683,63.4334172026,44.6014184143,56.0062311826,70.3121798906,88.2913669994,0.0548202444687,0.0881947727405,0.167725573876,0.0731272424127,0.0354787437593,0,0,0.0,0.0,Relevant
537,'http://bit.ly/KtFSR','http://www.youtube.com/watch?v=oRNeI2oLBXw',22,2,'2009-06-11 17:12:49','http://twitter.com/fizzwithfizz','http://bit.ly/KtFSR listened to LIKIN×jay-z a long time since;ah-thats nice!!',78,14380,'http://web.archive.org/web/20100624211229/http://www.youtube.com/watch?v=oRNeI2oLBXw','','Tue 05 May 2009 18:34:50 +0000',19,42,0.452380952381,1,'?',0,120136,111692,44345,392,453,58,629,500,0.59124480145,0.108067340489,0.40875519855,0.0461593091172,0.0280533145547,0.263207277149,0.0741567032857,0.0817807270543,89.9032499536,31.6171034405,82.9113114621,28.4248035342,92.2228189804,0.0,0.051987524491,0.0698188505855,0.0,0.0154001144233,0,6,0.0,0.666666666667,Relevant
538,'http://bit.ly/19d84b','http://www.newmoonmovie.org/2009/06/kellan-lutz-walking-the-dog-in-los-angeles-ripped/',11,2,'2009-06-11 17:47:17','http://twitter.com/vicki_michelle','@Tanya_Axxx @azzurrafm http://bit.ly/19d84b jesus fucking christ .... HAWT',74,14421,'http://web.archive.org/web/20091026214738/http://www.newmoonmovie.org/2009/06/kellan-lutz-walking-the-dog-in-los-angeles-ripped/','2009-10-26 21:47:38','Thu 11 Jun 2009 09:47:06 +0000',20,86,0.232558139535,3,'?',0,0,1,0,0,6,2,14,14,0.582470851441,0.657984384681,0.417529148559,0.0201106899635,0.0415137939524,0.430099312452,0.085354961168,0.0866453387702,34.9990463488,4.99652193965,25.0523892888,14.2761659556,71.5802054693,0.177626773925,0.0175142361026,0.106158710959,0.0,0.19702760156,0,2,0.0,0.25,Relevant
540,'http://bit.ly/9bNii','http://ownercommunity.homeaway.com/tip/Resources/Public_Pages/Tips/Home_Owner_Tips/Getting_Started/How_to_Set_the_Rental_Rates_for_',15,1,'2009-06-11 17:14:00','http://twitter.com/carriehill','RT @homeawayoc: Tip: Even if your rentals are weekly; break down per-night rate in listing so travelers can see value. http://bit.ly/9bNii',138,15075,'http://web.archive.org/web/20080223130245/http://ownercommunity.homeaway.com/tip/Resources/Public_Pages/Tips/Home_Owner_Tips/Getting_Started/How_to_Set_the_Rental_Rates_for_','2008-02-23 13:02:45','Thu 28 May 2009 13:53:03 +0000',19,131,0.145038167939,7,'HomeAway Community: Determining Monthly Rates for Your Vacation Rental Home',86035,1,0,0,0,37,0,6,6,0.544843035095,0.33284055258,0.455156964905,0.108551979024,0.0513182137936,0.239734286542,0.0878486721996,0.175702806018,64.69422908,53.0576528253,33.5112173974,34.3252394633,51.7993921158,0.291445383736,0.164082530828,0.256099676951,0.0951542219543,0.231025688597,0,0,0.0,0.0,Relevant
541,'http://bit.ly/X5sfC','http://www.cnn.com/2009/LIVING/worklife/06/08/cb.what.not.wear.office/index.html',20,1,'2009-06-11 17:40:42','http://twitter.com/simmonsgslis','CNN.com - What not to wear to work: http://bit.ly/X5sfC #cnn. For more; check out the CRLs Career Guides: http://tiny.cc/v3bDx #gsliscrl',136,15186,'http://web.archive.org/web/20100408215348/http://www.cnn.com/2009/LIVING/worklife/06/08/cb.what.not.wear.office/index.html','2010-04-08 21:53:48','Mon 08 Jun 2009 05:38:08 +0000',19,80,0.2375,7,'What not to wear to work - CNN.com',91402,44,2,1,0,60,9,151,96,0.606105354454,0.233527680439,0.393894645546,0.0484617134276,0.0486900563604,0.914851804335,0.127522447777,0.126924776399,100.0,50.6534374133,69.1598625377,50.6534374133,69.1598625377,1.0,0.0645497224368,0.200301630586,0.0645497224368,0.200301630586,0,0,0.0,0.0,Relevant
542,'http://bit.ly/12hy65','http://www.jaunted.com/story/2009/6/11/131623/411/travel/The+Saddest+Fruit+Plate+In+All+Of+First+Class',10,1,'2009-06-11 17:51:40','http://twitter.com/itsmestacy','RT @SeatGuru: We declared AA; UA; and US Airways worst airline food; but heres the saddest plate in first class. http://bit.ly/12hy65',133,15412,'http://web.archive.org/web/20100317220832/http://www.jaunted.com/story/2009/6/11/131623/411/travel/The+Saddest+Fruit+Plate+In+All+Of+First+Class','','Thu 11 Jun 2009 09:48:35 +0000',20,102,0.196078431373,8,'The Saddest Fruit Plate In All Of First Class || Jaunted',53251,1,0,5,0,331,0,2,2,0.595478362561,0.173704706469,0.404521637439,0.110424655665,0.0903562460914,0.785144651338,0.0643678685867,0.0730862403111,99.6891830471,40.0837691642,12.8257147532,39.9591820143,12.7858502575,0.916324257985,0.19599838302,0.122498989388,0.206257161831,0.137504774554,0,0,0.0,0.0,Relevant
543,'http://bit.ly/460Jgv','http://www.wired.com/techbiz/people/magazine/17-06/st_alphageek',17,2,'2009-06-11 17:45:54','http://twitter.com/macpa','RT @mwillis001: Social Analytics enabled by XBRL. See an example here http://bit.ly/460Jgv 4 corp credit risk',109,15691,'http://web.archive.org/web/20090527132423/http://www.wired.com/techbiz/people/magazine/17-06/st_alphageek','2009-05-27 13:24:23','Wed 10 Jun 2009 18:47:15 +0000',20,63,0.31746031746,5,'Risk Calculators: Finance Geeks Use Open API to Crunch Market Numbers',101220,20,0,0,0,83,6,68,59,0.73062430463,0.330758709284,0.26937569537,0.045279008573,0.0380110004549,0.603463237401,0.135386968363,0.137955094327,2.60884085355,3.75216503599,19.8933077734,69.5289473818,13.1141632315,nan,0.0708288246975,0.220051812584,nan,nan,0,0,0.0,0.0,NonRelevant
544,'http://bit.ly/3fpAb','http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html',17,1,'2009-06-11 17:11:46','http://twitter.com/jordanteague','Hilarious: The Future of Facebook Usernames: http://bit.ly/3fpAb',64,15911,'http://web.archive.org/web/20120419213657/http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html','2012-04-19 21:36:57','Wed 10 Jun 2009 10:45:18 +0000',19,68,0.279411764706,4,'Exclusive: The Future of Facebook Usernames - Anil Dash',96831,330,0,3,1,1184,289,1472,500,0.718689938709,0.302481861986,0.281310061291,0.0600480576769,0.0594555026467,0.979818111865,0.231717892745,0.23587171681,99.9741454962,39.6973791743,20.6388819356,39.6871156139,20.6442193961,0.962370672432,0.0900450337781,0.264489413045,0.0930260509419,0.253066396494,0,2,0.0,0.285714285714,Relevant
545,'http://bit.ly/XC1a4','http://www.uncrate.com/men/gear/travel-luggage/victorinox-swiss-army-travel-alarm-1884/',14,1,'2009-06-11 17:40:01','http://twitter.com/muchosalsa','I have plenty of gadgets to make sure I wake up; but this Swiss Army travel alarm is just beautiful http://bit.ly/XC1a4',119,16037,'http://web.archive.org/web/20100522220718/http://www.uncrate.com/men/gear/travel-luggage/victorinox-swiss-army-travel-alarm-1884','2010-05-22 22:07:18','Thu 11 Jun 2009 09:39:47 +0000',19,87,0.218390804598,4,'Victorinox Swiss Army Travel Alarm 1884 | Uncrate',14533,0,0,0,0,8,1,6,6,0.454185483526,0.0398577157726,0.545814516474,0.0811870500746,0.0662382396166,0.528515544355,0.0972111590817,0.110639299591,65.1662247692,11.7577520905,8.06827245182,18.0427086764,12.3810647009,nan,nan,nan,0.0,0.0449921270666,0,0,0.0,0.0,Relevant
546,'http://bit.ly/SNGoss','http://sayfienews.com/index.php?cat_id=2007071013180711',12,1,'2009-06-11 17:09:32','http://twitter.com/snbeltwaygossip','http://bit.ly/SNGoss Whats the next election year; NRSC?',56,17359,'http://web.archive.org/web/20110211215851/http://www.sayfienews.com/index.php?cat_id=2007071013180711','','Mon 30 Mar 2009 06:12:53 +0000',20,55,0.363636363636,1,'Political NewsObama NewsPolitics NewsPolitical BlogsBreaking News  - SayfieNews.com',44350,0,0,0,0,3486,2,54,51,0.582763298239,0.673569589343,0.417236701761,0.0422482833683,0.0555864454971,0.868111120513,0.0818539812046,0.100221474958,99.9999996821,97.9366548081,12.2513914066,97.9366551194,12.2513913677,0.960659702232,0.0438529009654,0.0645497224368,0.0441941738242,0.0650600048632,0,2,0.0,0.285714285714,NonRelevant
547,'http://bit.ly/ldVUC','http://nwn.blogs.com/nwn/2009/06/camping-bots.html',26,2,'2009-06-11 17:10:14','http://twitter.com/hyoyoshikawa','へーっ儲かるんですねー。RT @yabush: ぬれ手に粟！RT @malburns: Second Life Bot Owners Earn USD$400-1200/Month -- http://bit.ly/ldVUC',149,17423,'http://web.archive.org/web/20100808220037/http://nwn.blogs.com/nwn/2009/06/camping-bots.html','2010-08-08 22:00:37','Thu 11 Jun 2009 06:46:54 +0000',19,50,0.38,4,'New World Notes: Second Life Bot Owners Earn USD$400-1200/Month -- By Farming Free Linden Dollar Camping Chairs!',40911,0,0,0,0,99,1,13,11,0.582172412959,0.756406468881,0.417827587041,0.0635000635001,0.0936585811582,0.733345329558,0.123784264292,0.092963221438,17.4248334882,70.5604521062,34.5619440813,12.2950412881,50.4162423481,0.0708881205008,0.0,0.0,0.164729106086,0.216206740599,0,0,0.0,0.0,Relevant
550,'http://bit.ly/y8g28','http://theappslab.com/2009/06/11/browsers-wars-on-like-donkey-kong/',16,1,'2009-06-11 17:17:55','http://twitter.com/digitalsignals','The browser wars enter a new chapter - http://bit.ly/y8g28 via @louisgray',73,17829,'http://web.archive.org/web/20101130221504/http://theappslab.com/2009/06/11/browsers-wars-on-like-donkey-kong/','2010-11-30 22:15:04','Thu 11 Jun 2009 09:17:12 +0000',19,67,0.283582089552,4,'Browsers Wars on Like Donkey Kong | The AppsLab',29529,0,0,0,0,16,0,3,3,0.676842807587,0.750616111,0.323157192413,0.102697979532,0.0585606974105,0.880726452305,0.10039582899,0.142958200539,99.9613279795,25.0476712895,2.55041694937,25.037984849,2.55140362871,0.935634130674,0.178017248729,0.235088027968,0.060412209333,0.0881777150168,0,0,0.0,0.0,Relevant
551,'http://bit.ly/SexA','http://ykonline.ca/',18,1,'2009-06-11 17:36:03','http://twitter.com/the_bushman','Wordpress 2.8 was installed successfully! Check my site to see if you can see if anything isnt working properly. http://bit.ly/SexA',131,17852,'http://web.archive.org/web/20111017223335/http://www.ykonline.ca/','2011-10-17 22:33:35','Sun 10 May 2009 13:35:22 +0000',18,19,0.947368421053,0,'Yellowknife Online',80531,19,11,11,2,15,18,61,59,0.647262685064,0.340597422739,0.352737314936,0.0275519384389,0.0190243381845,0.393912250198,0.169526228757,0.202983706979,16.5154775201,46.759622028,38.2164534805,35.3199551319,43.2156205404,0.147328320719,0.018148850216,0.17188698317,0.0,0.156925697532,0,0,0.0,0.0,Relevant
552,'http://bit.ly/WmEeR','http://www.postmodem.co.uk/2009/06/10/the-designers-rock-twitter-uberlist-53-great-follows/',10,1,'2009-06-11 17:44:10','http://twitter.com/dharshana','RT @cheth The Designers Rock - Twitter Uber list. 53 Great Follows ( via @darylsws) http://bit.ly/WmEeR',103,17936,'http://web.archive.org/web/20090612224306/http://www.postmodem.co.uk/2009/06/10/the-designers-rock-twitter-uberlist-53-great-follows','2009-06-12 22:43:06','Wed 10 Jun 2009 04:33:03 +0000',19,91,0.208791208791,4,'The “Designers Rock” Twitter Uberlist – 53 great follows | postmodem',158272,2,0,0,0,1629,78,285,271,0.710734074494,0.588417173716,0.289265925506,0.0877902562612,0.0949799969445,0.452203338869,0.19062754226,0.233976772649,46.618671846,17.7578046919,17.7033981719,8.27845269636,8.25308909935,0.480246518997,0.204598301841,0.229249889333,0.214834462212,0.192575505246,0,0,0.0,0.0,Relevant
553,'http://bit.ly/Pp5jc','http://newsbusters.org/blogs/mark-finkelstein/2009/06/11/frankly-rude-barney-cuts-haines-interview-short',12,1,'2009-06-11 17:36:16','http://twitter.com/marleed','#tbrs #tcot #sgp Frankly Rude: Barney Cuts Haines Interview Short | NewsBusters.org ( http://bit.ly/Pp5jc )',107,18002,'http://web.archive.org/web/20090612223618/http://newsbusters.org/blogs/mark-finkelstein/2009/06/11/frankly-rude-barney-cuts-haines-interview-short','2009-06-12 22:36:18','Thu 11 Jun 2009 09:36:15 +0000',19,104,0.182692307692,6,'Frankly Rude: Barney Cuts Haines Interview Short | NewsBusters',54959,20,0,4,0,10,4,13,13,0.507496717421,0.229567233203,0.492503282579,0.0742723767707,0.079151030159,0.390245250095,0.0946774669968,0.0947844021827,27.8893284313,3.24409787908,11.5761815867,11.6320401442,41.5075666494,0.470938106785,0.122793253772,0.145449817189,0.0875175052518,0.116774841624,0,0,0.0,0.0,Relevant
555,'http://bit.ly/zPAiE','http://consults.blogs.nytimes.com/2009/06/10/what-to-look-for-in-a-sunscreen/',16,1,'2009-06-11 17:20:50','http://twitter.com/gtea','be the safe in the sun | what to look for in a sunscreen! http://bit.ly/zPAiE',77,18019,'http://web.archive.org/web/20110714222109/http://consults.blogs.nytimes.com/2009/06/10/what-to-look-for-in-a-sunscreen/','2011-07-14 22:21:09','Thu 11 Jun 2009 09:20:27 +0000',19,77,0.246753246753,4,'What to Look for in a Sunscreen - NYTimes.com',72675,45,14,14,0,8,2,21,21,0.773317303146,0.290864359159,0.226682696854,0.0463141678647,0.0479728052086,0.858357711992,0.102747767681,0.0999554400275,99.8740869192,3.84067556933,14.2517132474,3.83583965639,14.2337684762,0.931019146749,0.0696057557987,0.129881263694,0.0705415809979,0.13549515095,0,0,0.0,0.0,Relevant
556,'http://bit.ly/RarVI','http://crackberry.com/case-mate-barely-there-chrome-case-blackberry-storm-8900',10,1,'2009-06-11 17:23:15','http://twitter.com/irockaberry','RT @kmcooley : From Crackberry.com Case-Mate Chrome Case For BlackBerry Storm & Curve 8900: Chrome f.. http://bit.ly/RarVI | nice!',130,18200,'http://web.archive.org/web/20100105222635/http://crackberry.com/case-mate-barely-there-chrome-case-blackberry-storm-8900','2010-01-05 22:26:35','Thu 11 Jun 2009 09:16:38 +0000',19,78,0.24358974359,1,'Case-Mate Chrome Case For BlackBerry Storm & Curve 8900 | CrackBerry.com',52030,0,0,0,0,18,2,34,24,0.743777945717,0.206639892723,0.256222054283,0.0613866289475,0.0725122962409,0.343403938988,0.0799081583964,0.0591999249974,60.2374584646,47.2966342129,42.1371124362,78.5169816564,69.9516770964,nan,nan,nan,0.299572344758,0.253184841771,0,0,0.0,0.0,Relevant
557,'http://bit.ly/ezJaM','http://www.guardian.co.uk/books/2009/jun/11/art-spiegelman-maus-comic-sketchbooks',10,2,'2009-06-11 17:23:14','http://twitter.com/erbks','RT @randomhouse RT @roncharles: Great interview with Art Spiegelman; whos still recovering from MAUS. http://bit.ly/ezJaM',121,18897,'http://web.archive.org/web/20090612223811/http://www.guardian.co.uk/books/2009/jun/11/art-spiegelman-maus-comic-sketchbooks','2009-06-12 22:38:11','Thu 11 Jun 2009 04:54:13 +0000',19,81,0.234567901235,5,'Angelique Chrisafis on Art Spiegelmans sketchbooks | Books | The Guardian',139464,41,0,0,0,383,20,56,50,0.79936084282,0.23118775616,0.20063915718,0.0414039335605,0.0428184614282,0.529967764589,0.131787284602,0.142102682099,100.0,12.2930492495,14.9437959103,12.2930492495,14.9437959103,0.949555360645,0.0493188631097,0.203330004748,0.0493188631097,0.207274475923,0,0,0.0,0.0,Relevant
558,'http://bit.ly/DHTNM','http://www.lavidalocavore.org/diary/1876/more-free-press-for-food-inc-this-time-from-the-farm-bureau',45,1,'2009-06-11 17:57:44','http://twitter.com/hanlie','Rebutting the Food Inc critics. (Movie will be released in US theaters June 12). Please see it! http://bit.ly/DHTNM',115,19854,'http://web.archive.org/web/20120315232838/http://www.lavidalocavore.org/diary/1876/more-free-press-for-food-inc-this-time-from-the-farm-bureau','2012-03-15 23:28:38','Thu 11 Jun 2009 09:57:37 +0000',19,100,0.19,3,'La Vida Locavore:: More Free Press For Food Inc. - This Time From the Farm Bureau',87093,0,0,0,0,12,5,10,10,0.760073615295,0.334779712716,0.239926384705,0.0598399893079,0.0600333338806,0.992747100675,0.0965581197441,0.0962471427054,100.0,94.7379603297,37.162292083,94.7379603297,37.162292083,1.0,0.0907945236413,0.109733909958,0.0907945236413,0.109733909958,0,0,0.0,0.0,Relevant
560,'http://bit.ly/BSQKI','http://www.appeal-democrat.com/news/solley-78467-road-arboga.html',13,1,'2009-06-11 17:44:31','http://twitter.com/yubasheriff','Two local teens killed in accident near Wheatland. http://bit.ly/BSQKI',70,20117,'http://web.archive.org/web/20091124231948/http://www.appeal-democrat.com/news/solley-78467-road-arboga.html','2009-11-24 23:19:48','Thu 11 Jun 2009 09:44:31 +0000',19,65,0.292307692308,2,'BREAKING NEWS: Teens die in Arboga crash | solley road arboga - Breaking News - Appeal-Democrat',55784,6,2,1,0,26,0,2,2,0.542478703829,0.878617955796,0.457521296171,0.0528885885348,0.0550945837035,0.750322752757,0.0724817196862,0.0695795410564,97.0215326809,72.4708197562,72.4723352901,70.3123000739,70.3137704681,0.891777030535,0.0460043706228,0.0572807045214,0.0512820512821,0.0640038687952,0,0,0.0,0.0,Relevant
561,'http://bit.ly/nw3MM','http://www.youtube.com/watch?v=x7ywNaGpqZw',14,1,'2009-06-11 17:11:39','http://twitter.com/everydayscott','Zach Galifianakis does a stand-up routine at a preschool #fb http://bit.ly/nw3MM',80,20193,'http://web.archive.org/web/20091115224812/http://www.youtube.com/watch?v=x7ywNaGpqZw','','Wed 20 May 2009 08:23:04 +0000',19,42,0.452380952381,1,'?',0,10145,4593,6274,637,345,29,357,351,0.508188365536,0.346008114065,0.491811634464,0.0145911566452,0.0340435518581,0.202171062754,0.0957177231003,0.0625475259424,16.7974628308,35.1935349682,75.6252274247,47.7288310083,22.2114543028,0.174963553056,0.0,0.0147027030464,0.129219147676,0.0967701490027,2,9,0.181818181818,0.818181818182,Relevant
565,'http://bit.ly/QKeCa','http://babysitters.sittercity.com/rate_calculator.html',32,1,'2009-06-11 17:11:52','http://twitter.com/banner24','Happy w/ $5/hr back when I used to sit RT @sittercity National avg rate for a babysitter is $13/hr. Check your zip code. http://bit.ly/QKeCa',140,22338,'http://web.archive.org/web/20090308105934/http://babysitters.sittercity.com/rate_calculator.html','2009-03-08 10:59:34','Thu 11 Jun 2009 08:48:30 +0000',19,54,0.351851851852,1,'Babysitting Rates',32947,47,26,73,0,65,3,15,15,0.515103798822,0.267424708067,0.484896201178,0.106326963044,0.0692526414998,0.420241072836,0.0817636008709,0.102520780872,26.0376756912,23.0405084589,76.4813120991,88.4891137447,34.0444939771,0.261116483934,0.121267812518,0.133630620956,0.214373231428,0.259850575194,0,0,0.0,0.0,Relevant
566,'http://bit.ly/QbvF3','http://www.youtube.com/watch?v=ZNeXVSt8E80',16,2,'2009-06-11 17:44:21','http://twitter.com/cargotom','Drown in the Now Crystal Method feat. Matisyahu - nice tune. cool vid reminds me of KMFDM art. http://bit.ly/QbvF3 http://bit.ly/x50j6',134,22539,'http://wayback.archive-it.org/2182/20101103152135/http://www.youtube.com//watch?v=ZNeXVSt8E80','','Thu 23 Apr 2009 06:48:18 +0000',19,42,0.452380952381,1,'?',0,25838,11673,7557,188,183,55,897,500,0.822996006101,0.0858102310588,0.177003993899,0.0465018484852,0.0446618500632,0.338744568706,0.109515052595,0.0840140822181,67.4797639112,83.8898696575,53.7070676725,80.4385132396,36.241402469,nan,0.155632430063,0.111019601704,nan,nan,0,1,0.0,0.05,Relevant
567,'http://bit.ly/CR6SB','http://inventorspot.com/articles/vanity_url_gold_rush_facebook_28837',10,1,'2009-06-11 17:57:48','http://twitter.com/roncallari','Set your clocks for MIDNIGHT to queue up 4 your Vanity URL at Facebook RT http://bit.ly/CR6SB',93,22560,'http://web.archive.org/web/20121202001348/http://inventorspot.com/articles/vanity_url_gold_rush_facebook_28837','2012-12-02 00:13:48','Thu 11 Jun 2009 09:17:31 +0000',19,68,0.279411764706,2,'Vanity URL Gold Rush at Facebook',46957,1,0,0,0,92,16,35,30,0.595260577499,0.462064606714,0.404739422501,0.0652243114221,0.0659731799488,0.830635758553,0.151134363227,0.157282969603,100.0,8.43474793339,8.51694438147,8.43474793339,8.51694438147,0.974145988541,0.193121819834,0.264865231205,0.189564944153,0.269986501012,0,0,0.0,0.0,Relevant
569,'http://bit.ly/GuuFw','http://www.youtube.com/watch?v=8FGIQpdtS_Y',34,1,'2009-06-11 17:23:27','http://twitter.com/toin9898','@algonacchick I could never see the US doing something like this with their president- http://bit.ly/GuuFw',106,23793,'http://wayback.archive-it.org/1147/20090926231404/http://www.youtube.com/watch?v=8FGIQpdtS_Y','','Fri 08 May 2009 08:24:17 +0000',19,42,0.452380952381,1,'?',0,1503,749,826,57,42,6,80,79,0.564259481568,0.343651773363,0.435740518432,0.0181064071578,0.0342456214555,0.249162537135,0.0994808951276,0.097456115177,22.3799773307,66.6018982407,35.353627038,33.6026118202,63.3032002818,0.197796943032,0.0,0.0996498073341,0.0,0.120168353625,0,2,0.0,0.133333333333,Relevant
570,'http://bit.ly/Ehq5d','http://www.npr.org/templates/story/story.php?storyId=105250549',18,2,'2009-06-11 17:20:04','http://twitter.com/djratchet','WHO Declares Swine Flu A Pandemic http://bit.ly/Ehq5d and now it makes sense. oh noes!',86,23996,'http://wayback.archive-it.org/1784/20100122054902/http://www.npr.org/templates/story/story.php?storyId=105250549','','Thu 11 Jun 2009 09:20:04 +0000',19,62,0.306451612903,3,'WHO Declares Swine Flu A Pandemic : NPR',32993,19,0,0,0,22,0,6,6,0.371802006924,0.355719348839,0.628197993076,0.0658213427395,0.061297933026,0.549173857318,0.0666128598244,0.083604714993,98.3229618786,2.00585755057,23.1303847347,1.97221855478,22.742479365,0.859079750674,0.0991363194193,0.148148987912,0.0984731927835,0.133785998503,0,0,0.0,0.0,Relevant
571,'http://bit.ly/xERex','http://www.startupnation.com/blogs/index.php/2009/06/10/how-to-find-and-pitch-media-contacts-on-twitter/',15,1,'2009-06-11 17:42:37','http://twitter.com/howisthebiz','RT @glamajama How to Find and Pitch Media Contacts on Twitter http://bit.ly/xERex',81,24199,'http://web.archive.org/web/20100324002556/http://www.startupnation.com/blogs/index.php/2009/06/10/how-to-find-and-pitch-media-contacts-on-twitter','2010-03-24 00:25:56','Wed 10 Jun 2009 05:25:30 +0000',19,104,0.182692307692,6,'Business Blogs  » Blog Archive   » How to Find and Pitch Media Contacts on Twitter',92661,0,0,0,0,292,39,82,77,0.681320028017,0.788803065498,0.318679971983,0.0749168052989,0.0792651637264,0.917722836352,0.126939714205,0.122475507348,100.0,2.49497573268,2.54258574977,2.49497573268,2.54258574977,0.99128960796,0.135174148897,0.170678382256,0.13568010506,0.171317230587,0,0,0.0,0.0,Relevant
572,'http://bit.ly/2Aops','http://www.washingtontimes.com/weblogs/back-story/2009/jun/11/business-groups-dare-obama-to-limit-pay-for-unions/',10,1,'2009-06-11 17:43:10','http://twitter.com/doris22','RT @matt_drudge: Business groups dare Obama to limit pay for unions bosses... http://bit.ly/2Aops',97,24464,'http://web.archive.org/web/20100116003054/http://www.washingtontimes.com/weblogs/back-story/2009/jun/11/business-groups-dare-obama-to-limit-pay-for-unions','2010-01-16 00:30:54','Thu 11 Jun 2009 08:30:06 +0000',19,113,0.16814159292,6,'Business groups dare Obama to limit pay for union bosses - Washington Times',64807,147,0,0,0,26,22,97,95,0.505464350231,0.814757299242,0.494535649769,0.0782460796436,0.0657267069006,0.400792096164,0.109941105289,0.144967294437,36.8259275679,10.0130711162,8.07763006816,27.190275378,21.9346275888,0.496143806354,0.104729627007,0.149056420686,0.180471533918,0.150937425955,0,0,0.0,0.0,Relevant
573,'http://bit.ly/sCFqr','http://thewildinvestor.com/stock-watch-list-june-11/',17,1,'2009-06-11 17:13:16','http://twitter.com/thewild1','$HAL $LVLT $OXGN $BAC - working just like I hoped http://bit.ly/sCFqr',69,24763,'http://web.archive.org/web/20111118000559/http://thewildinvestor.com/stock-watch-list-june-11','2011-11-18 00:05:59','Thu 11 Jun 2009 09:13:00 +0000',19,52,0.365384615385,1,'LVLT OXGN HAL BAC  Im Stocking Them',19576,0,0,0,0,17,0,2,2,0.458451877185,0.341755816707,0.541548122815,0.081154306758,0.0914739653606,0.796284669899,0.0846884357368,0.0751342883797,99.9872047284,40.1895744971,84.1741705574,40.1947175203,84.1634002437,0.986206235899,0.17644616831,0.181319365565,0.178914066741,0.183855423911,0,0,0.0,0.0,Relevant
574,'http://bit.ly/npoPF','http://www.slideshare.net/lrainie/the-nine-tribes-of-the-internet-1555624',10,2,'2009-06-11 17:55:04','http://twitter.com/opuscreative','Do u believe in the 9 tribes of the internet? Pew is hoping u do: http://bit.ly/npoPF',85,25523,'http://web.archive.org/web/20111116010027/http://www.slideshare.net/lrainie/the-nine-tribes-of-the-internet-1555624?','','Thu 11 Jun 2009 09:55:04 +0000',19,73,0.260273972603,2,'The nine tribes of the internet',109712,9,5,0,0,43,18,74,71,0.51696249382,0.942472224989,0.48303750618,0.0460895515214,0.0452678730213,0.574274505179,0.126340454531,0.116443523169,9.4277865412,15.6555221732,15.8151355801,60.2201985784,59.6124294569,nan,0.0631194403098,0.174635535143,nan,nan,0,0,0.0,0.0,Relevant
575,'http://bit.ly/ViGqr','http://www.asylum.com/2009/06/11/top-10-geek-pick-up-lines-on-twitter-explained/',15,1,'2009-06-11 17:54:26','http://twitter.com/electrcspacegrl','Top 10 Geek Pick-Up Lines on Twitter: http://bit.ly/ViGqr',57,26723,'http://web.archive.org/web/20110514011949/http://www.asylum.com/2009/06/11/top-10-geek-pick-up-lines-on-twitter-explained','2011-05-14 01:19:49','Thu 11 Jun 2009 05:57:35 +0000',19,80,0.2375,4,'Top 10 Geek Pick-Up Lines on Twitter Explained - Asylum.com',106813,177,7,6,2,574,40,273,241,0.610093757908,0.472242867492,0.389906242092,0.0593817698319,0.0566416458332,0.818055546293,0.133839279516,0.144354029041,99.6904984804,7.86481300891,12.8814852637,7.88923029656,12.9214774327,0.944412205774,0.178974948057,0.248962854125,0.188561808316,0.254695783625,0,2,0.0,0.25,Relevant
576,'http://bit.ly/15B4NE','http://www.blogherald.com/2009/06/11/how-a-not-even-launched-gadget-site-can-clock-47m-pageviews/',10,1,'2009-06-11 17:15:54','http://twitter.com/rad4444nunez',':) How A Not Even Launched Gadget Site Can Clock 4.7M Pageviews | The Blog Herald ( http://bit.ly/15B4NE )',106,27953,'http://web.archive.org/web/20100902010147/http://www.blogherald.com/2009/06/11/how-a-not-even-launched-gadget-site-can-clock-47m-pageviews/','2010-09-02 01:01:47','Thu 11 Jun 2009 09:15:51 +0000',20,97,0.20618556701,4,'How A Not Even Launched Gadget Site Can Clock 4.7M Pageviews | The Blog Herald',77938,0,0,0,0,10,2,12,10,0.475771858295,0.661437966368,0.524228141705,0.0922603914118,0.0836784003719,0.569709320511,0.0805195783001,0.08285909616,46.425302758,1.0971807292,1.09682757254,2.36332487679,2.36256417811,0.831542791824,0.199778147464,0.149330678589,0.216224991047,0.161624407128,0,0,0.0,0.0,Relevant
577,'http://bit.ly/L53nY','http://torrentfreak.com/military-intelligence-used-to-shutdown-250k-user-bittorrent-site-090606/',16,1,'2009-06-11 17:38:38','http://twitter.com/pbsvenning','http://bit.ly/L53nY France use Military Intelligence to Shutdown BitTorrent Site. Taking it a step to far maybe...?',115,30381,'http://web.archive.org/web/20121002020459/http://torrentfreak.com/military-intelligence-used-to-shutdown-250k-user-bittorrent-site-090606/','2012-10-02 02:04:59','Sat 06 Jun 2009 13:08:26 +0000',19,96,0.197916666667,1,'Military Intelligence Used to Shutdown BitTorrent Site | TorrentFreak',35429,26,0,0,0,1193,16,87,80,0.675636787689,0.168899645675,0.324363212311,0.0938687861727,0.0946857622918,0.923200462829,0.140993242566,0.144598044918,99.9880806931,47.1559773394,5.74321405592,47.1503566738,5.74252950461,0.983738753676,0.092747779152,0.109568795366,0.0942809041582,0.111379972535,0,0,0.0,0.0,Relevant
578,'http://bit.ly/1un48','http://blogs.wsj.com/venturecapital/2009/06/11/winding-up-for-the-cocktail-pitch/',11,1,'2009-06-11 17:14:30','http://twitter.com/ricroberts','Good advice for entrepreneurs from @marksuster: The Cocktail Pitch http://bit.ly/1un48 (via @timbarker)',103,41140,'http://web.archive.org/web/20090614044010/http://blogs.wsj.com/venturecapital/2009/06/11/winding-up-for-the-cocktail-pitch','2009-06-14 04:40:10','Thu 11 Jun 2009 06:51:35 +0000',19,81,0.234567901235,5,'Winding Up For The “Cocktail Pitch” - Venture Capital Dispatch - WSJ',68004,5,0,0,0,801,13,134,115,0.649071126863,0.35900491029,0.350928873137,0.0670025210173,0.0648842998888,0.665011671739,0.148627789749,0.157407746896,46.911559678,12.4361276118,13.4039740217,5.83398142626,6.28801327241,0.768814225684,0.0974611755459,0.231847537921,0.126491106407,0.264145066257,0,0,0.0,0.0,Relevant
579,'http://bit.ly/hoQ0g','http://www.marketingpilgrim.com/2009/05/microsoft-bing-search-engine.html',51,1,'2009-07-01 00:10:52','http://twitter.com/coffeecaker','Currently reading http://bit.ly/hoQ0g',37,1,'http://web.archive.org/web/20120210001053/http://www.marketingpilgrim.com/2009/05/microsoft-bing-search-engine.html','2012-02-10 00:10:53','Thu 28 May 2009 08:48:57 +0000',19,73,0.260273972603,3,'Bing.com; Is it Worth Switching from Google?',130947,26,8,3,1,77,20,124,73,0.611061009587,0.516685210808,0.388938990413,0.0308950168812,0.0407273696653,0.74491928655,0.162970354076,0.167493464899,98.9961111389,2.99473715735,3.75712503604,3.02510585809,3.79522487582,0.822239700199,0.0226165636516,0.223892557353,0.0374306129804,0.210428428861,0,0,0.0,0.0,Relevant
581,'http://bit.ly/Sepq5','http://www.holidays.net/independence/mom.htm',125,2,'2009-07-01 00:00:02','http://twitter.com/holidaysnet','Whats more American than Mom & Apple Pie? Why Moms Apple Pie of course! & weve got the recipe! http://bit.ly/Sepq5',114,2,'http://wayback.archive-it.org/767/20070702183812/http://www.holidays.net/independence/mom.htm','2007-07-02 00:00:00','Mon 29 Jun 2009 11:34:36 +0000',19,44,0.431818181818,2,'Independence Day on the Net - Mom and Apple Pie - 4th of July July 4th US Independence Day',30125,1,1,0,0,19,0,6,6,0.502166437441,0.566731664834,0.497833562559,0.0704712865981,0.0754433536154,0.444730191821,0.104257207029,0.0876475560523,42.5092960381,11.647947204,11.6479509376,27.4009411813,27.4009499644,0.679099750102,0.102299150921,0.135581536137,0.0707106781187,0.139754248594,0,0,0.0,0.0,Relevant
582,'http://bit.ly/FWtXS','http://www.urbandictionary.com/define.php%3Fterm%3Dfuck',290,2,'2009-07-01 00:20:56','http://twitter.com/brigittepernia','The universally recognized F word. http://bit.ly/FWtXS',54,2,'http://web.archive.org/web/20040606002054/http://www.urbandictionary.com/define.php%3Fterm%3Dfuck','2004-06-06 00:20:54','Fri 12 Jun 2009 05:03:31 +0000',19,55,0.345454545455,1,'Urban Dictionary: fuck',37831,430,162,316,252,35,4,57,57,0.607089441037,0.409385079489,0.392910558963,0.065795169496,0.0301511344578,0.246991202117,0.101926088532,0.145979527876,17.3499302006,4.40225537227,2.80027572508,25.3733318888,16.1399826552,0.093250480824,0.028375217692,0.104275943161,0.0924500327042,0.115634629092,0,0,0.0,0.0,NonRelevant
584,'http://bit.ly/VFG4m','http://www.blogcatalog.com/',1641,2,'2009-07-01 01:03:20','http://twitter.com/johnnymack','cooked up an Anaheim chile burger on the grill. Yummy! Picked it up from Pick N Save in Grafton. Similar to this: http://bit.ly/VFG4m',133,3,'http://web.archive.org/web/20051130010317/http://www.blogcatalog.com/','2005-11-30 01:03:17','Tue 30 Jun 2009 16:36:08 +0000',19,27,0.703703703704,3,'Writers & Photographers: Food Fashion Humor Love Politics Movies and More',32809,248,80,45,37,8,98,799,500,0.482143888479,0.752715648635,0.517856111521,0.014808721944,0.0207256668072,0.308289799467,0.151590742928,0.119459925136,24.2474789915,46.9996354713,48.5301969703,51.5907809676,11.7673493149,nan,0.0,0.0984787883281,nan,nan,0,3,0.0,0.130434782609,NonRelevant
585,'http://bit.ly/4hOpGq','http://whiskeymilitia.com',437,2,'2009-07-01 00:55:09','http://twitter.com/whiskeymilitia_','Nixon Cannon Watch - Mens - $36.99 - http://bit.ly/4hOpGq',57,4,'http://web.archive.org/web/20111016005513/http://www.whiskeymilitia.com/','2011-10-16 00:55:13','Mon 13 Apr 2009 10:09:10 +0000',20,25,0.8,0,'WhiskeyMilitia.com:    Volcom New Pulse T-Shirt - Short-Sleeve - Mens - $5.50 - 72% off',84318,3370,417,2191,2189,5674,13,232,206,0.542964189535,0.498633907349,0.457035810465,0.0405908377032,0.0195571549616,0.766793145628,0.0848331851935,0.0746201844779,48.7664817379,40.0046157479,57.0724356938,19.508843633,27.83221893,0.0,0.144337567297,0.0570214440952,0.0,0.0340338237391,0,0,0.0,0.0,NonRelevant
586,'http://bit.ly/bPYB6','http://www.senate.gov/general/contact_information/senators_cfm.cfm',2044,2,'2009-07-01 00:16:18','http://twitter.com/freddygden','PLS RT RT @NH3MAN RT Thanks @ROCKWITHBECK List of Senators and their phone numbers: http://bit.ly/bPYB6 #capandtrade #tcot #tpot',128,6,'http://web.archive.org/web/20050605001612/http://www.senate.gov/general/contact_information/senators_cfm.cfm','2005-06-05 00:16:12','Tue 12 May 2009 08:31:30 +0000',19,66,0.287878787879,3,'U.S. Senate: Senators Home',181785,28807,29504,18057,1839,1529,2057,8963,500,0.699333908423,0.44648228901,0.300666091577,0.0614295116834,0.0587220219515,0.697404592484,0.0947381542772,0.0926190616377,100.0,71.4166212578,26.2931069797,71.4166212578,26.2931069797,0.132453235707,0.136797113611,0.104405060662,0.0,0.0418486975319,0,0,0.0,0.0,Relevant
587,'http://bit.ly/185RM','http://gizmodo.com/',5309,2,'2009-07-01 00:27:57','http://twitter.com/cathylanderson','RT @GadgetGirl2009: The Library of Congress just made a bunch of historical videos available on iTunes U. http://bit.ly/185RM',125,6,'http://web.archive.org/web/20050412002751/http://gizmodo.com/','2005-04-12 00:27:51','Mon 08 Dec 2008 13:21:58 +0000',19,19,1.0,0,'Gizmodo the Gadget Guide',103106,11358,4703,6491,9418,4190,485,21813,500,0.58042817209,0.322455325902,0.41957182791,0.0386564558386,0.0350767089478,0.221032495314,0.162923771075,0.163434319856,2.86201184917,5.84839516564,4.46290800825,48.9367043114,64.1288559809,0.013949565844,0.034820221099,0.147746204513,0.0,0.0400012800614,0,11,0.0,0.611111111111,NonRelevant
588,'http://bit.ly/1apa0z','http://www.flickr.com/help/photos/',127,2,'2009-07-01 01:14:10','http://twitter.com/nnascenzi','@blurb yes you can email to flickr http://bit.ly/1apa0z Looking forward to more Marlo pics!',91,6,'http://web.archive.org/web/20051027011404/http://www.flickr.com/help/photos/','2005-10-27 01:14:04','Thu 18 Jun 2009 06:20:06 +0000',20,34,0.588235294118,2,'Flickr: Help: Photos',138121,0,0,0,0,36,19,73,73,0.575435401893,0.193224279755,0.424564598107,0.065299530276,0.0380372059047,0.350006309888,0.133882801852,0.193566885952,73.9421335976,18.3926123051,60.6031915203,13.5998899627,44.8112928383,0.572277776281,0.0675159578056,0.197186227936,0.0437130189472,0.214077073659,0,1,0.0,0.0714285714286,Relevant
589,'http://bit.ly/ZgvZU','http://www.christojeanneclaude.net/',341,2,'2009-07-01 01:24:33','http://twitter.com/underelvis','christo and jeanneclaude http://bit.ly/ZgvZU',44,6,'http://web.archive.org/web/20070202012427/http://www.christojeanneclaude.net/','2007-02-02 01:24:27','Tue 30 Jun 2009 17:24:32 +0000',19,35,0.542857142857,0,'Welcome to Christo and Jeanne-Claude',13253,1508,442,1028,134,9,25,351,338,0.611098974594,0.467408190359,0.388901025406,0.02119519517,0.0277777777778,0.211666878334,0.0867191476313,0.123505700946,4.08226370502,2.36242331952,3.7335201575,57.8704241134,91.4571038836,0.0,0.0571661950475,0.0864126412275,0.0,0.0317660468995,0,0,0.0,0.0,Relevant
590,'http://bit.ly/pW5bX','http://www.mybadpad.com/fun-stuff/55-beers-that-will-knock-you-flat-on-your-ass',41,1,'2009-07-01 01:03:46','http://twitter.com/lauravanderhye','BEERS with the most punch! http://bit.ly/pW5bX',46,8,'http://web.archive.org/web/20111013010354/http://www.mybadpad.com/fun-stuff/55-beers-that-will-knock-you-flat-on-your-ass','2011-10-13 01:03:54','Tue 30 Jun 2009 17:03:41 +0000',19,79,0.240506329114,2,'55 Beers That Will Knock You Flat On Your Ass | My Bad Pad',99859,480,115,271,4,3,18,151,146,0.757338805417,0.203436804514,0.242661194583,0.0197219095046,0.0197855007599,0.996785966851,0.152764977248,0.152274844805,82.0982290007,7.31231980069,69.7566099767,8.9067935931,84.9672530403,0.418596720348,0.0272772362795,0.160404418163,0.0,0.153061230311,0,0,0.0,0.0,Relevant
591,'http://bit.ly/kGSQS','http://www.heraldsun.com.au/nocookies',270,2,'2009-07-01 01:09:21','http://twitter.com/marksburgunder','RT @GreenpeaceAustP: Comment now on Herald Sun article discussing the Rudd Governments climate policies: http://bit.ly/kGSQS #climate',133,9,'http://web.archive.org/web/20120902010930/http://www.heraldsun.com.au/nocookies','2012-09-02 01:09:30','Tue 30 Jun 2009 17:09:15 +0000',19,37,0.513513513514,1,'?',0,0,0,0,0,5,970,649922,500,0.614382694799,0.557313028133,0.385617305201,0.0419198786002,0.0428845013935,0.932001881262,0.0916096583665,0.0905396073524,99.9999996796,2.13371346423,3.44125582122,2.13371345739,3.4412558102,0.918558653544,0.0,0.0788570773714,0.0,0.0579308446713,0,21,0.0,1.3125,NonRelevant
592,'http://bit.ly/FgZep','http://inventorspot.com/articles/rockin_fashion_guitar_hero_fanatics_guitar_hero_scarf_26571',23,1,'2009-07-01 00:14:13','http://twitter.com/phillipdjwa','#knitting #wishlist http://bit.ly/FgZep #guitarhero',51,10,'http://web.archive.org/web/20100218001423/http://inventorspot.com/articles/rockin_fashion_guitar_hero_fanatics_guitar_hero_scarf_26571','2010-02-18 00:14:23','Tue 30 Jun 2009 14:47:19 +0000',19,92,0.20652173913,2,'Rockin’ Fashion For Guitar Hero Fanatics: The Guitar Hero Scarf',46822,48,5,8,0,27,0,10,10,0.603767413068,0.421075369547,0.396232586932,0.0228217732294,0.0248759297552,0.636579991274,0.0578353619121,0.058365499497,100.0,1.97475455934,4.56439721359,1.97475455934,4.56439721359,0.96974644277,0.0,0.162746694241,0.0,0.164398987305,0,0,0.0,0.0,Relevant
595,'http://bit.ly/Seqg6','http://www.petitiononline.com/LANSC2/petition.html',40,1,'2009-07-01 00:20:06','http://twitter.com/onlyfrank','LAN in Starcraft II Please. Petition | http://bit.ly/Seqg6',58,13,'http://web.archive.org/web/20121014002019/http://petitiononline.com/LANSC2/petition.html','2012-10-14 00:20:19','Tue 30 Jun 2009 16:17:15 +0000',19,50,0.38,2,'LAN in Starcraft 2 Please. Petition',11760,758,64,207,10,4,9,212,209,0.598029356691,0.401136650556,0.401970643309,0.101015254455,0.0985329278164,0.865939603477,0.153302846132,0.156946574234,100.0,20.1116052927,23.0824477249,20.1116052927,23.0824477249,1.0,0.144821111591,0.195523525339,0.144821111591,0.195523525339,0,0,0.0,0.0,Relevant
596,'http://bit.ly/dyAiU','http://www.eagleboys.com.au/',485,1,'2009-07-01 00:20:11','http://twitter.com/eagleboys','Real ingredients; Real size; Real value. The pizza taste Australians prefer. Get the facts from independent survey here http://bit.ly/dyAiU',139,13,'http://web.archive.org/web/20060115001958/http://www.eagleboys.com.au/','2006-01-15 00:19:58','Fri 26 Jun 2009 00:17:27 +0000',19,28,0.678571428571,0,'Order Eagle Boys Pizza Online - Eagle Boys Pizza',14831,891,580,278,0,128,4,370,371,0.505025925228,0.266710260577,0.494974074772,0.0513834995539,0.0528424177809,0.208733179442,0.127205605373,0.0424171212989,100.0,8.01336133659,1.64772591585,8.01336133659,1.64772591585,nan,nan,nan,nan,nan,0,1,0.0,0.0526315789474,Relevant
597,'http://bit.ly/19Ipmq','http://www.hosfelt.com/',252,1,'2009-07-01 01:09:51','http://twitter.com/delicious50','HOSFELT ELECTRONICS; INC. http://bit.ly/19Ipmq Shopping',55,13,'http://web.archive.org/web/20050722010938/http://www.hosfelt.com/','2005-07-22 01:09:38','Tue 30 Jun 2009 17:09:52 +0000',20,23,0.869565217391,0,'?',23107,0,0,0,0,9,1,1,1,0.619775661305,0.414869282488,0.380224338695,0.032075014955,0.0309937863687,0.54647958373,0.0619875727374,0.06415002991,63.4570479301,45.7688772688,46.0574181201,29.0435783855,29.2266778919,nan,0.166666666667,0.166666666667,nan,nan,0,0,0.0,0.0,Relevant
598,'http://bit.ly/RdqEW','http://english.aljazeera.net/watch_now/',3910,2,'2009-07-01 00:47:29','http://twitter.com/iseetweetz','Al Jazeera has Azar Nafisi on the air and theyre taking questions LIVE - watch now: http://bit.ly/RdqEW #iranelection #neda',123,14,'http://web.archive.org/web/20080729004715/http://english.aljazeera.net/watch_now/','2008-07-29 00:47:15','Thu 25 Jun 2009 09:06:36 +0000',19,39,0.487179487179,1,'?',0,14359,14588,8260,0,11495,1713,158869,500,0.687022732736,0.558730968543,0.312977267264,0.0533851777199,0.0506333621178,0.340589425852,0.066499064793,0.0656027887805,9.65238542514,17.1232714245,12.4920650541,56.3699843671,77.2681328773,nan,0.206835075998,0.0552210244375,nan,nan,0,0,0.0,0.0,Relevant
599,'http://bit.ly/wmt94','http://www.youtube.com/watch%3Fv%3DmxqGOnvU6yI',12,2,'2009-07-01 00:44:37','http://twitter.com/di65','-- Gay Ad - American Version http://bit.ly/wmt94',48,15,'http://web.archive.org/web/20081128004422/http://www.youtube.com/watch%3Fv%3DmxqGOnvU6yI','2008-11-28 00:44:22','Sat 30 May 2009 12:01:56 +0000',19,46,0.413043478261,1,'?',0,1358,602,532,195,53,6,91,90,0.612122452592,0.30245712744,0.387877547408,0.0548618994369,0.0536949031609,0.199755402831,0.0849639342693,0.0728474824367,34.945476922,18.4010488414,18.3851112964,52.6564536019,52.6108467126,0.132873500863,0.164677393919,0.0909121956748,0.0,0.0522708373489,0,0,0.0,0.0,Relevant
600,'http://bit.ly/RhO30','http://www.3point7designs.com/blog/2008/06/02/10-examples-of-beautiful-css-typography-and-how-they-did-it/',97,1,'2009-07-01 00:34:28','http://twitter.com/pageaffairs','Enjoying 10 Examples of Beautiful CSS Typography and how they did it… http://bit.ly/RhO30',91,17,'http://web.archive.org/web/20080626003411/http://www.3point7designs.com/blog/2008/06/02/10-examples-of-beautiful-css-typography-and-how-they-did-it/','2008-06-26 00:34:11','Wed 17 Jun 2009 13:26:18 +0000',19,106,0.179245283019,5,'10 Examples of Beautiful CSS Typography and how they did it... | Psychology of Web Design | 3.7 Blog',91965,41,6,7,0,23,22,220,187,0.819038844813,0.176812727646,0.180961155187,0.0607433867688,0.0616315634428,0.534846244944,0.126030999561,0.148920214619,99.965088884,44.0903708466,87.4382474493,44.0749784061,87.4687837779,0.74481914285,0.0914778707493,0.146654693707,0.103417537999,0.156043317786,0,0,0.0,0.0,Relevant
601,'http://bit.ly/z5pVg','http://www.iiwp.org/peaceprayer.html',24,1,'2009-07-01 00:47:25','http://twitter.com/msiaorg','Join peacemakers around the world in the next Worldwide Peace Prayer starting this Thurs; 7/2. To join in; click here: http://bit.ly/z5pVg',138,17,'http://web.archive.org/web/20111224004742/http://www.iiwp.org/peaceprayer.html','2011-12-24 00:47:42','Mon 29 Jun 2009 15:20:55 +0000',19,36,0.527777777778,1,'?',33237,196,106,14,0,87,0,100,98,0.647591959131,0.912673885099,0.352408040869,0.127662785182,0.130833856042,0.967101997649,0.250032156409,0.239454029601,99.9805353985,13.6430784924,97.3998848365,13.6404229216,97.3809263371,0.976968899043,0.186816179439,0.311266351883,0.185957249927,0.326142352251,0,0,0.0,0.0,Relevant
602,'http://bit.ly/By5af','http://www.sun-sentinel.com/topic/',1465,2,'2009-07-01 00:16:42','http://twitter.com/itzjrock','RT @PochaccoYoly: Floridians get ready to pay w/ ur first born in order to renew of ur D/L & much more! http://bit.ly/By5af (rt@SunSentinel)',140,18,'http://web.archive.org/web/20081003001624/http://www.sun-sentinel.com/topic/','2008-10-03 00:16:24','Tue 30 Jun 2009 13:39:25 +0000',19,34,0.558823529412,1,'Topic Galleries -- South Florida Sun-Sentinel.com',196820,0,0,0,0,90,1534,12885,500,0.58097973558,0.824373019301,0.41902026442,0.0239578711875,0.0319987303156,0.51762280916,0.13368363008,0.126989656728,26.4386213427,2.95103122333,6.0013691847,0.780211970839,1.58667927412,nan,0.0,0.070288151884,nan,nan,0,8,0.0,0.347826086957,NonRelevant
603,'http://bit.ly/151Dl1','http://www.tweetmeme.com/',1346,2,'2009-07-01 00:33:43','http://twitter.com/ariasis','RT @tweetmeme Tweetmeme - Hottest Stories on Twitter http://bit.ly/151Dl1',73,18,'http://web.archive.org/web/20100826003401/http://tweetmeme.com/','2010-08-26 00:34:01','Thu 19 Feb 2009 02:50:20 +0000',20,25,0.8,0,'TweetMeme - Search and Retweet the Hottest Stories on Twitter',55422,253,51,25,11,8367,12,295,297,0.626210800543,0.611434461015,0.373789199457,0.0803483850342,0.131590338992,0.164204940714,0.034334770402,0.0773579650767,27.5812597353,82.5824438374,58.8861642767,33.3984542642,46.8382685034,nan,nan,nan,0.0845154254729,0.0120983479624,0,0,0.0,0.0,Relevant
604,'http://bit.ly/IEeo','http://sethgodin.typepad.com/seths_blog/',977,2,'2009-07-01 00:30:40','http://twitter.com/gregbas','The future of media content is free. Via Seth Godin. http://bit.ly/IEeo Not sure I believe editors will be valued (and paid) though.',132,20,'http://web.archive.org/web/20050727003020/http://sethgodin.typepad.com/seths_blog/','2005-07-27 00:30:20','Mon 24 Nov 2008 14:32:47 +0000',18,40,0.45,1,'Seths Blog',156352,1375,475,394,10463,2800,266,2091,500,0.65886409892,0.169288614454,0.34113590108,0.0607548251244,0.0779947315542,0.402601454013,0.248079290554,0.223665592096,99.9647614678,26.27125744,42.6108907924,26.2619998345,42.5958753399,0.251734944316,0.0456346343145,0.231454322765,0.0340108511926,0.192101248098,0,0,0.0,0.0,NonRelevant
605,'http://bit.ly/1HBa5y','http://www.courant.com/topic/',1297,2,'2009-06-30 23:59:38','http://twitter.com/colins9','Avon Garden A Panoply Of Color http://bit.ly/1HBa5y',51,22,'http://webarchive.nationalarchives.gov.uk/20120629225307/http://www.courant.com/topic/','2012-06-29 00:00:00','Tue 30 Jun 2009 15:59:34 +0000',20,29,0.689655172414,3,'Topic Galleries -- Courant.com',223210,0,0,0,0,3,493,4481,500,0.689238673646,0.657371025831,0.310761326354,0.0263798071274,0.027066598098,0.879662337302,0.143638075869,0.139293022435,25.67587263,39.103549755,48.9156306185,65.6612322689,52.4901188136,nan,0.0,0.0644528176657,nan,nan,0,13,0.0,1.85714285714,NonRelevant
606,'http://bit.ly/Velg5','http://www.propertyroom.com/',1262,2,'2009-07-01 00:28:26','http://twitter.com/underhillbu','Check this site out It has items confiscated by the police. When items are not claimed; they will put them in auction. http://bit.ly/Velg5',138,22,'http://web.archive.org/web/20050924002804/http://propertyroom.com/','2005-09-24 00:28:04','Tue 30 Jun 2009 16:27:42 +0000',19,28,0.678571428571,0,'Property Room | Auction Deals | Discount Jewelry Watches Coins Art',77796,1911,322,772,617,114,52,379,371,0.62538257309,0.994881061344,0.37461742691,0.0939533838424,0.0548042342169,0.235599503214,0.109030096461,0.114566722712,35.2332626596,51.2877307292,57.0794350612,68.6972540189,61.7267193024,nan,nan,nan,0.0700140042014,0.0516131005198,0,1,0.0,0.0434782608696,Relevant
607,'http://bit.ly/N8Snf','http://www.terradaily.com/',693,2,'2009-07-01 00:51:05','http://twitter.com/eastera','RT @pilgrim525 Prayer need: Lightning kills 35. http://bit.ly/N8Snf',67,25,'http://web.archive.org/web/20050215005040/http://www.terradaily.com/','2005-02-15 00:50:40','Tue 30 Jun 2009 15:22:12 +0000',19,26,0.730769230769,0,'Earth News Earth Science Energy Technology Environment News',79379,95,41,59,7,10,50,136,135,0.55587837129,0.761797020386,0.44412162871,0.0129261122388,0.0423418077703,0.243187320436,0.138570783352,0.122385912772,13.3241602042,7.7543811718,8.94260087896,58.197898051,67.1156811529,0.1328639444,0.0,0.118282901458,0.0,0.0737755659991,0,0,0.0,0.0,NonRelevant
608,'http://bit.ly/udTgm','http://downloadstats.mozilla.com/',44,1,'2009-07-01 01:02:36','http://twitter.com/kathrynwilson24','Just became the 5;121st person to get Firefox v3.5 in New Zealand. http://bit.ly/udTgm',86,27,'http://web.archive.org/web/20110513010303/http://downloadstats.mozilla.com/','2011-05-13 01:03:03','Tue 30 Jun 2009 07:58:56 +0000',19,33,0.575757575758,0,'?',0,9776,6845,12070,0,645,350,2777,500,0.714252499706,0.719035198847,0.285747500294,0.0442482207733,0.0370398598744,0.270906632742,0.150381256346,0.106467412346,16.0653472256,28.2740220661,19.0401732969,4.54231981957,3.05886995251,0.0848066914441,0.0753778361444,0.0760758521166,0.0562543950463,0.152808722861,0,0,0.0,0.0,Relevant
610,'http://bit.ly/68Ylg','http://www.orlandosentinel.com/topic/',1468,2,'2009-07-01 00:18:05','http://twitter.com/playboyplaym8','Heffs crazy: UCF students mission: Save the Playboy bunnies! - Orlando Sentinel: U.. http://bit.ly/68Ylg @TweetMeMe',115,30,'http://web.archive.org/web/20110728001835/http://www.orlandosentinel.com/topic/','2011-07-28 00:18:35','Tue 30 Jun 2009 16:18:04 +0000',19,37,0.513513513514,7,'?',0,0,0,0,0,3,881,14778,500,0.449266914861,0.648686994364,0.550733085139,0.0279072786093,0.0274824854965,0.83982271069,0.139689287743,0.146771939762,26.463035405,74.0165417046,20.9876374823,35.752866583,5.55396593761,nan,0.0,0.0733028182775,nan,nan,0,13,0.0,0.866666666667,NonRelevant
611,'http://bit.ly/D4ab9','http://www.blogtalkradio.com/across-the-pond',43,1,'2009-07-01 00:03:25','http://twitter.com/simplychaoticxx','Wanna hear my interview? http://bit.ly/D4ab9',44,31,'http://web.archive.org/web/20100325000356/http://www.blogtalkradio.com/across-the-pond','2010-03-25 00:03:56','Tue 30 Jun 2009 16:03:24 +0000',19,44,0.431818181818,1,'A Book and a Chat Online Radio by A Book and a Chat | Blog Talk Radio',83926,325,230,166,0,58,76,337,333,0.556071542126,0.383982513116,0.443928457874,0.027343437081,0.0205325390588,0.277104057912,0.144773200628,0.141993638604,9.15062913317,62.9505337072,15.7486944422,14.5362216875,58.1040489847,0.0412393049421,0.0,0.0,0.0269974623578,0.205643791354,0,1,0.0,0.2,Relevant
612,'http://bit.ly/b2ThH','http://mozilla.jp/firefox/',670,2,'2009-07-01 00:03:26','http://twitter.com/fukurou','Firefox 3.5 ダウンロード開始!! http://bit.ly/b2ThH Firefox 3.5 の 灯火も15000突破。 http://bit.ly/ICfcD #fx35',124,31,'http://web.archive.org/web/20120420000357/http://mozilla.jp/firefox/','2012-04-20 00:03:57','Tue 30 Jun 2009 16:01:38 +0000',19,26,0.730769230769,1,'次世代ブラウザ Firefox — 高速・安全・カスタマイズ自在な無料ブラウザ',31692,676,1026,646,0,18,352,2971,500,0.587743049387,0.578542866599,0.412256950613,0.0395593886065,0.0616626415978,0.86352508612,0.0546527351852,0.0564891239688,77.1346177149,96.811334521,94.8542723633,79.6751930923,81.3190758761,0.801783725737,0.0944911182523,0.0401350811917,0.101015254455,0.0429062065742,0,0,0.0,0.0,Relevant
613,'http://bit.ly/x8wYE','http://www.youtube.com/watch%3Fv%3D4pXfHLUlZf4',175,2,'2009-07-01 00:15:34','http://twitter.com/mberretta','http://bit.ly/x8wYE ok. kkk',27,31,'http://web.archive.org/web/20120313001605/http://www.youtube.com/watch%3Fv%3D4pXfHLUlZf4','2012-03-13 00:16:05','Tue 05 May 2009 15:03:28 +0000',19,46,0.413043478261,1,'?',0,331717,197361,291397,425,14897,679,17373,500,0.709904215095,0.25440870288,0.290095784905,0.0105851224805,0.0187605374408,0.480720175192,0.0894377522428,0.0622306142783,4.31681893232,16.2343752304,7.0516904986,26.5906070979,61.2167952234,0.0422200330921,0.0,0.0452003852596,0.0,0.0162210749722,0,9,0.0,3.0,Relevant
614,'http://bit.ly/17ONQw','http://www.naturalmedicine.com/store/',146,1,'2009-07-01 00:20:08','http://twitter.com/naturalmedicine','We offer the highest quality natural and organic products. You will find wonderful unique products by local producers. http://bit.ly/17ONQw',139,31,'http://web.archive.org/web/20060211001937/http://naturalmedicine.com/store','2006-02-11 00:19:37','Tue 30 Jun 2009 16:16:59 +0000',20,37,0.540540540541,1,'Store | Natural Medicine',81542,3,1,0,0,54,0,14,14,0.854132386628,0.153394408755,0.145867613372,0.0891657447417,0.0442518309574,0.270388780633,0.0761718241498,0.153483308639,9.31854036032,88.4475417213,27.6809128865,10.5356691424,2.57945703944,0.154303349962,0.2484519975,0.22360679775,0.0702728368926,0.0878410461158,0,0,0.0,0.0,Relevant
615,'http://bit.ly/ftCmZ','http://www.weatheroffice.gc.ca/warnings/sk_e.html',120,2,'2009-07-01 00:45:57','http://twitter.com/khameed23','RT @newstalkradio Tornado warning: Aberdeen; Warman; Martensville; etc etc. So; all around; *but not in*; Saskatoon? http://bit.ly/ftCmZ',136,32,'http://web.archive.org/web/20071227004525/http://www.weatheroffice.gc.ca/warnings/sk_e.html','2007-12-27 00:45:25','Tue 30 Jun 2009 16:42:51 +0000',19,49,0.387755102041,2,'Saskatchewan - Weather Warnings - Environment Canada',25365,510,202,311,0,1561,39,664,500,0.321601261569,0.44252139011,0.678398738431,0.0705135159158,0.0673710069545,0.832299263266,0.187614410117,0.179567758944,100.0,69.6776323938,58.6181211877,69.6776323938,58.6181211877,nan,nan,nan,nan,nan,0,1,0.0,0.0588235294118,Relevant
616,'http://bit.ly/7EwiV','http://www.redcrossblood.org',786,2,'2009-07-01 00:04:05','http://twitter.com/ariaajaeger','RT @RichBassett The American Red Cross The need is Constant; The gratification instant; Give Blood Give Life program http://bit.ly/7EwiV',136,34,'http://web.archive.org/web/20011129000331/http://www.redcrossblood.org/','2001-11-29 00:03:31','Wed 24 Jun 2009 13:43:36 +0000',19,28,0.678571428571,3,'American Red Cross - Give blood',36515,25199,29528,14678,12,344,847,12941,500,0.716954252144,0.72686032827,0.283045747856,0.112115263913,0.109375,0.25176808853,0.12226632811,0.122565856329,26.1905469424,34.5123966004,35.2390820831,9.03898543257,74.3224437022,0.0,0.0960276599497,0.127064187598,0.0,0.063532093799,0,0,0.0,0.0,Relevant
617,'http://bit.ly/z73Ci','http://www.mtv.com/news/articles/1614974/20090630/jackson_michael.jhtml',10,2,'2009-07-01 00:18:55','http://twitter.com/sandypta','Michael Jackson Tried To End 50 Cent/ Game Beef http://bit.ly/z73Ci',67,34,'http://web.archive.org/web/20100915001929/http://www.mtv.com/news/articles/1614974/20090630/jackson_michael.jhtml','2010-09-15 00:19:29','Tue 30 Jun 2009 15:01:47 +0000',19,71,0.267605633803,5,'Michael Jackson Tried To End 50 Cent/ Game Beef - Music Celebrity Artist News | MTV.com',99999,1,1,0,0,6,13,54,51,0.465534132854,0.759814127476,0.534465867146,0.0773389191237,0.0585540043769,0.636820791873,0.113389341903,0.124805144075,2.36763967914,2.41968758074,2.40171983605,97.8489825706,98.5810103077,nan,0.150470958773,0.169975025913,nan,nan,2,2,0.2,0.2,Relevant
618,'http://bit.ly/14mlu3','http://all-silhouettes.com/vector-floral-swirls/',64,1,'2009-07-01 00:46:08','http://twitter.com/mommyhasaplan','I just downloaded - Free Vector Floral Swirls silhouettes http://bit.ly/14mlu3',78,34,'http://web.archive.org/web/20101108004642/http://all-silhouettes.com/vector-floral-swirls/','2010-11-08 00:46:42','Tue 30 Jun 2009 15:02:04 +0000',20,48,0.416666666667,1,'Vector Floral Swirls',44977,2,3,0,0,21,0,7,7,0.609991692653,0.087700209919,0.390008307347,0.0927047164724,0.0913293848322,0.715633748116,0.100617238324,0.102132435997,45.0614545185,5.13947385939,11.2143621367,11.4054770631,24.8868179169,0.912499242332,0.180906806747,0.2,0.141819006949,0.164626151967,0,0,0.0,0.0,Relevant
619,'http://bit.ly/3YQ7H','http://www.humanmetrics.com/cgi-win/JTypes2.asp',1684,1,'2009-07-01 01:18:58','http://twitter.com/mattblomeley','great five minute online test at http://bit.ly/3YQ7H',52,34,'http://web.archive.org/web/20050619011824/http://www.humanmetrics.com/cgi-win/JTypes2.asp','2005-06-19 01:18:24','Tue 05 May 2009 16:34:43 +0000',19,47,0.404255319149,2,'Personality test based on Jung and Briggs Myers typology',21380,45509,10026,101809,24076,2488,489,4370,500,0.656018045,0.377986115323,0.343981955,0.076980035892,0.0615676128719,0.709144253406,0.121592792271,0.11360767845,76.7387988208,38.7886417772,30.6271722003,50.5463238587,39.9109351084,0.727742906961,0.0,0.0669224722318,0.029160592176,0.113879786287,0,0,0.0,0.0,Relevant
620,'http://bit.ly/ofT4','http://ngm.nationalgeographic.com/video/player',373,2,'2009-07-01 00:15:37','http://twitter.com/marilyn_res','National Geo editors explain why they love editing Your Shot reader submissions http://bit.ly/ofT4',98,36,'http://web.archive.org/web/20120315001613/http://ngm.nationalgeographic.com/video/player','2012-03-15 00:16:13','Sat 10 Jan 2009 09:48:48 +0000',18,46,0.391304347826,2,'National Geographic Magazine - NGM.com',34776,41,2,7,0,125,35,123,120,0.448135835007,0.509113358611,0.551864164993,0.0524546070649,0.0537106813881,0.806219368227,0.0746178953988,0.0780810033423,46.2533170565,17.0978636699,17.1479332282,36.9657026955,37.0739534361,0.301511344578,0.0,0.0267811778393,0.0,0.0444115591684,0,0,0.0,0.0,Relevant
621,'http://bit.ly/c8rxz','http://abcdigmusic.net.au/',999,2,'2009-07-01 01:09:35','http://twitter.com/lisaharvey','@digradio has a new site http://bit.ly/c8rxz',44,36,'http://web.archive.org/web/20121105011011/http://abcdigmusic.net.au/','2012-11-05 01:10:11','Tue 30 Jun 2009 17:09:34 +0000',19,26,0.730769230769,0,'Dig Music | ABC on Digital Radio or Online (Australian Broadcasting Corporation)',62980,270,215,89,0,34,18,658,500,0.630387691026,0.685653077405,0.369612308974,0.0471929178183,0.0495986350643,0.815735451509,0.113194208652,0.129456126244,86.8748634671,77.2602396955,52.7333486587,88.9327897761,60.7003528457,0.230283093236,0.0,0.0770611213407,0.0,0.0433788016214,0,24,0.0,4.0,Relevant
622,'http://bit.ly/oxHus','http://www.celebrity-hairstyles.org/',432,1,'2009-07-01 01:10:51','http://twitter.com/stylessalonspa','Be inspired! Check out these celebrity hair styles http://bit.ly/oxHus 798.1144 www.stylessalonspa.com',102,40,'http://web.archive.org/web/20050710011011/http://www.celebrity-hairstyles.org/','2005-07-10 01:10:11','Tue 30 Jun 2009 17:10:21 +0000',19,36,0.527777777778,0,'Celebrity Hairstyles - All Beautiful Hairstyles - Celebrity Haircuts',16686,11,2,10,12,13,0,8,7,0.592688396066,0.390879635146,0.407311603934,0.0947963119643,0.0688232712654,0.451213139004,0.109055183624,0.150211244221,74.2684912693,45.2958243098,44.4830674193,60.989288372,59.8949388348,1.0,0.120604537831,0.135224680757,0.120604537831,0.135224680757,0,0,0.0,0.0,Relevant
625,'http://bit.ly/kSjii','http://www.nerdkits.com/',69,1,'2009-07-01 00:17:16','http://twitter.com/nerdkits','RT @rrunolfson I am going to get a couple of these for the boy; plenty of summer time fun - NerdKits | http://bit.ly/kSjii',122,46,'http://web.archive.org/web/20120504001802/http://nerdkits.com/','2012-05-04 00:18:02','Tue 30 Jun 2009 11:24:13 +0000',19,24,0.791666666667,0,'NerdKits - learn electronics with our educational microcontroller kit',20402,346,121,313,87,13,14,162,155,0.731918257882,0.354366110737,0.268081742118,0.0526578414839,0.0423571038092,0.958640386252,0.186593904999,0.187475456245,51.2419075502,23.4661780275,92.6794770073,45.7948955247,47.4907319261,0.19805985097,0.033738760012,0.196452637224,0.0534522483825,0.0969003166223,0,0,0.0,0.0,Relevant
626,'http://bit.ly/CfeB5','http://www.iptc.org/IPTC4XMP/',264,1,'2009-07-01 01:16:29','http://twitter.com/notetoshelf','IPTC Web:  Bookmark this on Delicious - Saved by steve.calderone to - More about this bookmark http://bit.ly/CfeB5',118,46,'http://web.archive.org/web/20090218011543/http://www.iptc.org/IPTC4XMP/','2009-02-18 01:15:43','Tue 30 Jun 2009 17:16:28 +0000',19,29,0.655172413793,1,'IPTC Web - IPTC Core & Extension - IPTC Core & Extension = the IPTC Photo Metadata standard',17581,3,0,0,0,2,1,5,5,0.755512006781,0.30511803101,0.244487993219,0.0630097081811,0.0718032186371,0.642997825795,0.090391152495,0.0867576032428,88.9930532215,12.2422873168,12.110755317,10.8947852674,10.7777309248,0.360282857238,0.0514344499874,0.077761579136,0.0498754668054,0.0754046181087,0,0,0.0,0.0,Relevant
627,'http://bit.ly/2BcKq1','http://seedmagazine.com/content/article/the_body_politic/',82,1,'2009-07-01 01:09:43','http://twitter.com/bwaxse','I am because bacteria are. http://bit.ly/2BcKq1',47,51,'http://web.archive.org/web/20120715011034/http://seedmagazine.com/content/article/the_body_politic/','2012-07-15 01:10:34','Tue 14 Apr 2009 12:49:09 +0000',20,57,0.350877192982,3,'The Body Politic § SEEDMAGAZINE.COM',33059,4,1,0,0,252,25,124,121,0.608193113118,0.356809954917,0.391806886882,0.0392870784441,0.0395731531819,0.989143324547,0.212790522732,0.21125225782,100.0,2.4814399038,7.34225775531,2.4814399038,7.34225775531,0.900617072407,0.0235702260396,0.230620024213,0.0263066820882,0.232722416437,0,1,0.0,0.166666666667,Relevant
628,'http://bit.ly/lVOtp','http://twitterwatchdog.com/2009/06/07/why-twitter-suspends-accounts/',29,1,'2009-07-01 00:52:14','http://twitter.com/erikpenn','Why Twitter Suspends Accounts http://bit.ly/lVOtp',49,55,'http://web.archive.org/web/20100102005309/http://twitterwatchdog.com/2009/06/07/why-twitter-suspends-accounts/','2010-01-02 00:53:09','Wed 24 Jun 2009 14:33:53 +0000',19,68,0.279411764706,4,'Your Twitter account could get suspended for one or more of these reasons | TwitterWatchDog.com',68722,7,1,1,0,705,251,853,500,0.454218412758,0.504629520575,0.545781587242,0.048224282217,0.0510642921188,0.697187095855,0.115742584102,0.093385294731,99.9731785762,5.85293728965,16.6262274189,5.85136744853,16.621768028,0.878870748804,0.162088179695,0.125368845952,0.147542222713,0.1403246042,0,1,0.0,0.2,Relevant
629,'http://bit.ly/b4Pwy','http://www.southersalazar.net/',119,1,'2009-07-01 00:16:46','http://twitter.com/delicious50','Souther Salazar http://bit.ly/b4Pwy inspiration painting popsurrealism',70,57,'http://web.archive.org/web/20051230001549/http://www.southersalazar.net/','','Tue 30 Jun 2009 16:16:45 +0000',19,30,0.633333333333,0,'?',1233,42,32,26,18,16,8,31,31,0.622256860318,0.542437029704,0.377743139682,0.0349428278907,0.0433963036603,0.354835159355,0.0374095082945,0.0702852339708,100.0,77.831230391,81.3502934822,77.831230391,81.3502934822,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
630,'http://bit.ly/XKBaa','http://www.youtube.com/watch%3Fv%3DYersIyzsOpc',96,2,'2009-07-01 00:38:55','http://twitter.com/saralalala','Greatest Freak Out Ever: http://bit.ly/XKBaa No really; greatest freakout EVER. (via @SarahKSilverman and @bubblesdepot)',120,57,'http://web.archive.org/web/20091218003952/http://www.youtube.com/watch%3Fv%3DYersIyzsOpc','2009-12-18 00:39:52','Thu 18 Jun 2009 21:55:41 +0000',19,46,0.413043478261,1,'?',0,648991,640134,1646787,1375,157029,200,47583,500,0.759895883737,0.443530673251,0.240104116263,0.0421741167837,0.0324224490867,0.277034986307,0.08200183309,0.0681297846911,30.495197285,65.6398298141,50.739853547,46.4583734775,60.1010747041,nan,0.0933520056019,0.0633667016056,nan,nan,0,1,0.0,0.0714285714286,Relevant
632,'http://bit.ly/mBhRl','http://www.epa.gov/epahome/comments.htm',437,2,'2009-07-01 00:23:43','http://twitter.com/noenemies','Change the ruling: http://bit.ly/mBhRl',38,62,'http://web.archive.org/web/20011002002241/http://www.epa.gov/epahome/comments.htm','2001-10-02 00:22:41','Tue 30 Jun 2009 15:13:51 +0000',19,39,0.487179487179,2,'Contact Us | US EPA',22480,66,24,33,0,6,1,5,5,0.633987641251,0.702380162611,0.366012358749,0.0225417408667,0.0366248771066,0.364715711551,0.106464429341,0.102533097899,35.7831017068,8.76297641994,8.88575903814,3.13566476489,3.17960019404,0.0710669054519,0.0,0.0437688109532,0.0,0.0559892510956,0,0,0.0,0.0,NonRelevant
633,'http://bit.ly/N4LWY','http://blogs.msdn.com/e7/archive/2009/06/23/engineering-changes-to-cleartype-in-windows-7.aspx',29,1,'2009-07-01 01:05:10','http://twitter.com/rangerstation','rt @MSSpringboardEngineering Changes to ClearType in Windows 7: http://bit.ly/N4LWY ^AT',87,62,'http://web.archive.org/web/20120319010612/http://blogs.msdn.com/e7/archive/2009/06/23/engineering-changes-to-cleartype-in-windows-7.aspx','2012-03-19 01:06:12','Tue 23 Jun 2009 05:49:14 +0000',19,94,0.202127659574,6,'Engineering Changes to ClearType in Windows 7 - Engineering Windows 7 - Site Home - MSDN Blogs',122344,3,1,1,0,51,6,31,30,0.559719266103,0.739464984858,0.440280733897,0.0394177637549,0.0397150735395,0.933651905983,0.121310668792,0.120402528743,8.68774961913,10.2393782506,34.1479065778,84.8464565576,25.4415291881,nan,0.0478638772412,0.13874912645,nan,nan,0,0,0.0,0.0,Relevant
634,'http://bit.ly/XoJEW','http://www.mommieswithstyle.com/',316,2,'2009-07-01 01:09:50','http://twitter.com/karismahotels','RT @azulhotels heading on a trip? Dont forget to read a few travel tips from MommiesWithStyle.com first! http://bit.ly/XoJEW',124,63,'http://web.archive.org/web/20051023010847/http://www.mommieswithstyle.com/','2005-10-23 01:08:47','Tue 30 Jun 2009 08:40:50 +0000',19,32,0.59375,0,'Mommies With Style | Product reviews for trendy Moms & Dads their children & pregnant moms',64204,45,29,18,5,25,4,24,24,0.518725892065,0.626860041207,0.481274107935,0.0543036460692,0.0536313183929,0.269618461594,0.118946918811,0.116180197266,27.8627411376,22.0266181783,16.0808950957,6.1372196044,4.48057817312,0.211963909079,0.0457928551548,0.128587914829,0.0565534635816,0.0986321368076,0,0,0.0,0.0,Relevant
635,'http://bit.ly/ghxKA','http://www.wwe.com/f/404-not-found.html',2339,1,'2009-07-01 01:01:13','http://twitter.com/wbgnbeatdown','Rey tries to save his mask~ http://bit.ly/ghxKA',47,66,'http://web.archive.org/web/20120801010219/http://www.wwe.com/f/404-not-found.html','','Tue 30 Jun 2009 16:58:50 +0000',19,39,0.487179487179,5,'WWE.com: WWE.com - Page not found',62054,52,69,0,0,5,68,1795,500,0.362662492027,0.923954384013,0.637337507973,0.0232747032058,0.0354341693446,0.691664984499,0.174714235812,0.175503227258,94.9894534892,81.8040020493,83.3804513333,86.1190364239,79.2026350383,0.644383337042,0.0,0.0493998691454,0.0,0.0299599553218,0,0,0.0,0.0,NonRelevant
636,'http://bit.ly/nPhKZ','http://www.imdb.com/title/tt0380623/',225,2,'2009-07-01 01:10:49','http://twitter.com/eukadanz','@cakespy Also that fine Hilary Duff movie Perfect Man. Her mom worked in a bakery and wanted to open up her own place. http://bit.ly/nPhKZ',138,68,'http://web.archive.org/web/20050312010941/http://imdb.com/title/tt0380623/','2005-03-12 01:09:41','Tue 30 Jun 2009 17:10:47 +0000',19,36,0.527777777778,2,'The Perfect Man (2005) - IMDb',106823,108,60,111,2,5,4,21,21,0.82479572277,0.613645872457,0.17520427723,0.0695356614263,0.0415434635515,0.266066934827,0.0612605942829,0.106575441655,14.155535148,26.0313387043,38.8990919175,54.3788212692,5.50637462865,nan,0.121267812518,0.109268344685,nan,nan,2,6,0.0833333333333,0.25,Relevant
638,'http://bit.ly/puVD7','http://supernovahub.com/2009/06/supernova-interview-beth-noveck-deputy-cto-usa/',13,1,'2009-07-01 00:41:49','http://twitter.com/ccarfi','Video Interview w/ US Deputy CTO for Open Govt Beth Noveck http://bit.ly/puVD7 (thx @supernovahub ) #pdf09',106,74,'http://web.archive.org/web/20101009004303/http://supernovahub.com/2009/06/supernova-interview-beth-noveck-deputy-cto-usa/','2010-10-09 00:43:03','Tue 30 Jun 2009 15:29:32 +0000',19,79,0.240506329114,3,'Supernova Interview: Beth Noveck Deputy CTO USA «  Supernova Hub',24757,5,0,0,0,97,4,7,6,0.68345077129,0.455883757155,0.31654922871,0.120952475729,0.108197302863,0.919548808418,0.100659239904,0.11108312695,87.6857041718,60.5117538365,64.8041782499,53.0601574582,56.8240000312,0.807539668117,0.227397013414,0.183639654906,0.181164325463,0.146303391192,0,0,0.0,0.0,Relevant
640,'http://bit.ly/6IJSm','http://www.ign.com/',2601,1,'2009-07-01 00:02:59','http://twitter.com/greenpixels','Adventure games for the adults: http://bit.ly/6IJSm',51,76,'http://web.archive.org/web/20050625000143/http://www.ign.com/','','Tue 30 Jun 2009 16:02:59 +0000',19,19,1.0,4,'Video Games Wikis Cheats Walkthroughs Reviews News & Videos - IGN',95381,4681,2331,2993,256,12,252,122948,500,0.651940640193,0.382812212137,0.348059359807,0.0244612862511,0.0319185061467,0.229033657832,0.231401833135,0.154876955623,0.552798358253,49.6929662128,64.5469948937,0.274701901391,0.356814728074,0.0,0.0,0.0539234410017,0.0,0.0497149561605,0,34,0.0,5.66666666667,Relevant
643,'http://bit.ly/Vit0','http://www.mozilla.com/en-US/',900,1,'2009-07-01 00:15:12','http://twitter.com/soini','Firefox 3.5 is out! http://bit.ly/Vit0 Big under the hood changes with &lt;video&gt; and web typography. See DL stats @ http://bit.ly/11FHmX',140,80,'http://web.archive.org/web/20100818001632/http://www.mozilla.com/en-US/%3F','','Tue 03 Feb 2009 20:33:42 +0000',18,29,0.620689655172,1,'Mozilla — Home of the Mozilla Project — mozilla.org',24198,13,0,0,0,3220,243,2783,500,0.6078812695,0.800298682572,0.3921187305,0.0,0.0527657345047,0.0439714454206,0.131497404227,0.0338667005334,11.5291452071,82.878476937,55.4765801569,13.9109038114,20.7820041799,nan,nan,nan,0.0,0.0606009082124,0,1,0.0,0.05,Relevant
645,'http://bit.ly/3B2yA','http://www.newyorker.com/arts/critics/books/2009/07/06/090706crbo_books_gladwell',67,2,'2009-07-01 00:13:21','http://twitter.com/rainesmaker','Free is just another price. But oh the cost. http://bit.ly/3B2yA',64,83,'http://web.archive.org/web/20110224001444/http://www.newyorker.com/arts/critics/books/2009/07/06/090706crbo_books_gladwell%3F','2011-02-24 00:14:44','Sun 28 Jun 2009 22:06:48 +0000',19,80,0.2375,7,'Malcolm Gladwell reviews Free by Chris Anderson : The New Yorker',112277,558,25,24,24,1014,556,3240,500,0.429916941146,0.236385269555,0.570083058854,0.0,0.031817816602,0.0507166489202,0.179979138752,0.029690784761,100.0,23.8017934799,57.8486954194,23.8017934799,57.8486954194,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
646,'http://bit.ly/SPJVf','http://pogoblog.typepad.com/pogo/2009/06/companies-getting-drunk-on-bailout-programs.html',14,1,'2009-07-01 00:54:11','http://twitter.com/beth_terry','RT @SatoyaJohnson: Companies Getting Drunk on Bailout Programs http://bit.ly/SPJVf',82,83,'http://web.archive.org/web/20091104005534/http://pogoblog.typepad.com/pogo/2009/06/companies-getting-drunk-on-bailout-programs.html','2009-11-04 00:55:34','Tue 30 Jun 2009 16:43:38 +0000',19,89,0.213483146067,4,'?',0,0,0,0,0,12,1,4,4,0.484781114519,0.309720156071,0.515218885481,0.0486101734239,0.0601929265429,0.553965171066,0.0785464724105,0.0634479696181,2.79957422599,73.4683254762,77.4373976407,3.81058668187,3.61527415859,nan,0.10494387004,0.136740853229,nan,nan,0,0,0.0,0.0,Relevant
647,'http://bit.ly/cdrjR','http://www.2ue.com.au/',378,2,'2009-07-01 00:17:56','http://twitter.com/radio2ue','Do you get enough hours of sleep? Find out how to relax and enjoy the Art of Sleep with Mike & Sandy http://bit.ly/cdrjR',120,84,'http://web.archive.org/web/20050613001632/http://www.2ue.com.au/','2005-06-13 00:16:32','Mon 23 Mar 2009 01:25:17 +0000',19,22,0.863636363636,0,'2UE - Homepage',108355,507,576,586,24,4324,1188,2810,500,0.640252329523,0.202463960141,0.359747670477,0.0303973835058,0.0147670862896,0.267933638169,0.237905690509,0.149298288221,10.8788055385,41.0143440167,14.9699499237,4.46187072848,72.6709547725,0.0,0.0,0.101190861328,0.0,0.0643415449506,0,12,0.0,0.521739130435,NonRelevant
648,'http://bit.ly/4pttr','http://www.connectedinternet.co.uk/2005/12/05/10-intermediate-ways-to-speed-up-windows/',138,1,'2009-07-01 00:53:29','http://twitter.com/delicious50','10 Intermediate Ways To Speed Up Windows | Connected Internet http://bit.ly/4pttr speed speedup',95,85,'http://web.archive.org/web/20080817005204/http://www.connectedinternet.co.uk/2005/12/05/10-intermediate-ways-to-speed-up-windows/','2008-08-17 00:52:04','Tue 30 Jun 2009 16:53:28 +0000',19,87,0.218390804598,4,'10 Intermediate Ways To Speed Up Windows',55866,3,2,0,0,7,1,7,7,0.453691431058,0.731653585938,0.546308568942,0.0,0.0769373048113,0.0534225774125,0.105168947328,0.0,13.3267856274,47.4465919698,3.55661544405,28.0879723372,26.6877215818,nan,nan,nan,0.121212121212,0.186630836985,0,0,0.0,0.0,Relevant
649,'http://bit.ly/RB4lH','http://www.maxbrenner.com/',196,2,'2009-07-01 00:40:12','http://twitter.com/sheldonm32','really cool restaurant opening up tomorrow by my apt called max brenner: chocolate by the bald man..here is the link...http://bit.ly/RB4lH',138,87,'http://web.archive.org/web/20040917003845/http://www.maxbrenner.com/','2004-09-17 00:38:45','Fri 20 Mar 2009 15:50:35 +0000',19,26,0.730769230769,0,'Max Brenner',22529,2195,813,2661,114,99,32,255,252,0.654910335549,0.330064533734,0.345089664451,0.104575967523,0.0837617851721,0.225243507236,0.0574724598397,0.0561680497873,100.0,51.8291459273,2.61197610953,51.8291459273,2.61197610953,nan,nan,nan,nan,nan,0,1,0.0,0.05,Relevant
651,'http://bit.ly/1Y24G','http://xark.typepad.com/xarkgirl/',56,1,'2009-07-01 00:30:53','http://twitter.com/xarker','For those of you who missed it; @xarkgirls question: If #CHS could have a shared creative space; what would you want? http://bit.ly/1Y24G',137,90,'http://web.archive.org/web/20120520003223/http://xark.typepad.com/xarkgirl','2012-05-20 00:32:23','Tue 30 Jun 2009 07:15:18 +0000',19,33,0.575757575758,1,'?',0,1,0,1,0,66,2,11,11,0.710124386751,0.00184804437841,0.289875613249,0.0531494003453,0.0534522483825,0.992440262057,0.110215014884,0.109590562182,8.65722069128,8.80567720659,9.77944664564,98.3140817927,88.5246477125,nan,0.026581740761,0.0829400445906,nan,nan,0,0,0.0,0.0,NonRelevant
655,'http://bit.ly/5pVMb','http://www.humanmetrics.com/cgi-win/JTypes1.htm',1315,2,'2009-07-01 00:28:27','http://twitter.com/therealcaitd','@cateraid do these roomers http://bit.ly/5pVMb',46,97,'http://web.archive.org/web/20050831002650/http://www.humanmetrics.com/cgi-win/JTypes1.htm','2005-08-31 00:26:50','Tue 05 May 2009 20:39:12 +0000',19,47,0.404255319149,2,'Personality test based on Jung and Briggs Myers typology',12678,11146,2105,20415,2948,397,72,677,500,0.561627953922,0.463108952272,0.438372046078,0.034794450032,0.0431431437375,0.415065751663,0.103077166941,0.0902312891904,93.9617027534,34.1504977737,93.814116814,32.0883892069,99.8429296883,0.39735970712,0.0,0.097735279732,0.0,0.0975040627539,0,5,0.0,1.0,NonRelevant
657,'http://bit.ly/11HWJG','http://www.kk.org/cooltools/archives/003790.php',27,1,'2009-07-01 00:35:09','http://twitter.com/skanwar','Oh I am totally in if you are ordering! RT @jmsidhu: @skanwar This is the kind of keychain I am inclined to get.... http://bit.ly/11HWJG',136,100,'http://web.archive.org/web/20120313003649/http://www.kk.org/cooltools/archives/003790.php','2012-03-13 00:36:49','Fri 26 Jun 2009 07:13:03 +0000',20,47,0.425531914894,3,'Cool Tools – A&P Mechanic’s Cable Key Ring',30485,0,0,0,0,26,1,16,12,0.624109770644,0.030993524424,0.375890229356,0.0327365809794,0.0315841972558,0.792433168891,0.13307983937,0.148545817298,1.64428123161,7.60073616537,10.8273204554,21.6331838895,15.1864095866,nan,0.0260289603148,0.208592882586,nan,nan,0,0,0.0,0.0,Relevant
659,'http://bit.ly/wxpma','http://www.ehow.com/how_5115501_use-haro-publicity-business.html',47,1,'2009-07-01 01:10:56','http://twitter.com/kristenfischer','PLS RT: How to use HARO to get FREE publicity for your business: http://bit.ly/wxpma #haro',90,108,'http://web.archive.org/web/20120301011244/http://www.ehow.com/how_5115501_use-haro-publicity-business.html','2012-03-01 01:12:44','Tue 30 Jun 2009 17:10:58 +0000',19,64,0.296875,1,'How to Use HARO to Get Free Publicity for Your Business | eHow.com',66998,2,1,0,0,17,0,1,1,0.707378023888,0.606079865118,0.292621976112,0.0461855583711,0.0563436169819,0.720771931208,0.0593913870916,0.0486838531531,14.2474924504,42.442817846,42.442817846,6.04703726835,6.04703726835,0.284521318977,0.0990147542977,0.0990147542977,0.225374467928,0.225374467928,0,0,0.0,0.0,Relevant
660,'http://bit.ly/jRMMu','http://churchrelevance.com/',198,1,'2009-07-01 00:41:07','http://twitter.com/billycreech','Getting packed for Falls Creek. Stopped solid by an article I just read: http://bit.ly/jRMMu',92,109,'http://web.archive.org/web/20110525004256/http://churchrelevance.com/','2011-05-25 00:42:56','Tue 30 Jun 2009 16:41:07 +0000',19,27,0.703703703704,0,'churchrelevance.com - Creating relevant effective ministries',63781,40,14,10,41,110,22,236,235,0.494692705016,0.309534144622,0.505307294984,0.041256147624,0.0556702214269,0.372149881535,0.174351217476,0.194804253715,28.1833060124,67.4371862032,14.5661136136,19.0060285538,4.10521237385,0.324396948939,0.011844484242,0.188525763064,0.0403311791582,0.177256264952,0,0,0.0,0.0,Relevant
662,'http://bit.ly/b4pQ2','http://www.youtube.com/watch%3Fv%3DrUbWjIKxrrs',35,1,'2009-07-01 01:04:56','http://twitter.com/jennidanger','if i can do it with one finger... http://bit.ly/b4pQ2',53,109,'http://web.archive.org/web/20121128010645/http://www.youtube.com/watch%3Fv%3DrUbWjIKxrrs','2012-11-28 01:06:45','Tue 05 May 2009 17:31:00 +0000',19,46,0.413043478261,1,'Vince with Slap Chop (Long version)',0,22246,3877,14613,424,1793,180,1900,500,0.489944011841,0.336073049027,0.510055988159,0.0184482692127,0.0255794355789,0.603806227117,0.1052323061,0.0935209895964,99.999946178,58.2542701358,54.917557481,58.2543014894,54.9175870387,0.367769087391,0.0,0.0790619838834,0.0,0.0806438501041,0,2,0.0,0.222222222222,NonRelevant
663,'http://bit.ly/7KXHH','http://www.homemade-baby-food-recipes.com/babys-first-foods.html',156,1,'2009-07-01 01:12:05','http://twitter.com/toniraquel','@CourtnidgeW I used this site alot when starting Lucy on solids: http://bit.ly/7KXHH',84,109,'http://web.archive.org/web/20111031011354/http://www.homemade-baby-food-recipes.com/babys-first-foods.html','2011-10-31 01:13:54','Tue 30 Jun 2009 17:12:05 +0000',19,64,0.296875,1,'?',77006,63,28,38,28,3,1,15,15,0.522564297649,0.759280243718,0.477435702351,0.0497929597732,0.0502712892932,0.900731968273,0.0901381999011,0.0852223318726,99.5762537041,48.3859787053,13.4609771731,48.1809449127,13.4039367809,0.976946054034,0.0491209591998,0.0992453163849,0.0503508814978,0.101730284708,0,0,0.0,0.0,NonRelevant
664,'http://bit.ly/QGmXX','http://www.directv.com/DTVAPP/global/article.jsp%3FassetId%3DP5980155',31,1,'2009-07-01 00:19:20','http://twitter.com/oscarfuentes','RT @DIRECTV: Newest post in our Tips & Tricks section tells you how you can expand the recording capacity of your DVR: http://bit.ly/QGmXX',138,112,'http://web.archive.org/web/20120406002112/http://www.directv.com/DTVAPP/global/article.jsp%3FassetId%3DP5980155','2012-04-06 00:21:12','Tue 30 Jun 2009 08:07:20 +0000',19,69,0.275362318841,3,'Increase Recording Capacity on Your DVR or HD DVR : DIRECTV News',26573,16,46,3,0,415,15,33,28,0.711229130166,0.382752077859,0.288770869834,0.0917161047809,0.0927837023782,0.814213814724,0.174867877933,0.166191474975,99.9295650415,38.4102363657,77.5398007726,38.4373096688,77.5944543943,0.979829359516,0.13416407865,0.214993539955,0.135803619064,0.217620849746,0,1,0.0,0.0434782608696,Relevant
665,'http://bit.ly/2NbWBQ','http://www.readwriteweb.com/archives/how_many_friends_is_too_many.php',60,2,'2009-07-01 00:27:23','http://twitter.com/kinaze','@JohnFMoore I think you cant follow actively more than 100 ppl - without going nuts. Read How many friends is 2 many http://bit.ly/2NbWBQ',137,112,'http://web.archive.org/web/20080821002531/http://www.readwriteweb.com/archives/how_many_friends_is_too_many.php','2008-08-21 00:25:31','Fri 06 Feb 2009 10:05:38 +0000',20,69,0.289855072464,2,'ReadWrite – How Many Friends is Too Many?',40676,0,0,0,0,21,2,22,21,0.58086777669,0.172429002128,0.41913222331,0.0726792362143,0.0649722122736,0.343293972392,0.116354682934,0.12768247693,76.9117659576,14.13575674,33.245516175,10.8720601402,25.5697135919,0.500021434849,0.0976754751325,0.173784727073,0.0841158231138,0.191946469675,0,0,0.0,0.0,Relevant
666,'http://bit.ly/8MKSw','http://www.cracked.com/article_17522_6-new-personality-disorders-caused-by-internet.html',28,1,'2009-07-01 00:38:56','http://twitter.com/logophilos','6 new personality disorders caused by the internet http://bit.ly/8MKSw',70,114,'http://web.archive.org/web/20120322004050/http://www.cracked.com/article_17522_6-new-personality-disorders-caused-by-internet.html','2012-03-22 00:40:50','Tue 30 Jun 2009 05:39:05 +0000',19,88,0.215909090909,1,'6 New Personality Disorders Caused by the Internet | Cracked.com',154920,3230,1896,2064,150,608,100,580,500,0.555920587774,0.725220537849,0.444079412226,0.0742812975901,0.0811832751618,0.778219512157,0.156589943391,0.166288442736,63.3906369799,12.5268267074,12.2122198605,7.94083524318,7.74140395896,0.86951042955,0.0748355425112,0.188439335712,0.069130112982,0.184849040284,0,0,0.0,0.0,Relevant
670,'http://bit.ly/3Qaul','http://www.youtube.com/watch%3Fv%3DRASKaZFZtS8',728,2,'2009-07-01 00:10:31','http://twitter.com/leilatousi','Stand By Me. Bon Jovi http://bit.ly/3Qaul',41,134,'http://web.archive.org/web/20110824001245/http://www.youtube.com/watch%3Fv%3DRASKaZFZtS8','2011-08-24 00:12:45','Sat 27 Jun 2009 17:27:58 +0000',19,46,0.413043478261,1,'?',0,156161,153722,74015,135,5748,429,3286,500,0.495354709463,0.351210116332,0.504645290537,0.038638777388,0.0399654847254,0.446291204234,0.106407293383,0.0794858717003,80.8094895122,17.169781663,19.2588664554,21.247234411,23.8324317746,0.633080179625,0.131590338992,0.126169330724,0.14098147537,0.110250114005,0,5,0.0,0.833333333333,Relevant
671,'http://bit.ly/73aq','http://www.c71123.com/daily_photo/',292,1,'2009-07-01 00:46:49','http://twitter.com/monamarimow','not sure id want to see this of myself! rt @mancevic Watch this guy age 8 years. Daily photo project. Cool! http://bit.ly/73aq',126,139,'http://web.archive.org/web/20051007004430/http://www.c71123.com/daily_photo/','2005-10-07 00:44:30','Sun 22 Mar 2009 21:26:00 +0000',18,34,0.529411764706,1,'The Adaption to My Generation a daily photo project ▼△▼△ JK Keller',12560,253,206,93,0,796,72,531,500,0.730889388646,0.175677467164,0.269110611354,0.0753778361444,0.0749064254158,0.219156972609,0.0742579451774,0.098900431965,46.662366452,13.5388057709,35.5759987693,29.0144002552,76.2413085199,0.0,0.0,0.018266554145,0.22360679775,0.0547996624351,0,0,0.0,0.0,Relevant
672,'http://bit.ly/QU3ps','http://www.comicsalliance.com/2009/06/30/the-craziest-costume-changes-in-comics/',18,1,'2009-07-01 00:59:50','http://twitter.com/mediamedley','RT @badgesbyquake Comics are an artform; too. Check out the crazy costume updates for Comic Book Heroes. http://bit.ly/QU3ps',124,140,'http://web.archive.org/web/20101229010210/http://www.comicsalliance.com/2009/06/30/the-craziest-costume-changes-in-comics/','2010-12-29 01:02:10','Tue 30 Jun 2009 16:47:56 +0000',19,80,0.2375,4,'?',84056,77,4,9,0,20,20,73,70,0.623478087042,0.135790463202,0.376521912958,0.0399334995384,0.0500127599849,0.583178477952,0.12571760746,0.11077867183,91.0817009219,12.0606833798,10.1424746269,10.9850755651,9.23793840576,0.721841709085,0.0734421082065,0.175304857265,0.0813956927556,0.152777777778,0,0,0.0,0.0,Relevant
673,'http://bit.ly/b49LT','http://www.watchtower.org/e/vcnr/article_01.htm',101,1,'2009-07-01 00:56:01','http://twitter.com/think_thank','ALTERNATIVE HEALTH CARE http://bit.ly/b49LT',43,148,'http://web.archive.org/web/20080812005333/http://www.watchtower.org/e/vcnr/article_01.htm','2008-08-12 00:53:33','Tue 30 Jun 2009 16:56:01 +0000',19,47,0.404255319149,3,'Jehovah’s Witnesses—Official Website: jw.org',168943,1407,556,272,0,12,8,18,18,0.52083383095,0.428908668099,0.47916616905,0.0833333333333,0.00975064661119,0.142666682132,0.0503686830614,0.279648356339,72.4909589556,34.6808844363,42.9578124828,25.1405057022,59.2595450545,0.0,0.0851256530759,0.308516026586,0.0,0.0581238193719,0,0,0.0,0.0,NonRelevant
674,'http://bit.ly/13Vbgn','http://www.islamhouse.com/p/52945',51,1,'2009-07-01 00:03:16','http://twitter.com/islam_house','Jesus in the Glorious Quran............http://bit.ly/13Vbgn',59,150,'http://web.archive.org/web/20120510000546/http://www.islamhouse.com/p/52945','2012-05-10 00:05:46','Tue 30 Jun 2009 16:03:08 +0000',20,33,0.606060606061,2,'Jesus in the Glorious Quran - Articles - English',41785,20,12,1,0,9,0,6,6,0.626659170911,0.482434147596,0.373340829089,0.0431041601354,0.0,0.0784330478424,0.0662266178533,0.0658426921959,22.5982568123,76.2366115089,82.5727972997,29.6422629036,27.3676774328,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,Relevant
675,'http://bit.ly/FfaSO','http://www.kabbalah.info/engkab/life-love-family/kabbalah-children',46,1,'2009-07-01 01:22:26','http://twitter.com/tevet','Its not just for grownups anymore. Kids & Kabbalah. Check out: http://bit.ly/FfaSO',82,155,'http://web.archive.org/web/20081109011951/http://www.kabbalah.info/engkab/life-love-family/kabbalah-children%3F','2008-11-09 01:19:51','Tue 30 Jun 2009 17:22:27 +0000',19,66,0.287878787879,3,'Life Love & Family | kabbalah.info',33777,28,45,0,0,6,6,8,7,0.604880095224,0.341779013189,0.395119904776,0.0,0.0241296835925,0.0394036083044,0.0477319265704,0.0,20.8005465086,13.4269620048,68.1111956702,64.5510059039,30.5391005163,nan,nan,nan,0.0395593886065,0.0494922164144,0,0,0.0,0.0,Relevant
676,'http://bit.ly/P6cVd','http://www.vterrain.org/',565,1,'2009-07-01 00:27:26','http://twitter.com/delicious50','Virtual Terrain Project http://bit.ly/P6cVd programming opensource software graphics cool gamedev modeling visualization architecture',133,159,'http://web.archive.org/web/20050710002447/http://www.vterrain.org/','2005-07-10 00:24:47','Tue 30 Jun 2009 16:27:27 +0000',19,24,0.791666666667,0,'Virtual Terrain Project',15376,23,0,2,0,6,1,9,8,0.661033250226,0.171629178056,0.338966749774,0.0707106781187,0.0711868496814,0.826840932446,0.120327737778,0.119522860933,2.41484951206,14.011666483,12.7362919151,17.2345631763,18.9603813117,nan,0.129099444874,0.112366643744,nan,nan,0,0,0.0,0.0,Relevant
677,'http://bit.ly/3TaqrB','http://www.tmz.com/2009/06/30/michael-jackson-debbie-rowe-surrogate-children-in-vitro',162,1,'2009-07-01 00:21:32','http://twitter.com/johnraser','Michael Jackson / Debbie Rowe Not the Biological Parents | TMZ: http://bit.ly/3TaqrB',84,161,'http://web.archive.org/web/20120508002413/http://www.tmz.com/2009/06/30/michael-jackson-debbie-rowe-surrogate-children-in-vitro/','2012-05-08 00:24:13','Tue 30 Jun 2009 15:15:26 +0000',20,85,0.235294117647,4,'Jackson/Rowe Not the Biological Parents | TMZ.com',162577,746,1,7,0,21,2,5,3,0.655274838562,0.604223933907,0.344725161438,0.0631273002737,0.0472176050801,0.670583885072,0.0559782846375,0.0669566131523,2.41544430455,2.79257757488,4.3666841591,86.4951550952,55.3152968371,nan,0.180793845882,0.159800693025,nan,nan,4,4,0.333333333333,0.333333333333,Relevant
678,'http://bit.ly/sMddc','http://www.kenlauher.com/daily-wisdom/',55,1,'2009-07-01 00:30:54','http://twitter.com/kenlauher','Awareness of the Tao nurtures flexibility; and removing your rigidity creates an atmosphere of trust http://bit.ly/sMddc',120,161,'http://web.archive.org/web/20101113003335/http://www.kenlauher.com/daily-wisdom','2010-11-13 00:33:35','Sat 16 May 2009 06:12:07 +0000',19,38,0.5,1,'?',108459,1,0,0,0,255,40,53,51,0.752588608746,0.352699581797,0.247411391254,0.0348225667638,0.0328310307961,0.352486262196,0.199763660868,0.141908692192,86.8088078919,7.76546657019,59.3055073596,6.74110895683,51.4824039531,0.294131515451,0.0173135840266,0.218654150646,0.023688968484,0.230007249943,0,0,0.0,0.0,Relevant
679,'http://bit.ly/cfa8I','http://www.tellaworld.com/',12,1,'2009-07-01 00:46:36','http://twitter.com/botolo86','@ayacullo Hi! When you have time; Id love to have your opinion on my new web project; tellaworld :-) (http://bit.ly/cfa8I)',122,162,'http://web.archive.org/web/20100830004918/http://www.tellaworld.com/','2010-08-30 00:49:18','Wed 27 May 2009 08:27:03 +0000',19,26,0.730769230769,0,'Tellaworld.com',46953,0,0,0,0,119,1,116,116,0.614937783686,0.32431633706,0.385062216314,0.0953221907028,0.0632455532034,0.210213007955,0.047921160869,0.128554895794,9.25230729151,13.4809820351,14.2552053857,68.6322944975,64.9047631456,nan,0.113227703414,0.0758098043579,nan,nan,0,3,0.0,0.15,NonRelevant
680,'http://bit.ly/dFwsL','http://www.dbfestival.com/',67,2,'2009-07-01 00:21:25','http://twitter.com/seattle_events','Music: RT @SeattleMaven Decibel Festival 9/24-9/27 Tickets $50 off through Brown Paper Tickets: http://bit.ly/dFwsL',115,163,'http://web.archive.org/web/20110709002408/http://www.dbfestival.com/','2011-07-09 00:24:08','Wed 24 Jun 2009 09:29:25 +0000',19,26,0.730769230769,0,'Decibel Festival 2012',11352,1780,1798,1945,8,67,83,390,385,0.517536798749,0.56949101644,0.482463201251,0.0727855244569,0.0862795962815,0.304375922101,0.13104134424,0.123792388252,100.0,94.7743861615,69.541718387,94.7743861615,69.541718387,nan,nan,nan,nan,nan,0,1,0.0,0.0714285714286,Relevant
682,'http://bit.ly/51dZi','http://www.elephantjournal.com/',364,2,'2009-07-01 00:25:06','http://twitter.com/elephantjournal','Brad Pitt? RT @GreenSmith: Hey; whos that handsome guy on top right article on @elephantjournal? http://bit.ly/51dZi @belugaboyd',128,165,'http://web.archive.org/web/20120428002751/http://www.elephantjournal.com/','2012-04-28 00:27:51','Tue 30 Jun 2009 15:59:17 +0000',19,31,0.612903225806,0,'elephant journal: Yoga Sustainability Politics Spirituality.',306425,1640,1060,663,24,32,492,1615,500,0.581229814899,0.618310412104,0.418770185101,0.0371009679769,0.0374058879975,0.595448322078,0.16424859642,0.161407165708,3.01390646325,22.6918510038,2.36179898335,13.2818890039,78.363380289,nan,nan,nan,0.0573539334676,0.079189033395,2,8,0.117647058824,0.470588235294,NonRelevant
683,'http://bit.ly/4wH3z','http://www.psych.rochester.edu/SDT/',588,1,'2009-07-01 00:53:09','http://twitter.com/jonirae','While I am not in the field of psychology; I find the work of Deci and Ryan to be completely genius: http://bit.ly/4wH3z',120,166,'http://web.archive.org/web/20060109005023/http://www.psych.rochester.edu/SDT/','2006-01-09 00:50:23','Tue 30 Jun 2009 16:11:50 +0000',19,35,0.542857142857,1,'Home',25447,59,14,34,0,21,7,26,24,0.61194920034,0.463217278207,0.38805079966,0.0774101402778,0.0452157844203,0.348037998177,0.136244483161,0.156424678646,2.41351495346,10.2476715317,50.0835095596,23.5518375663,4.81898128683,nan,nan,nan,0.106600358178,0.200027216439,0,0,0.0,0.0,Relevant
684,'http://bit.ly/17Hhg4','http://www.businesspundit.com/25-internet-startups-that-bombed-miserably/',99,1,'2009-07-01 01:22:19','http://twitter.com/upsinteractive','25 Internet Startups that bombed miserably. LEARN FROM THESE DISASTERS! http://bit.ly/17Hhg4',92,168,'http://web.archive.org/web/20091220012507/http://www.businesspundit.com/25-internet-startups-that-bombed-miserably','2009-12-20 01:25:07','Tue 30 Jun 2009 17:22:17 +0000',20,73,0.27397260274,1,'25 Internet Startups That Bombed Miserably | Business Pundit',68126,60,15,11,1,32,32,186,176,0.606256074094,0.86197063441,0.393743925906,0.0604257127887,0.0590764630799,0.891705829824,0.152317041433,0.151250624796,93.1484341057,4.07429697205,4.07757174802,4.37398332153,4.3774989748,0.448506123038,0.0760835856909,0.178428947681,0.0860662965824,0.13408799162,0,0,0.0,0.0,Relevant
685,'http://bit.ly/lXjdX','http://www.tinyhousedesign.com/2009/06/30/dee-williams-workshop-was-a-smashing-success/',35,1,'2009-07-01 01:20:48','http://twitter.com/michaeljanzen','new blog post: Dees Workshop was a Smashing Success http://bit.ly/lXjdX',71,175,'http://web.archive.org/web/20110506012343/http://www.tinyhousedesign.com/2009/06/30/dee-williams-workshop-was-a-smashing-success/','2011-05-06 01:23:43','Tue 30 Jun 2009 17:20:49 +0000',19,87,0.218390804598,4,'Dee’s Workshop was a Smashing Success | Tiny House Design',53988,0,0,0,0,11,1,2,2,0.55318246492,0.475950442012,0.44681753508,0.0737946786016,0.0681541638233,0.576292984504,0.0652526439509,0.0706530257013,97.6144558892,23.4974623985,13.5339463837,24.0717035038,13.8646947939,0.647713447661,0.0635641726164,0.0290129426593,0.0917126760774,0.0558145572186,0,0,0.0,0.0,Relevant
686,'http://bit.ly/Ew3jD','http://www.ted.com/talks/arthur_benjamin_s_formula_for_changing_math_education.html',72,1,'2009-07-01 00:40:59','http://twitter.com/ptruchon','High school math should culminate to the study of statistics and probability instead of calculus? http://bit.ly/Ew3jD',117,176,'http://web.archive.org/web/20120708004355/http://www.ted.com/talks/arthur_benjamin_s_formula_for_changing_math_education.html','2012-07-08 00:43:55','Tue 30 Jun 2009 15:47:58 +0000',19,83,0.228915662651,2,'Arthur Benjamins formula for changing math education | Video on TED.com',65548,3675,1402,1827,17,21,107,1223,500,0.50199218816,0.302885177108,0.49800781184,0.0554247933454,0.0527420147974,0.872490272143,0.13736007018,0.141641376322,66.0101784654,48.5526926977,19.8924901918,73.55334257,30.1354891841,0.949531472827,0.145370951157,0.12266108411,0.119629720911,0.112790115835,0,0,0.0,0.0,Relevant
687,'http://bit.ly/2DgdO','http://singularityu.org/overview/',23,1,'2009-07-01 00:35:51','http://twitter.com/wlonline','RT @sammyoz new uni created by futurists that focuses on training leaders 4 future technological change: http://bit.ly/2DgdO <-- interesting',140,177,'http://web.archive.org/web/20111026003848/http://singularityu.org/overview/','2011-10-26 00:38:48','Tue 30 Jun 2009 16:35:29 +0000',19,33,0.575757575758,1,'Singularity University  |  Overview',30468,92,72,57,0,5,10,62,57,0.653508827888,0.54206347432,0.346491172112,0.0384615384615,0.0647150228929,0.652839461711,0.115978574937,0.0844375064867,8.48010925187,37.8791106711,16.3836435544,3.21218996855,51.7596053877,0.0402258993355,0.0,0.0603571640283,0.0955909809385,0.152959035876,0,0,0.0,0.0,Relevant
688,'http://bit.ly/n3BU8','http://www.cornerstonesimi.com/special/media_player.html',69,1,'2009-07-01 01:03:43','http://twitter.com/jpchookaszian','What do you need in order to be happy? http://bit.ly/n3BU8',58,180,'http://web.archive.org/web/20100312010643/http://www.cornerstonesimi.com/special/media_player.html','2010-03-12 01:06:43','Mon 22 Jun 2009 19:12:46 +0000',19,56,0.339285714286,2,'Cornerstone Sermon Player',13048,3179,661,1552,53,103,10,189,182,0.71178803193,0.350918834449,0.28821196807,0.042409446484,0.0441941738242,0.952119228448,0.109900585296,0.121582107197,100.0,18.4170893741,58.683531657,18.4170893741,58.683531657,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
689,'http://bit.ly/4ATfk','http://www.yogacards.com/yoga-postures-2/cat-flow.html',50,1,'2009-07-01 00:03:59','http://twitter.com/lskrocki','@darguell AKA his malformed cat flow pose: http://bit.ly/4ATfk. Id like to see him in the Eka Pada Salamba Sarvangasana http://bit.ly/jQFUF',139,182,'http://web.archive.org/web/20070519000057/http://www.yogacards.com/yoga-postures-2/cat-flow.html','2007-05-19 00:00:57','Tue 30 Jun 2009 15:58:06 +0000',19,54,0.351851851852,2,'Cat Flow shows Cat opse and Cow pose good for back back relief',12241,0,2,0,0,14,0,2,2,0.618245861642,0.912152025963,0.381754138358,0.0965859289381,0.101099504057,0.723291909037,0.0956305570104,0.106587999432,99.9999261983,10.2692232793,9.6739039728,10.2692157005,9.6738968333,0.897656413689,0.0968245836552,0.118469775552,0.0883883476483,0.108147614087,0,0,0.0,0.0,Relevant
690,'http://bit.ly/374A2B','http://buildinternet.com/2009/06/five-minute-upgrade-making-your-design-pop/',79,1,'2009-07-01 00:37:24','http://twitter.com/fwebde','Currently reading: http://bit.ly/374A2B',39,184,'http://web.archive.org/web/20101231004028/http://buildinternet.com/2009/06/five-minute-upgrade-making-your-design-pop/','2010-12-31 00:40:28','Tue 30 Jun 2009 16:37:25 +0000',20,76,0.263157894737,3,'Five Minute Upgrade – Making Your Design Pop | Build Internet',125557,44,33,15,2,345,72,650,500,0.611061009587,0.516685210808,0.388938990413,0.0517032395369,0.0463699009389,0.845296923501,0.13785466614,0.149155178575,8.87695919109,9.6783927914,24.036017288,91.7193524009,36.9319055014,nan,0.0759554525313,0.181837351043,nan,nan,0,0,0.0,0.0,Relevant
691,'http://bit.ly/ozpbQ','http://vandelaydesign.com/blog/galleries/25-websites-with-creative-and-unique-layouts/',98,1,'2009-07-01 01:05:11','http://twitter.com/piyushp_20','RT @r27: RT @dcypher_: 25 Websites with Creative and Unique Layouts http://bit.ly/ozpbQ #web #design',100,189,'http://web.archive.org/web/20100211010820/http://vandelaydesign.com/blog/galleries/25-websites-with-creative-and-unique-layouts','2010-02-11 01:08:20','Tue 30 Jun 2009 10:49:46 +0000',19,86,0.220930232558,3,'25 Websites with Creative and Unique Layouts | Vandelay Design Blog',43090,15,11,4,0,100,52,392,388,0.847033699021,0.23993495273,0.152966300979,0.0703407136948,0.0570781792985,0.718213897728,0.131754531192,0.142148726981,99.9043693122,1.69108326124,4.41718365371,1.68946606669,4.4129594706,0.944375795668,0.1335333289,0.164044979042,0.128058303321,0.172030246162,0,0,0.0,0.0,Relevant
692,'http://bit.ly/6Ykff','http://www.lisajohnsonfitness.com/10-reasons-to-try-pilates/',10,1,'2009-07-01 00:55:54','http://twitter.com/lisajohnson','10 Reasons to Try Pilates! http://bit.ly/6Ykff',46,196,'http://web.archive.org/web/20110819005910/http://www.lisajohnsonfitness.com/10-reasons-to-try-pilates/','2011-08-19 00:59:10','Wed 24 Jun 2009 13:14:00 +0000',19,60,0.316666666667,1,'10 Reasons To Try Pilates - Lisa Johnson Fitness',65926,2,0,0,0,138,9,14,14,0.528418684133,0.679372394787,0.471581315867,0.0477852577147,0.0460470265157,0.574135609936,0.0690705397736,0.0597315721434,43.3082597891,15.4490126,15.4815797355,6.69069851164,6.7048027713,0.535683228913,0.0761386987627,0.070490737685,0.0710669054519,0.0670025210173,0,0,0.0,0.0,Relevant
693,'http://bit.ly/DPaIC','http://www.kqed.org/quest/radio/putting-a-price-on-nature',26,2,'2009-07-01 00:03:17','http://twitter.com/pinelilyfnps','Well worth a listen: RT @CNPS_org: Putting a Price on Nature. Highly recommended QUEST article: http://bit.ly/DPaIC',115,197,'http://wayback.archive-it.org/928/20090305233831/http://www.kqed.org/quest/radio/putting-a-price-on-nature','2009-03-05 00:00:00','Mon 29 Jun 2009 14:29:35 +0000',19,57,0.333333333333,3,'Putting a Price on Nature | KQED QUEST',74774,1,0,0,0,37,3,10,10,0.836807875525,0.151632249082,0.163192124475,0.081786082011,0.0568755156561,0.348355071802,0.0861133184546,0.112773362847,12.3191499827,13.9689245456,12.4482773289,88.1896809057,98.9626890309,0.30070560662,0.104328106191,0.0983210288017,0.160128153805,0.140847636402,0,0,0.0,0.0,Relevant
694,'http://bit.ly/15Vne1','http://www.101cookbooks.com/archives/lemon-cucumber-tofu-salad-recipe.html',112,1,'2009-07-01 00:46:01','http://twitter.com/annetowne','Made this http://bit.ly/15Vne1 for dinner... AMAZING!! Thanks; @101Cookbooks!',77,197,'http://web.archive.org/web/20100725004918/http://www.101cookbooks.com/archives/lemon-cucumber-tofu-salad-recipe.html','2010-07-25 00:49:18','Tue 23 Jun 2009 09:34:08 +0000',20,74,0.27027027027,2,'Lemon Cucumber Tofu Salad Recipe - 101 Cookbooks',79912,107,35,63,2,40,12,43,42,0.807930077071,0.067018935405,0.192069922929,0.0596432079366,0.0620970299701,0.817398555812,0.163063808094,0.163344200465,12.9087023798,90.1524338239,90.7264631655,11.6375093705,14.2281556334,0.744152834343,0.078386180167,0.190988027894,0.0790020979725,0.189433336025,0,0,0.0,0.0,Relevant
695,'http://bit.ly/jiJlY','http://www.metrolyrics.com/si-tu-no-vuelve-lyrics-miguel-bose.html',17,2,'2009-07-01 01:16:41','http://twitter.com/spacecadetcc','Reading @metrolyrics Si Tu No Vuelve #lyrics (Miguel Bose) - http://bit.ly/jiJlY',80,200,'http://web.archive.org/web/20080727011321/http://www.metrolyrics.com/si-tu-no-vuelve-lyrics-miguel-bose.html','2008-07-27 01:13:21','Tue 30 Jun 2009 17:16:42 +0000',19,66,0.287878787879,1,'?',0,44,58,4,0,6,1,3,3,0.650846897793,0.379891317324,0.349153102207,0.113461403773,0.0697695382064,0.230753484875,0.0775217091183,0.126068226415,99.9974574002,80.2411706148,67.6009338607,80.2432108785,67.5992150395,0.675512236675,0.21919864974,0.210599250597,0.124514561273,0.0598148604555,0,0,0.0,0.0,Relevant
697,'http://bit.ly/1Srd76','http://www.youtube.com/watch%3Fv%3DtxqiwrbYGrs',971,2,'2009-07-01 00:56:01','http://twitter.com/imdancing','I just got a good laugh out of this little boy; if u need one watch this ---> http://bit.ly/1Srd76 <---!',104,204,'http://web.archive.org/web/20110918005925/http://www.youtube.com/watch%3Fv%3DtxqiwrbYGrs','2011-09-18 00:59:25','Mon 02 Feb 2009 12:08:12 +0000',20,46,0.434782608696,1,'?',0,590934,512565,659324,1034,75074,420,35148,500,0.580562713659,0.108725178176,0.419437286341,0.0509498671198,0.0440469412978,0.463122360361,0.118341240185,0.083878055744,10.4825567223,16.0932814176,9.71286487531,65.1362295248,92.6574034622,0.0309344112445,0.102597835209,0.121218305346,0.0,0.00761917201471,0,2,0.0,0.1,Relevant
698,'http://bit.ly/Ti7Vy','http://www.bloggertemplatesblog.com/piece/',20,1,'2009-07-01 01:09:12','http://twitter.com/heavens786','RT @tweetmeme One piece http://bit.ly/Ti7Vy Blogger Templates',61,209,'http://web.archive.org/web/20111225011241/http://www.bloggertemplatesblog.com/piece','2011-12-25 01:12:41','Tue 30 Jun 2009 16:36:29 +0000',19,42,0.452380952381,1,'Blogger Template - One piece | Blogger Templates Blog',35086,0,0,0,0,3,0,3,3,0.623765546358,0.400973915253,0.376234453642,0.0592973389137,0.0349927106112,0.86733939142,0.0466569474816,0.0592973389137,86.8716673984,2.8915090124,2.8915090124,3.32848338128,3.32848338128,0.973328526785,0.105409255339,0.105409255339,0.102597835209,0.102597835209,0,0,0.0,0.0,Relevant
699,'http://bit.ly/Ac3g0','http://www.whitehouse.gov/blog/Celebrating-LGBT-Pride-Month/',92,2,'2009-07-01 00:02:26','http://twitter.com/lofty1','Change indeed RT @barackobama Exciting celebration of LGBT Pride Month at the @WhiteHouse yesterday. http://bit.ly/Ac3g0',120,211,'http://web.archive.org/web/20100330000557/http://www.whitehouse.gov/blog/Celebrating-LGBT-Pride-Month','2010-03-30 00:05:57','Tue 30 Jun 2009 09:33:15 +0000',19,60,0.316666666667,2,'Celebrating LGBT Pride Month | The White House',62031,14,3,3,0,19067,55,570,400,0.733910268234,0.164321785545,0.266089731766,0.0675957883342,0.0639447755606,0.721840384816,0.160178737962,0.174904854241,47.841653091,9.69980598919,7.96151540253,20.2748136038,16.6413885979,0.194697889486,0.102032553578,0.220574700846,0.0,0.0369610635477,0,4,0.0,0.266666666667,Relevant
700,'http://bit.ly/slbI2','http://www.drobostore.com/store/drobo/DisplayHomePage',96,1,'2009-07-01 00:40:16','http://twitter.com/drobo','LAST CHANCE... Our $100-off Drobo & $200-off DroboPro June promos END tonight (6/20) at 9pm PT http://bit.ly/slbI2 Pls RT',121,218,'http://web.archive.org/web/20110902004354/http://www.drobostore.com/store/drobo/DisplayHomePage','2011-09-02 00:43:54','Wed 27 May 2009 08:18:48 +0000',19,53,0.358490566038,3,'DroboStore - Welcome',32379,1,0,0,0,594,16,103,103,0.590228493403,0.875781375328,0.409771506597,0.0423333756667,0.0450377349111,0.882755499592,0.0759678763422,0.0816071654237,100.0,82.9973596008,32.2724077293,82.9973596008,32.2724077293,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
701,'http://bit.ly/7uSYi','http://phipps.conservatory.org/',448,2,'2009-07-01 01:16:25','http://twitter.com/notetoshelf','Pittsburgh Attractions | Phipps Conservatory:  Bookmark this on Delicious - Saved by aphrodjac to pittsburgh .. http://bit.ly/7uSYi',135,220,'http://web.archive.org/web/20040329011245/http://phipps.conservatory.org/','2004-03-29 01:12:45','Tue 30 Jun 2009 17:16:24 +0000',19,31,0.612903225806,0,'Pittsburgh Attractions | Phipps Conservatory',24520,414,265,289,6,2,19,101,101,0.822159802916,0.18941650989,0.177840197084,0.127256952595,0.0698856557815,0.211960214773,0.197410508632,0.096778549446,11.8144723797,61.3265297766,52.4410057324,19.2648637102,22.5290728404,nan,nan,nan,0.081854550907,0.224873078056,0,0,0.0,0.0,Relevant
702,'http://bit.ly/MBEpQ','http://www.boygeniusreport.com/2009/06/30/what-happened-to-research-in-motion-and-where-are-they-going/',81,1,'2009-07-01 00:21:22','http://twitter.com/regulartype','Very good article. A good read if youre a bb loyalist. RT @boygenius: article on RIM i just posted http://bit.ly/MBEpQ',118,224,'http://web.archive.org/web/20120930002506/http://www.boygeniusreport.com/2009/06/30/what-happened-to-research-in-motion-and-where-are-they-going/','2012-09-30 00:25:06','Tue 30 Jun 2009 12:41:27 +0000',19,103,0.184466019417,4,'What happened to Research In Motion and where are they going?',70217,4,0,0,0,377,47,277,254,0.809284828314,0.0511842913229,0.190715171686,0.057223201201,0.0476952566992,0.541858220684,0.15999389743,0.173859957499,8.66632827518,9.77383776024,14.3976130147,88.6686324019,60.1928129776,nan,0.041909906717,0.234955377886,nan,nan,0,0,0.0,0.0,Relevant
704,'http://bit.ly/38QsS','http://www.afternic.com/error/404',240,2,'2009-07-01 01:25:18','http://twitter.com/topgunmlm','Quit screwing around on the internet and make some real money w/ a real system that works & PAYS DAILY http://bit.ly/38QsS',122,228,'http://web.archive.org/web/20121028012906/http://www.afternic.com/error/404','2012-10-28 01:29:06','Sat 27 Jun 2009 05:05:14 +0000',19,33,0.575757575758,0,'Afternic Domain Name Listing here.ws',26331,0,3,0,0,1488,0,4,4,0.723067966303,0.867989219283,0.276932033697,0.0244411858369,0.0121770256036,0.92857735064,0.00967731865486,0.0097119424458,97.4274591956,16.706885314,11.2186229263,17.148025261,11.5148470656,0.821323203743,0.0,0.0,0.0,0.0,0,0,0.0,0.0,NonRelevant
705,'http://bit.ly/X6Q7r','http://www.lakevilleweather.com/',37,1,'2009-07-01 00:00:39','http://twitter.com/lakevillewx','Weather at 7:00 PM: overcast 66.3°F; Wind 4.6 mph NNW; Rain 0.00 in. details at http://bit.ly/X6Q7r #weather',109,229,'http://web.archive.org/web/20090519235650/http://www.lakevilleweather.com/','2009-05-19 23:56:50','Sat 09 May 2009 06:32:08 +0000',19,32,0.59375,0,'lakevilleweather.com - Home',39330,1,0,0,0,2845,2,7610,500,0.39970782799,0.435976085441,0.60029217201,0.0681171095156,0.0671156055214,0.454332664281,0.11318656411,0.101889611459,71.1520647921,31.6720294314,47.8100255113,22.535302902,67.1941505155,0.0626224291085,0.0731272424127,0.0924061655451,0.233549683248,0.163956458946,0,0,0.0,0.0,Relevant
706,'http://bit.ly/16mSOB','http://www.burg.com/blog',50,1,'2009-07-01 00:42:34','http://twitter.com/jeff_machado','RT @BobBurg: Just posted a new article entitled; Noticing That Were Not Noticing at http://bit.ly/16mSOB (Great read! Thanks!)',126,233,'http://web.archive.org/web/20110429004627/http://www.burg.com/blog/','2011-04-29 00:46:27','Tue 12 May 2009 04:21:13 +0000',20,24,0.833333333333,1,'Bob Burg’s Blog | Bob Burg',51594,189,105,93,70,1348,1,2,2,0.756284855862,0.174315060188,0.243715144138,0.0738779850664,0.0554700196225,0.585635716636,0.07126966451,0.0711906077308,98.7291415269,2.68403900737,16.0630993152,2.64992867023,15.8589600565,0.145236875483,0.0741412282326,0.0823697271834,0.0,0.0278423023195,0,0,0.0,0.0,NonRelevant
707,'http://bit.ly/9Na2Y','http://www.oddee.com/item_96714.aspx',34,2,'2009-07-01 01:00:40','http://twitter.com/bookbrowzers','mmm...CHOCOLATE! 10 Coolest (and yummiest) Stuff made from Chocolate http://bit.ly/9Na2Y',88,233,'http://web.archive.org/web/20121119010433/http://www.oddee.com/item_96714.aspx','2012-11-19 01:04:33','Tue 16 Jun 2009 05:01:27 +0000',19,36,0.527777777778,1,'?',70609,298,58,33,0,65,34,172,168,0.587693016998,0.412475616558,0.412306983002,0.0670542804078,0.066976686229,0.829156959929,0.095938685921,0.10065851907,1.85485830138,2.06457798883,2.45002340757,89.8420070063,75.7077787767,nan,0.0508000508001,0.107763181216,nan,nan,0,0,0.0,0.0,Relevant
708,'http://bit.ly/LxUGh','http://www.k9web.com/dog-faqs/breeding.html',126,1,'2009-07-01 00:47:32','http://twitter.com/albertzepherx','thinking about breeding your dog-http://bit.ly/LxUGh',52,234,'http://web.archive.org/web/20000511004338/http://www.k9web.com/dog-faqs/breeding.html','2000-05-11 00:43:38','Tue 30 Jun 2009 16:47:33 +0000',19,43,0.441860465116,2,'Breeding Your Dog',50225,66,38,40,2,1,0,2,2,0.553898718697,0.379946503166,0.446101281303,0.0247423206342,0.0242037823786,0.962521425004,0.0513439759508,0.0524863881081,100.0,86.5120751431,23.6862144019,86.5120751431,23.6862144019,0.999487573628,0.0392031280117,0.0462250163521,0.0391830598619,0.0462013294347,0,0,0.0,0.0,Relevant
710,'http://bit.ly/1bjH8k','http://www.apple.com/trailers/fox_searchlight/500daysofsummer/',38,2,'2009-07-01 00:39:57','http://twitter.com/joannafreed','500 DAYS OF SUMMER LOOKS AMAZING http://bit.ly/1bjH8k',53,240,'http://web.archive.org/web/20100106004357/http://www.apple.com/trailers/fox_searchlight/500daysofsummer','2010-01-06 00:43:57','Wed 06 May 2009 17:58:40 +0000',20,62,0.322580645161,3,'500 Days of Summer - Movie Trailers - iTunes',18770,40,19,52,0,1176,23,338,318,0.815256702377,0.144767562997,0.184743297623,0.0499653139049,0.0532749601714,0.72796604471,0.146257906675,0.164219691429,89.6530313108,1.65537279396,10.7591649818,1.84642144249,12.0008936948,0.94,0.0632455532034,0.12517389125,0.0632455532034,0.114289205055,0,8,0.0,1.14285714286,Relevant
711,'http://bit.ly/9n9D','http://billietweets.com/',94,2,'2009-07-01 00:03:55','http://twitter.com/mikekheid','Now Id like to see this with an awesome auger ad. RT @STICKandMOVE Pretty awesome mashup of twitter and Billie Jean. http://bit.ly/9n9D',135,243,'http://web.archive.org/web/20101021000758/http://billietweets.com/','2010-10-21 00:07:58','Sun 28 Jun 2009 13:02:47 +0000',18,24,0.75,0,'Billie Tweets - a Twitter tribute to Michael Jacksons Billie Jean',22962,1382,6,6,11,10350,959,8929,500,0.802487874437,0.00969841293446,0.197512125563,0.06415002991,0.0653720450461,0.981306762925,0.0897811175674,0.0945583000015,100.0,66.5284319148,71.0858239021,66.5284319148,71.0858239021,1.0,0.169841555122,0.113668330227,0.169841555122,0.113668330227,0,4,0.0,0.181818181818,Relevant
712,'http://bit.ly/10A5vX','http://www.nasa.gov/multimedia/imagegallery/image_feature_1400.html',41,2,'2009-07-01 00:02:49','http://twitter.com/jan_toomer','RT @StuartYoung RT @MarlaPena: NASA image of the day: Crescent Earth http://bit.ly/10A5vX',89,254,'http://web.archive.org/web/20091010000703/http://www.nasa.gov/multimedia/imagegallery/image_feature_1400.html','2009-10-10 00:07:03','Tue 30 Jun 2009 05:14:23 +0000',20,67,0.298507462687,3,'NASA - Crescent Earth',14314,99,0,9,1,216,36,179,173,0.732484108694,0.892822691198,0.267515891306,0.0877058019307,0.0894626018876,0.980362744657,0.119318078522,0.120422188243,100.0,77.4228871767,69.8044389038,77.4228871767,69.8044389038,1.0,0.216506350946,0.189855356312,0.216506350946,0.189855356312,0,0,0.0,0.0,Relevant
714,'http://bit.ly/4xTve','http://www.chinese-tools.com/learn/chinese',389,1,'2009-07-01 00:37:27','http://twitter.com/ribnar','Nice website to learn Chinese online for free; your kids will need this - http://bit.ly/4xTve',93,264,'http://web.archive.org/web/20110913004151/http://www.chinese-tools.com/learn/chinese','2011-09-13 00:41:51','Tue 30 Jun 2009 16:37:11 +0000',19,42,0.452380952381,2,'Learn Chinese - Free online mandarin audio courses',30639,880,357,687,282,11,6,72,72,0.669963402661,0.206935132167,0.330036597339,0.0849374466704,0.084713238325,0.9127785189,0.132321807769,0.135379612744,97.7861791102,85.1400744403,86.509278967,87.0675950477,88.4677975499,0.95297600458,0.116642368704,0.176421607874,0.122398012272,0.171413907421,0,0,0.0,0.0,Relevant
715,'http://bit.ly/w7NWh','http://www.weightlossforall.com/complex-carbs.htm',278,1,'2009-07-01 00:38:49','http://twitter.com/dianamusto','Limit simple carbs from your diet and replace with complex carbs and whole foods. http://bit.ly/w7NWh',101,266,'http://web.archive.org/web/20070308003423/http://www.weightlossforall.com/complex-carbs.htm','2007-03-08 00:34:23','Tue 30 Jun 2009 16:38:51 +0000',19,49,0.387755102041,1,'Excellent Sources of Complex Carbohydrates',36725,71,160,30,131,6,3,23,23,0.555741367163,0.30461677408,0.444258632837,0.0851856883029,0.0601022608391,0.387541632685,0.122856483532,0.169329756309,27.4018024466,0.680680711078,1.16111284748,2.48407276275,4.23735938446,nan,nan,nan,0.145064713296,0.221317603189,0,0,0.0,0.0,Relevant
717,'http://bit.ly/iHV5g','http://www.destructoid.com/ryan-reynolds-says-games-are-a-waste-of-time-136706.phtml',15,1,'2009-07-01 00:15:46','http://twitter.com/caratweets','@jonathanmarko Prob just ScarJo. But heres a link: http://bit.ly/iHV5g',70,269,'http://web.archive.org/web/20110921002015/http://www.destructoid.com/ryan-reynolds-says-games-are-a-waste-of-time-136706.phtml','2011-09-21 00:20:15','Thu 18 Jun 2009 17:54:55 +0000',19,84,0.22619047619,1,'Ryan Reynolds says games are a waste of time - Destructoid',128251,7,5,12,0,47,3,10,9,0.59200561172,0.592912538235,0.40799438828,0.0384161024877,0.0369126851716,0.597166111292,0.0866691477403,0.0902013455322,4.35086972895,10.8726267263,21.8577191167,40.0167304412,19.9054151338,0.13103560459,0.0,0.165379646119,0.0,0.284901441149,0,2,0.0,0.222222222222,Relevant
718,'http://bit.ly/LmXoM','http://www.youtube.com/watch%3Fv%3DdYqM9-Fj0Pg',20,2,'2009-07-01 00:04:32','http://twitter.com/ecertal','RT @ Freshalina: Check this video out -- breakfast song http://bit.ly/LmXoM',75,272,'http://wayback.archive-it.org/1345/20090308154332/http://www.youtube.com/watch%3Fv%3DdYqM9-Fj0Pg','','Wed 06 May 2009 03:00:17 +0000',19,46,0.413043478261,1,'?',0,25302,10300,43580,380,2013,359,1987,500,0.629552550582,0.404450915549,0.370447449418,0.0462648507098,0.0427232972721,0.224305599487,0.0964261268344,0.0776117389579,36.3085727818,60.54032137,21.4984498867,21.981326647,59.2103964425,0.112938487863,0.0569802882298,0.0442486218613,0.108112495523,0.0634719168746,0,3,0.0,0.272727272727,Relevant
719,'http://bit.ly/9oeh3','http://www.kongregate.com/games/Reflexive/music-catch-2',80,2,'2009-07-01 00:40:03','http://twitter.com/biancalarcen','estou jogando mudic catch 2 no site http://bit.ly/9oeh3',55,273,'http://web.archive.org/web/20090313003530/http://www.kongregate.com/games/Reflexive/music-catch-2','','Mon 11 May 2009 01:57:50 +0000',19,55,0.345454545455,3,'Play Music Catch 2 a free online game on Kongregate',233577,2649,692,1491,16,241,28,409,303,0.469379109708,0.659588771366,0.530620890292,0.0478433303945,0.0277550326822,0.401085683844,0.106640832246,0.114471306023,2.93923469543,14.5213776843,64.1369708922,20.2407427128,1.88513610106,0.197953371349,0.0836242010007,0.155939811148,0.0549857399228,0.0995858523608,0,0,0.0,0.0,Relevant
720,'http://bit.ly/D900o','http://www.youtube.com/user/uscampaignforburma',50,1,'2009-07-01 00:08:48','http://twitter.com/christianelliot','RT @FreedomFreedom Please find out how YOU can help. Burma: It Cant Wait campaign. http://bit.ly/D900o',102,277,'http://web.archive.org/web/20100626001325/http://www.youtube.com/user/uscampaignforburma','2010-06-26 00:13:25','Tue 30 Jun 2009 10:29:51 +0000',19,46,0.413043478261,2,'?',0,111,21,21,26,20,9,68,67,0.649465755597,0.371661503592,0.350534244403,0.0332526090033,0.0510864988135,0.277876901074,0.121991338197,0.0977574492618,21.2228688075,14.5317954668,33.2345031769,3.0840638873,7.05331500808,0.604195855314,0.0683985568057,0.103639464301,0.115470053838,0.116642368704,0,4,0.0,0.266666666667,Relevant
721,'http://bit.ly/2jNAT','http://www.ustream.tv/channel/the-Billy-block-show-live',19,1,'2009-07-01 01:14:12','http://twitter.com/billyblock','The Billy Block Show is streaming live from 12th&Porter in Nashville at http://bit.ly/2jNAT',91,278,'http://web.archive.org/web/20100115011850/http://www.ustream.tv/channel/the-billy-block-show-live','2010-01-15 01:18:50','Tue 30 Jun 2009 17:14:14 +0000',19,55,0.345454545455,2,'The Billy Block Show LIVE! on USTREAM: The Billy Block Show is second only to The Grand Ole Opry and Midnight Jamboree as Nashville’s longest running LIVE ...',35510,11,0,1,0,50,0,1,1,0.595749798919,0.732895734413,0.404250201081,0.0729931868602,0.0693511347991,0.336990040195,0.0840662703418,0.0774209661139,2.95935891697,80.7152150938,27.3694844855,3.66642015824,10.8126220592,0.22010219462,0.345857231933,0.0,0.160706086633,0.0435194139889,0,0,0.0,0.0,Relevant
723,'http://bit.ly/ADWNi','http://www.musiqtone.com/',106,1,'2009-07-01 00:24:54','http://twitter.com/catwillis','JONAS FANS: VOTE FOR JB AS ARTIST OF THE MONTH ON MUSIQTONE. VFC IS ALMOST AHEAD. GO HERE & VOTE 100X http://bit.ly/ADWNi ! PLEASE RT',133,285,'http://web.archive.org/web/20110913002939/http://musiqtone.com/','2011-09-13 00:29:39','Sun 17 May 2009 08:01:24 +0000',19,25,0.76,1,'?',0,118,113,35,0,500,183,3347,500,0.554117878546,0.34459219213,0.445882121454,0.0473896395584,0.0395053298754,0.536651493337,0.141282095602,0.157841771357,76.3233887144,16.7987649772,9.95862811713,22.009983126,13.0479375783,0.260579085604,0.0452267016867,0.16382108595,0.0522886985616,0.12420345115,0,0,0.0,0.0,NonRelevant
724,'http://bit.ly/3wcNS','http://www.youtube.com/watch%3Fv%3DpAwR6w2TgxY',50,2,'2009-07-01 01:25:38','http://twitter.com/sweetsemicolon','This is so awesome http://bit.ly/3wcNS Music video made using sounds from Alice in Wonderland. sounds like something but I cant think what',138,285,'http://web.archive.org/web/20120816013023/http://www.youtube.com/watch%3Fv%3DpAwR6w2TgxY','2012-08-16 01:30:23','Mon 16 Mar 2009 09:00:45 +0000',19,46,0.413043478261,1,'?',0,63900,63075,63298,1916,3898,392,5697,500,0.605278852782,0.000816939829109,0.394721147218,0.0344639131192,0.0348062507615,0.558367250409,0.119095718587,0.082965544884,25.8801074566,88.9082573531,51.4316430965,29.108778225,50.3194257436,0.292770021885,0.0702728368926,0.0902702278222,0.102868899975,0.0632247626997,0,3,0.0,0.136363636364,Relevant
726,'http://bit.ly/D0Txb','http://www.pajiba.com/guides/10-worst-blockbusters-of-all-time.php',11,1,'2009-07-01 00:21:53','http://twitter.com/charliequirk','RT @trib More gold from @pajiba - 10 Worst Blockbusters of all time - http://bit.ly/D0Txb',89,290,'http://web.archive.org/web/20111111002643/http://www.pajiba.com/guides/10-worst-blockbusters-of-all-time.php','2011-11-11 00:26:43','Tue 30 Jun 2009 15:03:21 +0000',19,66,0.287878787879,2,'10 Worst Blockbusters of All Time',46103,22,6,34,0,47,9,17,16,0.407780408396,0.140828710232,0.592219591604,0.0448195096969,0.0491400521671,0.725303236112,0.108586045855,0.0938805588076,99.9317492173,12.4555397994,9.16301764446,12.4640466087,9.16927574693,0.977507055262,0.055492674318,0.098028931313,0.0403909374196,0.0895583186382,0,0,0.0,0.0,Relevant
727,'http://bit.ly/yBSaG','http://sourceforge.net/projects/openproj',142,2,'2009-07-01 01:09:40','http://twitter.com/ian_dawes','@mishy101 You could try OpenProj. You can find it at http://bit.ly/yBSaG',72,290,'http://web.archive.org/web/20120118011430/http://sourceforge.net/projects/openproj/','2012-01-18 01:14:30','Tue 30 Jun 2009 17:08:03 +0000',19,40,0.475,2,'OpenProj - Project Management | Free Business & Enterprise software downloads at SourceForge.net',57752,408,120,140,0,4,0,3,3,0.550397774049,0.348116270776,0.449602225951,0.0619221755773,0.0494166211107,0.740062407872,0.0956948752939,0.0959294219087,40.9064074905,10.2276802623,10.2232276581,25.0026362365,24.9917513791,0.287162875452,0.0776930968866,0.137607547924,0.0480015360737,0.23186944788,0,0,0.0,0.0,Relevant
728,'http://bit.ly/cCtVk','http://www.aeinstein.org/organizationse256.html',104,2,'2009-07-01 01:07:28','http://twitter.com/mombae','RT @cbn2 Helpful resource for longterm successful resistance: http://bit.ly/cCtVk',81,297,'http://web.archive.org/web/20100112011225/http://aeinstein.org/organizationse256.html','2010-01-12 01:12:25','Sun 21 Jun 2009 16:19:01 +0000',19,47,0.404255319149,1,'Albert Einstein Institution - Publications - 002 FDTD—Farsi',44059,164,104,50,0,73,9,36,36,0.788425846407,0.289777470152,0.211574153593,0.028146688728,0.0279344866479,0.95354081763,0.145017388331,0.146119001253,99.7958548337,4.64498533697,4.34582051115,4.6544872477,4.35471044202,0.967658842963,0.0287479787288,0.106600358178,0.0297087955511,0.11016316231,0,0,0.0,0.0,Relevant
729,'http://bit.ly/12Zsti','http://www.ovient.com/english-blog/',26,1,'2009-07-01 00:18:00','http://twitter.com/mastcapt','RT @tomwhitby: Larryferlazzo RT: @Blythe_Musteric: Blog Post 20 reasons why clssrm disc fail and what to do about it: http://bit.ly/12Zsti',138,302,'http://web.archive.org/web/20110730002302/http://www.ovient.com/english-blog/','2011-07-30 00:23:02','Tue 16 Jun 2009 14:24:40 +0000',20,35,0.571428571429,1,'?',59697,3,3,0,0,142,7,40,33,0.454668198093,0.517562583643,0.545331801907,0.0399501732563,0.0415743815774,0.919007074057,0.143054541242,0.13746575393,45.9122959757,18.3781413123,86.1599779286,40.0288003938,39.5580240792,0.911039618359,0.0508617786732,0.135354510451,0.0533001790889,0.137862469897,0,0,0.0,0.0,NonRelevant
730,'http://bit.ly/KP94E','http://www.smartfurniture.com/shelves/smartshelves.html',44,1,'2009-07-01 01:16:40','http://twitter.com/smarttradeprgrm','RT @Smart_Furniture: Today Only 25%off Award Winning Smart Shelves @ http://bit.ly/KP94E promo code: SSHELVES',109,303,'http://web.archive.org/web/20111106012143/http://www.smartfurniture.com/shelves/smartshelves.html','2011-11-06 01:21:43','Thu 04 Jun 2009 10:20:22 +0000',19,55,0.345454545455,2,'Smart Shelves | Customizable Modular Shelving System',151706,4,3,6,0,8,1,17,17,0.716892565048,0.563031492282,0.283107434952,0.0420537791166,0.0369348349996,0.821665786101,0.0857064500542,0.0903865604807,12.516674987,13.4859392999,12.3301552465,92.8127786182,98.5098299613,0.072547625011,0.0449921270666,0.0811107105654,0.248069469178,0.111803398875,0,0,0.0,0.0,NonRelevant
731,'http://bit.ly/uK59p','http://www.home-2009.com/us/index.html',100,2,'2009-07-01 01:25:50','http://twitter.com/ricrice','nice movie called HOME at http://bit.ly/uK59p',45,303,'http://web.archive.org/web/20110426013053/http://www.home-2009.com/us/index.html','2011-04-26 01:30:53','Wed 18 Mar 2009 08:57:14 +0000',19,38,0.5,2,'Bande annonce - Home -  Un film de Yann Arthus-Bertrand',26410,5814,784,1222,317,385,149,1535,500,0.719083025844,0.0726990616611,0.280916974156,0.0741249316661,0.0470881609348,0.337643130679,0.104108490153,0.107244470081,100.0,90.5696814063,33.4441068626,90.5696814063,33.4441068626,nan,nan,nan,nan,nan,0,2,0.0,0.333333333333,Relevant
732,'http://bit.ly/3Dqyc','http://gigaom.com/2009/06/30/want-to-be-in-the-app-store-top-100-its-gonna-cost-you/',54,1,'2009-07-01 01:18:34','http://twitter.com/tweeting4cash','Want to Be in the App Store Top 100? It&#39;s Gonna Cost You http://bit.ly/3Dqyc',80,308,'http://web.archive.org/web/20100410012342/http://gigaom.com/2009/06/30/want-to-be-in-the-app-store-top-100-its-gonna-cost-you/','2010-04-10 01:23:42','Tue 30 Jun 2009 17:11:36 +0000',19,84,0.22619047619,4,'Want to Be in the App Store Top 100? Its Gonna Cost You — 		Tech News and Analysis',92123,4,1,0,0,6,4,42,40,0.62206280216,0.269040927857,0.37793719784,0.0719874033065,0.0616554655431,0.415442891646,0.0984755800992,0.119896799948,5.49593448512,25.2540995809,27.2199716966,21.76254381,20.1908163109,nan,0.210389581422,0.211064896867,nan,nan,0,0,0.0,0.0,Relevant
733,'http://bit.ly/49kyO','http://www.theonion.com/content/news/king_of_pop_dead_at_12',21,2,'2009-07-01 00:20:22','http://twitter.com/rlouisgar','The Onions obit for Michael Jackson is pretty good. Age at time of death -- 12. http://bit.ly/49kyO',99,309,'http://web.archive.org/web/20090715002531/http://www.theonion.com/content/news/king_of_pop_dead_at_12','2009-07-15 00:25:31','Fri 26 Jun 2009 09:19:30 +0000',19,59,0.322033898305,3,'?',0,17,18,17,0,3455,74,602,500,0.776919146225,0.140432469098,0.223080853775,0.0683585927025,0.0717430053979,0.38927786336,0.134353747279,0.134327351612,10.0367265751,76.8365158469,89.9495319312,13.062443637,11.1581754342,0.0,0.0,0.0295656197995,0.0,0.0264442942674,2,2,0.117647058824,0.117647058824,Relevant
734,'http://bit.ly/eVkN','http://news.bbc.co.uk/2/hi/health/5281046.stm',82,2,'2009-07-01 01:09:49','http://twitter.com/jjwhitaker','RT @culturedcup: I think you will find this tea info. interesting: http://bit.ly/eVkN - I do! Water is so boring..bring on the tea :)',133,310,'http://web.archive.org/web/20121020011459/http://news.bbc.co.uk/2/hi/health/5281046.stm','2012-10-20 01:14:59','Fri 17 Apr 2009 05:51:42 +0000',18,45,0.4,4,'BBC NEWS | Health | Tea healthier drink than water',50809,1606,793,1270,457,147,61,503,474,0.470458338657,0.000379015499693,0.529541661343,0.0540343226958,0.0513834995539,0.875213524854,0.172003368621,0.174793360124,100.0,9.06557004,9.94967166315,9.06557004,9.94967166315,1.0,0.068252363279,0.21982956568,0.068252363279,0.21982956568,0,1,0.0,0.0434782608696,Relevant
735,'http://bit.ly/HVTO1','http://moonangelnay.blogspot.com/',39,1,'2009-07-01 00:43:13','http://twitter.com/moonangelnay','moonangelnay on #etsy blog post update http://bit.ly/HVTO1 hopefully #photography and #art to follow in the next post; this ones about life',139,313,'http://web.archive.org/web/20120920004826/http://moonangelnay.blogspot.com/','2012-09-20 00:48:26','Fri 19 Jun 2009 15:08:03 +0000',19,33,0.575757575758,0,'?',0,45,9,6,0,219,7,269,267,0.7459545034,0.850708536688,0.2540454966,0.0757522582413,0.076034040708,0.988249385994,0.199719243264,0.200039316201,99.9999493852,21.5919822341,21.5186965921,21.5919931628,21.5187074837,0.92264947368,0.15889162446,0.245283424794,0.150685797118,0.226733378394,0,1,0.0,0.047619047619,Relevant
737,'http://bit.ly/food-safety','http://www.grist.org/article/2009-06-30-food-safety-meat/',105,1,'2009-07-01 00:42:02','http://twitter.com/jambutter','RT @tomphilpott Wheres beef in food safety legislation? JBS recall exposes (yet again) vast hole in food safety http://bit.ly/food-safety',137,314,'http://web.archive.org/web/20120928004716/http://grist.org/article/2009-06-30-food-safety-meat/','2012-09-28 00:47:16','Tue 30 Jun 2009 10:59:57 +0000',25,57,0.438596491228,2,'Food-safety legislation leaves gaping hole for meat giants | Grist',44182,1,0,0,0,27,6,22,21,0.466504027407,0.166930121928,0.533495972593,0.0723714955329,0.0703210846408,0.854667540243,0.135520822628,0.139472317009,100.0,15.9025900176,13.9938497989,15.9025900176,13.9938497989,0.997308205077,0.151456489133,0.224672867192,0.15105098241,0.224071332331,0,0,0.0,0.0,Relevant
739,'http://bit.ly/15SAEM','http://www.friendsofericvolz.com/',139,2,'2009-07-01 00:03:19','http://twitter.com/hrcberkeley','Check out Eric Volzs short video on his emergency human rights petition to OAS http://bit.ly/15SAEM',99,319,'http://web.archive.org/web/20071006235800/http://www.friendsofericvolz.com/','2007-10-06 23:58:00','Wed 20 May 2009 20:44:38 +0000',20,33,0.606060606061,0,'Friends of Eric Volz - Home',40238,79,48,38,8,696,11,67,59,0.537519936367,0.885628400286,0.462480063633,0.0558737695335,0.0452533859108,0.226615955722,0.134157266149,0.15170465749,4.23005409771,3.82184006524,34.5475646263,90.3496734784,12.2441455526,0.166295997598,0.0376651470714,0.133142888227,0.0808158687661,0.158975262641,0,0,0.0,0.0,NonRelevant
740,'http://bit.ly/GgKAC','http://thefuturebuzz.com/2009/05/10/reasons-you-should-blog-and-not-just-tweet/',48,1,'2009-07-01 00:24:54','http://twitter.com/4thwith','19 Reasons You Should Blog And Not Just Tweet http://bit.ly/GgKAC',65,321,'http://web.archive.org/web/20121005003015/http://thefuturebuzz.com/2009/05/10/reasons-you-should-blog-and-not-just-tweet/','2012-10-05 00:30:15','Tue 30 Jun 2009 16:24:39 +0000',19,79,0.240506329114,4,'19 Reasons You Should Blog And Not Just Tweet',167623,75,48,18,0,7,665,2640,500,0.604828250324,0.343654141092,0.395171749676,0.0593305565668,0.059848737205,0.969904444264,0.137915826969,0.136723105001,43.549722267,2.6985202316,2.56953953316,6.19641203462,5.90024321488,0.585474189859,0.0833092311395,0.155309376315,0.0722944039068,0.142168322101,0,1,0.0,0.1,Relevant
741,'http://bit.ly/Ke6Fh','http://www.jesus-is-lord.com/2_heaven.htm',177,1,'2009-07-01 00:37:52','http://twitter.com/tministry','Wise men presented al these gifts to Jesus; our Savior: gold; franken cense and myrrh. http://bit.ly/Ke6Fh',106,331,'http://web.archive.org/web/20120307004323/http://jesus-is-lord.com/2_heaven.htm','2012-03-07 00:43:23','Tue 30 Jun 2009 02:13:08 +0000',19,41,0.463414634146,1,'How to get to heaven/eternal life everlasting life',48162,311,160,143,176,20,6,19,19,0.729775320136,0.284923510718,0.270224679864,0.0574156375559,0.0580438360956,0.984824355701,0.146511300555,0.148548774577,100.0,5.56562730655,15.3536779643,5.56562730655,15.3536779643,0.9963422043,0.0524142418361,0.142775222946,0.052350360957,0.142601212859,0,0,0.0,0.0,Relevant
743,'http://bit.ly/1Sj6uu','http://www.wired.com/threatlevel/2009/06/atm-vendor-halts-talk/',96,1,'2009-07-01 00:18:58','http://twitter.com/ednadrotowicz','ATM Vendor Halts Researcher’s Talk on Vulnerability at Black Hat Conference http://bit.ly/1Sj6uu',98,333,'http://web.archive.org/web/20100406002431/http://www.wired.com/threatlevel/2009/06/atm-vendor-halts-talk/','2010-04-06 00:24:31','Tue 30 Jun 2009 16:18:14 +0000',20,63,0.31746031746,4,'ATM Vendor Halts Researchers Talk on Vulnerability | Threat Level | Wired.com',60157,27,2,0,0,4,18,86,82,0.493525219624,0.290059687873,0.506474780376,0.0698737125778,0.0669199547247,0.460741802026,0.124079188517,0.150967742533,11.2300684187,22.7489655629,30.7939756043,49.3651827272,36.4683942176,nan,0.107036722538,0.195170627099,nan,nan,0,0,0.0,0.0,Relevant
744,'http://bit.ly/JCBwr','http://smumustangs.cstv.com/sports/m-soccer/spec-rel/063009aac.html',12,1,'2009-07-01 00:43:21','http://twitter.com/smumustangs','Former SMU mens soccer player Colin Clark named to the U.S. Mens National Team for the 2009 CONCACAF Gold Cup - http://bit.ly/JCBwr #FB',135,337,'http://web.archive.org/web/20100802004858/http://smumustangs.cstv.com/sports/m-soccer/spec-rel/063009aac.html','2010-08-02 00:48:58','Tue 30 Jun 2009 16:42:50 +0000',19,67,0.283582089552,4,'Colin Clark Selected to U.S. Mens National Team - SMUMUSTANGS.COM - The Official Athletic Site of SMU Mustangs',49391,0,0,0,0,6,0,3,3,0.514704474919,0.986633849042,0.485295525081,0.0992482086117,0.0909624857104,0.636384265944,0.105837377082,0.108685219459,46.4165014641,4.52770903734,3.67664857225,9.75452456459,7.9209945952,0.841347234226,0.299812675598,0.281282509565,0.35634832255,0.334323924918,0,0,0.0,0.0,Relevant
745,'http://bit.ly/F7bDo','http://weburbanist.com/2009/06/29/your-future-is-calling-15-creative-cool-cell-phone-concepts/',66,1,'2009-07-01 01:12:05','http://twitter.com/_dznr','your future is calling: 15 cool cell phone concepts http://bit.ly/F7bDo',71,338,'http://web.archive.org/web/20120318011743/http://weburbanist.com/2009/06/29/your-future-is-calling-15-creative-cool-cell-phone-concepts/','2012-03-18 01:17:43','Tue 30 Jun 2009 17:11:58 +0000',19,94,0.202127659574,4,'Your Future Is Calling: 15 Cool Cell Phone Concepts | WebUrbanist',85186,50,10,3,0,7,18,114,97,0.642454625931,0.653165255825,0.357545374069,0.0555608053128,0.0533001790889,0.725050280333,0.114819831693,0.110478595479,73.5559709545,51.6248640905,14.28208392,37.9731700357,10.5053254999,0.963124427439,0.112017924302,0.133713486621,0.109428444909,0.138086620087,0,0,0.0,0.0,Relevant
746,'http://bit.ly/Uyzvc','http://www.ustream.tv/delasoulsdugout',25,1,'2009-07-01 00:18:10','http://twitter.com/sean__g__','RT BUMPY KNUCKLES (FLY IT OR FRY IT) WED 7/1/2009 9:00 PM EST #EXTENDEDPLAYERS @DELASOULSDUGOUT; http://bit.ly/Uyzvc (VIA@JOHNCEEF)',131,353,'http://web.archive.org/web/20120224002403/http://www.ustream.tv/delasoulsdugout','2012-02-24 00:24:03','Wed 06 May 2009 04:16:16 +0000',19,37,0.513513513514,2,'DELASOULS DUGOUT Ustream.TV: Everything you love in music come and enjoy the experience.DUGOUT HISTORY:The Dugout was a V.F.W. members hall where every...',58705,3174,1567,652,0,16063,929,2231,500,0.724149357169,0.11489177236,0.275850642831,0.0351174558044,0.0281606358518,0.516127705319,0.0869812490087,0.0880512490116,46.1157736886,23.7136489216,28.1681128415,10.93573267,12.9899431703,0.134967843524,0.0313112145543,0.0625398978655,0.0,0.11542256461,0,0,0.0,0.0,Relevant
747,'http://bit.ly/h5AZM','http://en-us.www.mozilla.com/en-US/firefox/central/',286,1,'2009-07-01 01:09:43','http://twitter.com/vikqueen','Good thing Obama is stimulating and fixing this economy - http://bit.ly/h5AZM',77,357,'http://web.archive.org/web/20070606010346/http://en-us.www.mozilla.com/en-US/firefox/central/','2007-06-06 01:03:46','Tue 02 Jun 2009 10:07:15 +0000',19,51,0.372549019608,3,'Mozilla Firefox Web Browser — Getting Started with Mozilla Firefox — mozilla.org',20887,1,0,0,0,42,9,124,121,0.707313298541,0.0972842796638,0.292686701459,0.0449466574975,0.0280080425749,0.220340020161,0.119387143452,0.0853592049339,27.9976528309,1.89928385412,2.86171998947,6.78372528437,10.2212853583,0.278658017802,0.0,0.0633012828641,0.0223495078134,0.11897058559,0,2,0.0,0.181818181818,NonRelevant
748,'http://bit.ly/3bC9','http://www.vinivino.com/',103,1,'2009-07-01 00:15:53','http://twitter.com/rje33','@ http://bit.ly/3bC9 To Kick Off the Fourth of July Holiday Weekend the Cavaliers and ...: C.. http://bit.ly/ZkOeD',114,359,'http://web.archive.org/web/20080709000954/http://www.vinivino.com/','2008-07-09 00:09:54','Mon 08 Dec 2008 10:14:55 +0000',18,24,0.75,0,'Vinivino Wine Blog',50112,17,6,2,0,12973,8,20365,500,0.581492750534,0.863686724372,0.418507249466,0.0282767317908,0.0420238553088,0.26687124533,0.130810377172,0.0953776830735,52.5935770477,90.0986549359,23.198066521,58.3733209837,12.2006929893,nan,0.0,0.0585908444897,nan,nan,0,24,0.0,1.41176470588,NonRelevant
749,'http://bit.ly/R7iik','http://www.thewisejobsearch.com/2009/06/not-enough-connections-to-make-linkedin.html',30,1,'2009-07-01 00:25:00','http://twitter.com/youngandjobless','Cool searching tricks! Not enough connections to make LinkedIn useful? No Problem! http://bit.ly/R7iik (RT @ValueIntoWords; RT @eExecutives)',140,363,'http://web.archive.org/web/20120313003103/http://www.thewisejobsearch.com/2009/06/not-enough-connections-to-make-linkedin.html','2012-03-13 00:31:03','Tue 30 Jun 2009 14:11:14 +0000',19,84,0.22619047619,3,'TheWiseJobSearch: Not enough connections to make LinkedIn useful? No Problem!',73632,15,4,2,0,243,50,124,124,0.450316640834,0.15560180731,0.549683359166,0.0580075777348,0.0591862348825,0.889597691784,0.127534970927,0.120243356465,100.0,6.61175872795,5.84585080165,6.61175872795,5.84585080165,0.987801634179,0.0937903091855,0.1912396998,0.0931048653405,0.184418011436,0,0,0.0,0.0,Relevant
751,'http://bit.ly/17qCcP','http://people.uis.edu/rschr1/onlinelearning/blogger.html',325,1,'2009-07-01 00:39:56','http://twitter.com/onlinelearningu','http://bit.ly/17qCcP Online learning is gaining credibility - Iris taylor; Richmond Times-Dispatch http://ow.ly/15GxM9',118,368,'http://web.archive.org/web/20040224003348/http://people.uis.edu/rschr1/onlinelearning/blogger.html','2004-02-24 00:33:48','Sat 13 Jun 2009 05:46:41 +0000',20,56,0.357142857143,3,'Online Learning Update',77024,9,1,0,0,57,1,74,73,0.594589475262,0.421702676947,0.405410524738,0.0258620689655,0.0454963427466,0.338315611095,0.190454739478,0.188308794604,9.09574546789,61.0734605119,8.7626272698,14.8931227929,96.3376481976,0.0453422656319,0.0668153104781,0.0641236470053,0.0290837525374,0.192763219929,0,0,0.0,0.0,Relevant
752,'http://bit.ly/DMqNh','http://www.marketingpilgrim.com/2009/06/flickr-connects-to-twitter-better-late-than-never.html',24,1,'2009-07-01 00:47:26','http://twitter.com/debpenner','Flickr Connects to Twitter – Better Late Than Never http://bit.ly/DMqNh',73,368,'http://web.archive.org/web/20120309005334/http://www.marketingpilgrim.com/2009/06/flickr-connects-to-twitter-better-late-than-never.html','2012-03-09 00:53:34','Tue 30 Jun 2009 16:47:26 +0000',19,94,0.202127659574,3,'Flickr Connects to Twitter – Better Late Than Never',52177,1,0,0,0,8,3,49,48,0.560456257209,0.177078971785,0.439543742791,0.0612862922307,0.0601754868999,0.598111655375,0.114756353641,0.120904852541,99.8477821321,2.05712684467,2.12258629352,2.05399553004,2.11935533793,0.813172798365,0.1490711985,0.19364916731,0.140545673785,0.194745798224,0,0,0.0,0.0,Relevant
753,'http://bit.ly/Qm96h','http://www.bedzzzinn.com/fundraiser1.0/',200,2,'2009-07-01 01:20:49','http://twitter.com/getwomen1','http://bit.ly/Qm96h - Project needing funding?.. only $10 to set up. No red tape. No questions. Money back guarantee.',117,368,'http://web.archive.org/web/20071003011441/http://bedzzzinn.com/fundraiser1.0/','2007-10-03 01:14:41','Thu 28 May 2009 20:23:49 +0000',19,39,0.487179487179,2,'?',34693,0,0,0,0,18865,1,179,174,0.381821513855,0.738000356037,0.618178486145,0.0776670559618,0.0875,0.880226634233,0.194365063162,0.189437016315,34.8406288739,1.05973313302,20.243076985,3.04165902648,58.1019276612,0.849315068493,0.128212152951,0.222362074356,0.128212152951,0.227093182321,0,4,0.0,0.222222222222,Relevant
754,'http://bit.ly/LoCn0','http://www.smiles.com.br/smiles/content/acumule/premios/bilheteciaaereas.htm',45,1,'2009-07-01 01:20:48','http://twitter.com/drebes','From Aug. 18th itll be possible to use your Smiles miles for flights operated by Air France & KLM. :) http://bit.ly/LoCn0',121,369,'http://web.archive.org/web/20110303012657/http://www.smiles.com.br/smiles/content/acumule/premios/bilheteciaaereas.htm','2011-03-03 01:26:57','Tue 30 Jun 2009 17:20:40 +0000',19,76,0.25,5,'GOL - Smiles - Home',166027,173,82,83,0,8,2,6,5,0.808695517825,0.324545572643,0.191304482175,0.073239229067,0.0236017160015,0.178748020718,0.0561779037397,0.141247084629,36.5871104714,53.3633203533,47.601447939,68.5622825364,17.4159943434,nan,0.171184197004,0.298807152334,nan,nan,0,0,0.0,0.0,Relevant
755,'http://bit.ly/1agLCj','http://www.collegehumor.com/video/5072264/googling-with-bing',12,1,'2009-07-01 00:21:18','http://twitter.com/fecurtis','Watching Googling with Bing on CollegeHumor http://bit.ly/1agLCj',64,374,'http://web.archive.org/web/20110924002732/http://www.collegehumor.com/video/5072264/googling-with-bing','2011-09-24 00:27:32','Thu 25 Jun 2009 10:07:20 +0000',20,60,0.333333333333,1,'Googling with Bing - CollegeHumor Video',58335,150,79,38,0,509,10,44,44,0.640915676343,0.438871207812,0.359084323657,0.046175709654,0.0456911662385,0.611931630107,0.0773664376387,0.0668666810411,38.4810976028,10.7744666978,29.6768094918,27.9993746775,77.1204860061,0.424264068712,0.158113883008,0.0669349440752,0.0,0.0283980917124,0,0,0.0,0.0,Relevant
757,'http://bit.ly/yR3ki','http://www.williamkwolfrum.com',134,2,'2009-07-01 01:13:07','http://twitter.com/wolfrum','RT @atomicpoet Beware of people retweeting me and changing the links.> Thats messed up http://bit.ly/yR3ki',106,383,'http://web.archive.org/web/20110728011930/http://www.williamkwolfrum.com/','2011-07-28 01:19:30','Tue 30 Jun 2009 17:12:00 +0000',19,30,0.633333333333,0,'William K. Wolfrum Chronicles',63863,19,3,8,0,19,49,85,85,0.587656854614,0.443691631659,0.412343145386,0.0459422918874,0.0387457224662,0.444384822421,0.179594276501,0.176935607156,99.8098587239,4.25193081386,4.21850880651,4.24384613835,4.21048768003,0.263520477658,0.0320019343976,0.182276614735,0.0289858454808,0.170537759682,0,4,0.0,0.266666666667,NonRelevant
758,'http://bit.ly/cfisD','http://www.flowbee.com/',430,1,'2009-07-01 00:26:44','http://twitter.com/vrain','They still make the flowbee - I will always associate it with Big John Parker. If you know him; tell him I said so... http://bit.ly/cfisD',137,388,'http://web.archive.org/web/20050416002016/http://www.flowbee.com/','2005-04-16 00:20:16','Tue 24 Feb 2009 10:56:21 +0000',19,23,0.826086956522,0,'?',12528,2427,820,3035,2920,553,116,706,500,0.701340078459,0.331126507987,0.298659921541,0.0551038768778,0.0555555555556,0.689818903137,0.109881527525,0.0995271841125,28.1214033275,8.83859873149,53.3468823323,31.4301481635,15.0018919433,0.808937786162,0.0482804549585,0.0764166297777,0.0435194139889,0.0972855798192,0,5,0.0,0.2,Relevant
759,'http://bit.ly/3nWQa','http://www.kxly.com/',714,2,'2009-07-01 01:16:29','http://twitter.com/kvetched','Omg what the hell is wrong with people?! http://bit.ly/3nWQa',60,392,'http://web.archive.org/web/20081011010957/http://www.kxly.com/','2008-10-11 01:09:57','Tue 30 Jun 2009 17:16:29 +0000',19,20,0.95,2,'Spokane WA & Coeur dAlene ID | News Weather & Sports | KXLY.com',136967,101,134,58,1,6,76,637,500,0.288835401947,0.104011206716,0.711164598053,0.0190002850064,0.00858756733216,0.266529327462,0.18795233289,0.190657809718,64.1466318451,13.4984445031,75.9090473904,8.65879750022,84.5045933921,nan,0.0,0.0911699496688,nan,nan,0,10,0.0,1.11111111111,NonRelevant
760,'http://bit.ly/uHk1a','http://weber.ucsd.edu/%7Edkjordan/resources/unicodemaker.html',10,1,'2009-07-01 00:16:50','http://twitter.com/delicious50','Chinese to Unicode Converter http://bit.ly/uHk1a webdesign code utilities',73,395,'http://web.archive.org/web/20070702001015/http://weber.ucsd.edu/%257Edkjordan/resources/unicodemaker.html','2007-07-02 00:10:15','Tue 30 Jun 2009 16:16:50 +0000',19,61,0.311475409836,3,'Chinese to Unicode Converter',5686,1,0,0,0,17,3,6,6,0.644393137976,0.694217513017,0.355606862024,0.0864675402334,0.0956182887468,0.81970742694,0.179417045429,0.162246687297,98.9738686833,6.36341379884,6.36367331343,6.29811681704,6.29837366867,0.807186711732,0.204124145232,0.235702260396,0.144672846651,0.194896116236,0,0,0.0,0.0,Relevant
761,'http://bit.ly/1a8ZES','http://www.veganoutreach.org/guide/free_guide.html',58,1,'2009-07-01 00:02:59','http://twitter.com/rawmanwalking','Go here to get your free vegan starter kit. I also have a great vegetarian starter kit. http://bit.ly/1a8ZES I also have a vegan kit. FREE',138,397,'http://web.archive.org/web/20080907235622/http://www.veganoutreach.org/guide/free_guide.html','2008-09-07 23:56:22','Tue 30 Jun 2009 11:18:13 +0000',20,50,0.4,2,'Vegan Outreach | Starter Guide | Order Form',17697,66,52,37,0,80,6,35,35,0.558066360838,0.093099822419,0.441933639162,0.101180582315,0.0739140494986,0.56927609927,0.107344232639,0.11831258951,4.94308986592,10.1478499337,9.98748826306,48.7107111182,49.4928227771,nan,0.116051770637,0.0907442510801,nan,nan,0,0,0.0,0.0,Relevant
763,'http://bit.ly/WwUoH','http://twitition.com/uvv6q',37,1,'2009-07-01 01:20:59','http://twitter.com/2isme','Ayo;Ayo My G @Nigel_D Stop The Madness; Fans Signing Petitions For Jay-Z To Be Banned From The VMAs???? http://bit.ly/WwUoH 1000 Strong Smh',139,406,'http://web.archive.org/web/20120715012745/http://twitition.com/uvv6q','2012-07-15 01:27:45','Tue 30 Jun 2009 17:19:57 +0000',19,26,0.730769230769,1,'twitition  - Jay Z to be banned from the VMAs 2009 if he was involved in Chris Brown BET awards ban',29437,49,0,0,0,7,39,861,500,0.576300862274,0.5086258736,0.423699137726,0.0662831700227,0.0630915175301,0.797814692241,0.0986908492395,0.100098359214,15.1719387496,42.8561546243,97.9451464464,35.4020067423,15.4902405071,0.054554472559,0.118113897815,0.156385810543,0.0,0.0455015755193,1,3,0.0454545454545,0.136363636364,Relevant
764,'http://bit.ly/Ahaf','http://www.youtube.com/watch%3Fv%3Dr_4a4O7kXQo',21,2,'2009-07-01 00:21:49','http://twitter.com/bradnauta','Just found out Billy Mays is no longer here with Fantastic Products. In memorium: (NSFW-L) http://bit.ly/Ahaf',109,411,'http://web.archive.org/web/20110829002840/http://www.youtube.com/watch%3Fv%3Dr_4a4O7kXQo','2011-08-29 00:28:40','Thu 29 Jan 2009 04:34:32 +0000',18,46,0.391304347826,1,'?',0,25069,13210,20677,56,4588,125,1530,500,0.466368501609,0.511471512296,0.533631498391,0.0369701556876,0.0300193386832,0.437765476496,0.109424893404,0.0902005012007,32.3749962909,39.9936918545,58.2924831832,80.9502568773,55.5388868736,0.0335012605086,0.0,0.0898884798115,0.0,0.0191075050867,0,0,0.0,0.0,Relevant
767,'http://bit.ly/ltXnL','http://www.marriott.com/hotels/travel/sacfm-residence-inn-sacramento-folsom/',56,1,'2009-07-01 01:20:47','http://twitter.com/ribmsacfm','http://bit.ly/ltXnL Worktopia Unveils Latest Survey Results on the State of the Small ... http://u.mavrev.com/g1ft',114,420,'http://web.archive.org/web/20110227012747/http://www.marriott.com/hotels/travel/sacfm-residence-inn-sacramento-folsom/','2011-02-27 01:27:47','Sun 10 May 2009 13:00:01 +0000',19,76,0.25,3,'Hotel in Folsom CA | Residence Inn Sacramento Folsom Hotel',120811,0,0,0,0,18120,42,19425,500,0.638247113179,0.602104787022,0.361752886821,0.0304572451937,0.0318439041858,0.675245757848,0.149962187639,0.14162241249,64.6815965798,47.7093484954,43.2787993226,30.8591683247,27.9934183825,0.581398557412,0.0283069258536,0.106838040431,0.0225704308883,0.134717339347,0,4,0.0,0.285714285714,NonRelevant
768,'http://bit.ly/16CHUF','http://www.youtube.com/watch%3Fv%3DDCUe61hmqsA',70,2,'2009-07-01 00:18:51','http://twitter.com/prescotttparty','Sustainable Growth really means Death to the Middle Class: http://bit.ly/16CHUF',79,427,'http://web.archive.org/web/20120909002558/http://www.youtube.com/watch%3Fv%3DDCUe61hmqsA','2012-09-09 00:25:58','Wed 13 May 2009 13:05:44 +0000',20,46,0.434782608696,1,'?',0,3960,913,1462,31,79,63,247,240,0.489558867221,0.500571860643,0.510441132779,0.0154672056222,0.042362910093,0.600124382468,0.109788513929,0.0975219673326,48.5938251737,10.119070473,64.4542086035,20.8237784056,31.3207654459,0.26622834436,0.0,0.103806849817,0.0,0.0580029847242,0,2,0.0,0.2,Relevant
769,'http://bit.ly/Z5lUC','http://lukebrindley.com/music-downloads',21,1,'2009-07-01 00:18:05','http://twitter.com/jamnjavadoorgal','I didnt have a chance to listen to one of my fav songs from Luke :  Wreckin Ball  http://bit.ly/Z5lUC',101,428,'http://web.archive.org/web/20110714002513/http://lukebrindley.com/music-downloads','2011-07-14 00:25:13','Tue 30 Jun 2009 16:18:03 +0000',19,39,0.487179487179,1,'?',149,1,0,0,0,6,2,8,6,0.604405739986,0.348125166519,0.395594260014,0.061709586897,0.0,0.0863934216559,0.0,0.129736976874,100.0,8.04532501236,81.5476196828,8.04532501236,81.5476196828,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
770,'http://bit.ly/DsrgX','http://www.imdb.com/title/tt1279935/',54,2,'2009-07-01 01:01:26','http://twitter.com/humanfolly','Date Night is being filmed on my block. Might see if I can spy on @markwhalberg @jimmyfranco @MissMilaKunis & crew: http://bit.ly/DsrgX',135,428,'http://web.archive.org/web/20100722010834/http://www.imdb.com/title/tt1279935/','2010-07-22 01:08:34','Thu 11 Jun 2009 19:10:51 +0000',19,36,0.527777777778,2,'Date Night (2010) - IMDb',101392,1998,844,1849,1,440,22,387,383,0.469117828065,0.344916933068,0.530882171935,0.0379256143483,0.0222428819987,0.354514465173,0.11971339351,0.150413361004,8.86170039657,29.2799267725,10.4476422063,30.2654458989,84.8200983683,nan,0.0731516955959,0.158644541213,nan,nan,0,27,0.0,1.28571428571,Relevant
771,'http://bit.ly/2HkUft','http://integrallife.com/node/47214',21,1,'2009-07-01 00:55:49','http://twitter.com/coreywdevos','I am working on an Integral Primer page for those unfamiliar with the Integral Vision. Any thoughts or suggestions? http://bit.ly/2HkUft',136,441,'http://web.archive.org/web/20091126010310/http://integrallife.com/node/47214','2009-11-26 01:03:10','Tue 30 Jun 2009 16:55:32 +0000',20,34,0.588235294118,2,'?',53098,67,12,1,0,21,2,16,14,0.515620959874,0.114447657628,0.484379040126,0.0475114338146,0.0502096445253,0.681971158907,0.114338223231,0.104915213281,100.0,20.1543206474,30.8012409512,20.1543206474,30.8012409512,0.966756450667,0.0285539519084,0.0798060950242,0.0276977494416,0.0884720858447,0,0,0.0,0.0,Relevant
772,'http://bit.ly/AjRpB','http://www.tmz.com/2009/06/30/mjs-trainer-he-could-still-walk-the-walk/',21,1,'2009-07-01 00:14:18','http://twitter.com/filmzu','Lou Ferrigno was MJs trainer? The strange surprises never cease to amaze me: http://bit.ly/AjRpB',96,442,'http://web.archive.org/web/20100420002140/http://www.tmz.com/2009/06/30/mjs-trainer-he-could-still-walk-the-walk/','2010-04-20 00:21:40','Tue 30 Jun 2009 14:47:37 +0000',19,71,0.267605633803,4,'MJs Trainer: He Could Still Walk the Walk | TMZ.com',159890,17,5,2,0,2,3,26,26,0.52271744808,0.333798273843,0.47728255192,0.0378267207918,0.0257172249937,0.416134215837,0.091797080645,0.1147138213,10.5590329418,9.71681730884,14.9426930144,92.0237427273,70.6635205019,0.464351392398,0.0968730322865,0.181992737907,0.152145154863,0.308697453257,2,6,0.142857142857,0.428571428571,Relevant
773,'http://bit.ly/cyObi','http://news.bbc.co.uk/2/hi/health/8127215.stm',47,2,'2009-07-01 00:17:56','http://twitter.com/englishsalt','Salt News: Vegetarians avoid more cancers http://bit.ly/cyObi',61,453,'http://web.archive.org/web/20120713002529/http://news.bbc.co.uk/2/hi/health/8127215.stm','2012-07-13 00:25:29','Tue 30 Jun 2009 16:17:54 +0000',19,45,0.422222222222,4,'BBC NEWS | Health | Vegetarians avoid more cancers',95060,1023,6,11,0,1,42,323,301,0.57779415829,0.236551930968,0.42220584171,0.0363021846745,0.0349668518385,0.888323130377,0.168116220119,0.169610748952,100.0,36.6496840849,11.7636628433,36.6496840849,11.7636628433,1.0,0.0985628361273,0.284354101026,0.0985628361273,0.284354101026,0,0,0.0,0.0,Relevant
774,'http://bit.ly/AKJ85','http://www.youtube.com/watch%3Fv%3DxdhLQCYQ-nQ',45,2,'2009-07-01 00:57:57','http://twitter.com/timparker','RT @blumarten: - A cat & his box. This amused me no end: http://bit.ly/AKJ85',76,454,'http://web.archive.org/web/20110828010531/http://www.youtube.com/watch%3Fv%3DxdhLQCYQ-nQ','2011-08-28 01:05:31','Tue 05 May 2009 14:36:43 +0000',19,46,0.413043478261,1,'?',0,81327,49827,68827,279,3014,436,5542,500,0.370034566637,0.368876814868,0.629965433363,0.0455802844097,0.0519655841969,0.446539077144,0.0962087542968,0.0647963132024,18.7229531253,4.50137174603,38.5612862346,24.0419965584,48.553756769,0.173748897105,0.0414157683281,0.0711805216802,0.0476731294623,0.0431503728839,0,1,0.0,0.0714285714286,Relevant
776,'http://bit.ly/AX8dj','http://www.pazsaz.com/toptv.html',64,1,'2009-07-01 01:01:14','http://twitter.com/zskyler','RT @pazsaz Americas Got Talent is the number 1 TV show for this week with 11;462;000 viewers. See http://bit.ly/AX8dj',117,457,'http://web.archive.org/web/20020202005337/http://www.pazsaz.com/toptv.html','2002-02-02 00:53:37','Sat 25 Apr 2009 08:38:09 +0000',19,32,0.59375,1,'File Not Found - Pazsaz Entertainment Network',24002,2,0,0,0,294,1,77,64,0.446054641585,0.419826618688,0.553945358415,0.0529048694613,0.065596691911,0.325591178297,0.0823841525682,0.102221919343,67.9200218537,33.4149529436,76.6739982968,49.1975002829,52.0769963993,0.141983390668,0.083478387113,0.120971675782,0.107989849431,0.0912870929175,0,0,0.0,0.0,NonRelevant
777,'http://bit.ly/tvz85','http://www.thetraveltart.com/52-travel-tips-for-weird-food-and-drinks/',42,1,'2009-07-01 01:14:07','http://twitter.com/bridget_cooks','RT @snackqueen: I like it.....weird food & drink from @TheTravelTart - http://bit.ly/tvz85',90,459,'http://web.archive.org/web/20110407012146/http://www.thetraveltart.com/52-travel-tips-for-weird-food-and-drinks/','2011-04-07 01:21:46','Fri 08 May 2009 00:59:33 +0000',19,70,0.271428571429,1,'52 Travel Tips for Weird Food and Drinks | Funny Travel Blogger Writer Photos Videos Australian Humor Comedy Weird Offbeat Unusual Bizarre Best WTF Jokes',102785,6,6,0,0,38,8,36,36,0.59556494549,0.337196330929,0.40443505451,0.0639796056044,0.0534045869835,0.736913386209,0.0815768541032,0.0837689673187,2.43163480035,2.57247407014,4.14708423913,94.5251432688,58.6348060502,nan,0.0561833218719,0.112687233964,nan,nan,0,0,0.0,0.0,Relevant
778,'http://bit.ly/lI108','http://www.imdb.com/title/tt0390384/',207,2,'2009-07-01 00:00:39','http://twitter.com/delicious50','Primer (2004) http://bit.ly/lI108 tweecious Movie ShaneCarruth UnitedStates Arts MotionPictureAssociationofAmericafilmratingsystem',130,463,'http://web.archive.org/web/20050611235256/http://www.imdb.com/title/tt0390384/','2005-06-11 23:52:56','Tue 30 Jun 2009 14:33:04 +0000',19,36,0.527777777778,2,'Primer (2004) - IMDb',98670,2479,826,3039,182,11,62,792,500,0.535470439133,0.383586854496,0.464529560867,0.0243558570168,0.0146388496424,0.289517388035,0.0959752530448,0.108722721633,14.8883364843,21.1780749946,98.4865746992,70.3007071611,14.663012633,nan,0.036297700432,0.0902334616001,nan,nan,0,3,0.0,0.333333333333,Relevant
779,'http://bit.ly/2KlTEV','http://www.danah.org/papers/talks/PDF2009.html',30,1,'2009-07-01 00:13:04','http://twitter.com/dcap','RT @zephoria My Personal Democracy Forum talk crib: The Not-So-Hidden Politics of Class Online http://bit.ly/2KlTEV (danah boyd) #pdf09',135,469,'http://web.archive.org/web/20100703002053/http://www.danah.org/papers/talks/PDF2009.html','2010-07-03 00:20:53','Tue 30 Jun 2009 09:43:44 +0000',20,46,0.434782608696,3,'The Not-So-Hidden Politics of Class Online',32347,421,1,30,17,910,219,772,500,0.596510966671,0.224731827489,0.403489033329,0.112327575546,0.113652238967,0.988344590196,0.282974150799,0.279698876687,100.0,9.86786737789,15.1228588675,9.86786737789,15.1228588675,1.0,0.0881510722971,0.274558639559,0.0881510722971,0.274558639559,0,0,0.0,0.0,Relevant
780,'http://bit.ly/5Tjiu','http://www.theonion.com/content/video/more_american_workers_outsourcing',57,2,'2009-07-01 00:45:47','http://twitter.com/scharvey','@uppernine Was thinking of trying something like this : http://bit.ly/5Tjiu',75,469,'http://web.archive.org/web/20090504003758/http://www.theonion.com/content/video/more_american_workers_outsourcing','2009-05-04 00:37:58','Tue 05 May 2009 14:31:28 +0000',19,71,0.267605633803,3,'More American Workers Outsourcing Own Jobs Overseas | The Onion - Americas Finest News Source | Onion News Network',40262,1214,604,936,0,1163,67,847,500,0.403394968348,0.356402034963,0.596605031652,0.0417311163056,0.0369246500778,0.303330571082,0.126086150061,0.163170236001,12.2057605352,93.2604921089,98.762447318,11.3831523408,12.0547078183,0.0775631534993,0.0,0.0967294683266,0.0,0.0819809502453,0,2,0.0,0.2,Relevant
781,'http://bit.ly/vLSR0','http://boss.blogs.nytimes.com/2009/06/30/are-we-becoming-less-entrepreneurial/',36,1,'2009-07-01 00:20:23','http://twitter.com/jokirk2','Are We Becoming Less Entrepreneurial? - Youre the Boss Blog ... http://bit.ly/vLSR0',83,471,'http://web.archive.org/web/20120113002814/http://boss.blogs.nytimes.com/2009/06/30/are-we-becoming-less-entrepreneurial/','2012-01-13 00:28:14','Tue 30 Jun 2009 16:20:21 +0000',19,78,0.24358974359,4,'?',0,9,0,0,0,6,4,92,73,0.5517867384,0.302588596668,0.4482132616,0.0533853640227,0.0535569664069,0.900166126233,0.145813234017,0.143327337556,90.977956677,8.71094122872,17.5355193475,7.92503633723,15.953457195,0.376507957098,0.0662629561923,0.17396272565,0.0894427191,0.196526121817,0,0,0.0,0.0,Relevant
782,'http://bit.ly/lmzni','http://lifehacker.com/5303204/top-10-productivity-basics-explained',42,1,'2009-07-01 00:20:19','http://twitter.com/vibhav_agarwal','Productivity basics ... http://bit.ly/lmzni',43,472,'http://web.archive.org/web/20100324002811/http://lifehacker.com/5303204/top-10-productivity-basics-explained%3F','2010-03-24 00:28:11','Sat 27 Jun 2009 08:49:15 +0000',19,66,0.287878787879,2,'Top 10 Productivity Basics Explained',119449,105,10,0,0,244,72,432,396,0.548745207043,0.449103634571,0.451254792957,0.0,0.0284210211402,0.0479334187897,0.143240673805,0.0115585697386,4.76162763502,93.7499880776,72.2530209735,5.07907012327,6.59021252104,nan,nan,nan,0.0415585817462,0.166910688271,0,1,0.0,0.25,Relevant
783,'http://bit.ly/vXHUB','http://www.socialbrite.org/2009/06/30/how-convio-uses-social-media/',17,1,'2009-07-01 00:58:28','http://twitter.com/socialbrite','Heres a video interview JD did with Jordan Viator of @convio; which supports 1;200+ nonprofits. http://bit.ly/vXHUB',115,472,'http://web.archive.org/web/20100406010620/http://www.socialbrite.org/2009/06/30/how-convio-uses-social-media/','2010-04-06 01:06:20','Tue 30 Jun 2009 16:41:00 +0000',19,67,0.283582089552,4,'?',49871,0,0,0,0,22,0,0,0,0.520253842067,0.757993601956,0.479746157933,0.0889646241114,0.0,0.0645497224368,nan,nan,100.0,43.7446279308,100.0,43.7446279308,100.0,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
784,'http://bit.ly/4jgjnx','http://www.youtube.com/watch%3Fv%3DR7yfISlGLNU',155,2,'2009-07-01 00:55:57','http://twitter.com/ybtwon','YBtwonanyone seen The Lonely Island ft T PAIN IM ON A BOAT http://bit.ly/4jgjnx -_-',83,473,'http://web.archive.org/web/20110809010350/http://www.youtube.com/watch%3Fv%3DR7yfISlGLNU','2011-08-09 01:03:50','Tue 05 May 2009 17:55:53 +0000',20,46,0.434782608696,1,'?',0,281468,177031,200128,980,11556,799,15717,500,0.520079553224,0.510694495609,0.479920446776,0.0481022976906,0.0535354014143,0.443523857366,0.0926442508287,0.0680549941042,31.7095581282,94.7124167498,54.0657209496,30.0328888439,17.1440012119,0.186306923248,0.126744850105,0.0656789577429,0.0890870806375,0.0336045476751,3,5,0.214285714286,0.357142857143,Relevant
785,'http://bit.ly/CMvOb','http://www.sanders.senate.gov/',517,2,'2009-07-01 00:43:10','http://twitter.com/madilyneh','Senator Bernie Sanders representing the majority of Americans on the senate floor.http://bit.ly/CMvOb',101,476,'http://web.archive.org/web/20090805005106/http://www.sanders.senate.gov/','2009-08-05 00:51:06','Tue 30 Jun 2009 16:42:18 +0000',19,30,0.633333333333,2,'Bernie Sanders - U.S. Senator for Vermont',35276,3254,6125,3063,85,4,366,2951,500,0.576542494795,0.700585407555,0.423457505205,0.0718575757148,0.0758899557153,0.613882196025,0.117004875305,0.0958101009531,15.3787224078,82.163175991,12.975958903,12.6356467571,84.3760525676,0.278886675511,0.301511344578,0.076980035892,0.144149994031,0.110410489495,0,0,0.0,0.0,Relevant
787,'http://bit.ly/2cMth6','http://buildafrica.org/2009/06/24/c-cell-phone-charging-in-ghana/',26,1,'2009-07-01 01:08:55','http://twitter.com/pablarradar','dlcsubs BuildAfrica.org » C-Cell Mobile Phone Charging in Ghana http://bit.ly/2cMth6',85,481,'http://web.archive.org/web/20111101011656/http://www.buildafrica.org/2009/06/24/c-cell-phone-charging-in-ghana/','2011-11-01 01:16:56','Tue 30 Jun 2009 17:08:54 +0000',20,65,0.307692307692,4,'BuildAfrica.org   » C-Cell Mobile Phone Charging in Ghana',66985,0,0,0,0,5,5,18,17,0.543090299337,0.790047931544,0.456909700663,0.0853082101629,0.0816088638569,0.943073054277,0.10300808672,0.107677464127,99.8999199478,23.0633022591,14.8238504926,23.0402204942,14.8090147753,0.94408916307,0.147441956155,0.136585379284,0.156173761889,0.131522033595,0,0,0.0,0.0,Relevant
788,'http://bit.ly/RyOij','http://searchuserinterfaces.com/book/',74,2,'2009-07-01 00:18:56','http://twitter.com/recoveringslob','Read It: Search User Interfaces http://bit.ly/RyOij',51,489,'http://web.archive.org/web/20110818002705/http://searchuserinterfaces.com/book/','2011-08-18 00:27:05','Tue 30 Jun 2009 15:01:47 +0000',19,37,0.513513513514,1,'Read It: Search User Interfaces',7792,34,9,8,1,6,49,398,366,0.649713733184,0.395054294602,0.350286266816,0.0842151921067,0.0868744485526,0.969389659557,0.148308274613,0.150991028075,100.0,1.24026647829,8.86477067798,1.24026647829,8.86477067798,1.0,0.11396057646,0.14274358181,0.11396057646,0.14274358181,0,0,0.0,0.0,Relevant
790,'http://bit.ly/11bO4c','http://www.widgetbox.com/widget/swidget-10',105,2,'2009-07-01 00:32:24','http://twitter.com/katiejoy003','Checking out: http://bit.ly/11bO4c',34,490,'http://web.archive.org/web/20110902004034/http://www.widgetbox.com/widget/swidget-10','2011-09-02 00:40:34','Fri 12 Jun 2009 12:27:31 +0000',20,42,0.47619047619,2,'Swidget 1.0 Widget — Widgetbox',65016,433,139,193,81,1153,7,691,500,0.643434963327,0.436299538048,0.356565036673,0.0138329656119,0.0153320863743,0.823326483917,0.110368452376,0.112038789287,57.1257086818,37.3144573436,22.2749697109,21.3161481983,12.724734306,nan,0.0,0.189132401198,nan,nan,0,1,0.0,0.333333333333,Relevant
792,'http://bit.ly/19NnDl','http://smallbiztrends.com/2009/06/manage-customer-reviews.html',30,1,'2009-07-01 00:26:04','http://twitter.com/auswonderwoman','Take the Time to Manage Customer Reviews http://bit.ly/19NnDl',61,499,'http://web.archive.org/web/20120111003423/http://smallbiztrends.com/2009/06/manage-customer-reviews.html','2012-01-11 00:34:23','Tue 30 Jun 2009 07:21:54 +0000',20,62,0.322580645161,3,'Take the Time to Manage Customer Reviews | Small Business Trends',102217,3,0,0,0,90,10,76,73,0.482519895589,0.583550508731,0.517480104411,0.0652111316751,0.0753408512578,0.716430581281,0.126725419438,0.121154219534,99.5851081293,18.9576020195,18.9969051533,18.8789484699,18.9180885381,0.939402480216,0.140329283089,0.19794986533,0.124132207873,0.175712223797,0,0,0.0,0.0,Relevant
793,'http://bit.ly/16JkCr','http://www.theonion.com/content/video/obama_drastically_scales_back',35,2,'2009-07-01 00:58:33','http://twitter.com/gorklud','Obama visits Dennys...from the Onion... http://bit.ly/16JkCr',60,506,'http://web.archive.org/web/20100105010659/http://www.theonion.com/content/video/obama_drastically_scales_back','2010-01-05 01:06:59','Mon 08 Jun 2009 15:09:22 +0000',20,67,0.298507462687,3,'Obama Drastically Scales Back Goals For America After Visiting Dennys | The Onion - Americas Finest News Source | Onion News Network',39627,6599,3526,2116,0,1400,174,1540,500,0.633761571906,0.603891389,0.366238428094,0.0652050663697,0.0458349248514,0.304205852312,0.122918346197,0.186689258003,4.08045779727,98.1262565119,15.7090990824,4.004000485,25.9751229264,0.0598550271262,0.283473354757,0.124460972047,0.0395903791232,0.0911150801532,0,0,0.0,0.0,Relevant
794,'http://bit.ly/crbPC','http://mail2web.com/mobile-email/',299,2,'2009-07-01 01:05:28','http://twitter.com/myhostingmrktng','@mshak You can now get Free 60-day Mobile Push email trial from mail2web.com at http://bit.ly/crbPC',99,507,'http://web.archive.org/web/20111227011355/http://mail2web.com/mobile-email','2011-12-27 01:13:55','Mon 29 Jun 2009 13:35:14 +0000',19,33,0.575757575758,1,'Mobile Email & Push Email Services | mail2web.com',21873,1,0,0,0,551,2,424,424,0.663189747597,0.598760596508,0.336810252403,0.0845154254729,0.0849499549462,0.929242988154,0.0515468300312,0.0512842362191,99.8714119872,6.0067891989,6.00678928759,5.99906518804,5.99906527661,0.871130977294,0.147828098997,0.0771705177399,0.153140972958,0.0749167014787,0,1,0.0,0.0666666666667,Relevant
795,'http://bit.ly/XTn46','http://www.365gay.com/external/goodbye.php',768,2,'2009-07-01 00:12:45','http://twitter.com/pezbians','RT @exstraight Fundraiser hosted by lesbian couple disrupted by arrests http://bit.ly/XTn46 #lgbt',97,516,'http://web.archive.org/web/20120427002121/http://www.365gay.com/external/goodbye.php','2012-04-27 00:21:21','Tue 30 Jun 2009 15:17:12 +0000',19,42,0.452380952381,2,'365gay.com',5774,19,5,11,0,7,16,180,180,0.652546038442,0.770181417791,0.347453961558,0.0193709711057,0.0203911847572,0.949967907032,0.0746036024144,0.0820106099923,100.0,27.2003280767,41.2389470826,27.2003280767,41.2389470826,1.0,0.0,0.0743101724236,0.0,0.0743101724236,0,9,0.0,0.75,Relevant
797,'http://bit.ly/Aykl5','http://familyfun.go.com/4thofjuly/',51,1,'2009-07-01 00:09:18','http://twitter.com/jamesatbabyspot','RT @nyc_mom: GREAT 4th of July Crafts etc from Family Fun http://bit.ly/Aykl5',77,536,'http://web.archive.org/web/20120118001814/http://familyfun.go.com/4thofjuly/','2012-01-18 00:18:14','Tue 30 Jun 2009 15:59:46 +0000',19,34,0.558823529412,1,'Crafts Recipes and Activities for Kids and Parents | Spoonful.com',43730,152,52,72,0,13,0,5,5,0.804369737998,0.538984987336,0.195630262002,0.0783974709384,0.0708917556959,0.290638523398,0.0690065559342,0.104979554557,12.1980227214,13.7267936368,29.1188949986,88.8628695389,41.8904038836,nan,0.120385853086,0.236433121872,nan,nan,0,0,0.0,0.0,NonRelevant
798,'http://bit.ly/cQs9L','http://www.youtube.com/watch%3Fv%3DyMWTs0YT928',13,2,'2009-07-01 01:09:56','http://twitter.com/bigsby_b','Dunno if Im late on the ball for them; but their Present Face video is hilarious & true: http://bit.ly/cQs9L',108,537,'http://web.archive.org/web/20110821011853/http://www.youtube.com/watch%3Fv%3DyMWTs0YT928','2011-08-21 01:18:53','Mon 13 Apr 2009 13:02:59 +0000',19,46,0.413043478261,1,'?',0,11858,7605,5705,16,153,73,653,500,0.658858635531,0.796684774332,0.341141364469,0.0339751067253,0.0405935250373,0.486142297425,0.110923841716,0.0819201023287,10.6082007864,3.15910729966,24.1150481299,29.7798595943,43.9899631517,0.282666101335,0.0881971548057,0.116458172192,0.138675049056,0.0817062217699,0,2,0.0,0.105263157895,Relevant
800,'http://bit.ly/IzeO7','http://thereifixedit.com/',186,2,'2009-07-01 00:44:15','http://twitter.com/jeremyayala','Check out There I Fixed It. Half Asses just like me. http://bit.ly/IzeO7',72,539,'http://web.archive.org/web/20091103005314/http://thereifixedit.com/','2009-11-03 00:53:14','Mon 29 Jun 2009 04:25:30 +0000',19,25,0.76,0,'There I Fixed It - Redneck Repairs',82062,250,92,263,0,3991,876,8207,500,0.463717270897,0.272756293599,0.536282729103,0.0445435403187,0.0291854202709,0.190996672607,0.0924041982329,0.117816455092,52.0842630571,11.0578645086,56.9277981642,5.75940723916,91.4917926508,0.0628694613462,0.050379272186,0.0906785682492,0.0,0.103036174804,0,1,0.0,0.0833333333333,Relevant
801,'http://bit.ly/2ylRTa','http://www.last.fm/music/Bob%252BMarley%252B%252526%252BThe%252BWailers',154,1,'2009-07-01 01:19:45','http://twitter.com/kingofbong','Bob Marley & The Wailers – Jump Nyabinghi: http://bit.ly/2ylRTa http://bit.ly/1vHkQg',86,539,'http://web.archive.org/web/20120822012844/http://www.last.fm/music/Bob%2BMarley%2B%2526%2BThe%2BWailers','2012-08-22 01:28:44','Mon 18 May 2009 00:21:14 +0000',20,71,0.281690140845,2,'Bob Marley & The Wailers – Free listening concerts stats & pictures at Last.fm',173982,34,38,6,0,118,31,713,500,0.399589729277,0.478359771499,0.600410270723,0.0252824948424,0.0307147558417,0.724139276419,0.0566148807787,0.103260025284,39.0279949409,81.2569667194,59.9833056792,48.0303369872,65.0647617683,0.254000254,0.0,0.0,0.0,0.0546205530065,2,2,0.2,0.2,Relevant
804,'http://bit.ly/1SAkS','http://www.runningplanet.com/training/great-5K-workouts.html',23,1,'2009-07-01 00:03:56','http://twitter.com/eossers','Really digging the look of the 5K long run speed workout (last one listed in the article) http://bit.ly/1SAkS',109,549,'http://web.archive.org/web/20100209001305/http://www.runningplanet.com/training/great-5K-workouts.html','2010-02-09 00:13:05','Tue 30 Jun 2009 14:35:34 +0000',19,60,0.316666666667,2,'Great 5K Workouts To Improve Your 5K Speed',28506,35,26,9,0,135,1,12,12,0.471815165414,0.222614683658,0.528184834586,0.0769230769231,0.0704761478602,0.816800482893,0.114519666863,0.142017948567,99.9991321225,6.31777821864,46.6754083502,6.31783304969,46.6758134391,0.985506479726,0.107288356157,0.119032005221,0.10886621079,0.12076979065,0,0,0.0,0.0,Relevant
805,'http://bit.ly/IgrA','http://minnesota.publicradio.org/features/2008/11/19_challenged_ballots/',58,1,'2009-07-01 00:10:20','http://twitter.com/michael_fan','@KyleOrl Dont you mean Senator Al Franken? A fun poll to decide whether a ballot is valid. http://bit.ly/IgrA Vote for Lizard People!',133,550,'http://web.archive.org/web/20120301001930/http://minnesota.publicradio.org/features/2008/11/19_challenged_ballots/','2012-03-01 00:19:30','Wed 19 Nov 2008 17:32:13 +0000',18,72,0.25,4,'Challenged Ballots: You be the Judge | Campaign 2008 | Minnesota Public Radio News',52984,859,9,7,1,28,30,253,231,0.671617822596,0.200099604564,0.328382177404,0.0923514193079,0.0973584767022,0.872804545492,0.160570331047,0.158587080536,8.85568181458,37.4602247556,97.657842136,23.6402260594,8.64826776655,nan,0.110243465926,0.169218303608,nan,nan,2,2,0.0909090909091,0.0909090909091,Relevant
806,'http://bit.ly/u8i0F','http://desizntech.info/2009/06/1000-free-full-color-rounded-corner-business-cards/',23,1,'2009-07-01 00:47:18','http://twitter.com/compson13','RT @DesiznTech 1000 Free Full Color Rounded Corner Business Cards http://bit.ly/u8i0F last day to enter!',104,555,'http://web.archive.org/web/20120228005633/http://desizntech.info/2009/06/1000-free-full-color-rounded-corner-business-cards/','2012-02-28 00:56:33','Tue 23 Jun 2009 20:21:11 +0000',19,82,0.231707317073,3,'1000 Free Full Color Rounded Corner Business Cards',52542,0,0,0,0,157,12,42,42,0.634335176089,0.827102145275,0.365664823911,0.0917623022343,0.109613041074,0.592904388134,0.141583511387,0.133472439614,45.5838508987,15.3249660567,2.66219955966,33.6192878717,5.84022522708,0.819396059739,0.202567111473,0.293547632874,0.191882389113,0.268795199188,0,0,0.0,0.0,Relevant
807,'http://bit.ly/gaho9','http://musicmachinery.com/2009/04/27/moot-wins-time-inc-loses/',132,2,'2009-07-01 01:16:30','http://twitter.com/ponx2','@laironald http://bit.ly/gaho9',30,555,'http://web.archive.org/web/20120929012545/http://musicmachinery.com/2009/04/27/moot-wins-time-inc-loses/','2012-09-29 01:25:45','Wed 06 May 2009 04:29:38 +0000',19,62,0.306451612903,4,'moot wins Time Inc. loses « Music Machinery',188013,551,55,117,2,284,119,829,500,0.596810848616,0.449103634571,0.403189151384,0.0347760353972,0.0344341715215,0.960980884082,0.213342939613,0.213607595638,99.2608660506,8.89832148526,28.1143144825,8.96458175242,28.3236643011,0.842709536287,0.0141139359234,0.263611088962,0.0167954591217,0.264264801289,0,1,0.0,0.5,Relevant
808,'http://bit.ly/TAYaJ','http://www.thedesigncubicle.com/2009/06/organic-designs-are-better-design-inspiration-and-discussion/',32,1,'2009-07-01 01:04:32','http://twitter.com/evilsive','RT @Zacharycohen Do Organic Products Have Superior Packaging Design? http://bit.ly/TAYaJ Very interesting.',106,556,'http://web.archive.org/web/20110629011348/http://www.thedesigncubicle.com/2009/06/organic-designs-are-better-design-inspiration-and-discussion','2011-06-29 01:13:48','Thu 25 Jun 2009 10:11:11 +0000',19,101,0.188118811881,3,'Organic Designs are Better: Design Inspiration and Discussion',49843,7,5,0,0,209,21,102,97,0.652636905252,0.0236286976192,0.347363094748,0.0576709836082,0.0588235294118,0.956659845735,0.166036777461,0.162783572612,99.9648604724,9.07686417538,9.08338648888,9.07367460819,9.08019462977,0.992583333971,0.0846477911381,0.204178154573,0.0852802865422,0.199275547425,0,0,0.0,0.0,Relevant
809,'http://bit.ly/t19cZ','http://www.metoffice.gov.uk/weather/uk/nw/nw_forecast_warnings.html',81,2,'2009-07-01 00:11:52','http://twitter.com/liverpoolweath','ADVANCE MET OFFICE WARNING FOR THURSDAY : http://bit.ly/t19cZ',61,565,'http://web.archive.org/web/20110605002117/http://www.metoffice.gov.uk/weather/uk/nw/nw_forecast_warnings.html','2011-06-05 00:21:17','Fri 12 Jun 2009 08:00:45 +0000',19,67,0.283582089552,4,'Met Office: North West England: severe weather warnings',32648,709,223,936,2,251,83,753,500,0.437335928663,0.728021338317,0.562664071337,0.037267799625,0.034710506725,0.715701256978,0.118255834817,0.121625927859,30.5401995779,10.3169672744,5.38886835865,3.15082239598,1.64577115172,0.0,0.0,0.0386686564828,0.0,0.0164310194975,0,0,0.0,0.0,Relevant
810,'http://bit.ly/xqEY','http://www.theonion.com/content/news/it_only_tuesday',70,2,'2009-07-01 00:36:10','http://twitter.com/emlocke','RT @TheOnion: It Only Tuesday http://bit.ly/xqEY Wish Id read this headline before I tricked myself into thinking it was SYTYCD night.',134,567,'http://web.archive.org/web/20090620002643/http://www.theonion.com/content/news/it_only_tuesday','2009-06-20 00:26:43','Tue 02 Dec 2008 10:28:29 +0000',18,52,0.346153846154,3,'It Only Tuesday | The Onion - Americas Finest News Source',50952,4123,4443,2702,0,8485,46,630,500,0.327985125568,0.0368831073244,0.672014874432,0.0729506871845,0.0750784921894,0.493617112269,0.191864434029,0.180810994224,92.5803697555,12.1803010954,22.2620660594,11.2765677915,20.610303073,0.990147783251,0.0585428544188,0.250973237622,0.0583984821783,0.248054944161,0,0,0.0,0.0,Relevant
812,'http://bit.ly/5LmOz','http://www.kirbykracklemusic.com/',104,1,'2009-07-01 00:29:27','http://twitter.com/joequesada','Kirby Krackle is fantastic! Sign up; this new song rocks and thats saying a lot from me as its about Green LAntern ;-) http://bit.ly/5LmOz',138,575,'http://web.archive.org/web/20120125003902/http://kirbykracklemusic.com/','2012-01-25 00:39:02','Tue 30 Jun 2009 16:29:02 +0000',19,33,0.575757575758,0,'Kirby Krackle: Nerd Rock Band from Seattle WA',15978,297,113,162,17,705,98,325,307,0.672948261139,0.155186298138,0.327051738861,0.0886429993753,0.0819849763747,0.673531713351,0.250085622724,0.244921021958,10.7325337679,30.8206065097,12.2295027012,34.8225910627,87.7593638117,0.291547594742,0.0944911182523,0.26262682224,0.12964074471,0.273134667728,0,0,0.0,0.0,Relevant
813,'http://bit.ly/27hhV','http://dilbert.com/strips/comic/2009-06-30/',23,1,'2009-07-01 00:25:55','http://twitter.com/knikkolette','http://bit.ly/27hhV Saw this and had to giggle! :)',50,584,'http://web.archive.org/web/20110117003539/http://dilbert.com/strips/comic/2009-06-30','2011-01-17 00:35:39','Mon 29 Jun 2009 23:25:36 +0000',19,43,0.441860465116,3,'Dilbert comic strip for 06/30/2009 from the official Dilbert comic strips archive.',37630,0,0,0,0,358,19,176,169,0.478171169778,0.400796497962,0.521828830222,0.0336146322726,0.0321994819145,0.903557860236,0.110751556868,0.113546485298,2.39445787473,3.54973956368,3.71841238809,67.4544662157,64.3946293422,nan,0.0,0.0928143365909,nan,nan,0,0,0.0,0.0,NonRelevant
814,'http://bit.ly/ZCoyF','http://www.programmableweb.com/featured/government-mashups-and-apis',33,1,'2009-07-01 00:45:39','http://twitter.com/dozykraut','Programmable government ... Ooops ... APIs to government data; of course http://bit.ly/ZCoyF',92,589,'http://web.archive.org/web/20110703005528/http://www.programmableweb.com/featured/government-mashups-and-apis','2011-07-03 00:55:28','Tue 30 Jun 2009 16:00:24 +0000',19,67,0.283582089552,2,'Government API and Mashup Summary - ProgrammableWeb',28520,0,0,0,0,3,2,10,10,0.59120996549,0.82611322148,0.40879003451,0.0436279994002,0.0510934443493,0.77740028485,0.130271958225,0.115709938464,100.0,40.0375813599,42.4525928127,40.0375813599,42.4525928127,0.996592835069,0.0585205735981,0.119250598938,0.058321184352,0.118845672135,0,0,0.0,0.0,Relevant
815,'http://bit.ly/15ISIc','http://www.prelovac.com/vladimir/top-list-of-social-media-sites',15,1,'2009-07-01 00:10:29','http://twitter.com/dynamicmarketng','Check out the Top 100 Social Media Sites - http://bit.ly/15ISIc',63,603,'http://web.archive.org/web/20080512000026/http://www.prelovac.com/vladimir/top-list-of-social-media-sites','2008-05-12 00:00:26','Fri 29 May 2009 11:38:41 +0000',20,63,0.31746031746,2,'Top Social Media Sites | Prelovac.com',75889,55,161,12,0,67,30,275,269,0.626041931846,0.437646839216,0.373958068154,0.0730838305701,0.0617213399848,0.429782044507,0.126539862139,0.130154270163,35.5649699939,23.2865062391,27.796012802,8.28183895658,9.88564361253,0.367108621571,0.167541563317,0.167891140829,0.168549965616,0.16986229153,0,3,0.0,0.3,Relevant
816,'http://bit.ly/IEs5z','http://searchengineland.com/youtube-to-launch-call-to-action-overlay-ads-21759',11,1,'2009-07-01 00:13:35','http://twitter.com/alextanpr','Is this what monetization looks like? YouTube To Launch “Call-To-Action Overlay” Ads http://bit.ly/IEs5z',108,612,'http://web.archive.org/web/20120218002347/http://searchengineland.com/youtube-to-launch-call-to-action-overlay-ads-21759','2012-02-18 00:23:47','Tue 30 Jun 2009 14:45:48 +0000',19,78,0.24358974359,1,'YouTube To Launch Call-To-Action Overlay Ads',96181,0,0,0,0,7,7,55,53,0.335025882543,0.397762445922,0.664974117457,0.0615743116297,0.0573616356007,0.739856375383,0.0897049572052,0.0962929479232,91.1946187601,10.1891025438,11.1489012194,9.29191321986,10.167197963,0.726983763857,0.258198889747,0.168534138585,0.226455406829,0.147814217773,0,0,0.0,0.0,Relevant
819,'http://bit.ly/2P5uQX','http://www.catonmat.net/blog/low-level-bit-hacks-you-absolutely-must-know/',89,1,'2009-07-01 00:15:50','http://twitter.com/offbytwo','Low Level Bit Hacks You Absolutely Must Know http://bit.ly/2P5uQX',65,626,'http://web.archive.org/web/20110530002616/http://catonmat.net/blog/low-level-bit-hacks-you-absolutely-must-know','2011-05-30 00:26:16','Tue 30 Jun 2009 14:52:26 +0000',20,74,0.27027027027,2,'Low Level Bit Hacks You Absolutely Must Know - good coders code great reuse',150604,42,24,21,0,23,20,321,320,0.651976467537,0.245453370974,0.348023532463,0.0460756112984,0.0457045265079,0.899324573746,0.149894804642,0.146794351575,99.9982681779,39.1006398013,43.8499536616,39.1013169666,43.8507130779,0.791372322675,0.0682438863041,0.153708314399,0.0846606826848,0.150958556623,0,0,0.0,0.0,Relevant
820,'http://bit.ly/rP8BV','http://www.aolradioblog.com/2009/06/29/harry-potter-and-the-half-blood-prince-soundtrack-exclusive-pr/',12,1,'2009-07-01 00:38:44','http://twitter.com/carekoba','RT @HarryPotterFilm Preview the new HARRY POTTER & THE HALF-BLOOD PRINCE soundtrack exclusively on AOL Radio: http://bit.ly/rP8BV',129,626,'http://web.archive.org/web/20100414004910/http://www.aolradioblog.com/2009/06/29/harry-potter-and-the-half-blood-prince-soundtrack-exclusive-pr','2010-04-14 00:49:10','Mon 29 Jun 2009 12:28:38 +0000',19,102,0.186274509804,4,'Harry Potter and the Half Blood Prince Soundtrack - Exclusive Premiere - AOL Radio Blog',29840,0,0,0,0,720,6,33,29,0.555944845291,0.547642815434,0.444055154709,0.0762821441573,0.0716114874039,0.507877018086,0.163430112615,0.148040462815,83.229684919,75.8323844848,81.3882106489,63.1150546733,97.7874789843,0.353002826973,0.120510669971,0.206407782688,0.240007680369,0.404989328504,0,1,0.0,0.0588235294118,Relevant
821,'http://bit.ly/lNtri','http://blogs.citypages.com/blotter/2009/06/twin_cities_res.php',33,1,'2009-07-01 00:58:29','http://twitter.com/singlefinder','Twin Cities residents love heroin; prescription painkillers too much http://bit.ly/lNtri',88,633,'http://web.archive.org/web/20100624010902/http://blogs.citypages.com/blotter/2009/06/twin_cities_res.php','2010-06-24 01:09:02','Tue 30 Jun 2009 16:58:30 +0000',19,62,0.306451612903,4,'Twin Cities residents love heroin prescription painkillers too much - Minneapolis - News - The Blotter',98019,0,0,0,0,5,1,6,6,0.437869728582,0.671478344232,0.562130271418,0.0732070321172,0.0636748152982,0.336135767729,0.0931879763054,0.105815662491,10.4805492663,10.4975276866,9.63790987691,99.8382626765,91.9599691967,0.787007615892,0.196267167995,0.153192876356,0.222277112237,0.17349447959,0,0,0.0,0.0,Relevant
822,'http://bit.ly/rWGrH','http://www.job-hunt.org/job-search-news/2009/06/30/the-101-best-job-searchcareer-twitter-accounts-plus-6/',42,1,'2009-07-01 00:03:58','http://twitter.com/mnheadhunter','I did not make another list RT: @JobHuntOrg The 101 Best Job Search and Careers Twitter Accounts http://bit.ly/rWGrH',116,638,'http://web.archive.org/web/20100706001436/http://www.job-hunt.org/job-search-news/2009/06/30/the-101-best-job-searchcareer-twitter-accounts-plus-6/','2010-07-06 00:14:36','Tue 30 Jun 2009 13:59:27 +0000',19,105,0.180952380952,5,'?',125690,20,16,4,0,1335,221,637,500,0.784331034047,0.0987188912517,0.215668965953,0.0736729461613,0.0708988095694,0.720043091144,0.21918108238,0.241292776592,43.3566826728,4.92852970478,2.42275435224,11.3674049788,5.58796061619,0.797680600708,0.179779366324,0.201870824227,0.166041486856,0.195475129661,0,0,0.0,0.0,Relevant
823,'http://bit.ly/sRivt','http://www.omlet.us/homepage/homepage.php',126,1,'2009-07-01 00:52:24','http://twitter.com/susanwake','These chicken condos are cool. But Id likely need the help of IJ to get a zoning permit for them. http://bit.ly/sRivt',117,640,'http://web.archive.org/web/20120306010304/http://www.omlet.us/homepage/homepage.php','2012-03-06 01:03:04','Fri 08 May 2009 07:59:24 +0000',19,41,0.463414634146,2,'Beautifully Designed Pet Housing',34503,58,25,60,3,96,13,92,89,0.719725455578,0.590624433699,0.280274544422,0.0429272855274,0.0426143242295,0.790265057944,0.167715261422,0.180578515881,99.9918288736,47.7565838081,99.6031026195,47.7604863778,99.5949639241,0.771844984988,0.0439799497134,0.198749074823,0.0569802882298,0.13576884666,0,0,0.0,0.0,Relevant
825,'http://bit.ly/3Q4Du','http://aceonlineschools.com/25-awesome-virtual-learning-experiences-online/',72,2,'2009-07-01 01:22:35','http://twitter.com/educatedlife','25 Awesome Virtual Learning Experiences Online #education http://bit.ly/3Q4Du',77,650,'http://web.archive.org/web/20110908013325/http://www.aceonlineschools.com/25-awesome-virtual-learning-experiences-online/','2011-09-08 01:33:25','Tue 30 Jun 2009 17:22:11 +0000',19,75,0.253333333333,1,'25 Awesome Virtual Learning Experiences Online - Virtual Education Websites | Ace Online Schools',62909,249,219,45,0,5,115,520,500,0.867589242681,0.510571029674,0.132410757319,0.0723188348603,0.0836607740184,0.863579863667,0.159438489771,0.165469358335,43.5669969897,7.46825978674,9.09477837643,3.25369651647,3.96232182148,0.805636876809,0.104383350096,0.192334821679,0.106990123128,0.182398180465,0,0,0.0,0.0,Relevant
826,'http://bit.ly/bq35g','http://getvideoartwork.com/index.php',58,1,'2009-07-01 01:16:36','http://twitter.com/delicious50','Get Video Artwork http://bit.ly/bq35g itunes artwork movies video tv coverart Art atv mediacenter xbmc',102,653,'http://web.archive.org/web/20080926010543/http://getvideoartwork.com/index.php%3F','2008-09-26 01:05:43','Tue 30 Jun 2009 17:04:48 +0000',19,36,0.527777777778,1,'Get Video Artwork',16165,6,0,0,0,10,3,10,10,0.45197075098,0.416468701538,0.54802924902,0.0,0.0462085632402,0.077014272067,0.0757619240185,0.0,91.9509347339,48.6559137628,34.4223238003,52.9150833579,37.4355343967,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,Relevant
827,'http://bit.ly/PQbgB','http://www.youtube.com/watch%3Fv%3DoZzgAjjuqZM',51,2,'2009-07-01 01:09:53','http://twitter.com/masonjar58','@abbeyjfox Hahaha! (sorry; its more where you got it: http://bit.ly/PQbgB )',75,656,'http://web.archive.org/web/20120309012049/http://www.youtube.com/watch%3Fv%3DoZzgAjjuqZM','2012-03-09 01:20:49','Tue 05 May 2009 14:44:12 +0000',19,46,0.413043478261,1,'?',0,66177,24125,48727,157,16008,765,6175,500,0.507749508479,0.0897356511493,0.492250491521,0.019294200432,0.0240872575713,0.479887517944,0.113949867682,0.0839046696065,14.3351107365,78.0573055524,79.7037512085,11.1896011889,11.4256209969,nan,0.0,0.119646796487,nan,nan,0,1,0.0,0.0909090909091,Relevant
829,'http://bit.ly/UWRgX','http://www.pbs.org/wgbh/nova/musicminds/',52,2,'2009-07-01 00:26:06','http://twitter.com/tanyanoel','RT @ModelSupplies Nova on PBS is playing Oliver Sacks why (and how) music affects the brain http://bit.ly/UWRgX .',113,663,'http://web.archive.org/web/20100626003709/http://www.pbs.org/wgbh/nova/musicminds/','','Tue 30 Jun 2009 16:23:19 +0000',19,40,0.475,3,'NOVA | Musical Minds',79043,1176,129,292,3,12,40,257,233,0.562168122123,0.421936519807,0.437831877877,0.0949594570908,0.0612287401684,0.340295384245,0.22937771188,0.157657969787,2.43163453769,95.4226882159,99.3335396487,2.54827712691,2.44794914818,nan,nan,nan,0.0651508192169,0.23074765892,0,4,0.0,0.222222222222,Relevant
830,'http://bit.ly/crashplan','http://www.crashplan.com',408,2,'2009-07-01 00:53:10','http://twitter.com/gregdepasse','I use http://bit.ly/crashplan to back up my life: Free local + offsite #backup for friends & family.',100,670,'http://web.archive.org/web/20070607004200/http://crashplan.com/','2007-06-07 00:42:00','Thu 05 Mar 2009 08:04:29 +0000',23,24,0.958333333333,0,'Online Data Backup &amp; Storage – CrashPlan – Backup Software Disaster Recovery',18651,1876,2016,2145,18,1305,358,5220,500,0.591798338432,0.748628273167,0.408201661568,0.0837340642419,0.116420825543,0.261916882917,0.116385136916,0.0525159213021,5.54769367799,11.6498816615,53.246833691,47.6201719396,10.4188236059,nan,nan,nan,0.162308613516,0.144251570334,0,4,0.0,0.235294117647,Relevant
831,'http://bit.ly/wSB2c','http://bluray.highdefdigest.com/2128/trueromance.html',25,1,'2009-07-01 00:36:05','http://twitter.com/highdefdigest','HDD Review: Blu-ray Review: True Romance: Tony Scotts True Romance is the very definition of a mod.. http://bit.ly/wSB2c',120,677,'http://web.archive.org/web/20111203004722/http://bluray.highdefdigest.com/2128/trueromance.html','2011-12-03 00:47:22','Tue 30 Jun 2009 16:36:01 +0000',19,53,0.358490566038,2,'Blu-ray Review: True Romance | High-Def Digest',48471,3,4,3,0,25,0,2,2,0.719308964175,0.373459087193,0.280691035825,0.0755742365997,0.073637033067,0.903189042064,0.0994949759249,0.102112436336,2.41046300642,26.1014566717,4.20796261631,9.23497503126,57.2833750254,nan,0.0962877526232,0.108490759151,nan,nan,2,2,0.111111111111,0.111111111111,Relevant
833,'http://bit.ly/MUmWX','http://www.amazon.com/Passion-Brands-Gotta-Drive-Friends/dp/1591026873',17,1,'2009-07-01 01:06:31','http://twitter.com/medicexchange','Reading Passion brands by Kate Newlin. http://bit.ly/MUmWX',58,683,'http://web.archive.org/web/20100408011754/http://www.amazon.com/Passion-Brands-Gotta-Drive-Friends/dp/1591026873','2010-04-08 01:17:54','Tue 30 Jun 2009 16:43:58 +0000',19,70,0.271428571429,3,'?',0,0,0,0,0,21,1,25,22,0.550596263646,0.611163007242,0.449403736354,0.0359359015196,0.0295599357429,0.552287074181,0.0796474353396,0.0796380271671,11.4631339501,19.6441671935,19.5328855761,58.3538810131,58.6863313434,nan,0.114467136624,0.183207654554,nan,nan,0,0,0.0,0.0,Relevant
834,'http://bit.ly/CBRAl','http://www.ismashphone.com/2009/06/22-more-iphone-30-features-you-may-not-know.html',13,1,'2009-07-01 00:42:04','http://twitter.com/randalrobbins','22 more things to enjoy with the 3.0 iPhone upgrade http://bit.ly/CBRAl',71,684,'http://web.archive.org/web/20120423005328/http://ismashphone.com/2009/06/22-more-iphone-30-features-you-may-not-know.html','2012-04-23 00:53:28','Tue 30 Jun 2009 13:57:37 +0000',19,83,0.228915662651,3,'22 More iPhone 3.0 Features You May Not Know | iSmashPhone',182346,91,2,2,2,231,77,516,500,0.690952820291,0.267856407288,0.309047179709,0.0490143081396,0.0,0.0464990554975,0.0297482058654,0.144676184549,100.0,4.90350440638,3.45638380948,4.90350440638,3.45638380948,nan,nan,nan,nan,nan,0,2,0.0,0.181818181818,Relevant
835,'http://bit.ly/zbuao','http://www.time.com/time/magazine/article/0%2C9171%2C1907150%2C00.html',79,2,'2009-07-01 00:31:35','http://twitter.com/ronaldbravo','reading from @time http://bit.ly/zbuao uh oh bad reviews for johnny...',70,712,'http://web.archive.org/web/20121104004327/http://www.time.com/time/magazine/article/0%2C9171%2C1907150%2C00.html','2012-11-04 00:43:27','Fri 26 Jun 2009 08:09:23 +0000',19,70,0.271428571429,4,'?',0,77,37,36,1672,22,3,31,29,0.317520789737,0.108315274945,0.682479210263,0.0540803961872,0.0532309130699,0.871311911147,0.136726847909,0.141928553583,100.0,4.45432503916,6.69488840908,4.45432503916,6.69488840908,0.994011976048,0.0519096405154,0.171970289822,0.0519096405154,0.171970289822,0,4,0.0,0.4,Relevant
836,'http://bit.ly/RYxOw','http://www.wired.com/threatlevel/2009/06/deep-packet-inspection/',18,2,'2009-07-01 00:18:51','http://twitter.com/rcalo','Congress contemplates penalty for selling DPI tech to Iran. http://bit.ly/RYxOw (Via Wired Threat Level)',104,716,'http://web.archive.org/web/20120113003047/http://www.wired.com/threatlevel/2009/06/deep-packet-inspection/','2012-01-13 00:30:47','Tue 30 Jun 2009 13:14:31 +0000',19,64,0.296875,4,'Deep-Packet Inspection in U.S. Scrutinized Following Iran Surveillance | Threat Level | Wired.com',120103,15,0,0,0,38,22,77,77,0.586094207915,0.80062546894,0.413905792085,0.0694055297846,0.0580041893427,0.668970763239,0.125130299148,0.12840723467,2.62141575867,7.02077404362,36.0960566096,37.3379878398,7.26233280002,nan,0.0717496003334,0.189047707574,nan,nan,0,0,0.0,0.0,Relevant
837,'http://bit.ly/ajpu4','http://wireless.ign.com/articles/999/999726p1.html',18,1,'2009-07-01 00:43:10','http://twitter.com/mzuvella','Rolando 2 gets a 9.0 out of 10 by IGN http://bit.ly/ajpu4 ...If you have an iPhone this is a must have! http://rolando2.ngmoco.com/',131,723,'http://web.archive.org/web/20110713005513/http://wireless.ign.com/articles/999/999726p1.html','2011-07-13 00:55:13','Tue 30 Jun 2009 15:52:31 +0000',19,50,0.38,3,'Rolando 2: The Quest for the Golden Orchid Review - IGN',58244,0,0,0,0,5,10,205,203,0.627791560963,0.359234375563,0.372208439037,0.0626032521278,0.0672641737287,0.514694946636,0.107658015052,0.102030817961,8.66028437658,85.8941547369,34.5397117932,10.0825072476,25.073412391,nan,nan,nan,0.0921512225968,0.133738973055,0,0,0.0,0.0,Relevant
838,'http://bit.ly/13hreO','http://planetgreen.discovery.com/tv-schedules/weekly.html',168,2,'2009-07-01 01:23:31','http://twitter.com/greendreamin','RT @PlanetGreen: Its never too early to go green. Bill Nye tells how on Stuff Happens: Breakfast at 9:30 pm(EST) http://bit.ly/13hreO ^SS',137,734,'http://web.archive.org/web/20080805011117/http://planetgreen.discovery.com/tv-schedules/weekly.html','2008-08-05 01:11:17','Tue 02 Jun 2009 13:48:21 +0000',20,57,0.350877192982,2,'Weekly Schedule :  : Planet Green',47595,52,153,62,1,3250,176,239,218,0.203509829519,0.284555376218,0.796490170481,0.0484001932914,0.0337483653531,0.641610285219,0.140009734743,0.123429456093,99.998987291,0.932375914995,0.664913374412,0.932385357345,0.664920108118,0.99503719021,0.0,0.0356168294719,0.0,0.0357927161192,2,7,0.0909090909091,0.318181818182,Relevant
840,'http://bit.ly/GNyyT','http://support.apple.com/kb/HT1379',148,2,'2009-07-01 01:10:55','http://twitter.com/sound_designer','@jekblad oh; heres the link too http://bit.ly/GNyyT just in case! This should fix it my friend!',95,738,'http://web.archive.org/web/20120410012313/http://support.apple.com/kb/ht1379','2012-04-10 01:23:13','Tue 30 Jun 2009 17:09:45 +0000',19,34,0.558823529412,2,'About NVRAM and PRAM',26695,123,19,76,24,5,112,653,500,0.327674077988,0.347306024793,0.672325922012,0.0508287525543,0.060062497513,0.874408660853,0.125549044775,0.116804399602,65.5293817898,3.38553903169,30.0598849669,2.21852279772,19.6980567855,0.667188776339,0.0307147558417,0.138402856515,0.0262612865719,0.144678230127,0,3,0.0,0.1875,Relevant
841,'http://bit.ly/nvZsy','http://www.wired.com/wiredscience/2009/06/echolocation/',24,2,'2009-07-01 00:16:50','http://twitter.com/magicofpi','You; too; can learn to echolocate! http://bit.ly/nvZsy',54,752,'http://web.archive.org/web/20110713002922/http://www.wired.com/wiredscience/2009/06/echolocation','2011-07-13 00:29:22','Tue 30 Jun 2009 14:54:57 +0000',19,55,0.345454545455,4,'Make Like a Dolphin: Learn Echolocation | Wired Science | Wired.com',131227,453,26,16,1,14,33,269,260,0.623222853189,0.383189089574,0.376777146811,0.0425821162858,0.0334730963502,0.56729140193,0.138146185733,0.146506366767,5.73668847564,16.3827925856,51.3817756121,35.0165482818,11.1648311241,nan,0.0872225706944,0.19687334778,nan,nan,0,0,0.0,0.0,Relevant
842,'http://bit.ly/V03FT','http://www.ted.com/talks/jill_bolte_taylor_s_powerful_stroke_of_insight.html',212,2,'2009-07-01 00:53:28','http://twitter.com/jen246','Lifechanging!! Brain scientist has spiritual exp.-stay w/it! RT @Htruet TED video of the week. watching your own stroke. http://bit.ly/V03FT',140,753,'http://web.archive.org/web/20111010010601/http://www.ted.com/talks/jill_bolte_taylor_s_powerful_stroke_of_insight.html','2011-10-10 01:06:01','Tue 02 Jun 2009 19:36:24 +0000',19,76,0.25,2,'Jill Bolte Taylors stroke of insight | Video on TED.com',103294,101659,60783,75854,1050,1593,779,7441,500,0.573514022119,0.204664662433,0.426485977881,0.0681915051632,0.0594564367693,0.698552894557,0.140794415087,0.148065912145,25.8928171979,8.73725758314,10.5195766146,33.7439434124,40.6273930497,0.648674973141,0.144942758913,0.0894618687552,0.0731272424127,0.0514272051884,0,0,0.0,0.0,Relevant
843,'http://bit.ly/YXNgi','http://www.youtube.com/watch%3Fv%3DYGAaPjqdbgQ',17,2,'2009-07-01 00:20:42','http://twitter.com/davidhust','Listening to it again http://bit.ly/YXNgi .....its that good/interesting.',73,754,'http://web.archive.org/web/20120510003316/http://www.youtube.com/watch%3Fv%3DYGAaPjqdbgQ','2012-05-10 00:33:16','Mon 29 Jun 2009 18:08:51 +0000',19,46,0.413043478261,1,'?',0,20047,8000,8768,83,110,142,1332,500,0.644141192491,0.333887179147,0.355858807509,0.0252681420198,0.0228270578823,0.560743740848,0.139498069257,0.114757985365,70.879480473,32.5515621363,9.35460293121,23.0723781281,6.63049395796,0.63158617694,0.0488969786879,0.150410882096,0.0560331814681,0.15242209691,0,2,0.0,0.25,Relevant
844,'http://bit.ly/16n3TQ','http://www.tvweek.com/news/2009/06/sons_of_anarchy_the_spirit_of.php',79,1,'2009-07-01 00:41:25','http://twitter.com/goremania','Henry Rollins guest-starring on this season of Sons of Anarchy - check it out on F/X - http://bit.ly/16n3TQ',107,755,'http://web.archive.org/web/20120223005400/http://www.tvweek.com/news/2009/06/sons_of_anarchy_the_spirit_of.php','2012-02-23 00:54:00','Tue 30 Jun 2009 15:48:50 +0000',20,68,0.294117647059,4,'Sons of Anarchy: The Spirit of The Shield Rides On : In Depth : TVWeek - Television Industry news TV ratings analysis celebrity event photos',134933,0,0,0,0,8,0,3,3,0.450910956971,0.359912555995,0.549089043029,0.0589831940272,0.0589255650989,0.971652468136,0.112763724451,0.112874006849,99.9999989988,21.8589229882,21.6477623551,21.858923207,21.6477625719,0.992837918585,0.10388150416,0.193896183221,0.103509833901,0.193202455833,2,2,0.111111111111,0.111111111111,Relevant
845,'http://bit.ly/qm4hr','http://www.mailchimp.com/blog/using-twitter-to-rate-email-campaign-effectiveness/',27,1,'2009-07-01 00:22:41','http://twitter.com/marioalza','RT @mailchimp: Using Twitter to Rate Email Campaign Effectiveness - http://bit.ly/qm4hr ^a',90,757,'http://web.archive.org/web/20100108003518/http://www.mailchimp.com/blog/using-twitter-to-rate-email-campaign-effectiveness/','2010-01-08 00:35:18','Tue 30 Jun 2009 10:40:48 +0000',19,81,0.234567901235,2,'Using Twitter To Rate Email Campaign Effectiveness | MailChimp Email Marketing Blog',37613,1,4,0,0,135,7,46,43,0.702783711575,0.499160562714,0.297216288425,0.0686406472984,0.090366729391,0.466889747648,0.121692092708,0.134908821092,43.7922503122,2.44456843002,2.84608943566,5.58219413845,6.49907098944,0.870177565046,0.136386181397,0.189718629357,0.1490711985,0.196515619053,0,0,0.0,0.0,Relevant
846,'http://bit.ly/n2foI','http://blogs.citypages.com/blotter/2009/06/franken_declare_1.php',40,1,'2009-07-01 00:50:58','http://twitter.com/citypages','Franken victory speech and reaction (VIDEOS): http://bit.ly/n2foI',65,761,'http://web.archive.org/web/20100310010339/http://blogs.citypages.com/blotter/2009/06/franken_declare_1.php','2010-03-10 01:03:39','Tue 30 Jun 2009 16:50:51 +0000',19,64,0.296875,4,'Franken makes victory speech outside his home (VIDEOS) - Minneapolis - News - The Blotter',98743,0,0,0,0,59,2,5,5,0.642364243861,0.466123667945,0.357635756139,0.0317074428218,0.0369610635477,0.320682200514,0.0646818612085,0.0686994594471,58.4289521325,1.65242819805,2.2999789258,0.965496480862,1.34385358561,0.732424940678,0.0348366507146,0.0522549760719,0.0445435403187,0.0668153104781,0,0,0.0,0.0,Relevant
848,'http://bit.ly/13Wmy3','http://www.youtube.com/watch%3Fv%3D7-Mq9HAE62Y',95,2,'2009-07-01 00:11:02','http://twitter.com/kendomastr','air new zealand wins creativity award in the airline industry.... http://bit.ly/13Wmy3',86,768,'http://web.archive.org/web/20100119002350/http://www.youtube.com/watch%3Fv%3D7-Mq9HAE62Y','2010-01-19 00:23:50','Thu 25 Jun 2009 22:34:22 +0000',20,46,0.434782608696,1,'?',0,19652,4489,6887,80,10327,322,2673,500,0.744386541865,0.254891095385,0.255613458135,0.0283154353761,0.037840018439,0.249581436823,0.12208167939,0.0817366870847,34.8456892065,9.18737660096,11.3130785993,26.365891478,32.4662213805,0.500773395667,0.119808459575,0.0882560626937,0.0844400661841,0.0707695138061,0,0,0.0,0.0,Relevant
849,'http://bit.ly/Ay3zf','http://www.iclarified.com/entry/index.php%3Fenid%3D367',75,1,'2009-07-01 00:45:18','http://twitter.com/umad','@_westbaer_ never mind; this worked for me http://bit.ly/Ay3zf',62,773,'http://web.archive.org/web/20111019005811/http://www.iclarified.com/entry/index.php%3Fenid%3D367','2011-10-19 00:58:11','Tue 30 Jun 2009 15:59:33 +0000',19,54,0.351851851852,2,'iClarified - iPhone - How to Put an iPhone Into Recovery Mode',35032,26,12,38,3,24,6,76,76,0.416609503245,0.359678141911,0.583390496755,0.0291512979631,0.0324144425551,0.378863343768,0.0633225545142,0.101926932617,72.3971727467,77.2021957916,96.4282099006,93.7760539118,75.078830999,nan,0.0,0.179105275588,nan,nan,0,0,0.0,0.0,Relevant
850,'http://bit.ly/9jNeK','http://hacks.mozilla.org/2009/06/exploring-music-audio/',37,1,'2009-07-01 00:42:37','http://twitter.com/planetmozilla','hacks.mozilla.org: exploring music with the audio tag: Today’s demo comes to us from Samuel Goldszmidt. He’s a w.. http://bit.ly/9jNeK',138,777,'http://web.archive.org/web/20110426005534/http://hacks.mozilla.org/2009/06/exploring-music-audio/','2011-04-26 00:55:34','Tue 30 Jun 2009 16:42:36 +0000',19,55,0.345454545455,3,'exploring music with the audio tag ✩        Mozilla Hacks – the Web developer blog',30109,0,0,0,0,8,1,10,10,0.640908554663,0.78646307493,0.359091445337,0.124670406835,0.123137757281,0.818330919135,0.137102124277,0.138808583078,100.0,14.4460487925,15.4253708946,14.4460487925,15.4253708946,1.0,0.206239477846,0.165647289112,0.206239477846,0.165647289112,0,0,0.0,0.0,Relevant
851,'http://bit.ly/2PyAUi','http://www.time.com/time/magazine/article/0%2C9171%2C1907143%2C00.html',98,2,'2009-07-01 00:30:23','http://twitter.com/johnsomerton','RT @SURELean: Whats the most fattening food you can eat? Wedding cake ;-) and heres the proof http://bit.ly/2PyAUi',114,778,'http://web.archive.org/web/20120708004321/http://www.time.com/time/magazine/article/0%2C9171%2C1907143%2C00.html','2012-07-08 00:43:21','Sun 28 Jun 2009 00:10:15 +0000',20,70,0.285714285714,4,'?',0,77,37,36,1672,101,30,214,209,0.815909850857,0.190600033326,0.184090149143,0.0650277570274,0.0497416003374,0.585978173242,0.171188174958,0.176888744358,100.0,2.22347347395,2.19310515478,2.22347347395,2.19310515478,0.95931525601,0.0604858378909,0.248907034763,0.0626224291085,0.244972278338,0,0,0.0,0.0,Relevant
852,'http://bit.ly/iFX0o','http://www.hanselman.com/blog/TwitterLetTheInformationWashOverYou.aspx',106,1,'2009-07-01 00:19:32','http://twitter.com/franchisewhale','Stop trying to make Twitter something its not. Let the information wash over you. Thanks Jurgen for this. http://bit.ly/iFX0o',125,789,'http://web.archive.org/web/20111217003241/http://www.hanselman.com/blog/TwitterLetTheInformationWashOverYou.aspx','2011-12-17 00:32:41','Tue 30 Jun 2009 05:12:15 +0000',19,70,0.271428571429,2,'Twitter: Let the Information Wash Over You - Scott Hanselman',65869,12,0,0,0,22,49,415,409,0.547058831424,0.345243893079,0.452941168576,0.0527944906975,0.0527944906975,0.967918088737,0.186198044302,0.186198044302,99.7187858165,52.4785452507,98.4087479163,52.6265385414,98.1320085593,0.975665453382,0.0844907961774,0.24442911492,0.0865981222196,0.244113230729,0,0,0.0,0.0,Relevant
853,'http://bit.ly/5uL8o','http://allrecipes.com/Recipe/Banana-Banana-Bread/Detail.aspx',486,2,'2009-07-01 00:16:51','http://twitter.com/s0l_uk','RT @adriarichards: Banana Bread recipe from AllRecipes i used tonight http://bit.ly/5uL8o <-you talked me into it! I might try n make some.',139,792,'http://web.archive.org/web/20101129003003/http://allrecipes.com/Recipe/Banana-Banana-Bread/Detail.aspx','2010-11-29 00:30:03','Tue 30 Jun 2009 12:14:41 +0000',19,60,0.316666666667,3,'Banana Banana Bread Recipe - Allrecipes.com',232169,2398,2046,4240,0,25,22,133,130,0.508170197811,0.335174390478,0.491829802189,0.0556587228785,0.0539791896359,0.433685238153,0.14496514415,0.134864669212,75.1451897892,18.7854326231,97.771771462,14.1163489973,73.4707832254,0.101850105466,0.086079049979,0.198796538516,0.253546276419,0.062166987216,0,0,0.0,0.0,Relevant
854,'http://bit.ly/Vfi3R','http://www.techcrunch.com/2009/06/30/meebo-tries-to-fill-moments-of-boredom-with-an-ad-network-for-partner-sites/',35,1,'2009-07-01 00:18:52','http://twitter.com/mktingexpert','Meebo Tries to Fill “Moments Of Boredom” With An Ad Network For ... http://bit.ly/Vfi3R',91,797,'http://web.archive.org/web/20091005003209/http://www.techcrunch.com/2009/06/30/meebo-tries-to-fill-moments-of-boredom-with-an-ad-network-for-partner-sites','2009-10-05 00:32:09','Tue 30 Jun 2009 16:18:52 +0000',19,113,0.16814159292,4,'Meebo Tries to Fill Moments Of Boredom With An Ad Network For Partner Sites  |  TechCrunch',73091,3,0,0,0,4,9,130,123,0.424353870997,0.377518159587,0.575646129003,0.0893193011359,0.0550294739303,0.366519905212,0.0782514247798,0.0987330616805,99.9995023446,3.20070725179,3.20074807225,3.2006913233,3.20073214355,0.739782946646,0.11656310103,0.107175027345,0.158665765604,0.142915487619,0,0,0.0,0.0,Relevant
855,'http://bit.ly/5Iczo','http://www.knowledgeworkerdesktop.com/2009/07/will-enterprise-2-0-change-corporate-culture-or-reinvent-the-silos/',10,1,'2009-07-01 00:58:55','http://twitter.com/lehawes','RT @hebsgaard Will Enterprise 2.0 change corporate culture or reinvent the silos? #e2conf #e20 #compliance http://bit.ly/5Iczo Good read!',137,799,'http://web.archive.org/web/20100224011214/http://www.knowledgeworkerdesktop.com/2009/07/will-enterprise-2-0-change-corporate-culture-or-reinvent-the-silos/','2010-02-24 01:12:14','Tue 30 Jun 2009 15:46:32 +0000',19,113,0.16814159292,3,'Will Enterprise 2.0 change corporate culture or reinvent the silos? | The Knowledge Worker Desktop.',27620,0,0,0,0,35,3,9,9,0.811577646661,0.201903016269,0.188422353339,0.1025354142,0.104005253687,0.948410664644,0.100209545694,0.098795452247,100.0,2.64447163934,2.59739531849,2.64447163934,2.59739531849,1.0,0.123325283196,0.116325613692,0.123325283196,0.116325613692,0,0,0.0,0.0,Relevant
857,'http://bit.ly/daSbP','http://www.colbertnation.com/the-colbert-report-videos/220019/june-29-2009/jeff-goldblum-will-be-missed',51,1,'2009-07-01 00:00:21','http://twitter.com/markvsmason','Love it! RT @fulltimecasual: Richard Wilkins is on Colbert! http://bit.ly/daSbP',79,817,'http://web.archive.org/web/20110812001358/http://www.colbertnation.com/the-colbert-report-videos/220019/june-29-2009/jeff-goldblum-will-be-missed','2011-08-12 00:13:58','Tue 30 Jun 2009 02:52:40 +0000',19,103,0.184466019417,4,'Jeff Goldblum Will Be Missed -  The Colbert Report - 2009-29-06 - Video Clip | Comedy Central',43654,5153,306,570,43,38962,351,2431,500,0.691946875825,0.565551011869,0.308053124175,0.0249804916084,0.023456477301,0.720723831289,0.0994912446256,0.100940868786,98.9554156235,30.3848989258,37.6767233195,30.7056452993,38.0744430026,0.625543242171,0.0659380473396,0.0923594575549,0.0,0.0949157995752,0,18,0.0,1.8,Relevant
858,'http://bit.ly/15rpcr','http://www.vibramfivefingers.com/products/Five-Fingers-Flow-Mens.htm',53,1,'2009-07-01 01:19:42','http://twitter.com/mennacher','Im about to order a pair of these! http://bit.ly/15rpcr',55,818,'http://web.archive.org/web/20120511013320/http://www.vibramfivefingers.com/products/Five-Fingers-Flow-Mens.htm','2012-05-11 01:33:20','Fri 22 May 2009 12:13:31 +0000',20,68,0.294117647059,2,'Vibram FiveFingers - Minimalist Running Shoes for Men – FLOW Trekking & Water Shoes | Vibram FiveFingers',63552,592,344,1793,0,116,9,62,62,0.520262558138,0.849246395072,0.479737441862,0.0457975238457,0.0464460841667,0.908278381339,0.088571554881,0.0873347660947,99.9999999999,2.727130729,63.9138793934,2.727130729,63.9138793934,0.991189255567,0.0,0.0825572733355,0.0,0.081829882299,0,0,0.0,0.0,Relevant
859,'http://bit.ly/vtXgL','http://www.mozilla.com/en-US/firefox/geolocation/',63,2,'2009-07-01 00:15:29','http://twitter.com/ronaronhillmann','@randolf http://bit.ly/vtXgL Scary - 100% exact geolocation via Google Location Service in new Firefox 3.5 without any GPS... - megacool',136,820,'http://web.archive.org/web/20110811002909/http://www.mozilla.com/en-US/firefox/geolocation/','2011-08-11 00:29:09','Tue 30 Jun 2009 15:49:58 +0000',19,49,0.387755102041,3,'Mozilla Firefox Web Browser — Geolocation in Firefox — mozilla.org',16859,54,25,9,0,39,29,253,244,0.420942530856,0.564444004419,0.579057469144,0.109630193572,0.0799003465126,0.460090695014,0.182662381971,0.205708820754,99.9999999999,20.446342053,43.4136820704,20.446342053,43.4136820704,0.949652826457,0.110216678544,0.228735089246,0.121342187142,0.236926940656,0,0,0.0,0.0,Relevant
860,'http://bit.ly/s5Yof','http://www.seriouseats.com/recipes/2009/02/how-to-make-a-choco-taco-from-scratch.html',51,1,'2009-07-01 01:20:54','http://twitter.com/jakevsrobots','how to make a choco taco: http://bit.ly/s5Yof',45,828,'http://web.archive.org/web/20110621013442/http://www.seriouseats.com/recipes/2009/02/how-to-make-a-choco-taco-from-scratch.html','2011-06-21 01:34:42','Tue 05 May 2009 19:41:03 +0000',19,85,0.223529411765,4,'How to Make a Choco Taco | Serious Eats : Recipes',72499,1229,578,1049,2,138,33,248,242,0.568843596696,0.617456644353,0.431156403304,0.0664536997466,0.0663885809659,0.719255353357,0.125945172968,0.118103658396,58.6055667718,12.3853793241,17.7096000905,7.25852174971,10.3788115061,nan,0.101826634995,0.104800051753,nan,nan,0,0,0.0,0.0,Relevant
861,'http://bit.ly/122nAA','http://www.hongkiat.com/blog/60-beautiful-hand-drawn-web-design/',120,1,'2009-07-01 00:26:40','http://twitter.com/knightscreative','Hand drawn web designs that ROCK! http://bit.ly/122nAA (via @happyhourstudio)',77,830,'http://web.archive.org/web/20111111004030/http://www.hongkiat.com/blog/60-beautiful-hand-drawn-web-design','2011-11-11 00:40:30','Wed 03 Jun 2009 07:08:21 +0000',20,64,0.3125,2,'50 Beautiful Hand-Drawn Web Design',89038,176,76,32,0,1767,124,762,500,0.708268310949,0.651083264201,0.291731689051,0.0430028976329,0.0451073252395,0.809630891153,0.134291662383,0.128095181731,99.7225384856,32.2757552921,63.5495501824,32.1862024927,63.3732246381,0.736882930933,0.138379681204,0.111128214338,0.136930639376,0.11577727121,0,0,0.0,0.0,Relevant
863,'http://bit.ly/CtQlE','http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/2.html',13,1,'2009-07-01 00:10:51','http://twitter.com/vedinteractive','Dumbest moments in business http://bit.ly/CtQlE',47,833,'http://web.archive.org/web/20111111002444/http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/2.html','2011-11-11 00:24:44','Tue 30 Jun 2009 16:10:52 +0000',19,99,0.191919191919,6,'Dumbest Moments in Business 2009...midyear edition - Tropicanas botched redesign (2) - FORTUNE',39551,69,0,0,0,41,3,42,41,0.611206668805,0.410945019158,0.388793331195,0.0511979685049,0.0514047104937,0.894653206066,0.103732048702,0.103314854055,99.9999996594,28.8257889234,18.0213222463,28.8257888252,18.0213221849,1.0,0.0,0.0800961731463,0.0,0.0800961731463,0,0,0.0,0.0,Relevant
864,'http://bit.ly/UZ497','http://news.bbc.co.uk/2/hi/uk_news/magazine/8117619.stm',65,2,'2009-07-01 00:13:55','http://twitter.com/hamsterdame','Cool article NOT BB-related - http://bit.ly/UZ497',49,835,'http://wayback.archive-it.org/1193/20090630011745/http://news.bbc.co.uk/2/hi/uk_news/magazine/8117619.stm','2009-06-30 00:00:00','Mon 29 Jun 2009 02:25:02 +0000',19,55,0.345454545455,5,'BBC NEWS | UK | Magazine | Giving up my iPod for a Walkman',90080,10210,976,1592,22,11653,716,6215,500,0.7714793004,0.234476779034,0.2285206996,0.0277030631585,0.0313486940382,0.68358392299,0.153237795918,0.163878276471,71.5212119411,9.95580122067,25.5040094636,13.9200678379,35.6593642242,0.34589428608,0.0149403576167,0.196257098613,0.0435194139889,0.143666143953,0,2,0.0,0.333333333333,Relevant
865,'http://bit.ly/m4ITJ','http://www.treehugger.com/galleries/2008/11/natures-wonders-saving-planet-photos.php',29,2,'2009-07-01 01:02:14','http://twitter.com/varejoverde','RT @TreeHugger: This is your world: http://bit.ly/m4ITJ This is your world after climate change: http://bit.ly/3Ec7R8 Any questions?',132,837,'http://web.archive.org/web/20090405004817/http://treehugger.com/galleries/2008/11/natures-wonders-saving-planet-photos.php%3F','2009-04-05 00:48:17','Tue 30 Jun 2009 12:59:34 +0000',19,84,0.22619047619,4,'Natures Wonders: Gorgeous Landscape Photography   : TreeHugger',37293,0,1,0,0,450,9,31,31,0.763643838208,0.356724426784,0.236356161792,0.0,0.0544767042051,0.0487254455171,0.0337579789028,0.038490017946,10.6421982824,12.5247449411,12.5247211007,84.9693812725,84.9695430092,nan,nan,nan,0.0517087689995,0.0261532890483,0,0,0.0,0.0,Relevant
866,'http://bit.ly/2lwA','http://www.stuffjournalistslike.com/',67,1,'2009-07-01 01:06:42','http://twitter.com/laurably','Love the inch count- a blast from the soon-to-be past. RT @TheNewsChick: Journalists; if U need a laugh; check this: http://bit.ly/2lwA',135,848,'http://web.archive.org/web/20081109005234/http://stuffjournalistslike.com/','2008-11-09 00:52:34','Wed 31 Dec 2008 11:49:37 +0000',18,36,0.5,0,'Stuff Journalists Like',35790,1094,239,404,37,744,152,675,500,0.752848331166,0.436242206303,0.247151668834,0.0371288266128,0.0305947289823,0.271247919771,0.126471751942,0.200530207322,8.64845879686,18.978123237,16.5167951319,45.5706746598,52.3616036149,nan,0.0401407393139,0.185496501649,nan,nan,0,3,0.0,0.142857142857,Relevant
867,'http://bit.ly/BZo5D','http://www.youtube.com/watch%3Fv%3DeAaQNACwaLw',205,2,'2009-07-01 00:14:13','http://twitter.com/scottybeane','RT @ScottyBeane: RT @ScottyBeane: RT @ScottyBeane: Check this video out -- The Obama Deception HQ Full length version http://bit.ly/BZo5D',137,853,'http://wayback.archive-it.org/330/20090611032342/http://www.youtube.com/watch%3Fv%3DeAaQNACwaLw','','Tue 05 May 2009 16:12:13 +0000',19,46,0.413043478261,1,'?',0,213594,70498,138393,2252,8379,1529,16935,500,0.617754354174,0.230234362646,0.382245645826,0.053554098018,0.0522216352157,0.288646505406,0.120479191777,0.107178589705,16.0838537504,12.4940540556,83.5885671717,77.6807240945,13.4442628959,0.0393749615479,0.0909325785961,0.122343021679,0.057735026919,0.0137685678164,0,0,0.0,0.0,Relevant
868,'http://bit.ly/ab8Jo','http://www.youtube.com/watch%3Fv%3DIpojZ0COU3Y',40,2,'2009-07-01 00:18:37','http://twitter.com/petercote','I wish I had come come to Disneyland on this day http://bit.ly/ab8Jo',68,853,'http://web.archive.org/web/20100602003250/http://www.youtube.com/watch%3Fv%3DIpojZ0COU3Y','2010-06-02 00:32:50','Mon 08 Jun 2009 17:31:53 +0000',19,46,0.413043478261,1,'?',0,37972,27286,53223,932,8418,290,4287,500,0.362564676638,0.413119027843,0.637435323362,0.0505902911573,0.0405553552827,0.346795860326,0.0970664678747,0.0778545547609,25.4952875711,65.4025698882,53.8623381942,38.982088341,47.3341641412,0.199204768222,0.079681907289,0.125020757122,0.0,0.0522206325367,0,3,0.0,0.25,Relevant
869,'http://bit.ly/2oPRfL','http://www.abc.net.au/triplej/hack/blog/',40,1,'2009-07-01 00:22:43','http://twitter.com/urthboy','RT @triplej Its #manweek on triple j. Are you man enough? Check out the stories so far http://bit.ly/2oPRfL. Follow @triplejhack',128,858,'http://web.archive.org/web/20100514003701/http://www.abc.net.au/triplej/hack/blog/','2010-05-14 00:37:01','Tue 30 Jun 2009 16:12:07 +0000',20,40,0.5,3,'triple j: hack',10621,2,0,0,0,64,3,5,3,0.707710071149,0.0844563255609,0.292289928851,0.0504504595497,0.0518011886782,0.973924746459,0.0622572806365,0.0606339062591,100.0,73.6254463661,73.8207622189,73.6254463661,73.8207622189,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
870,'http://bit.ly/ne9ai','http://eriksvedang.wordpress.com/blueberrygarden/',51,1,'2009-07-01 01:19:43','http://twitter.com/paladin','So; Im a bird with a hat... eating blueberries; flying onto large blocks of cheese. Blueberry Garden demo is quite odd. http://bit.ly/ne9ai',139,859,'http://web.archive.org/web/20101101013402/http://eriksvedang.wordpress.com/blueberrygarden/','2010-11-01 01:34:02','Tue 19 May 2009 13:31:21 +0000',19,49,0.387755102041,1,'?',0,20,0,1,0,560,5,56,56,0.523610066718,0.260295857901,0.476389933282,0.0660458186684,0.048317425175,0.524646935369,0.149540390964,0.185494846807,11.1758352405,9.85813876237,13.5815245271,88.2094138848,82.2870453031,0.116510345607,0.0978882699221,0.176837937874,0.280056016806,0.120096115354,0,0,0.0,0.0,Relevant
871,'http://bit.ly/tQCkl','http://blog.seanmartell.com/2009/06/30/a-web-browser-renaissance/',34,1,'2009-06-30 23:59:24','http://twitter.com/zonafirefox','RT @firefox: Lovely work by @mart3ll - Firefox 3.5: a Web Browser Renaissance http://bit.ly/tQCkl',97,866,'http://web.archive.org/web/20091214001350/http://blog.seanmartell.com/2009/06/30/a-web-browser-renaissance','2009-12-14 00:13:50','Tue 30 Jun 2009 15:55:55 +0000',19,65,0.292307692308,4,'A Web Browser Renaissance | Reticulating Splines',14023,4,0,0,0,1254,23,133,122,0.74836191347,0.421921700372,0.25163808653,0.11881211413,0.120569359985,0.431757632514,0.124228069708,0.134846304643,92.4157168455,3.15943501441,3.42460106573,3.4187204539,3.70564789478,0.783347278543,0.154303349962,0.168948777209,0.141648174918,0.140321748435,0,0,0.0,0.0,Relevant
872,'http://bit.ly/egYgs','http://www.d7ux.org/designing-accessibility-into-themes/',42,1,'2009-07-01 00:21:18','http://twitter.com/carywood','.@pixeldiva Your accessibility guide is such a handy reference. Plan to use it a lot. Great work! Thank you! http://bit.ly/egYgs',128,871,'http://web.archive.org/web/20120227003549/http://www.d7ux.org/designing-accessibility-into-themes/','2012-02-27 00:35:49','Tue 30 Jun 2009 08:45:13 +0000',19,56,0.339285714286,1,'Drupal 7 User Experience Project  » Blog Archive   » Designing Accessibility Into Themes',56439,1,0,0,0,373,14,47,46,0.768565335113,0.107314567202,0.231434664887,0.0785044479918,0.0786743344661,0.989193837373,0.170863096119,0.17049445902,73.6864140836,72.3844801091,11.4514208612,98.2331424447,15.5407492732,0.662690947603,0.0711118134535,0.158087294244,0.0842650088469,0.147669283812,0,0,0.0,0.0,Relevant
874,'http://bit.ly/rBHzn','http://www.telegraph.co.uk/comment/columnists/christopherbooker/5664069/Polar-bear-expert-barred-by-global-warmists.html',12,2,'2009-07-01 00:42:30','http://twitter.com/buszero','RT @independenttom: Polar Bear expert being censored for debunking fraudulent claims of Church of Global Warming; http://bit.ly/rBHzn #tcot',139,875,'http://web.archive.org/web/20111109005705/http://www.telegraph.co.uk/comment/columnists/christopherbooker/5664069/Polar-bear-expert-barred-by-global-warmists.html','2011-11-09 00:57:05','Sun 28 Jun 2009 00:13:33 +0000',19,120,0.158333333333,5,'Polar bear expert barred by global warmists - Telegraph',62168,1001,396,305,22,56,22,184,168,0.544872643241,0.78856186115,0.455127356759,0.0408342825209,0.0413921089327,0.744681470886,0.156278424545,0.168914130353,94.2335205441,59.1339243092,65.8432983128,55.7239787124,62.0464580425,0.93574670213,0.0855357199045,0.250650517686,0.0914090530159,0.253184159993,0,0,0.0,0.0,Relevant
876,'http://bit.ly/Io489','http://allforces.com/2009/01/30/rss-via-twitter/',51,1,'2009-07-01 00:35:57','http://twitter.com/taueret','.@AnnKingman: @taueret Its a little bit of a hack; but this will allow you get RSS feed updates via twitter: http://bit.ly/Io489 (thanks!)',138,888,'http://web.archive.org/web/20100405005045/http://allforces.com/2009/01/30/rss-via-twitter/','2010-04-05 00:50:45','Tue 30 Jun 2009 16:28:32 +0000',19,48,0.395833333333,4,'RSS via Twitter »  All Forces',13473,0,0,0,0,29,4,15,14,0.570097106168,0.168009197405,0.429902893832,0.0593390829097,0.0805822964025,0.557259847108,0.0931551243808,0.0680266862077,7.90363916885,11.2882337035,4.97102870124,70.0166153224,62.8954408854,nan,nan,nan,0.114991914915,0.126836572358,0,0,0.0,0.0,Relevant
877,'http://bit.ly/bJMrS','http://www.gallup.com/poll/120857/Conservatives-Single-Largest-Ideological-Group.aspx',109,1,'2009-07-01 01:26:35','http://twitter.com/leandrodamazio','RT rightwingdias: Gallup poll reveals conservatives are the largest ideological group in the nation: http://bit.ly/bJMrS #tcot',126,888,'http://web.archive.org/web/20100402014123/http://www.gallup.com/poll/120857/conservatives-single-largest-ideological-group.aspx','2010-04-02 01:41:23','Mon 15 Jun 2009 05:43:49 +0000',19,85,0.223529411765,3,'Conservatives Are Single-Largest Ideological Group',40271,432,167,583,24,627,121,504,466,0.738837944767,0.91166538954,0.261162055233,0.0698187067381,0.0646652994719,0.655739473778,0.170458644622,0.183892428122,90.9844662536,90.220098183,74.1505722929,99.1598916803,81.4980571367,0.770603247514,0.119522860933,0.227434075758,0.09583148475,0.195312648857,0,2,0.0,0.125,Relevant
878,'http://bit.ly/vJgCp','http://www.lewrockwell.com/rockwell/medical.html',160,1,'2009-07-01 00:24:55','http://twitter.com/piratejony','The medical cartel: http://bit.ly/vJgCp (dated; but still valid)',64,891,'http://web.archive.org/web/20050208001004/http://www.lewrockwell.com/rockwell/medical.html','2005-02-08 00:10:04','Tue 30 Jun 2009 16:22:19 +0000',19,48,0.395833333333,2,'?',30738,71,20,23,0,2,1,11,11,0.692969449986,0.413577591203,0.307030550014,0.042234151144,0.0416350548194,0.93203782192,0.117555003335,0.115662986393,100.0,10.2246748483,17.1513973709,10.2246748483,17.1513973709,0.983546096674,0.0259937622455,0.0795893174959,0.0255488065154,0.0834420526664,0,0,0.0,0.0,Relevant
879,'http://bit.ly/noclw','http://brettmcellhiney.com/2009/06/now-use-wordpress-for-all-of-your-sales-letters/',67,1,'2009-07-01 01:07:13','http://twitter.com/willbrand4food','Create Sales Pages Using WordPress with the FREE WordPress Sales ... http://bit.ly/noclw',88,891,'http://web.archive.org/web/20110103012204/http://brettmcellhiney.com/2009/06/now-use-wordpress-for-all-of-your-sales-letters/','2011-01-03 01:22:04','Tue 30 Jun 2009 17:07:13 +0000',19,83,0.228915662651,3,'?',43526,0,0,0,0,4,0,0,0,0.670971105696,0.615302127946,0.329028894304,0.060062497513,0.0606562104372,0.730043829971,nan,nan,13.1880050032,3.05865977366,2.37366436399,23.1927404708,17.9986613852,0.922585584924,0.178685422473,nan,0.188712839024,nan,0,0,0.0,0.0,Relevant
881,'http://bit.ly/rj0wt','http://www.techcrunch.com/2009/06/28/how-to-save-the-newspapers-vol-xii-outlaw-linking/',36,2,'2009-07-01 01:06:29','http://twitter.com/highroadmuse','Great discussion! RT @journalistics: How to Save Newspapers; Outlaw Linking (@techcrunch). http://bit.ly/rj0wt',110,899,'http://web.archive.org/web/20100902012128/http://techcrunch.com/2009/06/28/how-to-save-the-newspapers-vol-xii-outlaw-linking/','2010-09-02 01:21:28','Mon 29 Jun 2009 11:18:38 +0000',19,87,0.218390804598,4,'How To Save The Newspapers Vol. XII: Outlaw Linking  |  TechCrunch',72195,78,0,0,0,39,130,725,500,0.578881477637,0.612206272054,0.421118522363,0.0561122253801,0.0623558244908,0.353520573487,0.147781803162,0.219381685816,43.6407594223,7.67895339996,21.6350955218,3.35115357943,9.44171998746,0.408731138995,0.110656667034,0.253110631454,0.16956156136,0.24273091458,0,1,0.0,0.0833333333333,Relevant
882,'http://bit.ly/cH8fK','http://pitchfork.com/reviews/albums/13230-a-psychedelic-guide-to-monsterism-island/',15,1,'2009-07-01 01:02:19','http://twitter.com/olgagnome','Pitchfork: Various Artists: A Psychedelic Guide to Monsterism Island: Monsters; in general; are pretty hard to i.. http://bit.ly/cH8fK',134,902,'http://web.archive.org/web/20111006011721/http://pitchfork.com/reviews/albums/13230-a-psychedelic-guide-to-monsterism-island/','2011-10-06 01:17:21','Tue 30 Jun 2009 16:32:52 +0000',19,83,0.228915662651,3,'Various Artists: A Psychedelic Guide to Monsterism Island | Album Reviews | Pitchfork',77916,7,1,1,0,3,0,4,4,0.697739308467,0.166816504511,0.302260691533,0.0951475216606,0.0710238737159,0.488179539457,0.0861118704784,0.115360239211,99.9741187303,76.969740861,15.5825400479,76.9498201148,15.5785070887,0.989475876957,0.173239732169,0.190038011404,0.156244348903,0.180415433797,0,0,0.0,0.0,Relevant
883,'http://bit.ly/uBkPy','http://blog.facebook.com/blog.php%3Fpost%3D96673832130',12,1,'2009-07-01 00:03:27','http://twitter.com/mazzanti','RT @facebook: Connecting and Sharing the Army Way: Lieutenant Colonel (LTC) Kevin Arata is the Director of the Online... http://bit.ly/uBkPy',140,908,'http://web.archive.org/web/20090708001835/http://blog.facebook.com/blog.php%3Fpost%3D96673832130','2009-07-08 00:18:35','Tue 30 Jun 2009 11:52:48 +0000',19,54,0.351851851852,1,'?',0,91,1,0,12,654,8,63,62,0.599120285242,0.793128187849,0.400879714758,0.091476289168,0.0350260846871,0.261863672037,0.0679491676686,0.114992302814,57.4350981215,59.6407640271,9.68255427115,96.3017477365,16.8582532073,0.0649417589266,0.18537599944,0.168985222425,0.0805822964025,0.031265269974,0,0,0.0,0.0,Relevant
884,'http://bit.ly/TAD31','http://www.smashingmagazine.com/2008/10/23/50-beautiful-blog-designs/',79,1,'2009-07-01 00:01:35','http://twitter.com/gaksdesigns','50 Beautiful Blog Designs http://bit.ly/TAD31',45,918,'http://web.archive.org/web/20111127001653/http://www.smashingmagazine.com/2008/10/23/50-beautiful-blog-designs','2011-11-27 00:16:53','Wed 06 May 2009 18:10:11 +0000',19,69,0.275362318841,4,'50 Beautiful Blog Designs | Smashing Magazine',78814,29,6,2,5,51,32,219,207,0.804716793352,0.182778598312,0.195283206648,0.0593476129296,0.0660018480776,0.574828162158,0.144346283071,0.146572162612,79.1066770069,51.6631869849,48.3496381513,65.3082507566,61.1195413342,0.532309130699,0.0882734829505,0.18432648209,0.173421993905,0.160136009964,0,1,0.0,0.2,Relevant
885,'http://bit.ly/g7cz7','http://news.cheapflights.com/',181,2,'2009-07-01 01:16:13','http://twitter.com/circumference','Oh my goodness! No! RT @chic_travel Would you pay for a standing-room only airline ticket? Tell us your thoughts http://bit.ly/g7cz7',132,931,'http://web.archive.org/web/20071010010042/http://news.cheapflights.com/','2007-10-10 01:00:42','Tue 30 Jun 2009 12:06:31 +0000',19,29,0.655172413793,0,'Airline and flight news from Cheapflights.com',41590,4,8,2,0,107,16,40,39,0.414499263406,0.0134492695216,0.585500736594,0.0467065399339,0.0,0.0457628761956,0.0241121411085,0.137530896348,100.0,47.0901857395,68.9422026727,47.0901857395,68.9422026727,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
886,'http://bit.ly/C4HAu','http://www.holyculture.net/category/hcr-show-listing/honor-and-glory-radio/',28,1,'2009-07-01 00:07:41','http://twitter.com/honorandglory','Log onto http://bit.ly/C4HAu and peep the interview with the six million dollar man.',84,933,'http://web.archive.org/web/20100720002314/http://www.holyculture.net/category/hcr-show-listing/honor-and-glory-radio/','2010-07-20 00:23:14','Mon 11 May 2009 08:46:39 +0000',19,75,0.253333333333,3,'?',0,893,399,213,2,54,0,30,30,0.5313271075,0.937044730315,0.4686728925,0.0495681597097,0.0,0.051987524491,0.0,0.0558874442544,100.0,76.8306525306,11.9776286853,76.8306525306,11.9776286853,nan,nan,nan,nan,nan,0,1,0.0,0.0769230769231,NonRelevant
887,'http://bit.ly/Nbc8j','http://www.youtube.com/watch%3Fv%3DynjIoymWHvU',36,2,'2009-07-01 00:15:34','http://twitter.com/sugarplumkelly','Hahaha. I love that! :) Thanks for the giggle! RT @Chanosky Mahnahmahnah! http://bit.ly/Nbc8j',93,934,'http://wayback.archive-it.org/927/20071209220442/http://www.youtube.com/watch%3Fv%3DynjIoymWHvU','','Wed 06 May 2009 15:51:01 +0000',19,46,0.413043478261,1,'?',0,13590,4948,6166,2342,4726,173,1222,500,0.758524256269,0.346712940465,0.241475743731,0.022487214032,0.0199571381799,0.189015417927,0.0752473052541,0.0853510208403,60.9643370108,81.849018794,94.9592816789,74.483894748,57.8912965057,nan,0.116774841624,0.0735301031523,nan,nan,0,1,0.0,0.0769230769231,Relevant
889,'http://bit.ly/lIb4q','http://www.youtube.com/watch%3Fv%3D2QUacU0I4yU',52,0,'2009-07-01 01:11:20','http://twitter.com/asnoel','Marlon Brando (shockingly) refuses Oscar for The Godfather n 1973: http://bit.ly/lIb4q',86,939,'http://web.archive.org/web/20110711012659/http://www.youtube.com/watch%3Fv%3D2QUacU0I4yU','','Mon 18 May 2009 01:43:02 +0000',19,46,0.413043478261,1,'?',0,18234,13059,9840,59,117,128,1255,500,0.602363217299,0.413598182925,0.397636782701,0.0465088331569,0.0482048394776,0.27806589389,0.104502723341,0.0765603781504,41.5940170084,53.357387827,13.8683162091,22.193480968,33.3420939033,0.214087209644,0.0,0.0334977361006,0.19462473604,0.0756873839674,2,8,0.181818181818,0.727272727273,Relevant
890,'http://bit.ly/Dd7fA','http://thedecoratingdiva.com/kitchen-and-bath-design-expert-fu-tung-cheng/',18,1,'2009-07-01 00:20:30','http://twitter.com/djdavid79','RT @CHENGConcrete: Check out Decorating Divas interview with Fu-Tung Cheng at KBIS 2009 http://bit.ly/Dd7fA',107,944,'http://web.archive.org/web/20110701003614/http://thedecoratingdiva.com/kitchen-and-bath-design-expert-fu-tung-cheng/','2011-07-01 00:36:14','Tue 30 Jun 2009 12:09:46 +0000',19,74,0.256756756757,1,'Kitchen and Bath Design Expert: Fu Tung Cheng – The Decorating Diva',43282,1,0,0,0,14,4,8,6,0.644329357108,0.589257145477,0.355670642892,0.0750950289382,0.0524142418361,0.681182481352,0.11712737025,0.125858205951,100.0,17.2317265666,33.0625170666,17.2317265666,33.0625170666,0.93708830788,0.0561047893969,0.102579090742,0.0538138235197,0.114788808637,0,0,0.0,0.0,Relevant
893,'http://bit.ly/q4BQv','http://dontevenreply.com/view.php%3Fpost%3D36',21,1,'2009-07-01 00:30:52','http://twitter.com/ricaninboston','I laughed my ass off reading this http://bit.ly/q4BQv',53,965,'http://web.archive.org/web/20110125004657/http://dontevenreply.com/view.php%3Fpost%3D36','2011-01-25 00:46:57','Tue 30 Jun 2009 16:30:52 +0000',19,45,0.422222222222,1,'E-mails from an Asshole',18034,446,118,278,19,21,2,19,19,0.496769186475,0.339438935427,0.503230813525,0.0337099931232,0.034020690872,0.782143008142,0.112348974643,0.124419751015,99.7317865308,19.3151184433,3.22683507324,19.3670635162,3.21818026695,0.593263115834,0.033277916282,0.133033156324,0.0,0.106795308704,0,0,0.0,0.0,Relevant
894,'http://bit.ly/wnVul','http://blog.everyblock.com/2009/jun/30/source/',26,2,'2009-07-01 00:56:39','http://twitter.com/worksology','Just downloaded the EveryBlock source code. Excited to look into the ebgeo package as their maps are so beautiful! Here: http://bit.ly/wnVul',140,993,'http://web.archive.org/web/20110414011312/http://blog.everyblock.com/2009/jun/30/source/','2011-04-14 01:13:12','Tue 30 Jun 2009 16:17:50 +0000',19,46,0.413043478261,4,'EveryBlock source code released',8907,3,0,0,0,14,59,231,217,0.78563122649,0.257652275088,0.21436877351,0.0885962389923,0.0770416939202,0.68501765025,0.158783252304,0.17197747035,91.1765059165,12.4083996583,90.1574729784,13.6092072553,82.2024336843,0.961500350745,0.142133810904,0.233645068053,0.145478593491,0.22532028486,0,0,0.0,0.0,Relevant
895,'http://bit.ly/VV8O1','http://roomfordebate.blogs.nytimes.com/2009/06/30/what-is-a-masters-degree-worth/',28,1,'2009-07-01 00:21:15','http://twitter.com/payday_loans_uk','What Is a Masters Degree Worth? http://bit.ly/VV8O1',51,994,'http://web.archive.org/web/20111014003749/http://roomfordebate.blogs.nytimes.com/2009/06/30/what-is-a-masters-degree-worth/','2011-10-14 00:37:49','Tue 30 Jun 2009 16:21:15 +0000',19,81,0.234567901235,4,'What Is a Masters Degree Worth? - NYTimes.com',91857,1943,113,429,28,5,49,547,404,0.685771253643,0.167904291055,0.314228746357,0.0505076272276,0.0505721737424,0.958493757427,0.249157742074,0.250725701232,11.7822326115,32.9450525972,34.0613392075,35.7632836576,34.5912195046,nan,0.065434215336,0.273777071565,nan,nan,0,0,0.0,0.0,Relevant
896,'http://bit.ly/jvX46','http://www.youtube.com/watch%3Fv%3D6kxDxLAjkO8',15,1,'2009-07-01 00:28:35','http://twitter.com/audiojunky','RT @digitaldevin: this guy really uses a MAC for his video production http://bit.ly/jvX46',89,1001,'http://web.archive.org/web/20120215004516/http://www.youtube.com/watch%3Fv%3D6kxDxLAjkO8','2012-02-15 00:45:16','Thu 07 May 2009 09:11:16 +0000',19,46,0.413043478261,1,'?',0,5359,1393,1809,54,1308,118,1377,500,0.476691369227,0.377438153666,0.523308630773,0.0367042302375,0.0376073931702,0.450870919164,0.114691962046,0.100226687706,97.9713725145,21.4659549113,19.8037691977,21.910436039,20.2138325609,0.383766450401,0.0666666666667,0.0958393163279,0.088561488554,0.0987872246063,0,2,0.0,0.153846153846,Relevant
897,'http://bit.ly/4SXbJ','http://www.newsweek.com/id/204300',35,1,'2009-07-01 00:29:33','http://twitter.com/johnsonwhitney','RT @InnosightInstit Christensens Disrupting Class is #14 on Newsweeks list of books to read now. http://bit.ly/4SXbJ <==== CONGRATS!',132,1032,'http://web.archive.org/web/20100110004645/http://www.newsweek.com/id/204300%3F','2010-01-10 00:46:45','Mon 29 Jun 2009 06:29:59 +0000',19,33,0.575757575758,2,'Fifty Books for Our Times - Newsweek and The Daily Beast',38031,0,10,0,0,1063,143,850,500,0.676767591227,0.505187302465,0.323232408773,0.0,0.0655473525344,0.0395779741788,0.124569067019,0.0360228817972,18.0047264713,74.3564113938,11.7851409572,24.2140874389,65.4558178152,nan,nan,nan,0.15848577035,0.129199913682,0,0,0.0,0.0,NonRelevant
898,'http://bit.ly/6c5UR','http://www.wired.com/epicenter/2009/06/anthropologist-wows-personal-democracy-forum-whatever/',27,1,'2009-07-01 00:29:24','http://twitter.com/wackyyoutube','Anthropologist Wows Personal Democracy Forum. Whatever. http://bit.ly/6c5UR',75,1034,'http://web.archive.org/web/20100625004638/http://www.wired.com/epicenter/2009/06/anthropologist-wows-personal-democracy-forum-whatever','2010-06-25 00:46:38','Tue 30 Jun 2009 16:29:23 +0000',19,93,0.204301075269,4,'Anthropologist Wows Personal Democracy Forum. Whatever. | Wired Business | Wired.com',119888,0,0,0,0,6,2,23,22,0.667014028944,0.291604828999,0.332985971056,0.0642499332096,0.0507673082567,0.458368357786,0.081899010679,0.103170127267,7.87311563967,14.8876162821,14.9967501493,52.8836550493,52.4988118177,nan,0.116247638744,0.178374271056,nan,nan,0,0,0.0,0.0,Relevant
900,'http://bit.ly/B26IM','http://www.thisisaaronslife.com/finding-inspiration/',13,1,'2009-07-01 00:42:06','http://twitter.com/myinkblog','Recent From TIAL Finding Inspiration http://bit.ly/B26IM | Design Rules to Live By #3 http://bit.ly/SNNJQ (via @aaroni268)',122,1054,'http://web.archive.org/web/20120303005940/http://www.thisisaaronslife.com/finding-inspiration/','2012-03-03 00:59:40','Sat 27 Jun 2009 12:00:16 +0000',19,52,0.365384615385,1,'Finding Inspiration | Aaron Irizarry User Experience Designer',30645,0,0,0,0,316,22,52,40,0.687407729383,0.838062102289,0.312592270617,0.0928971166444,0.0801162529113,0.901687895045,0.143740599911,0.153254830205,67.5859811644,14.7456948802,2.0021907312,21.8176826408,2.96243495575,1.0,0.11556254088,0.199214528139,0.11556254088,0.199214528139,0,0,0.0,0.0,Relevant
901,'http://bit.ly/198Hx1','http://www.cnn.com/2009/HEALTH/06/30/acetaminophen.fda.hearing/index.html',26,1,'2009-07-01 01:25:49','http://twitter.com/carla3761','Bsides teens cocktailing prescription drugs; cocktailing over the counter drugs can kill 2! Acetaminophen drugs - http://bit.ly/198Hx1 #cnn',139,1058,'http://web.archive.org/web/20091223014327/http://www.cnn.com/2009/Health/06/30/acetaminophen.fda.hearing/index.html','2009-12-23 01:43:27','Tue 30 Jun 2009 09:14:30 +0000',20,73,0.27397260274,6,'FDA advisers vote to take Vicodin Percocet off market - CNN.com',82454,754,10,16,0,26,44,372,295,0.381175932864,0.823095657873,0.618824067136,0.034095312179,0.0501614933328,0.336460973866,0.136658310565,0.0772164504496,59.4712817194,9.84634819907,61.3003502886,16.5564755196,97.0162184056,0.110263569284,0.101015254455,0.0327429172963,0.194920293896,0.241325359873,0,0,0.0,0.0,Relevant
902,'http://bit.ly/riNFB','http://www.businessweek.com/managing/content/jun2009/ca20090630_912379.htm',14,2,'2009-07-01 01:20:58','http://twitter.com/aureliosisto','Companies hiring; but more temps - Newsweek: http://bit.ly/riNFB Still; its an opportunity to showcase your skills',114,1059,'http://web.archive.org/web/20100106013837/http://www.businessweek.com/managing/content/jun2009/ca20090630_912379.htm%3F','2010-01-06 01:38:37','Tue 30 Jun 2009 17:19:50 +0000',19,74,0.256756756757,4,'Now Hiring: Contract Workers? - Businessweek',70272,1,0,0,0,12,1,12,12,0.590763380119,0.171868630544,0.409236619881,0.0,0.0393274315153,0.0492457337392,0.104659046123,0.0,9.25832719503,24.1026792486,53.8604173779,38.412025068,17.1894828257,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,Relevant
906,'http://bit.ly/1o10xl','http://showyourhelpinghand.com/',42,1,'2009-07-01 00:01:49','http://twitter.com/thehillers','RT @RichBassett: Feeding America; Show Your Helping Hand -help fight hunger with Beyonce http://bit.ly/1o10xl',109,1110,'http://web.archive.org/web/20120117002019/http://www.showyourhelpinghand.com/','2012-01-17 00:20:19','Fri 26 Jun 2009 10:07:08 +0000',20,31,0.645161290323,0,'Hamburger Helper Recipes from BettyCrocker.com',194925,209,1087,207,2,174,26,92,87,0.786006761973,0.801612296944,0.213993238027,0.024922239314,0.0291678271574,0.410193137282,0.0574406658948,0.0580033553681,11.4923156138,15.417882135,19.5387771266,74.5388731942,58.8179881441,nan,0.0,0.0384268159034,nan,nan,1,4,0.0714285714286,0.285714285714,Relevant
908,'http://bit.ly/7RoVL','http://reviews.cnet.com/digital-camcorders/flip-ultrahd-white/4505-6500_7-33637214.html',46,1,'2009-07-01 00:52:15','http://twitter.com/hondomac','My Flip HD Ultra (black) - http://bit.ly/7RoVL is still in California 5 days after being shipped. Must be all of that freeway traffic...',136,1116,'http://web.archive.org/web/20110906011051/http://reviews.cnet.com/digital-camcorders/flip-ultrahd-white/4505-6500_7-33637214.html','2011-09-06 01:10:51','Tue 30 Jun 2009 16:51:22 +0000',19,87,0.218390804598,3,'Flip UltraHD Review - Watch CNETs Video Review',77481,3,1,0,0,17,0,9,8,0.438345686072,0.551335535558,0.561654313928,0.066448580182,0.0631116802635,0.592483560689,0.0940665793122,0.100628321576,99.725065105,14.8435368153,82.161673484,14.8027267529,81.9357823733,0.551070679863,0.106622797997,0.133714218475,0.133291025437,0.157173653365,0,0,0.0,0.0,Relevant
909,'http://bit.ly/10uOfS','http://www.politicususa.com/en/Limbaugh-MN-Recount',15,1,'2009-07-01 01:14:17','http://twitter.com/divatomboy','Rush is such an.. :x Now hes claiming; like in Iran; Franken stole election. http://bit.ly/10uOfS',97,1120,'http://web.archive.org/web/20111121013257/http://www.politicususa.com/en/Limbaugh-MN-Recount','2011-11-21 01:32:57','Tue 30 Jun 2009 11:59:59 +0000',20,50,0.4,2,'Limbaugh Claims the Senate Election in Minnesota was Stolen Like in Iran',79178,3,0,0,0,21,2,7,7,0.59156921479,0.280121872285,0.40843078521,0.0625099673073,0.0,0.0761250231993,0.0,0.101454010893,23.1872013666,50.9494351685,63.4504967295,45.5102226156,36.5437664978,nan,nan,nan,0.0,0.0,0,2,0.0,0.133333333333,Relevant
910,'http://bit.ly/sotC9','http://www.thorntonweather.com',60,1,'2009-07-01 00:57:07','http://twitter.com/thorntonweather','6:57 PM: Temp:84.1°F Hum:22% Wind:0.5 mph E Baro:29.684 .in Rain:0.00 in. #wdisplay #weather Details at: http://bit.ly/sotC9',125,1126,'http://web.archive.org/web/20090127003821/http://www.thorntonweather.com/','2009-01-27 00:38:21','Thu 30 Apr 2009 14:37:12 +0000',19,30,0.633333333333,0,'ThorntonWeather.com - Denver and Thornton Colorado weather with realtime conditions radar forecasts analysis trends and historical data',66386,42,19,29,3,5141,3,11249,500,0.45596405759,0.434631877446,0.54403594241,0.0953462589246,0.0800355792768,0.70940902196,0.11954370952,0.12906108521,50.8416843191,29.0968711535,78.8817602899,57.2303446338,40.104815552,0.300814529815,0.130066495429,0.2287399865,0.176998081351,0.186765416899,0,0,0.0,0.0,Relevant
911,'http://bit.ly/IsEpH','http://speckyboy.com/2009/06/29/45-stylish-and-creative-typographical-desktop-wallpapers/',59,1,'2009-07-01 01:05:38','http://twitter.com/ashetler','RT @shaunabiznet 45 Stylish and Creative Typographical Desktop Wallpapers http://bit.ly/IsEpH',93,1126,'http://web.archive.org/web/20111106012424/http://speckyboy.com/2009/06/29/45-stylish-and-creative-typographical-desktop-wallpapers','2011-11-06 01:24:24','Tue 30 Jun 2009 11:30:41 +0000',19,89,0.213483146067,4,'45 Stylish and Creative Typographical Desktop Wallpapers',99764,65,19,6,0,53,70,414,411,0.804959827312,0.0814736027633,0.195040172688,0.0675255775189,0.0685264117158,0.808660888471,0.129077115124,0.134673811034,36.1544375358,70.2302727066,70.2308752236,25.391360077,25.3915779136,0.22228757209,0.11700358786,0.156465551762,0.134839972493,0.0843924938798,0,0,0.0,0.0,Relevant
912,'http://bit.ly/glua1','http://www.cinespia.org/calendar.php',82,1,'2009-07-01 00:38:34','http://twitter.com/citysearchla','RT @Carolineoncrack Awesomeness! Jaws is playing at Hollywood Forever on 4th of July. http://bit.ly/glua1 werrrrrk them mandibles; big fish!',140,1131,'http://web.archive.org/web/20100204005725/http://www.cinespia.org/calendar.php','2010-02-04 00:57:25','Tue 12 May 2009 12:27:32 +0000',19,36,0.527777777778,1,'Cinespia - Cemetery Screenings 2011',3366,2479,1400,3213,60,149,30,192,187,0.62707132278,0.798822870968,0.37292867722,0.0757554019079,0.07418865121,0.674774192673,0.094147298653,0.0961355454194,71.4214991575,32.07506607,8.68479381067,44.9095390721,12.15991531,nan,nan,nan,0.0,0.0635285324831,0,11,0.0,0.578947368421,NonRelevant
915,'http://bit.ly/h9uYe','http://www.lyricsmode.com/lyrics/j/jonas_brothers/goodnight_and_goodbye.html',82,1,'2009-07-01 00:02:11','http://twitter.com/larissapn','Check this out: Jonas Brothers - Goodnight And Goodbye lyrics http://bit.ly/h9uYe @LyricsMode_com',97,1143,'http://web.archive.org/web/20080814234308/http://www.lyricsmode.com/lyrics/j/jonas_brothers/goodnight_and_goodbye.html','2008-08-14 23:43:08','Thu 07 May 2009 00:48:26 +0000',19,76,0.25,4,'Jonas Brothers - Goodnight And Goodbye Lyrics',42992,5,17,0,0,4,0,4,4,0.704667875175,0.442366446653,0.295332124825,0.101818424163,0.098180870457,0.500690203396,0.111613684756,0.0979413919228,47.515660455,55.4687935627,59.8343818454,85.6619684747,79.4119684863,nan,0.353553390593,0.297044262893,nan,nan,2,2,0.166666666667,0.166666666667,Relevant
917,'http://bit.ly/4DXal','http://www.flavinscorner.com/collin.htm',76,1,'2009-07-01 00:30:50','http://twitter.com/milwaukeeghosts','@LCGH I hate to blacklist a person; but you should really be aware of Frank Josephs past before you promote his ideas: http://bit.ly/4DXal',138,1158,'http://web.archive.org/web/20110501005008/http://www.flavinscorner.com/collin.htm','2011-05-01 00:50:08','Mon 29 Jun 2009 15:18:12 +0000',19,39,0.487179487179,1,'?',52945,8,1,4,0,13,0,3,3,0.416027753819,0.168696908863,0.583972246181,0.0625649509605,0.0634142215403,0.986607569104,0.0937368559188,0.0924814915535,100.0,9.63345825522,12.733824231,9.63345825522,12.733824231,0.998951232014,0.0605703153593,0.0930389816869,0.0606339062591,0.0931366604348,0,0,0.0,0.0,Relevant
918,'http://bit.ly/RdJLK','http://www.mayoclinic.com/health/water/nu00283',204,2,'2009-07-01 01:02:33','http://twitter.com/maximumwellness','How much water should you drink per day? http://bit.ly/RdJLK',60,1176,'http://web.archive.org/web/20071204004257/http://www.mayoclinic.com/health/water/NU00283','2007-12-04 00:42:57','Sat 23 May 2009 09:02:15 +0000',19,46,0.413043478261,3,'Water: How much should you drink every day? - MayoClinic.com',47746,72,7,36,1,79,6,40,40,0.50809556294,0.360491274937,0.49190443706,0.0494770695995,0.0425628265379,0.155835410892,0.0641658752924,0.121697500047,21.2811894365,91.5172935282,23.1588276853,23.2537355685,91.8923432813,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,Relevant
919,'http://bit.ly/ciiN2','http://www.themanchesterorchestra.com/us/home',69,1,'2009-07-01 01:24:27','http://twitter.com/lisaashby','@rightleftstudio I heard Manchester Orchestra yesterday & am crushing on them just a bit http://bit.ly/ciiN2 & Lagwagon on Pandora is fun :)',140,1178,'http://web.archive.org/web/20100305014405/http://www.themanchesterorchestra.com/us/home','2010-03-05 01:44:05','Fri 15 May 2009 10:45:00 +0000',19,45,0.422222222222,2,'Manchester Orchestra | Manchester Orchestra Official Site',49631,143,71,71,1,17,7,54,54,0.566193131373,0.0584358039042,0.433806868627,0.0620903796857,0.0576018432885,0.694043637727,0.107918654984,0.102054690455,32.7444089066,34.6104591174,36.7213432131,11.3329902579,12.0241867777,0.161514570617,0.0867472397949,0.145637703825,0.119352479007,0.120552939708,0,0,0.0,0.0,Relevant
920,'http://bit.ly/ZS5B8','http://www.dumblaws.com/laws/united-states/florida',215,1,'2009-07-01 00:54:27','http://twitter.com/stephay87','u can find more here: http://bit.ly/ZS5B8 check ot ur state as well & see what u can find ahahaha',97,1183,'http://web.archive.org/web/20061206003444/http://www.dumblaws.com/laws/united-states/florida/','','Tue 30 Jun 2009 16:54:29 +0000',19,50,0.38,3,'Dumb Laws in Florida. Crazy Florida Laws. We have weird laws strange laws and just plain crazy laws!',19893,1257,387,1133,23,35,10,102,101,0.750352467249,0.196724513977,0.249647532751,0.0508287525543,0.0567904588686,0.675228991126,0.244796820416,0.212251887809,66.399464527,1.84108134631,0.959269331829,2.77273523126,0.636949699706,0.598860397832,0.0289885517826,0.274240036887,0.0327912917892,0.265092861769,0,0,0.0,0.0,NonRelevant
921,'http://bit.ly/2SBZi','http://www.youtube.com/watch%3Fv%3DHb37Nh_Sg4g',25,2,'2009-07-01 01:01:21','http://twitter.com/stupiddopemoves','Its no accident @amandadiva hahaha. http://bit.ly/2SBZi I couldnt resist.',73,1186,'http://web.archive.org/web/20120819012107/http://www.youtube.com/watch%3Fv%3DHb37Nh_Sg4g','2012-08-19 01:21:07','Tue 05 May 2009 21:21:04 +0000',19,46,0.413043478261,1,'?',0,113495,120050,66872,225,2857,354,2868,500,0.527609963327,0.337599170258,0.472390036673,0.0219381727238,0.0259800517312,0.512854705249,0.111406371506,0.085901938927,26.7457737871,15.6266651269,16.7286340412,58.4266705137,62.5468314148,0.0332963579106,0.0,0.120906079911,0.0,0.025067984646,0,2,0.0,0.222222222222,NonRelevant
922,'http://bit.ly/13sTOH','http://www.byremote.net/partners/inquiry/',39,1,'2009-07-01 01:00:38','http://twitter.com/monitoringsoft','RT @byremote needs more partner request before midnight to hit their goal of 20 inquiries in June. 4.5 hours to go! http://bit.ly/13sTOH',136,1189,'http://web.archive.org/web/20100924012027/http://www.byremote.net/partners/inquiry/','2010-09-24 01:20:27','Tue 23 Jun 2009 10:13:30 +0000',20,41,0.487804878049,2,'?',73039,0,0,0,0,43,0,5,5,0.592973629222,0.797675433088,0.407026370778,0.0455941794903,0.0465807062426,0.964549132323,0.109223381403,0.106910153537,72.2233969353,41.630844279,94.3839991891,30.0672099111,68.1673303777,0.536875492193,0.0579771035652,0.0944068640062,0.0755928946018,0.123091490979,0,0,0.0,0.0,NonRelevant
923,'http://bit.ly/19tZtn','http://www.youtube.com/watch%3Fv%3DFKTDSfbcbBU',11,2,'2009-07-01 01:17:27','http://twitter.com/suhchyuan','HTC Hero is twitter integrated!! - First Look http://bit.ly/19tZtn',66,1195,'http://web.archive.org/web/20120903013722/http://www.youtube.com/watch%3Fv%3DFKTDSfbcbBU','2012-09-03 01:37:22','Wed 24 Jun 2009 03:44:20 +0000',20,46,0.434782608696,1,'?',0,1385,152,423,38,3217,83,885,500,0.647129616559,0.297340982718,0.352870383441,0.032686022523,0.0443460070158,0.208675929483,0.132432233873,0.0697216595703,44.6283122566,90.8196242316,92.5749565244,49.1395033113,48.2077593467,0.106298800691,0.0,0.0228934273248,0.173585214641,0.113041040906,0,3,0.0,0.333333333333,Relevant
924,'http://bit.ly/FhAO','http://www.stylemepretty.com/2009/06/30/sweet-traditional-wedding-in-san-francisco-ii/',15,1,'2009-07-01 01:25:47','http://twitter.com/veilandtrain','Sweet; Traditional Wedding in San Francisco; II | Style Me Pretty ... http://bit.ly/FhAO',88,1196,'http://web.archive.org/web/20100317014543/http://www.stylemepretty.com/2009/06/30/sweet-traditional-wedding-in-san-francisco-ii','2010-03-17 01:45:43','Tue 30 Jun 2009 17:25:44 +0000',18,86,0.209302325581,4,'Sweet Traditional Wedding in San Francisco II | Style Me Pretty',89733,0,0,0,0,3,0,2,2,0.77399588885,0.134540590189,0.22600411115,0.0919709009227,0.0729037765134,0.559248835811,0.0816685650418,0.103028016698,23.8125795126,69.6820569482,98.4929751554,16.5930952168,23.4537180231,0.119522860933,0.103509833901,0.11595420713,0.0,0.0,0,0,0.0,0.0,Relevant
925,'http://bit.ly/SaRix','http://www.techcrunch.com/2009/06/29/youtube-to-broadly-release-call-to-action-overlays-allows-linking-off-site/',81,1,'2009-07-01 00:02:12','http://twitter.com/hiroshiy','RT @SEOmom: RT josephmorin: MAJOR game changer in video adv. with YouTubes new CTA - Call To Action overlays: http://bit.ly/SaRix Huge!',135,1199,'http://web.archive.org/web/20091031002211/http://www.techcrunch.com/2009/06/29/youtube-to-broadly-release-call-to-action-overlays-allows-linking-off-site/','2009-10-31 00:22:11','Tue 30 Jun 2009 10:54:11 +0000',19,112,0.169642857143,4,'YouTube To Broadly Release Call-To-Action Overlays Allow Linking Off-Site | TechCrunch',64478,22,2,0,0,48,101,472,452,0.578091859364,0.515021806124,0.421908140636,0.0824671616768,0.0659480040097,0.357347708994,0.157697476699,0.200854628145,93.2323491882,5.6686180798,13.8958543074,6.08009787285,14.9045416407,0.727990906697,0.0759671406828,0.216415492419,0.104956714281,0.20886569494,0,0,0.0,0.0,Relevant
926,'http://bit.ly/ldxHf','http://artofmanliness.com/2009/06/30/30-days-to-a-better-man-wrap-up/',76,1,'2009-07-01 01:12:09','http://twitter.com/scloho','Great post for Real Men http://bit.ly/ldxHf',43,1200,'http://web.archive.org/web/20120507013209/http://artofmanliness.com/2009/06/30/30-days-to-a-better-man-wrap-up/','2012-05-07 01:32:09','Tue 30 Jun 2009 17:12:11 +0000',19,69,0.275362318841,4,'Be a Better Man in 30 Days | The Art of Manliness',47432,616,361,419,43,30,16,137,137,0.721490091725,0.4058458942,0.278509908275,0.0704761478602,0.0470360434192,0.866298871401,0.141861482158,0.141705504671,100.0,3.51190737547,20.3324683115,3.51190737547,20.3324683115,1.0,0.101534616513,0.169222895148,0.101534616513,0.169222895148,0,0,0.0,0.0,Relevant
927,'http://bit.ly/KUPxS','http://poemsfromreality.blogspot.com/',56,2,'2009-07-01 01:19:30','http://twitter.com/diane316','RT @Toltecjohn: Every artist was first an amateur Ralph Waldo Emerson >>> http://bit.ly/KUPxS',93,1215,'http://web.archive.org/web/20120809013945/http://poemsfromreality.blogspot.com/','2012-08-09 01:39:45','Mon 18 May 2009 22:23:18 +0000',19,37,0.513513513514,0,'?',0,92,30,12,0,68069,1518,49721,500,0.588832499598,0.436076152386,0.411167500402,0.0312757810753,0.0310161403466,0.861081169149,0.13162713477,0.107944790792,7.30049148565,5.46309735681,6.89645914766,74.8319119,94.4656830463,0.293422798663,0.0,0.155077657174,0.0,0.147408694819,0,1,0.0,0.0769230769231,NonRelevant
930,'http://bit.ly/2ilGK','http://thenokiablog.com/2009/06/30/flicker-twitter-beta-now-flickr2twitter/',11,1,'2009-07-01 01:05:19','http://twitter.com/thenokiablog','Flicker Twitter Beta Now Called Flickr2Twitter http://bit.ly/2ilGK',66,1238,'http://web.archive.org/web/20110629012557/http://thenokiablog.com/2009/06/30/flicker-twitter-beta-now-flickr2twitter/','2011-06-29 01:25:57','Tue 30 Jun 2009 17:05:18 +0000',19,75,0.253333333333,4,'Flicker Twitter Beta Now Called Flickr2Twitter',29429,0,0,0,0,24,0,36,33,0.5579913366,0.734441430271,0.4420086634,0.0746913686973,0.0652217066829,0.84764074612,0.0634683457128,0.0660758490517,99.9998297671,9.1493272378,9.15468339517,9.14931166263,9.15466781089,0.9396184773,0.116247638744,0.0685591170191,0.115470053838,0.0681005224607,0,0,0.0,0.0,Relevant
931,'http://bit.ly/xFuqb','http://www.funnyordie.com/videos/5271e32247/let-s-get-sexy-with-craig-robinson',50,2,'2009-07-01 00:10:15','http://twitter.com/arisdotcom','This is the sexiest song ive heard.......ever! http://bit.ly/xFuqb Thank you Craig Robinson.',92,1252,'http://web.archive.org/web/20110816003107/http://www.funnyordie.com/videos/5271e32247/let-s-get-sexy-with-craig-robinson','2011-08-16 00:31:07','Tue 30 Jun 2009 07:47:59 +0000',19,78,0.24358974359,3,'Lets Get Sexy with Craig Robinson from Funny Or Die Comedy Fetish and Craig Robinson',182223,5152,616,1235,213,304,37,355,344,0.648952866437,0.393014119825,0.351047133563,0.0438666760249,0.0481534866991,0.583190248721,0.155078334343,0.151497127002,44.4926719254,12.3331645265,92.1555565297,5.4873544308,48.279966614,0.114686909985,0.0498444786279,0.211643405557,0.0790569415042,0.0528221409205,2,8,0.166666666667,0.666666666667,Relevant
932,'http://bit.ly/yXvoc','http://www.youtube.com/watch%3Fv%3DYMPF6lpM0XM',81,2,'2009-07-01 00:58:25','http://twitter.com/rubenperezg','DIRTY PROJECTORS | Stillness Is The Move http://bit.ly/yXvoc',60,1253,'http://web.archive.org/web/20120308011918/http://www.youtube.com/watch%3Fv%3DYMPF6lpM0XM','2012-03-08 01:19:18','Tue 30 Jun 2009 05:47:14 +0000',19,46,0.413043478261,1,'?',0,25878,13406,17364,276,2549,210,2370,500,0.505575702662,0.293647653605,0.494424297338,0.0418303870092,0.0445435403187,0.474710275735,0.102754645284,0.07505516284,32.1304099214,61.6994497288,12.1043592428,52.07568311,37.6725951285,0.394771016976,0.0,0.0773403942549,0.0445435403187,0.0591402871006,0,4,0.0,0.5,Relevant
933,'http://bit.ly/19U0cH','http://searchcrm.techtarget.com/generic/0%2C295582%2Csid11_gci1249444%2C00.html',37,1,'2009-07-01 00:23:57','http://twitter.com/bastien_b','What are marketing metrics? The top 10 marketing buzzwords: http://bit.ly/19U0cH #metrics | RT @danmartell',106,1260,'http://web.archive.org/web/20080602000257/http://searchcrm.techtarget.com/generic/0%2C295582%2Csid11_gci1249444%2C00.html','2008-06-02 00:02:57','Tue 30 Jun 2009 16:20:24 +0000',20,79,0.253164556962,2,'What are marketing metrics? The top 10 marketing buzzwords',71087,0,0,0,0,121,4,9,7,0.686540788743,0.421442079038,0.313459211257,0.0634467871559,0.0403488306191,0.46683515659,0.0414632090863,0.0633880129078,99.7701782765,9.07567654585,12.4608280071,9.05481866959,12.4321903174,0.842713849856,0.0798404784056,0.0651894776378,0.0764160719901,0.0623934615078,0,0,0.0,0.0,Relevant
934,'http://bit.ly/ndL3F','http://www.theonion.com/content/news/report_90_of_waking_hours_spent',33,2,'2009-07-01 00:53:09','http://twitter.com/andrefrancisco','RT @MisterRosewater: This is so true and therefore so sad: http://bit.ly/ndL3F',78,1260,'http://web.archive.org/web/20100425011409/http://www.theonion.com/content/news/report_90_of_waking_hours_spent','2010-04-25 01:14:09','Mon 15 Jun 2009 06:03:26 +0000',19,68,0.279411764706,3,'Report: 90% Of Waking Hours Spent Staring At Glowing Rectangles | The Onion - Americas Finest News Source',53169,1843,1638,1031,0,1748,126,1258,500,0.372795441771,0.0868447267292,0.627204558229,0.0224605706843,0.023182271414,0.527112363921,0.17430607634,0.162052565694,100.0,11.8389685013,16.6105080782,11.8389685013,16.6105080782,0.986705648401,0.0,0.168748654751,0.0,0.170235455768,0,0,0.0,0.0,Relevant
935,'http://bit.ly/Va7Nu','http://www.spreadpersepolis.com/from-friday-to-sunday-12-to-14-of-june/',22,2,'2009-07-01 00:13:58','http://twitter.com/tymlee','RT@Iranriggedelect Brilliant Perspolis style cartoons illustrating the chronicle of #iranelection http://bit.ly/Va7Nu',117,1274,'http://web.archive.org/web/20090629235244/http://www.spreadpersepolis.com/from-friday-to-sunday-12-to-14-of-june/','2009-06-29 23:52:44','Sat 27 Jun 2009 10:31:36 +0000',19,71,0.267605633803,1,'Iran - Iranische Kultur - Feste und Bräuche | spreadpersepolis.com',29526,4358,0,17,14,1144,27,134,130,0.878741408843,0.0618599051891,0.121258591157,0.0345032779671,0.0205585570702,0.270050277991,0.0760823623149,0.119435840273,77.8307936835,59.0481508005,57.5863561948,75.8673373429,73.9891673584,nan,nan,nan,0.0,0.0226302269414,0,0,0.0,0.0,NonRelevant
936,'http://bit.ly/13IwgQ','http://www.youtube.com/watch%3Fv%3Dcw-NILysH1w',43,2,'2009-07-01 00:25:55','http://twitter.com/pedro_jose','Youtubes brand new Channels 2.0: http://bit.ly/13IwgQ',53,1296,'http://web.archive.org/web/20100123004731/http://www.youtube.com/watch%3Fv%3Dcw-NILysH1w','2010-01-23 00:47:31','Wed 24 Jun 2009 18:50:50 +0000',20,46,0.434782608696,1,'?',0,65,3,5,1,28,11,186,176,0.671287766559,0.579121835747,0.328712233441,0.0446144131405,0.0403962100438,0.26110329781,0.11878727958,0.133187480965,30.6657261257,61.4971974205,92.6144612817,49.8652416891,33.1111639601,nan,0.0861460984508,0.198680808354,nan,nan,0,0,0.0,0.0,Relevant
938,'http://bit.ly/aCMx8','http://www.redmondpie.com/michael-jackson-wallpaper-and-theme-for-windows-7/',43,1,'2009-07-01 00:41:18','http://twitter.com/airpoint','Michael Jackson Wallpaper and Theme for Windows 7 | Redmond Pie http://bit.ly/aCMx8',83,1301,'http://web.archive.org/web/20111205010259/http://www.redmondpie.com/michael-jackson-wallpaper-and-theme-for-windows-7','2011-12-05 01:02:59','Tue 30 Jun 2009 15:48:49 +0000',19,76,0.25,1,'Michael Jackson Wallpaper and Theme for Windows 7 | Redmond Pie',31800,73,33,8,9,10,3,27,26,0.553022165041,0.519193266255,0.446977834959,0.0917180335956,0.0969003166223,0.836536548879,0.0889218290008,0.0789058499494,21.5899104034,7.14898621249,8.46238630774,33.1126256612,39.1960232794,0.883883476483,0.422115882409,0.21380899353,0.373101253622,0.212605016068,2,2,0.166666666667,0.166666666667,Relevant
939,'http://bit.ly/SCTOm','http://scher.blogs.nytimes.com/2009/06/29/the-parade/',15,1,'2009-07-01 00:51:05','http://twitter.com/knottserious','Jeff Scher posts his latest film; The Parade; to his NYT Blog The Animated Life http://bit.ly/SCTOm',99,1303,'http://web.archive.org/web/20111125011248/http://scher.blogs.nytimes.com/2009/06/29/the-parade/','2011-11-25 01:12:48','Mon 29 Jun 2009 22:55:32 +0000',19,53,0.358490566038,4,'?',0,12,8,13,0,197,4,105,58,0.762689525955,0.310961900257,0.237310474045,0.0,0.0743109418247,0.0415078331808,0.148688915999,0.0449466574975,33.2328737561,95.1664395783,93.1742092924,34.9207913035,35.667459921,0.0,0.0,0.0,0.0920249728311,0.200642538994,0,0,0.0,0.0,Relevant
940,'http://bit.ly/OpKG1','http://www.pacificaviationmuseum.org',152,1,'2009-07-01 00:13:23','http://twitter.com/hawaiivirtuoso','You can download a free flight simulator coupon for Pacific Aviation Museum Pearl Harbor at http://bit.ly/OpKG1 (via @OahuVB)',125,1306,'http://web.archive.org/web/20081221235137/http://www.pacificaviationmuseum.org/','2008-12-21 23:51:37','Fri 19 Jun 2009 05:49:59 +0000',19,36,0.527777777778,0,'Pearl Harbor Pearl Harbor Memorial Pearl Harbor Museum',18151,157,216,80,97,38,110,172,168,0.627653967415,0.474990610593,0.372346032585,0.0924500327042,0.121987509119,0.309010328286,0.186985521991,0.152130990115,15.0934338671,17.0006554126,18.1940408551,88.7814822474,2.74610552421,nan,0.190308443909,0.178249253583,nan,nan,0,0,0.0,0.0,NonRelevant
941,'http://bit.ly/YXdTD','http://gigaom.com/2008/08/11/twitter-going-fremium-limiting-followers-to-2000/',82,2,'2009-07-01 01:07:31','http://twitter.com/gentsskincare','@WLCO Its to try to combat the spammers. http://bit.ly/YXdTD',60,1313,'http://web.archive.org/web/20080817004538/http://gigaom.com/2008/08/11/twitter-going-fremium-limiting-followers-to-2000/','2008-08-17 00:45:38','Tue 30 Jun 2009 17:07:33 +0000',19,78,0.24358974359,4,'Ev Williams: Twitter Not Limiting Followers — 		Tech News and Analysis',104593,2,0,0,0,8,2,13,13,0.559591966228,0.706700480153,0.440408033772,0.0439374775164,0.0192592803943,0.411445113204,0.0933830932633,0.123024937046,96.542143871,18.2606688834,14.5055517105,18.9147124263,15.0250979819,0.391975959545,0.023131050103,0.183597018409,0.0,0.283211630618,0,0,0.0,0.0,Relevant
942,'http://bit.ly/aLon5','http://www.cmt.com/shows/dyn/top_twenty_countdown/series_wildcard.jhtml%3Fwildcard%3D/dynamic_templates/shows/center_templates/wildcard/top_twenty_countdown/2009/top20_viewers_poll_main.jhtml',20,2,'2009-07-01 01:23:40','http://twitter.com/martinafanatic','vote for Martinas video on CMT at http://bit.ly/aLon5',53,1320,'http://web.archive.org/web/20090220010140/http://cmt.com/shows/dyn/top_twenty_countdown/series_wildcard.jhtml%3Fwildcard%3D/dynamic_templates/shows/center_templates/wildcard/top_twenty_countdown/2009/top20_viewers_poll_main.jhtml','2009-02-20 01:01:40','Tue 30 Jun 2009 17:23:33 +0000',19,191,0.0994764397906,11,'CMT.com : CMT Top 20 Countdown : Feature',24653,0,0,0,0,610,21,161,81,0.488687516507,0.499227640958,0.511312483493,0.0594102504833,0.0571661950475,0.361981009954,0.105722825132,0.0998759707759,12.3854400187,63.5500325463,24.5534919486,19.4892740766,50.4426826319,0.0,0.0,0.0,0.0645497224368,0.154045676501,0,0,0.0,0.0,NonRelevant
943,'http://bit.ly/SSIVT','http://www.mycarportal.net/2009/04/photography-hot-chicks-with-their-bmws-84-quality-pictures/',22,1,'2009-07-01 00:30:26','http://twitter.com/xyzugh','RT @mycarportal Photography: Hot Chicks with their BMWs - 84 quality pictures | My Car Portal http://bit.ly/SSIVT (via @tweetmeme)',130,1321,'http://web.archive.org/web/20090626000825/http://www.mycarportal.net/2009/04/photography-hot-chicks-with-their-bmws-84-quality-pictures/','','Thu 23 Apr 2009 12:07:20 +0000',19,94,0.202127659574,3,'Nothing found for  2009 04 Photography-hot-chicks-with-their-bmws-84-quality-pictures',45745,0,0,0,0,22,0,15,11,0.751308277712,0.22140711484,0.248691722288,0.10010667934,0.0916698497028,0.0780024961198,0.170940864689,0.132524427991,1.98300386603,46.9809309147,34.429431897,4.22086967505,5.75961831716,nan,nan,nan,0.0625,0.188444590361,0,0,0.0,0.0,Relevant
944,'http://bit.ly/xR59p','http://www.fitnessanywhere.com/Merchant2/merchant.mvc%3FScreen%3DSFNT',24,1,'2009-07-01 01:12:13','http://twitter.com/fitnesssandiego','Tomorrow is the day! TRX arrives at Fitness Zone. Group TRX schedule coming soon! Get yours now http://bit.ly/xR59p',115,1331,'http://web.archive.org/web/20120505013424/http://www.fitnessanywhere.com/Merchant2/merchant.mvc%3FScreen%3DSFNT','2012-05-05 01:34:24','Wed 10 Jun 2009 16:22:57 +0000',19,69,0.275362318841,2,'Functional Training Solution That Gets Results - Try TRX Training | TRX',34473,110,130,104,0,659,0,0,0,0.721043540898,0.99806270396,0.278956459102,0.0406096602582,0.0498011920556,0.654974637423,nan,nan,12.9703446468,61.7758678071,5.50108083688,20.9958113211,42.4127576151,0.273009453116,0.0862795962815,nan,0.0605227532669,nan,0,0,0.0,0.0,Relevant
945,'http://bit.ly/X3o1y','http://www.ustream.tv/channel/matthew-ebel-on-tour',28,1,'2009-07-01 00:14:40','http://twitter.com/goldiekatsu','Pleased @shamirkatsu pointed out that @matthewebel is playing live on ustream at http://bit.ly/X3o1y',100,1332,'http://web.archive.org/web/20100129003652/http://www.ustream.tv/channel/matthew-ebel-on-tour','2010-01-29 00:36:52','Tue 05 May 2009 14:43:04 +0000',19,50,0.38,2,'Matthew Ebel On Tour on USTREAM: Live piano rock and other appearances by Matthew Ebel.  Albums and Tracks available at www.matthewebel.com/music. Rock',32198,75,8,17,0,853,504,2275,500,0.677739897461,0.376737615695,0.322260102539,0.0465908164388,0.0532336785276,0.333615713704,0.10122388049,0.145342437965,52.2648641,24.4503384764,16.7722291539,12.7789361767,8.76598277383,0.2705008904,0.12171612389,0.146385010942,0.146385010942,0.117369119465,0,0,0.0,0.0,Relevant
946,'http://bit.ly/8iRhg','http://www.msnbc.msn.com/id/31601393/ns/health-addictions/',13,1,'2009-07-01 01:25:59','http://twitter.com/virginiawright','Stressed; broke smokers struggle with habit http://bit.ly/8iRhg',63,1344,'http://web.archive.org/web/20121127014823/http://www.msnbc.msn.com/id/31601393/ns/health-addictions/','2012-11-27 01:48:23','Tue 30 Jun 2009 17:25:57 +0000',19,58,0.327586206897,4,'?',0,0,0,0,0,3,2,30,30,0.450183772525,0.737170653544,0.549816227475,0.0488508651467,0.0493840709122,0.941032141978,0.128461267294,0.127074255509,100.0,13.9182754027,5.70025336213,13.9182754027,5.70025336213,1.0,0.0710669054519,0.198607477377,0.0710669054519,0.198607477377,0,0,0.0,0.0,Relevant
947,'http://bit.ly/tKmVm','http://alzheimerscaregiving.com/',22,1,'2009-07-01 01:25:58','http://twitter.com/dakimbrainfit','Dealing with long-distance caregiving for an elderly parent. http://bit.ly/tKmVm',80,1345,'http://web.archive.org/web/20110212014823/http://alzheimerscaregiving.com/','2011-02-12 01:48:23','Fri 26 Jun 2009 10:14:19 +0000',19,32,0.59375,0,'?',1233,0,0,0,0,22,0,8,7,0.669341559478,0.75935342152,0.330658440522,0.0246913580247,0.0433963036603,0.196039897771,0.0223272140345,0.0317589972486,100.0,48.9512685337,49.3268618925,48.9512685337,49.3268618925,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
948,'http://bit.ly/AgAX4','http://memory-alpha.org/en/wiki/Tamarian_language',22,1,'2009-07-01 00:21:27','http://twitter.com/stuartd','Darmok and Jalad at Tanagra: Kadir beneath Mo Moteh. Shaka; when the walls fell? Sokath; his eyes uncovered! I Heart TNG http://bit.ly/AgAX4',140,1355,'http://web.archive.org/web/20100402004402/http://memory-alpha.org/en/wiki/Tamarian_language','2010-04-02 00:44:02','Wed 24 Jun 2009 15:47:01 +0000',19,49,0.387755102041,3,'Tamarian language - Memory Alpha the Star Trek Wiki',85204,40,28,52,0,67,0,10,10,0.514905457316,0.860794901914,0.485094542684,0.103117749788,0.0901588194064,0.47783696814,0.116692601238,0.129652055028,70.1512897547,68.9019388419,4.65474665553,48.3355987636,6.63529732925,0.0,0.221636655401,0.239657875806,0.0,0.0,0,0,0.0,0.0,Relevant
950,'http://bit.ly/ualtC','http://mac.appstorm.net/roundups/photography-roundups/the-ultimate-mac-setup-for-photographers-50-apps/',51,1,'2009-07-01 00:12:38','http://twitter.com/maguro7','The Ultimate Mac Setup for Photographers (50 Apps) ? AppStorm http://bit.ly/ualtC',81,1357,'http://web.archive.org/web/20100820003515/http://mac.appstorm.net/roundups/photography-roundups/the-ultimate-mac-setup-for-photographers-50-apps/','2010-08-20 00:35:15','Tue 30 Jun 2009 07:15:07 +0000',19,103,0.184466019417,3,'The Ultimate Mac Setup for Photographers (50 Apps) | Mac.AppStorm',165777,159,46,25,8,15,132,809,500,0.567135977805,0.215725339384,0.432864022195,0.0655605575212,0.0704934404989,0.895774059943,0.134498054119,0.139888497846,13.5632160701,70.0102996233,70.0090537959,9.4956482092,9.49547923495,0.880158003763,0.0926482109224,0.12954656388,0.0526315789474,0.112036782704,0,0,0.0,0.0,Relevant
951,'http://bit.ly/qaiPK','http://craigmod.com/journal/font-face/',109,1,'2009-07-01 00:23:32','http://twitter.com/visualswede','everyone get off your asses and download Firefox 3.5; screw IE8!!! http://bit.ly/qaiPK',86,1361,'http://web.archive.org/web/20110508004613/http://craigmod.com/journal/font-face/','2011-05-08 00:46:13','Mon 29 Jun 2009 11:19:19 +0000',19,38,0.5,2,'@font-face: The Potential of Web Typography',29683,158,10,5,2,855,93,834,500,0.501838464679,0.558857718807,0.498161535321,0.0341593492843,0.0458680610769,0.926079301993,0.238489312829,0.238141242779,99.7190811946,11.1674530236,26.985736194,11.1989128758,27.0617577606,0.975307467792,0.0332963579106,0.232559122159,0.0340601351645,0.23481349967,0,0,0.0,0.0,Relevant
952,'http://bit.ly/LvfNf','http://www.thepetitionsite.com/takeaction/131375038',12,1,'2009-07-01 00:59:44','http://twitter.com/endochick','RT @JeannetteNL: Help Release US citizens Laura Ling and Euna Lee from North Korea... plzRT http://bit.ly/LvfNf',111,1363,'http://web.archive.org/web/20100909012227/http://www.thepetitionsite.com/takeaction/131375038','2010-09-09 01:22:27','Tue 30 Jun 2009 04:49:46 +0000',19,51,0.372549019608,2,'Help Release Laura Ling and Euna Lee - The Petition Site',97166,0,0,0,0,7146,897,4466,500,0.679559800546,0.862171511511,0.320440199454,0.0128141957406,0.0613011322083,0.402740335782,0.121114170275,0.108505109764,74.5364413644,20.1894877522,19.2435280003,15.0485257001,14.3434409644,0.0,0.0,0.0467269313516,0.189466186686,0.146629597597,0,2,0.0,0.125,Relevant
953,'http://bit.ly/Hb7xa','http://solotravelerblog.com/solo-travel-blues-highway/',37,1,'2009-07-01 00:26:29','http://twitter.com/cailinoneil','check out @solotraveler s new blog this week from the road!! http://bit.ly/Hb7xa',80,1367,'http://web.archive.org/web/20101124004916/http://solotravelerblog.com/solo-travel-blues-highway/','2010-11-24 00:49:16','Mon 29 Jun 2009 11:24:39 +0000',19,54,0.351851851852,1,'Travel Solo down the Blues Highway - Chicago Memphis Jackson and New Orleans | Solo Traveler',45028,7,16,6,0,27,44,59,44,0.56016582966,0.458093999607,0.43983417034,0.0314658387764,0.0431331092814,0.543719807655,0.144477632898,0.143797760535,99.9998486996,11.690569819,11.0270702489,11.6905875069,11.027086933,0.862262677725,0.0212717814906,0.212097343536,0.0452910813658,0.211682685576,0,0,0.0,0.0,Relevant
954,'http://bit.ly/GPBmK','http://nymag.com/health/features/46213/',61,2,'2009-07-01 00:53:34','http://twitter.com/magsmacd','@fitprosarah have a read of this http://bit.ly/GPBmK',52,1369,'http://web.archive.org/web/20090802011623/http://nymag.com/health/features/46213/','2009-08-02 01:16:23','Mon 23 Feb 2009 20:27:28 +0000',19,39,0.487179487179,3,'How Were Wrecking Our Feet With Every Step We Take -- New York Magazine',60441,3552,1385,3360,117,4195,67,657,500,0.634679448192,0.361972435824,0.365320551808,0.0423571038092,0.0416598866379,0.655958715234,0.156138647117,0.161331025612,100.0,21.1462720622,69.036445487,21.1462720622,69.036445487,1.0,0.0225761820493,0.186324045983,0.0225761820493,0.186324045983,0,0,0.0,0.0,Relevant
955,'http://bit.ly/O2XgM','http://www.youtube.com/watch%3Fv%3DUWRyj5cHIQA',48,1,'2009-07-01 00:37:45','http://twitter.com/lurkey','Watch this. Youre gonna love my nuts. Watch this. Youre gonna love my nuts. Watch this watch this watch this. http://bit.ly/O2XgM',129,1370,'http://web.archive.org/web/20120202010035/http://www.youtube.com/watch%3Fv%3DUWRyj5cHIQA','2012-02-02 01:00:35','Sun 26 Apr 2009 09:40:02 +0000',19,46,0.413043478261,1,'?',0,108748,41717,90971,2463,47323,973,12210,500,0.642925071651,0.366652391226,0.357074928349,0.0483180126888,0.0636873937776,0.471691816165,0.10079253058,0.0807036012013,89.3133540749,23.2034424073,48.7274390501,20.7237726748,43.5201101704,0.128623938857,0.0802572353905,0.075968847958,0.0580258853186,0.0376350800124,0,2,0.0,0.0952380952381,Relevant
956,'http://bit.ly/1abHEv','http://www.chrisbrogan.com/19-presence-management-chores-you-could-do-every-day/',77,1,'2009-07-01 00:57:02','http://twitter.com/lunalux','Are you using social media to build your brand? I know I am! 19 tips on how to make the most of FB; twitter; LinkedIn http://bit.ly/1abHEv',138,1371,'http://web.archive.org/web/20120306011953/http://www.chrisbrogan.com/19-presence-management-chores-you-could-do-every-day/','2012-03-06 01:19:53','Sun 28 Jun 2009 23:23:51 +0000',20,80,0.25,1,'19 Presence Management Chores You COULD Do Every Day',91221,163,28,1,14,5796,317,1533,500,0.735005396636,0.281314247715,0.264994603364,0.0727392967453,0.0729557832262,0.865629466861,0.167182169938,0.164651661518,63.7494458744,12.095170279,10.0159442141,7.71060403045,6.3851089356,0.923760430703,0.172516389836,0.194110344361,0.170746944191,0.18928005226,0,0,0.0,0.0,Relevant
957,'http://bit.ly/FD2tb','http://didyoudiet.com/recipies.php',33,1,'2009-07-01 01:03:47','http://twitter.com/didyoudiet','Great Summer Salads http://bit.ly/FD2tb',39,1371,'http://web.archive.org/web/20091129012638/http://didyoudiet.com/recipies.php','2009-11-29 01:26:38','Sat 23 May 2009 05:21:24 +0000',19,34,0.558823529412,1,'Did You Diet? Weight Loss Fitness Diet and Nutrition',15617,0,0,0,0,1006,55,2570,500,0.758216015793,0.187794898755,0.241783984207,0.0437060599375,0.0156402811772,0.474151406454,0.0960060704415,0.0572993509486,40.3469858323,19.2082901908,13.8936881894,47.6077451502,34.4355046673,0.132539740496,0.0385758374905,0.0599776655381,0.0,0.0790569415042,0,1,0.0,0.25,NonRelevant
958,'http://bit.ly/bRlAZ','http://www.coolhunting.com/archives/2009/06/phonesuit_mili.php',13,1,'2009-07-01 00:04:02','http://twitter.com/davepal','Hells Yeah! RT @HappyRegression: I know its not out until Sept but I kinda want one now! http://bit.ly/bRlAZ',108,1388,'http://web.archive.org/web/20091122002710/http://www.coolhunting.com/archives/2009/06/phonesuit_mili.php','2009-11-22 00:27:10','Tue 30 Jun 2009 12:02:26 +0000',19,62,0.306451612903,4,'PhoneSuit MiLi Pro Video Projector',26833,34,3,2,1,736,17,156,149,0.379283172475,0.343226917386,0.620716827525,0.0113812863401,0.0114632475625,0.992850087041,0.1245707495,0.123682389222,100.0,66.374906782,63.7478224319,66.374906782,63.7478224319,1.0,0.0,0.21325611475,0.0,0.21325611475,0,0,0.0,0.0,Relevant
959,'http://bit.ly/SvXrt','http://whiteafrican.com/2009/06/30/africas-poor-premium-sms-in-the-crossfire/',49,1,'2009-07-01 00:20:22','http://twitter.com/mobileactive','RT @whiteafrican: A special post for @katrinskaya @stevesong @bankelele and others in African and mobile space: http://bit.ly/SvXrt',131,1396,'http://web.archive.org/web/20100903004338/http://whiteafrican.com/2009/06/30/africas-poor-premium-sms-in-the-crossfire','2010-09-03 00:43:38','Tue 30 Jun 2009 14:50:56 +0000',19,77,0.246753246753,4,'Africa’s Poor: Premium SMS in the Crossfire — WhiteAfrican',116919,1,0,0,0,115,13,42,35,0.699737037148,0.779125048897,0.300262962852,0.0614109753186,0.0613139339485,0.961519388975,0.116922296444,0.119598895065,98.9882371039,3.09396400591,3.44971603507,3.12558754093,3.48497572641,0.606946303027,0.0579771035652,0.113995135412,0.0843434712246,0.155409403337,0,0,0.0,0.0,Relevant
961,'http://bit.ly/ROyiw','http://didyoudiet.com/',62,2,'2009-07-01 01:01:30','http://twitter.com/didyoudiet','FDA Takes a Closer Look at Tylenol http://bit.ly/ROyiw',54,1435,'http://webcitation.org/query%3Fid%3D1306041923605244','2011-05-22 01:25:25','Thu 14 May 2009 04:05:21 +0000',19,22,0.863636363636,0,'Did You Diet? Weight Loss Fitness Diet and Nutrition',17148,9,2,0,0,1414,12,2660,500,0.618406728721,0.433107334703,0.381593271279,0.0,0.032075014955,0.117729571496,0.157058054577,0.0291451067561,13.8897126349,35.6947484958,58.1736800761,4.95789799182,8.08015699171,0.0530744892434,0.0,0.0,0.0416666666667,0.0977850115247,0,5,0.0,0.625,NonRelevant
962,'http://bit.ly/17RagB','http://www.gamasutra.com/php-bin/news_index.php%3Fstory%3D24264',11,2,'2009-07-01 00:08:15','http://twitter.com/gaminggeek','Wii Sports Resort Third Fastest-Selling Wii Game In Japan http://bit.ly/17RagB',78,1448,'http://web.archive.org/web/20111110003223/http://www.gamasutra.com/php-bin/news_index.php%3Fstory%3D24264','2011-11-10 00:32:23','Tue 30 Jun 2009 16:08:13 +0000',20,63,0.31746031746,2,'Gamasutra - News - Wii Sports Resort Third Fastest-Selling Wii Game In Japan',58371,0,0,0,0,4,1,16,16,0.516898428762,0.609561779869,0.483101571238,0.0793204315924,0.0308623029617,0.574466626121,0.0442793876989,0.0853531607949,2.03772107602,4.78941797648,11.6214688496,42.5463195324,17.5341095208,nan,0.247016090878,0.211194301548,nan,nan,0,0,0.0,0.0,NonRelevant
963,'http://bit.ly/vhA7w','http://www.theglowingedge.com/addicted-to-pain-an-interview-with-bodybuilder-dave-minella/',13,1,'2009-07-01 00:57:05','http://twitter.com/daveminella','@CSpeedPhoto @rumblestrip Thanks; but its @glowbird whose writing can make anyone sound cool. http://bit.ly/vhA7w',113,1466,'http://web.archive.org/web/20090630003239/http://www.theglowingedge.com/addicted-to-pain-an-interview-with-bodybuilder-dave-minella/%3F','2009-06-30 00:32:39','Tue 30 Jun 2009 15:13:47 +0000',19,90,0.211111111111,1,'Addicted to Pain: an Interview with Dave Minella',52609,0,0,0,0,22,2,6,6,0.807965505536,0.0680202267338,0.192034494464,0.0,0.0327857838876,0.0763047593717,0.0695491503404,0.0,2.41046317737,36.2319346488,23.5786759992,6.6528690801,10.2230641681,nan,nan,nan,0.0166228585164,0.0756856276908,0,0,0.0,0.0,NonRelevant
965,'http://bit.ly/REyX5','http://www.adobe.com/devnet/air/ajax/getting_started.html',66,1,'2009-07-01 00:09:13','http://twitter.com/delicious50','Adobe – Adobe AIR Developer Center for HTML and Ajax http://bit.ly/REyX5 adobe air webdev html ajax javascript css application apps',133,1480,'http://web.archive.org/web/20080404234433/http://www.adobe.com/devnet/air/ajax/getting_started.html','2008-04-04 23:44:33','Tue 30 Jun 2009 14:38:10 +0000',19,57,0.333333333333,4,'Learn AIR | Adobe AIR Developer Center',110944,43,19,6,0,18,3,12,12,0.627751370124,0.562569958038,0.372248629876,0.0996765758415,0.0635998728004,0.278106671709,0.086896749448,0.112764067062,17.838885223,13.9163048367,11.5855727916,2.4825136471,2.06673703272,nan,0.304290309725,0.179605302027,nan,nan,0,0,0.0,0.0,Relevant
966,'http://bit.ly/Fw1HA','http://www.fixya.com/support/t1349625-need_drivers_nikkai_usb_serial_converter',13,1,'2009-07-01 00:17:47','http://twitter.com/s0apy','@ewizard theres a thread on fixya.com about this - various links to prolific drivers etc - http://bit.ly/Fw1HA',110,1482,'http://web.archive.org/web/20091004004229/http://www.fixya.com/support/t1349625-need_drivers_nikkai_usb_serial_converter','2009-10-04 00:42:29','Tue 30 Jun 2009 02:54:43 +0000',19,78,0.24358974359,2,'Need drivers for nikkai usb to serial converter rs232 - FixYa',104955,0,0,0,0,4,0,1,1,0.325165626662,0.633150991027,0.674834373338,0.0616945063526,0.0679114743069,0.336309330844,0.0628306697948,0.0641940738766,40.439396207,13.7972834533,13.9721753669,34.1184210138,34.5509000563,0.697963602283,0.138232703275,0.138232703275,0.132873500863,0.132873500863,0,0,0.0,0.0,Relevant
967,'http://bit.ly/yp7ed','http://martinfowler.com/bliki/IllustrativeProgramming.html',33,1,'2009-07-01 00:49:21','http://twitter.com/nicholasdr','RT @lukebayes Is this why Excel is the worlds most popular programming language? http://bit.ly/yp7ed (via @martinfowler)',120,1482,'http://web.archive.org/web/20110623011403/http://martinfowler.com/bliki/IllustrativeProgramming.html','2011-06-23 01:14:03','Tue 30 Jun 2009 11:36:28 +0000',19,58,0.327586206897,2,'IllustrativeProgramming',21226,1,0,0,0,60,4,60,55,0.749015972004,0.53086579418,0.250984027996,0.0857985936117,0.0872145075957,0.951898311159,0.160324029296,0.157725412679,100.0,9.24769632123,13.0015900378,9.24769632123,13.0015900378,1.0,0.0815735582684,0.159494816503,0.0815735582684,0.159494816503,0,0,0.0,0.0,Relevant
968,'http://bit.ly/7EnX8','http://www.palantirtech.com/government/analysis-blog',28,1,'2009-07-01 00:36:45','http://twitter.com/anacelvw','RT @timoreilly More on Palantir on their blog: http://bit.ly/7EnX8 Definitely a powerful analysis platform.',107,1487,'http://web.archive.org/web/20111219010132/http://www.palantirtech.com/government/analysis-blog','2011-12-19 01:01:32','Tue 30 Jun 2009 15:35:34 +0000',19,52,0.365384615385,2,'The Analysis Blog | Palantir',40591,0,1,0,0,811,7,24,24,0.81485509925,0.248670511884,0.18514490075,0.0780076451239,0.0638876565,0.440229097851,0.113925936437,0.130763280861,92.6999635649,2.53126595316,2.96340736158,2.73060080696,3.19677295181,0.447337528881,0.0941763218696,0.131643116574,0.0727272727273,0.10711409782,0,0,0.0,0.0,Relevant
969,'http://bit.ly/7S7AB','http://www.break.com/index/the-best-fountain-dive-ever-recorded.html',25,1,'2009-07-01 00:14:57','http://twitter.com/cashintoday','What a total NUMPTIE..http://bit.ly/7S7AB',41,1489,'http://web.archive.org/web/20120127003946/http://www.break.com/index/the-best-fountain-dive-ever-recorded.html','2012-01-27 00:39:46','Fri 08 May 2009 02:05:57 +0000',19,68,0.279411764706,2,'Watch The Best Fountain Dive Ever Recorded Video | Break.com',143419,297,8,40,3,120,1,11,11,0.449921878123,0.171347166236,0.550078121877,0.0215315317937,0.0113314902275,0.476901845934,0.0800023704757,0.0844536159796,52.0137324731,72.0900623591,63.8441307611,37.4967321752,81.469873351,nan,0.0,0.0567961834247,nan,nan,0,0,0.0,0.0,Relevant
970,'http://bit.ly/YyeZ8','http://www.grist.org/article/2009-06-30-screwing-environment-economy/',46,1,'2009-07-01 00:58:18','http://twitter.com/lisataber','RT @grist @david_h_roberts disparate studies all make a similar point: fing up the environment is bad for the economy http://bit.ly/YyeZ8',137,1489,'http://web.archive.org/web/20120623012307/http://grist.org/article/2009-06-30-screwing-environment-economy/','2012-06-23 01:23:07','Tue 30 Jun 2009 14:41:53 +0000',19,69,0.275362318841,2,'Screwing up environment not so great for economy studies find | Grist',46027,40,0,0,0,72,6,36,35,0.377138542294,0.433169185149,0.622861457706,0.0717219138187,0.0712615208015,0.78474488282,0.0812599626687,0.0855024495429,99.9999999998,4.15491675268,2.8735680838,4.15491675267,2.8735680838,0.982262386579,0.142471962677,0.173677476907,0.144001222546,0.175528443682,0,0,0.0,0.0,Relevant
972,'http://bit.ly/1277Yx','http://www.watchtower.org/e/200609a/article_01.htm',37,1,'2009-07-01 00:34:16','http://twitter.com/think_thank','SCIENCE VS. THE BIBLE... WHO IS CORRECT? http://bit.ly/1277Yx',61,1538,'http://web.archive.org/web/20100613005954/http://watchtower.org/e/200609a/article_01.htm','2010-06-13 00:59:54','Tue 30 Jun 2009 16:34:16 +0000',20,50,0.4,3,'Does Science Contradict the Genesis Account? - Jehovahs Witnesses Official Web Site',12678,1407,556,272,0,10,68,130,130,0.488330574534,0.519504573589,0.511669425466,0.0226455406829,0.0106812981984,0.142605709434,0.0459088141608,0.169859653215,8.6848886166,30.9898042808,10.0132664506,28.0249869857,86.7338211704,nan,0.0,0.157792186067,nan,nan,0,1,0.0,0.125,NonRelevant
974,'http://bit.ly/N8JkN','http://ancienthistory.about.com/od/abbreviations/f/ievseg.htm',82,1,'2009-07-01 01:02:36','http://twitter.com/babsonhayn','RT @crysmy: Learning something from @marikoc. The diff between i.e. and e.g. http://bit.ly/N8JkN',96,1545,'http://web.archive.org/web/20110425012821/http://ancienthistory.about.com/od/abbreviations/f/ievseg.htm','2011-04-25 01:28:21','Tue 30 Jun 2009 16:50:44 +0000',19,61,0.311475409836,4,'?',26126,482,271,495,186,5,24,272,267,0.597184642548,0.36777421857,0.402815357452,0.0246071156842,0.024343224778,0.839671446493,0.124277122419,0.122586643286,99.996380123,23.9636632114,59.9235335175,23.9645306979,59.9213643593,0.883806972958,0.0,0.11700197501,0.0,0.102319392929,0,0,0.0,0.0,Relevant
976,'http://bit.ly/m0x8D','http://www.youtube.com/watch%3Fv%3DFK_DB36ivy0',14,1,'2009-07-01 01:09:48','http://twitter.com/flyer802','RT @ttjemery RT @Junemarie424 Dems act like babies & refusing 2 pledge to the flag when they dont get their way! #tcot http://bit.ly/m0x8D',138,1571,'http://web.archive.org/web/20101030013559/http://www.youtube.com/watch%3Fv%3DFK_DB36ivy0','2010-10-30 01:35:59','Tue 30 Jun 2009 17:05:44 +0000',19,46,0.413043478261,1,'?',0,1981,1317,3355,0,10,38,164,152,0.604547013971,0.967622103128,0.395452986029,0.0491565958233,0.0380524709281,0.429900101122,0.0898342078528,0.104469402928,11.0057262784,7.28607903334,7.98210859748,66.2026189731,72.526868246,0.0220486931851,0.0977203881243,0.172005581457,0.0,0.0186989398002,0,0,0.0,0.0,Relevant
977,'http://bit.ly/mCtEC','http://www.youtube.com/watch%3Fv%3Dvm03Dgu_yXA',25,2,'2009-07-01 00:43:25','http://twitter.com/indi303','Shamwow remake. WAY TOO FUNNY!!! http://bit.ly/mCtEC',52,1572,'http://web.archive.org/web/20100829010937/http://www.youtube.com/watch%3Fv%3Dvm03Dgu_yXA','2010-08-29 01:09:37','Tue 05 May 2009 20:16:41 +0000',19,46,0.413043478261,1,'?',0,63560,26854,43828,142,1513,84,1267,500,0.51057744771,0.00887952562369,0.48942255229,0.0101180582315,0.0173019184998,0.359975314867,0.106201535998,0.0891069041386,24.7034087908,91.1659804849,7.43404431842,22.5211048373,30.0931923257,0.10873970905,0.0949157995752,0.0984876747328,0.0,0.0390250838459,0,1,0.0,0.166666666667,Relevant
978,'http://bit.ly/vxl9k','http://mrkt.it/content/4-problems-we-solve',10,1,'2009-07-01 01:14:23','http://twitter.com/147ways2mrkt_it','4 Problems We Solve... http://bit.ly/vxl9k',42,1594,'http://web.archive.org/web/20111016014057/http://mrkt.it/content/4-problems-we-solve','2011-10-16 01:40:57','Thu 18 Jun 2009 17:52:55 +0000',19,42,0.452380952381,2,'4 Problems We Solve... | Sell it with Mrkt.it',10137,0,0,0,0,95,0,20,20,0.568862642607,0.634895782402,0.431137357393,0.0801926939765,0.0821994936527,0.968994429408,0.112844529038,0.110089568463,100.0,49.000299482,51.6474542034,49.000299482,51.6474542034,1.0,0.116642368704,0.15848577035,0.116642368704,0.15848577035,0,0,0.0,0.0,Relevant
979,'http://bit.ly/KGCqE','http://incrediblethings.com/lists/14-bizarre-japanese-toys/',64,1,'2009-07-01 00:24:53','http://twitter.com/bentonjp','RT: @engrishdotcom 14 bizarre Japanese toys (including one lifted from Engrish.com!) -- http://bit.ly/KGCqE the Hex Bug is kinda cool',133,1597,'http://web.archive.org/web/20120217005130/http://www.incrediblethings.com/lists/14-bizarre-japanese-toys/','2012-02-17 00:51:30','Tue 30 Jun 2009 15:53:19 +0000',19,59,0.322033898305,2,'14 Bizarre Japanese Toys | Incredible Things',104758,466,144,204,4,188,29,148,146,0.656316726175,0.478980492583,0.343683273825,0.0587595560058,0.0584009411135,0.943860147573,0.174143086387,0.176493563635,21.1803234516,23.0875973333,35.5455109524,4.89002779239,7.52865419224,nan,0.0805659494511,0.217577900073,nan,nan,0,0,0.0,0.0,Relevant
981,'http://bit.ly/YdJ8T','http://www.youtube.com/watch%3Fv%3DY9KyBdPeKHg',38,2,'2009-07-01 00:59:40','http://twitter.com/keikotakamura','ROFFLE COPTERS RT @Clarissy @noukon Terrible scenes from movies: http://bit.ly/YdJ8T http://tinyurl.com/54cpm5',110,1599,'http://web.archive.org/web/20091216012619/http://www.youtube.com/watch%3Fv%3DY9KyBdPeKHg','2009-12-16 01:26:19','Fri 08 May 2009 11:43:00 +0000',19,46,0.413043478261,1,'?',0,26336,15018,28841,5022,909,224,2327,500,0.406906902055,0.025322843379,0.593093097945,0.0281334581368,0.0314602325018,0.262762432373,0.111147301093,0.0819146047723,38.8094213497,55.2230917793,49.0628141605,21.4317623709,79.1014987904,0.213470420089,0.0,0.0640102424583,0.0,0.0820553557991,0,9,0.0,0.818181818182,Relevant
982,'http://bit.ly/tqWV8','http://www.youtube.com/watch%3Fv%3DG435mkmjajQ',18,1,'2009-07-01 00:50:59','http://twitter.com/clau96','@jeyyounit11 haha lol i still watching ur vid of valentines day =P is funny http://bit.ly/tqWV8',95,1600,'http://web.archive.org/web/20090422002419/http://www.youtube.com/watch%3Fv%3DG435mkmjajQ','2009-04-22 00:24:19','Sun 31 May 2009 21:55:57 +0000',19,46,0.413043478261,1,'?',0,36346,32379,50673,137,239,183,2805,500,0.723496185504,0.00806523618737,0.276503814496,0.071454095307,0.0614271937198,0.215168636112,0.0922483291051,0.0653953381325,44.613040633,8.40621819837,4.4449175555,18.8425134873,9.96326969075,0.328266082149,0.208012573584,0.0607824825815,0.145671408146,0.0693323344858,0,1,0.0,0.0666666666667,Relevant
983,'http://bit.ly/z3RHZ','http://wiki.eclipse.org/TweetHub',26,1,'2009-07-01 01:24:50','http://twitter.com/farleymillano','via (@oliveiraeduardo) Eclipse +Twitter = TweetHub http://bit.ly/z3RHZ **ppl [at] @commentlab check this out**!',111,1603,'http://web.archive.org/web/20100414015133/http://wiki.eclipse.org/TweetHub','2010-04-14 01:51:33','Tue 30 Jun 2009 17:21:25 +0000',19,32,0.59375,1,'TweetHub - Eclipsepedia',24900,0,0,0,0,9,2,22,22,0.689971392322,0.485139523679,0.310028607678,0.0591312395989,0.0596210603519,0.982618219324,0.172052445914,0.175809814598,100.0,30.192943957,10.2005943448,30.192943957,10.2005943448,0.982774851086,0.0911684611677,0.247508594198,0.0916939321542,0.239715347458,0,0,0.0,0.0,Relevant
984,'http://bit.ly/cOyQm','http://www.last.fm/listen/artist/Avril%2BLavigne/similarartists',19,1,'2009-07-01 00:55:58','http://twitter.com/eduardoricocerv','listening to The Best Damn Thing by Avril Lavigne on Boxee. tune in at http://bit.ly/cOyQm',90,1619,'http://web.archive.org/web/20100328012257/http://www.last.fm/listen/artist/Avril%2BLavigne/similarartists','2010-03-28 01:22:57','Thu 19 Mar 2009 10:26:32 +0000',19,63,0.301587301587,4,'?',0,4,1,0,0,20,1,13,13,0.767752914099,0.0535624330834,0.232247085901,0.0360374985078,0.0514363399523,0.688704939935,0.0639731400791,0.0597614304667,2.34465168164,17.2906956008,12.3451998173,13.5601929256,18.9924158081,nan,0.0465242105199,0.0385758374905,nan,nan,2,2,0.133333333333,0.133333333333,NonRelevant
985,'http://bit.ly/MBmkp','http://www.petefreitag.com/item/703.cfm',23,1,'2009-07-01 01:00:50','http://twitter.com/ilearning411','Ajax Same Origin Policy No More with Firefox 3.5 http://bit.ly/MBmkp',68,1630,'http://web.archive.org/web/20121024012800/http://www.petefreitag.com/item/703.cfm','2012-10-24 01:28:00','Tue 30 Jun 2009 16:30:27 +0000',19,39,0.487179487179,2,'Ajax Same Origin Policy No More with Firefox 3.5',19484,0,0,0,0,4,1,14,14,0.440353082496,0.477002897682,0.559646917504,0.0646170669751,0.065795169496,0.973591410137,0.127707760623,0.125421075508,100.0,21.9331846498,21.9471639116,21.9331846498,21.9471639116,1.0,0.111803398875,0.144672846651,0.111803398875,0.144672846651,0,0,0.0,0.0,Relevant
986,'http://bit.ly/P7prV','http://www.techcrunch.com/2009/06/30/tbd-joins-the-deadpool/',31,1,'2009-07-01 00:34:09','http://twitter.com/getpaidtoday','TBDs Deadpool Date Finally Determined: Back in 2007 I did a column on TBD; a social network aimed at baby b.. http://bit.ly/P7prV',129,1637,'http://web.archive.org/web/20120803010126/http://techcrunch.com/2009/06/30/tbd-joins-the-deadpool/','2012-08-03 01:01:26','Tue 30 Jun 2009 16:34:08 +0000',19,60,0.316666666667,4,'TBDs Deadpool Date Finally Determined  |  TechCrunch',70599,0,0,0,0,2,8,83,82,0.584373528676,0.498880116233,0.415626471324,0.0997255782017,0.0917564383913,0.781536761969,0.093303873603,0.0946469157501,2.41027243171,2.49559068846,4.09525022584,96.5812399789,58.8553152748,nan,0.182013280713,0.132046312362,nan,nan,0,0,0.0,0.0,Relevant
987,'http://bit.ly/QzQOq','http://www.politifact.com/truth-o-meter/promises/promise/234/allow-five-days-of-public-comment-before-signing-b/',82,1,'2009-07-01 00:41:32','http://twitter.com/jimilee73','I would like to see President Obama impose this rule. The 5-day comment period. http://bit.ly/QzQOq',99,1641,'http://web.archive.org/web/20120913010853/http://www.politifact.com/truth-o-meter/promises/promise/234/allow-five-days-of-public-comment-before-signing-b/','2012-09-13 01:08:53','Tue 17 Feb 2009 06:01:51 +0000',19,112,0.169642857143,5,'PolitiFact | The Obameter: Allow five days of public comment before signing bills',34662,52,73,23,0,50,18,70,66,0.583218229404,0.349135950549,0.416781770596,0.0670150577413,0.0668153104781,0.98135965187,0.202871321807,0.203323655304,100.0,5.14894368291,20.9165368898,5.14894368291,20.9165368898,1.0,0.0989759478081,0.264481477165,0.0989759478081,0.264481477165,0,2,0.0,0.133333333333,Relevant
988,'http://bit.ly/2E6Nhl','http://www.techcrunch.com/2009/06/30/iphone-os-31-beta-and-sdk-already-rolling-out-to-developers/',29,1,'2009-07-01 00:32:45','http://twitter.com/alexgzz','RT @nogard: RT @parislemon: iPhone OS 3.1 Beta And SDK Already Rolling Out To Developers http://bit.ly/2E6Nhl',109,1648,'http://web.archive.org/web/20100330010013/http://techcrunch.com/2009/06/30/iphone-os-31-beta-and-sdk-already-rolling-out-to-developers','2010-03-30 01:00:13','Tue 30 Jun 2009 15:28:43 +0000',20,97,0.20618556701,4,'iPhone OS 3.1 Beta And SDK Already Rolling Out To Developers  |  TechCrunch',72609,3,0,0,0,118,17,166,165,0.567860671046,0.552461439388,0.432139328954,0.0714916430271,0.0752912670151,0.374055738458,0.0775424078654,0.106069552889,92.450880709,2.72662016874,3.33163763388,2.52078435959,3.08012833455,0.497071387289,0.131971761064,0.14375,0.221248839434,0.152174410733,0,0,0.0,0.0,Relevant
989,'http://bit.ly/19LmMm','http://news.bbc.co.uk/2/hi/health/8125934.stm',23,2,'2009-07-01 00:27:33','http://twitter.com/mhisham','well then. :) RT @shawnlimtianjun: Daily sex best for good sperm REALLY? lol http://bit.ly/19LmMm',97,1653,'http://wayback.archive-it.org/1193/20090701011859/http://news.bbc.co.uk/2/hi/health/8125934.stm','2009-07-01 00:00:00','Tue 30 Jun 2009 05:48:50 +0000',20,45,0.444444444444,4,'BBC NEWS | Health | Daily sex best for good sperm',75918,990,53,126,1,95,54,374,345,0.737829497148,0.21455415998,0.262170502852,0.0475092889741,0.038479758045,0.606908276582,0.155736566863,0.173800246397,73.4769857314,13.9120482378,66.1636238229,18.9338853511,48.6150364357,0.605938878063,0.0693745935094,0.205056770672,0.0589896076839,0.172346384714,0,0,0.0,0.0,Relevant
990,'http://bit.ly/DBXsA','http://www.slashfilm.com/2009/06/21/first-photos-tim-burtons-alice-in-wonderland-what-do-you-think/',53,1,'2009-07-01 00:40:25','http://twitter.com/mirandaclues','http://bit.ly/DBXsA Anne Hathaway? Is that you?',47,1665,'http://web.archive.org/web/20100209010810/http://www.slashfilm.com/2009/06/21/first-photos-tim-burtons-alice-in-wonderland-what-do-you-think','2010-02-09 01:08:10','Sun 21 Jun 2009 20:05:05 +0000',19,99,0.191919191919,4,'First Photos: Tim Burton’s Alice in Wonderland – What Do You Think? | /Film',46371,0,6,0,0,2411,86,1091,500,0.625290587101,0.355845159374,0.374709412899,0.0475382688542,0.0409158544192,0.56215711821,0.130678973378,0.178983393029,99.7977076632,2.6979358917,3.10445775007,2.70340467219,3.11075056007,0.788297314452,0.0560112033611,0.209558040727,0.033903175181,0.187740704648,2,12,0.333333333333,2.0,NonRelevant
991,'http://bit.ly/H3Aj2','http://www.youtube.com/watch%3Fv%3DaL9FkkDhOwg',17,1,'2009-07-01 00:40:55','http://twitter.com/1950target','RT @DLBowers63Check this video out -- EPAs Secret Document http://bit.ly/H3Aj2 #TCOT #TEAPARTY #CONSERVATIVE #TPORG #RUSH #GWOT #912 #sgp',137,1667,'http://web.archive.org/web/20120726010842/http://www.youtube.com/watch%3Fv%3DaL9FkkDhOwg','2012-07-26 01:08:42','Mon 29 Jun 2009 19:59:09 +0000',19,46,0.413043478261,1,'?',0,606,22,46,2,152,22,113,102,0.596888287506,0.35566572116,0.403111712494,0.0395146128269,0.0428641826744,0.598898415829,0.121440187882,0.111913706818,14.7094472325,3.26427872311,4.69217939325,22.1917157832,31.8990871586,0.210818510678,0.06236312187,0.150601679168,0.108465228909,0.0830454798537,0,0,0.0,0.0,Relevant
992,'http://bit.ly/zD5jE','http://www.alexfalkenberg.com/2009/06/30/vonage-youre-making-a-mistake-and-losing-a-customer/',18,1,'2009-07-01 00:48:52','http://twitter.com/phonejunction','Vonage; Youre Making A Mistake; And Losing A Customer ... http://bit.ly/zD5jE',77,1669,'http://web.archive.org/web/20100116011641/http://www.alexfalkenberg.com/2009/06/30/vonage-youre-making-a-mistake-and-losing-a-customer/','2010-01-16 01:16:41','Tue 30 Jun 2009 13:15:04 +0000',19,93,0.204301075269,4,'Vonage You’re Making A Mistake And Losing A Customer – a l e x f a l k e n b e r g',68406,0,0,0,0,4,0,0,0,0.464856728874,0.721599460946,0.535143271126,0.0572363807032,0.0544219086234,0.824819253279,nan,nan,99.999999795,10.233686327,5.6790999296,10.233686306,5.67909991796,0.861113953771,0.0778498944162,nan,0.0749110958292,nan,0,0,0.0,0.0,Relevant
993,'http://bit.ly/BoJ2q','http://www.youtube.com/watch%3Fv%3DPN2HAroA12w',54,2,'2009-07-01 00:37:25','http://twitter.com/kaliyan','Twitters: tweet this - Twouble with Twitters: SuperNews! http://bit.ly/BoJ2q',76,1689,'http://web.archive.org/web/20100306010534/http://www.youtube.com/watch%3Fv%3DPN2HAroA12w','2010-03-06 01:05:34','Tue 05 May 2009 14:04:14 +0000',19,46,0.413043478261,1,'?',0,31341,3915,6655,210,24122,906,27755,500,0.642604785519,0.453288202978,0.357395214481,0.0498160709185,0.0458280484093,0.308441630916,0.0998803172436,0.0762142399839,3.57546537176,9.91106747372,13.4812145156,36.0754820935,26.5218342725,0.419785078576,0.158113883008,0.0898618290435,0.104115841259,0.0761019434148,0,0,0.0,0.0,Relevant
995,'http://bit.ly/4','http://virtual4now.com',33,1,'2009-07-01 00:08:36','http://twitter.com/azrealtorjp','RT @NYPD_Pizza RT @azvibe: @NYPD_Pizza has the Phrase of the Day up! 50% some great menu items when you say the phrase! http://bit.ly/4',135,1732,'http://web.archive.org/web/20100908003728/http://www.virtual4now.com/','2010-09-08 00:37:28','Sun 08 Jun 2008 08:00:00 +0000',15,22,0.681818181818,0,'virtual4now.com',50308,27,4,1,0,13336,688,3094,500,0.649247069293,0.186264323449,0.350752930707,0.0620438874443,0.0236922925517,0.188082832883,0.0934619808862,0.0761708141503,86.8067714738,21.4250716329,93.7921780086,24.6813368003,92.5522504295,nan,nan,nan,0.0,0.0763143994622,0,2,0.0,0.0869565217391,NonRelevant
996,'http://bit.ly/l2Wd4','http://www.twitterhit.net/',26,1,'2009-07-01 00:23:54','http://twitter.com/pleky07','I have just used TwitterHIT and found some great friends for free. Give it a go! - http://bit.ly/l2Wd4 plz RT',109,1760,'http://web.archive.org/web/20100502005314/http://twitterhit.net/','','Thu 21 May 2009 06:52:42 +0000',19,26,0.730769230769,0,'新時刻表貰ってこないとなー・・・',31791,0,0,0,0,28822,213,2333,500,0.688121897766,0.114063324031,0.311878102234,0.0574169251763,0.0763603548321,0.225064674698,0.0582532667127,0.064051261522,18.9712608678,32.474021739,12.8663918761,58.4198071317,67.8204362152,0.0,0.0693375245282,0.0931694990625,0.138675049056,0.111803398875,0,0,0.0,0.0,NonRelevant
998,'http://bit.ly/XL5O1','http://www.roadjunky.com/guide/1279/0-worst-cities-to-travel-to',58,1,'2009-07-01 00:14:25','http://twitter.com/boop_boop_a_doo','http://bit.ly/XL5O1 What the fuck?!',35,1789,'http://web.archive.org/web/20090322234436/http://www.roadjunky.com/guide/1279/0-worst-cities-to-travel-to','2009-03-22 23:44:36','Tue 30 Jun 2009 14:48:15 +0000',19,63,0.301587301587,3,'10 Worst Cities to Travel to',41987,35,10,57,20,4,1,9,9,0.492788802122,0.410533454615,0.507211197878,0.0278423023195,0.029160592176,0.721723155673,0.0924179347189,0.0767303579838,2.56166825991,23.4873764015,3.9637020924,10.9065747324,64.628173364,nan,0.0,0.139251662974,nan,nan,0,0,0.0,0.0,Relevant
999,'http://bit.ly/I5LZf','http://www.news8000.com/',300,2,'2009-07-01 00:46:00','http://twitter.com/walterrice','Wisconsin Schools Receive School Lunch Recovery Money http://bit.ly/I5LZf',73,1792,'http://web.archive.org/web/20120516011552/http://www.news8000.com/','2012-05-16 01:15:52','Tue 30 Jun 2009 16:43:34 +0000',19,24,0.791666666667,2,'La Crosse Wisconsin | News Weather & Sports | WKBT News8000.com',166335,142,378,139,0,8,3,124,124,0.590933773507,0.913461759302,0.409066226493,0.0441248045605,0.0363889068587,0.531972239095,0.153491545808,0.144998831115,68.5201140826,65.1657404584,99.4093133901,95.1045416823,68.1153749436,0.4472135955,0.0,0.0259718358289,0.0,0.0435560928104,0,4,0.0,0.5,NonRelevant
1001,'http://bit.ly/dGPGa','http://www.twitterforbusypeople.com/index.html',23,1,'2009-07-01 00:16:41','http://twitter.com/cnorris10','I know lots of busy people. Twitter for Busy People http://bit.ly/dGPGa',71,1817,'http://web.archive.org/web/20100730004658/http://www.twitterforbusypeople.com/index.html','','Wed 20 May 2009 18:52:49 +0000',19,46,0.413043478261,1,'TwitterForBusyPeople - Home',5576,27,1,9,0,640,324,1960,500,0.522503813029,0.236431355754,0.477496186971,0.082531261412,0.0933520056019,0.615393644866,0.0847360643224,0.11195276888,62.0742967684,2.22090814867,83.3658298574,3.5778224874,74.4601197812,0.212132034356,0.0559016994375,0.120095261243,0.0,0.0542077085454,0,0,0.0,0.0,Relevant
1003,'http://bit.ly/PlFy7','http://www.foxnews.com/story/0%2C2933%2C476464%2C00.html',11,1,'2009-07-01 01:09:34','http://twitter.com/roaring_repub','@yoko1324 Well; lol; the truth is we arent leaving http://bit.ly/PlFy7',70,1839,'http://web.archive.org/web/20111103014013/http://www.foxnews.com/story/0%2C2933%2C476464%2C00.html','2011-11-03 01:40:13','Tue 30 Jun 2009 17:09:35 +0000',19,56,0.339285714286,2,'U.S. Embassy in Iraq Largest Most Expensive Ever  | Fox News',46224,204,274,121,9283,8,5,27,27,0.471033627821,0.437415241907,0.528966372179,0.022530295453,0.0227184733699,0.932853764213,0.13033049357,0.132328365336,58.6909775949,71.594068075,96.6716024127,81.9774307746,56.7375085126,nan,0.0,0.167988819036,nan,nan,0,0,0.0,0.0,Relevant
1004,'http://bit.ly/xstzu','http://www.behance.net/Gallery/Periodic-Table-of-Typefaces/193759',90,2,'2009-07-01 00:56:45','http://twitter.com/gonzalez','Periodic table of typefaces: http://bit.ly/xstzu',48,1859,'http://web.archive.org/web/20120115012744/http://www.behance.net/Gallery/Periodic-Table-of-Typefaces/193759','2012-01-15 01:27:44','Wed 06 May 2009 04:36:50 +0000',19,65,0.292307692308,3,'?',65248,358,379,121,0,1075,149,1343,500,0.576134253148,0.437707312812,0.423865746852,0.0338061701891,0.0564440513165,0.59163911803,0.113351193501,0.103778757347,99.9999999869,13.9665723628,18.053477866,13.9665723646,18.0534778684,0.965776078706,0.0941647230862,0.123561907117,0.0935219529583,0.117501883672,0,0,0.0,0.0,Relevant
1006,'http://bit.ly/bWcnq','http://www.celebrationofalifetime.com/',33,1,'2009-07-01 00:19:07','http://twitter.com/ruthanndisotell','Heartstring Words for the Times of Your Life Non-Denominational Wedding Officiant & Funeral Celebrant http://bit.ly/bWcnq',121,1875,'http://web.archive.org/web/20100715005022/http://www.celebrationofalifetime.com/','2010-07-15 00:50:22','Sat 06 Jun 2009 20:33:52 +0000',19,38,0.5,0,'?',28627,6,9,5,0,39,2,24,23,0.692080942984,0.545810586373,0.307919057016,0.117452309662,0.116791432495,0.66234945146,0.160846461981,0.137653001186,85.7271873783,66.5704477627,58.5289904244,77.6538339803,50.1752572917,0.552606552126,0.201007563052,0.194576012861,0.19245008973,0.205195670417,0,0,0.0,0.0,Relevant
1007,'http://bit.ly/18sMNp','http://www.labnol.org/internet/less-active-twitter-friends/9217/',14,1,'2009-07-01 00:22:07','http://twitter.com/nataliav','RT @pfrigerio: Stop Ignoring your Less Active Twitter Friends... http://bit.ly/18sMNp',85,1889,'http://web.archive.org/web/20120610005336/http://www.labnol.org/internet/less-active-twitter-friends/9217/','2012-06-10 00:53:36','Tue 30 Jun 2009 16:12:52 +0000',20,64,0.3125,3,'Never Miss Twitter Updates of your Less Active Friends',20981,0,0,0,0,26,15,83,83,0.505606001372,0.648292331547,0.494393998628,0.0551265487063,0.0601113089778,0.75677286087,0.140206306985,0.132151285427,99.9977968382,10.4092406013,10.4198743084,10.4094699388,10.4201038802,0.93281983023,0.107211253484,0.213017758529,0.104828483672,0.21733924115,0,0,0.0,0.0,Relevant
1008,'http://bit.ly/lKkq0','http://www.myspace.com/thebirthdaymassacre',83,2,'2009-07-01 00:36:52','http://twitter.com/dynamicimage','RT @madmannequin: Check out @TBMassacre new myspace layout! New photos on the banner & main page by me. Add them! http://bit.ly/lKkq0',133,1891,'http://web.archive.org/web/20080809000521/http://www.myspace.com/thebirthdaymassacre','2008-08-09 00:05:21','Tue 30 Jun 2009 15:53:56 +0000',19,42,0.452380952381,1,'Birthday Massacre | Free Music Tour Dates Photos Videos',140201,507,1483,619,635,18,17,110,108,0.534304254279,0.286255246218,0.465695745721,0.0626433136944,0.0562691132368,0.262076378493,0.120558785497,0.135586952069,5.50326437721,8.60184647639,10.275569984,63.9777098128,53.5567796801,nan,0.104713477073,0.187998985405,nan,nan,0,0,0.0,0.0,Relevant
1009,'http://bit.ly/WpOiK','http://www.moolanomy.com/1683/using-tracfone-prepaid-cell-phones-to-reduce-your-monthly-bill/',11,1,'2009-07-01 01:21:47','http://twitter.com/payday_loans_uk','* Using TracFone Prepaid Cell Phones To Reduce Your Monthly Bill http://bit.ly/WpOiK',84,1903,'http://web.archive.org/web/20100110015330/http://www.moolanomy.com/1683/using-tracfone-prepaid-cell-phones-to-reduce-your-monthly-bill/','2010-01-10 01:53:30','Tue 30 Jun 2009 17:21:30 +0000',19,93,0.204301075269,2,'Using TracFone Prepaid Cell Phones to Reduce Your Monthly Bill',38959,0,0,0,0,3,0,5,5,0.590397856024,0.443736544717,0.409602143976,0.0811107105654,0.088337241343,0.516525889464,0.0641129382446,0.0588681047584,96.0686963508,5.47511550479,12.881889231,5.69916706769,13.4090392816,0.720667205462,0.116774841624,0.0912870929175,0.139271503633,0.110681767787,0,0,0.0,0.0,Relevant
1010,'http://bit.ly/CU5Rv','http://www.venezuelanalysis.com/blog/tamara/4572',17,1,'2009-07-01 01:10:50','http://twitter.com/jenncano','The Honduran Coup is personal here: Basically the point of the meeting was to just talk about things like human .. http://bit.ly/CU5Rv',134,1914,'http://web.archive.org/web/20120109014244/http://venezuelanalysis.com/blog/tamara/4572','2012-01-09 01:42:44','Tue 30 Jun 2009 17:10:49 +0000',19,48,0.395833333333,3,'The Honduran Coup is personal here | venezuelanalysis.com',47432,4,0,0,0,1,0,3,3,0.431484622048,0.262075847608,0.568515377952,0.0966811166462,0.0959610524749,0.905143175709,0.0946032329759,0.0953131084598,99.9999999328,97.6111588866,93.2831382101,97.6111589522,93.2831381475,0.985329278164,0.186209730681,0.16721592343,0.188982236505,0.169705627485,0,0,0.0,0.0,Relevant
1012,'http://bit.ly/t0vS1','http://www.stickam.com/sheenamelwani',31,1,'2009-07-01 00:59:23','http://twitter.com/the_gman','come watch my friend @sheenamelwani as she performs and takes live song requests online http://bit.ly/t0vS1 pls RT',114,1923,'http://web.archive.org/web/20090124002720/http://stickam.com/sheenamelwani','2009-01-24 00:27:20','Tue 10 Mar 2009 15:29:09 +0000',19,36,0.527777777778,1,'?',112304,13,6,9,22,3263,22,49,45,0.761717117499,0.761142166191,0.238282882501,0.0836072908737,0.0718507056373,0.336463060594,0.11924066479,0.114168179431,97.8350679401,83.0349564697,36.3831237177,84.8723859634,35.5954538079,0.194257172471,0.110133464732,0.183207654554,0.0944911182523,0.0362738125055,0,2,0.0,0.117647058824,Relevant
1013,'http://bit.ly/HIXYU','http://www.smashingmagazine.com/2009/06/29/45-incredibly-useful-web-design-checklists-and-questionnaires/',101,2,'2009-07-01 01:19:08','http://twitter.com/mikehoole','45 Incredibly Useful Web Design Checklists and Questionnaires | Developers Toolbox | Smashing Magazine http://bit.ly/HIXYU',122,1929,'http://web.archive.org/web/20120406015117/http://www.smashingmagazine.com/2009/06/29/45-incredibly-useful-web-design-checklists-and-questionnaires','2012-04-06 01:51:17','Tue 30 Jun 2009 17:14:03 +0000',19,105,0.180952380952,4,'45 Incredibly Useful Web Design Checklists and Questionnaires | Smashing Magazine',140708,204,75,19,0,8,279,2225,500,0.577208265087,0.481640859643,0.422791734913,0.0704242815204,0.0729111684731,0.889941265815,0.120800321304,0.116650577679,99.857866989,12.7584879647,35.601449002,12.7403539416,35.5508475906,0.797618341406,0.116247638744,0.132403215523,0.117073226448,0.138859422182,0,0,0.0,0.0,Relevant
1014,'http://bit.ly/Kwhw9','http://www.youtube.com/watch%3Fv%3Dlj-x9ygQEGA',87,2,'2009-07-01 01:10:56','http://twitter.com/splat53','RT @brodyharper One of the funniest videos I have seen in a long time!! http://bit.ly/Kwhw9 // WOW -laughed so hard at this; is that wrong?',139,1934,'http://web.archive.org/web/20120203014310/http://www.youtube.com/watch%3Fv%3Dlj-x9ygQEGA','2012-02-03 01:43:10','Mon 25 May 2009 04:40:39 +0000',19,46,0.413043478261,1,'?',0,205299,100399,206061,3621,111453,1327,21952,500,0.522350634299,0.107222527038,0.477649365701,0.0413449115297,0.0354595187481,0.289900110093,0.122786127039,0.0775937825409,13.2543354901,11.3635041911,18.2397051755,85.7342429546,72.6674875637,0.119808459575,0.0805822964025,0.0251356446466,0.0707992325405,0.0506485650493,0,5,0.0,0.2,Relevant
1017,'http://bit.ly/mKHyx','http://www.renegadecraft.com/san-francisco%3Fsite%3Dsf',13,1,'2009-07-01 01:10:25','http://twitter.com/heartyourguts','guts are gonna be in renegade LA and now SF! http://bit.ly/mKHyx',64,1993,'http://web.archive.org/web/20090401003712/http://www.renegadecraft.com/san-francisco%3Fsite%3Dsf','2009-04-01 00:37:12','Mon 11 May 2009 16:53:23 +0000',19,54,0.351851851852,1,'San Francisco « Renegade Craft Fair',53872,50,55,89,0,598,12,121,117,0.543671931502,0.795077966265,0.456328068498,0.0781613842347,0.0,0.09268799972,0.0372032665902,0.158347910967,100.0,94.5474396964,22.2881672357,94.5474396964,22.2881672357,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
1018,'http://bit.ly/iR6Fq','http://www.youtube.com/watch%3Fv%3DKhkR-vHXO28',69,2,'2009-07-01 00:43:21','http://twitter.com/tedicles','Check this video out -- Lego Arcade http://bit.ly/iR6Fq',55,1998,'http://web.archive.org/web/20100619011639/http://www.youtube.com/watch%3Fv%3DKhkR-vHXO28','2010-06-19 01:16:39','Mon 29 Jun 2009 10:45:26 +0000',19,46,0.413043478261,1,'?',0,4922,1481,1017,17,1307,81,961,500,0.597676055583,0.401277557411,0.402323944417,0.0379560628206,0.0463988418994,0.33820190006,0.105177669293,0.0872765832282,52.7155335107,56.7402353399,56.8943019795,92.906793909,29.9921348257,nan,0.167984210226,0.109463457467,nan,nan,0,0,0.0,0.0,Relevant
1020,'http://bit.ly/Vl4tf','http://online.wsj.com/public/resources/documents/info-STIMULUS0903.html',40,1,'2009-07-01 00:18:55','http://twitter.com/rr0710','http://bit.ly/Vl4tf One of the best outlines -stimulus spending by state from WSJ. Broken out by social/infrastructure spending.',128,2011,'http://web.archive.org/web/20100915005226/http://online.wsj.com/public/resources/documents/info-STIMULUS0903.html','2010-09-15 00:52:26','Fri 06 Mar 2009 03:36:14 +0000',19,71,0.267605633803,4,'Stimulus Spending Breakdown by States - The Wall Street Journal Online',31441,103,17,79,0,73,12,79,77,0.784106842386,0.579365495676,0.215893157614,0.0702109497499,0.070811910351,0.991513283597,0.129355558722,0.12825775478,100.0,10.4305058403,9.73023334032,10.4305058403,9.73023334032,1.0,0.0736334902368,0.124205767977,0.0736334902368,0.124205767977,0,0,0.0,0.0,Relevant
1021,'http://bit.ly/FWJfY','http://blog.squarespace.com/blog/2009/6/22/iphone-giveaway-update-enter-once-forever.html',22,1,'2009-07-01 00:20:06','http://twitter.com/farjadfazli','@jesseganes you dont need to say #squarespace everyday... http://bit.ly/FWJfY -- stop clogging the tubes!',105,2015,'http://web.archive.org/web/20120204005341/http://blog.squarespace.com/blog/2009/6/22/iphone-giveaway-update-enter-once-forever.html','2012-02-04 00:53:41','Mon 22 Jun 2009 13:33:04 +0000',19,89,0.213483146067,5,'iPhone Giveaway Update:  Enter Once Forever — The Official Squarespace Blog',34173,0,0,0,0,15453,186,2039,500,0.640751763442,0.198630986618,0.359248236558,0.0462250163521,0.0393216543519,0.525753560381,0.11169894811,0.123013979316,8.88020168044,36.8158093019,14.3329890257,24.1206205944,61.956383728,nan,0.0861727484432,0.177172236774,nan,nan,0,1,0.0,0.0714285714286,NonRelevant
1022,'http://bit.ly/ZtEMY','http://www.bustedtees.com/suitssuck',81,1,'2009-07-01 01:21:00','http://twitter.com/kipsteele','My shirt= good karma today http://bit.ly/ZtEMY 1. Exec at job saw shirt through my buttndown and laughed 2. Kid at grocery said hell yeah',137,2024,'http://web.archive.org/web/20080901004716/http://www.bustedtees.com/suitssuck','','Tue 02 Jun 2009 06:49:00 +0000',19,35,0.542857142857,1,'Suits Suck - BustedTees',45200,0,0,0,0,36,5,9,9,0.629963958971,0.065849468971,0.370036041029,0.0321855806567,0.0437587526259,0.438401375798,0.0654921039994,0.0630810272252,73.9362181426,52.0400587606,3.35964647831,38.4764513668,2.48399554903,nan,0.0,0.054554472559,nan,nan,0,0,0.0,0.0,NonRelevant
1023,'http://bit.ly/vE2YX','http://revision3.com/filmriot/teleport',33,1,'2009-07-01 00:40:00','http://twitter.com/byrondelgado','@mustybus watch the other episodes of filmriot http://bit.ly/vE2YX',66,2040,'http://web.archive.org/web/20090628000600/http://revision3.com/filmriot/teleport','2009-06-28 00:06:00','Wed 24 Jun 2009 20:53:30 +0000',19,38,0.5,2,'Car Crash Teleportation and Nudity. - Film Riot',168716,56,3,7,0,584,20,76,68,0.444034791827,0.271584260033,0.555965208173,0.0599400898503,0.0460857223586,0.424816783182,0.12463224279,0.166193967418,8.66657413775,12.0871026341,14.0754731695,71.7010056102,61.5721690729,nan,0.0794552157705,0.211610183542,nan,nan,0,0,0.0,0.0,Relevant
1024,'http://bit.ly/GyZyV','http://www.actionwebsiteandseo.com',36,1,'2009-07-01 00:51:04','http://twitter.com/themestemplates','Websites and SEO together http://bit.ly/GyZyV',45,2044,'http://web.archive.org/web/20100604012508/http://www.actionwebsiteandseo.com/','2010-06-04 01:25:08','Wed 03 Jun 2009 08:34:03 +0000',19,34,0.558823529412,0,'Home - Action Website and SEO -Websites and SEO in West Palm Beach',19648,2,328,3,0,1408,0,123,123,0.637126974683,0.579620380146,0.362873025317,0.0561360891424,0.0368105086916,0.576525041244,0.0600076814749,0.0612494946938,27.7213456308,6.38398149434,3.4265260128,23.0291183529,12.3606049231,0.769077844059,0.0700140042014,0.0843661487732,0.068041381744,0.0890870806375,0,0,0.0,0.0,Relevant
1025,'http://bit.ly/E7eYf','http://www.cnn.com/video/%23/video/offbeat/2009/06/30/dcl.jb.juggling.cnn',116,1,'2009-07-01 01:22:16','http://twitter.com/jarrettbellini','Tuesdays CNN.com LIVE Daily Distraction :: Keyword: Juggling :: http://bit.ly/E7eYf',83,2074,'http://www.webarchive.org.uk/wayback/memento/20090208004742/http://www.cnn.com/video/%2523/video/offbeat/2009/06/30/dcl.jb.juggling.cnn','2009-02-08 00:47:42','Tue 30 Jun 2009 17:21:45 +0000',19,73,0.260273972603,8,'Video - Breaking News Videos from CNN.com',91303,3,0,0,0,21,0,6,6,0.664421034464,0.604914066895,0.335578965536,0.0,0.0518803262372,0.0148229503535,0.0589945975303,0.0,55.8942600824,11.5897048344,11.5872216716,20.7350536842,20.7306110763,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,NonRelevant
1026,'http://bit.ly/2yCzsP','http://www.guardian.co.uk/world/interactive/2009/jun/29/iran-election-dead-detained',56,2,'2009-07-01 00:00:44','http://twitter.com/iranrgreen','RT @oxfordgirl RT @iranbaan Could u add Ashkan Sohrabi’s info 2 the Guardian’s ‘faces of the dead & detained site?’ http://bit.ly/2yCzsP Thx',148,2083,'http://web.archive.org/web/20120220003527/http://www.guardian.co.uk/world/interactive/2009/jun/29/iran-election-dead-detained','2012-02-20 00:35:27','Mon 29 Jun 2009 06:24:16 +0000',20,83,0.240963855422,6,'Iran election: faces of the dead and detained | World news | guardian.co.uk',52801,4683,84,50,13,14533,419,1755,500,0.551951871508,0.69155361626,0.448048128492,0.0654507591565,0.0626454647647,0.840667742483,0.101003569772,0.102161073968,61.7899538446,70.7438022274,10.1839811308,87.3432751691,6.29267724024,nan,0.264628062012,0.144276238394,nan,nan,0,0,0.0,0.0,Relevant
1027,'http://bit.ly/7Hl7v','http://www.smallbusinesssem.com/small-business-seo-costs-expectations-realities/2081/',39,1,'2009-07-01 01:21:16','http://twitter.com/joshua_hay','RT @sitemost: reading - Small Business SEO: Costs; Expectations & Realities: http://bit.ly/7Hl7v',96,2095,'http://web.archive.org/web/20120319015611/http://www.smallbusinesssem.com/small-business-seo-costs-expectations-realities/2081','2012-03-19 01:56:11','Tue 23 Jun 2009 05:46:43 +0000',19,85,0.223529411765,2,'Small Business SEO: Costs Expectations &amp; Realities  : Small Business Search Marketing',126170,9,2,0,0,59,30,203,174,0.654908040083,0.563257902739,0.345091959917,0.059468480514,0.0585626809724,0.874087789522,0.170819776643,0.173511648017,90.7068464074,9.99943741705,8.92188319435,9.07017433948,8.09275888574,0.682013812381,0.0791923959153,0.203308468889,0.108009532262,0.230066760977,0,1,0.0,0.0833333333333,Relevant
1028,'http://bit.ly/nalyj','http://www.last.fm/music/Jason%2BMraz/_/I%2527m%2BYours',91,1,'2009-07-01 01:12:44','http://twitter.com/domisu','song for the day: Im Yours/Jason Mraz http://bit.ly/nalyj',57,2116,'http://web.archive.org/web/20080809003728/http://www.last.fm/music/Jason%2BMraz/_/I%27m%2BYours','2008-08-09 00:37:28','Tue 30 Jun 2009 16:56:57 +0000',19,55,0.345454545455,4,'?',0,0,0,0,0,11,57,331,310,0.58836294043,0.805734297903,0.41163705957,0.0433275115901,0.0377880134177,0.442735032879,0.0610723871563,0.0735427499358,31.7760166857,2.84864327081,1.8724681457,8.96475885879,5.8927088446,0.0895143592549,0.124034734589,0.0587532953317,0.144337567297,0.0835638547511,2,2,0.25,0.25,Relevant
1029,'http://bit.ly/tTN6R','http://inventorspot.com/articles/natural_gourmet_treats_dogs_cats_horses_birds_29686',12,1,'2009-07-01 00:18:17','http://twitter.com/izzycaboodle','Tasty; Artistic; &amp; Natural Gourmet Treats For Dogs; Cats; Horses ... http://bit.ly/tTN6R',92,2135,'http://web.archive.org/web/20121102005352/http://inventorspot.com/articles/natural_gourmet_treats_dogs_cats_horses_birds_29686','2012-11-02 00:53:52','Tue 30 Jun 2009 14:59:55 +0000',19,84,0.22619047619,2,'Tasty Artistic & Natural Gourmet Treats For Dogs Cats Horses & Birds!',50498,0,0,0,0,7,1,21,18,0.677097560174,0.157743177525,0.322902439826,0.0696442538312,0.0713149582321,0.82481850146,0.122390109253,0.119522860933,33.2234541865,34.5659762687,33.127353113,96.1160591218,99.7107432812,0.93341630736,0.201346816564,0.198432816034,0.19867985356,0.195804450767,0,0,0.0,0.0,Relevant
1030,'http://bit.ly/14Ruab','http://www.sanfranmag.com/story/best-bay-area-2009-readers-poll',24,1,'2009-07-01 00:17:57','http://twitter.com/brochtrup','Congratulations; @tablehopper. I bow down before Peach. http://bit.ly/14Ruab',76,2144,'http://web.archive.org/web/20110716005341/http://www.sanfranmag.com/story/best-bay-area-2009-readers-poll','2011-07-16 00:53:41','Tue 30 Jun 2009 16:17:59 +0000',20,63,0.31746031746,2,'San Francisco magazine | Modern Luxury',52048,107,49,16,0,52,1,4,4,0.630367136809,0.253440556442,0.369632863191,0.0280827978151,0.0119115163801,0.241993531832,0.0512531465692,0.0939830174605,51.5844116153,86.0121363495,48.5443220522,44.3688544537,94.1065731528,0.063709131009,0.0,0.137064556904,0.0,0.0597614304667,0,0,0.0,0.0,NonRelevant
1032,'http://bit.ly/shnHH','http://www.youtube.com/watch%3Fv%3DglNjsOHiBYs',47,2,'2009-07-01 01:05:11','http://twitter.com/chopperkat','@puzinas Happy Birthday to a very fine gentleman! Just for you; Jim: http://bit.ly/shnHH Have a stupendous day!',111,2166,'http://web.archive.org/web/20071019002905/http://www.youtube.com/watch%3Fv%3DglNjsOHiBYs','2007-10-19 00:29:05','Tue 05 May 2009 19:02:38 +0000',19,46,0.413043478261,1,'?',0,913584,483335,550412,28743,1211,910,5115,500,0.859507906851,0.120441541823,0.140492093149,0.0392075471441,0.036575847798,0.176144838095,0.082075302878,0.0475437296376,15.6396023012,67.6273876683,44.0238171403,10.576654478,35.5253208764,0.0778498944162,0.111803398875,0.0635045448257,0.0,0.00747727557374,0,6,0.0,0.352941176471,Relevant
1033,'http://bit.ly/105T5o','http://www.uprinting.com/blog-sponsor-program/',55,1,'2009-07-01 00:17:38','http://twitter.com/bitofmomsense','RT @UPrinting: Uprinting &lt;3 bloggers! Check out our blog sponsorship program http://bit.ly/105T5o',100,2169,'http://web.archive.org/web/20091229005347/http://www.uprinting.com/blog-sponsor-program/','2009-12-29 00:53:47','Thu 04 Jun 2009 17:15:25 +0000',20,46,0.434782608696,1,'Online Printing Services | Printing Company | UPrinting.com',35253,368,1063,152,4,172,38,74,72,0.624664353826,0.504740655564,0.375335646174,0.0825646236837,0.0428254724579,0.291536794095,0.0888726709869,0.181882010126,25.9071683627,9.17631696993,10.5614699024,2.3773238869,2.73617778919,0.184457190364,0.104279879032,0.215832923651,0.0670025210173,0.0926730729143,0,0,0.0,0.0,Relevant
1034,'http://bit.ly/tUzyd','http://teleogistic.net/2009/06/empowering-through-openness-my-application-for-the-opened-2009-travel-scholarship/',12,1,'2009-07-01 01:10:47','http://twitter.com/boonebgorges','@sleslie I did it! http://bit.ly/tUzyd #opened09',48,2170,'http://web.archive.org/web/20120513014657/http://teleogistic.net/2009/06/empowering-through-openness-my-application-for-the-opened-2009-travel-scholarship/','2012-05-13 01:46:57','Tue 30 Jun 2009 17:10:32 +0000',19,113,0.16814159292,3,'Empowering through openness – my application for the OpenEd 2009 travel scholarship | Teleogistic',38238,0,0,0,0,13,0,1,1,0.482629074876,0.340788336206,0.517370925124,0.0378385134768,0.0423755866411,0.637720733982,0.0305139098849,0.0272468438062,99.9999846907,11.2311721477,11.2311721477,11.2311704283,11.2311704283,0.88271666605,0.0263523138347,0.0263523138347,0.0296956935458,0.0296956935458,0,0,0.0,0.0,Relevant
1035,'http://bit.ly/Q74F2','http://carldaikeler.blogspot.com/',46,1,'2009-07-01 00:40:56','http://twitter.com/bcrowderjackson','RT @CarlDaikeler: @Tony_Horton July One-on-One training news - http://bit.ly/Q74F2 #fb',86,2184,'http://web.archive.org/web/20121015011720/http://carldaikeler.blogspot.com/','2012-10-15 01:17:20','Sat 23 May 2009 10:02:57 +0000',19,33,0.575757575758,0,'Carl Daikelers Blog',108756,1754,1008,820,2659,25970,435,1412,500,0.540768877546,0.799278731225,0.459231122454,0.0435365956446,0.0439598780564,0.9869065611,0.233366404015,0.233380405589,99.0434550238,5.53713632271,7.8083707833,5.48417112339,7.73368020485,0.817468022772,0.0441645322909,0.302242252102,0.0541977557851,0.295822478638,0,2,0.0,0.2,NonRelevant
1037,'http://bit.ly/adium14','http://adium.im/blog/2009/05/14-beta-134-release/',73,1,'2009-07-01 01:22:50','http://twitter.com/deanhealthplex','Adium 1.4 requires Leopard. This might be the final straw for Tiger (10.4.x) users to upgrade to a later offering. http://bit.ly/adium14',136,2201,'http://web.archive.org/web/20100417015931/http://adium.im/blog/2009/05/14-beta-134-release','2010-04-17 01:59:31','Tue 30 Jun 2009 17:22:33 +0000',21,49,0.428571428571,4,'Adium - Blog  » 1.4 beta 1.3.4 release',77328,1,0,0,0,6,8,56,49,0.458261892807,0.630482780913,0.541738107193,0.0859847458116,0.0787084443028,0.985380843953,0.11957236113,0.118751253658,100.0,4.62461719528,3.65134209841,4.62461719528,3.65134209841,1.0,0.102463103916,0.145646261437,0.102463103916,0.145646261437,0,0,0.0,0.0,Relevant
1038,'http://bit.ly/UK9G','http://justsaynodeal.com/acorn.html',30,1,'2009-07-01 00:45:39','http://twitter.com/spainsouthard','RT @TPO_Hisself Excellent flow chart concerning ACORN/Fanny/Freddy/Ayers/nØbama/Soros/Dodd/Schumer and Frank MUST SEE!! http://bit.ly/UK9G',139,2203,'http://web.archive.org/web/20110916012222/http://justsaynodeal.com/acorn.html','2011-09-16 01:22:22','Mon 06 Apr 2009 13:32:10 +0000',18,35,0.514285714286,1,'お試し期間があるウォーターサーバー比較‐人気ランキング！',32980,103,2,0,0,4460,150,420,390,0.858485874065,0.0482833738827,0.141514125935,0.0350308602116,0.0340108511926,0.215053001972,0.0427960492511,0.0562510301264,100.0,95.4570590626,56.2892688721,95.4570590626,56.2892688721,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
1040,'http://bit.ly/2V58lC','http://blogs.wsj.com/wealth/2009/06/26/what-is-michael-jacksons-estate-worth/',29,1,'2009-07-01 00:43:26','http://twitter.com/dcraze','What was Michael worth? http://bit.ly/2V58lC',44,2216,'http://web.archive.org/web/20110126012022/http://blogs.wsj.com/wealth/2009/06/26/what-is-michael-jacksons-estate-worth/','2011-01-26 01:20:22','Fri 26 Jun 2009 07:12:33 +0000',20,77,0.25974025974,5,'What Is Michael Jackson’s Estate Worth? - The Wealth Report - WSJ',61760,7,2,0,0,14,0,12,12,0.614155343569,0.224162553554,0.385844656431,0.040786609507,0.0426935435967,0.590729295913,0.0918531523406,0.0991961871831,1.63381427837,15.8385900941,1.91265045992,10.3154022464,85.4214772958,nan,0.0506369683542,0.184182184054,nan,nan,0,2,0.0,0.4,Relevant
1041,'http://bit.ly/1OFLL3','http://www.reelz.com/watch',55,2,'2009-07-01 00:14:19','http://twitter.com/reelzchannel','RT @whattheforks IM GOING TO KEEP REMIND YOU FOLKS TO VOTE UNTIL JULY 17!!! =P http://bit.ly/1OFLL3 (good luck to all finalists)',128,2296,'http://web.archive.org/web/20121015005235/http://www.reelz.com/watch/','2012-10-15 00:52:35','Mon 29 Jun 2009 18:45:39 +0000',20,26,0.769230769231,3,'reelz.com -- Where to Watch ReelzChannel TV in Your Area',44075,34,24,15,0,687,2,3,3,0.802359994855,0.538856710899,0.197640005145,0.0232747032058,0.0391498896739,0.236912536302,0.0566713380681,0.0673824925074,58.1764630908,11.816500236,89.3456501228,20.3114792619,65.113928894,0.166666666667,0.0,0.0962250448649,0.0,0.19245008973,0,0,0.0,0.0,Relevant
1042,'http://bit.ly/1sqUH5','http://www.alignandpull.com/',10,1,'2009-07-01 00:18:43','http://twitter.com/bogracer','Would you still pay £150 for a pair of designer jeans? http://bit.ly/1sqUH5',76,2298,'http://web.archive.org/web/20110925005701/http://www.alignandpull.com/','2011-09-25 00:57:01','Wed 24 Jun 2009 04:44:14 +0000',20,28,0.714285714286,0,'AlignandPull | Business Innovation Agency | Business Improvement Agency | Service Design Agency | Business Consultants | Brand Strategy Consultants',26689,8,4,1,0,726,162,222,220,0.591202147034,0.592239616947,0.408797852966,0.0590624423219,0.0464572209812,0.263903067158,0.148802176794,0.133261760694,16.5257260912,59.7738670417,57.5596286727,9.87806554144,9.51214657357,0.293736747723,0.0833333333333,0.194517685928,0.0456435464588,0.154533481857,0,0,0.0,0.0,NonRelevant
1043,'http://bit.ly/q11ga','http://www.championorganizations.com/',21,1,'2009-07-01 00:39:38','http://twitter.com/skip_weisman','If company culture is focused on creating teamwork it is misguided; heres why - http://bit.ly/q11ga',99,2302,'http://web.archive.org/web/20090625000116/http://www.championorganizations.com/','2009-06-25 00:01:16','Mon 01 Jun 2009 12:08:50 +0000',19,37,0.513513513514,0,'?',15391,0,0,0,0,60,0,49,35,0.640863821279,0.370362068635,0.359136178721,0.0804757201141,0.067346557305,0.330036001485,0.138030819582,0.206425976681,85.4301047843,85.8451669411,87.2759406987,73.33761607,74.5599275904,nan,0.0,0.122068268816,nan,nan,0,0,0.0,0.0,Relevant
1044,'http://bit.ly/1626xG','http://www.sundaymercury.net/news/midlands-news/2009/03/08/internet-predator-linked-to-coventry-suicide-and-dozens-of-deaths-66331-23089855/',11,1,'2009-07-01 01:02:49','http://twitter.com/kathy_b_from_ac','So TRUE!! RT@suzyslaw Article about another of many internet predators associated with suicide deaths around the world http://bit.ly/1626xG',139,2307,'http://web.archive.org/web/20090527002422/http://www.sundaymercury.net/news/midlands-news/2009/03/08/internet-predator-linked-to-coventry-suicide-and-dozens-of-deaths-66331-23089855/','','Tue 30 Jun 2009 17:02:24 +0000',20,140,0.142857142857,6,'Internet predator linked to deaths - Birmingham Mail',128518,0,0,0,0,11,2,19,19,0.803714496678,0.750626500714,0.196285503322,0.0818317088385,0.0631874474681,0.337555891354,0.0909316195586,0.121500633387,3.5976239793,0.978466607401,1.01260292557,27.1975785416,28.1464358532,0.0577590982258,0.106261285672,0.144724314573,0.0,0.0414157683281,0,0,0.0,0.0,Relevant
1045,'http://bit.ly/15hNDv','http://www.sporcle.com/games/us_sportsteams.php',34,2,'2009-07-01 01:15:43','http://twitter.com/jasonth','Re-blip.... How many sports teams can you name in under 12 minutes? http://bit.ly/15hNDv',88,2328,'http://web.archive.org/web/20110525015431/http://www.sporcle.com/games/us_sportsteams.php','2011-05-25 01:54:31','Thu 07 May 2009 12:12:44 +0000',20,47,0.425531914894,2,'Can you name the teams of the Big Four U.S. Sports? | Online Games &amp; Trivia by Sporcle',84226,226,60,278,0,324,10,129,125,0.558986519563,0.209665027787,0.441013480437,0.0548293079133,0.0503435077775,0.775732048992,0.114509367248,0.122335919453,99.9054123398,61.4664622309,32.8783459185,61.5246569643,32.8472470604,0.661437827766,0.251976315339,0.108104696043,0.166666666667,0.0784416270267,0,0,0.0,0.0,Relevant
1046,'http://bit.ly/17hsbC','http://www.roadsideamerica.com/story/2211',39,1,'2009-07-01 01:11:04','http://twitter.com/whaleheadking','http://bit.ly/17hsbC Dillon; SC. Its no Dorchester; MA but its just as colorful. Im about to take a nap in Pedros honeymoon suite.',130,2333,'http://web.archive.org/web/20110903014957/http://www.roadsideamerica.com/story/2211','2011-09-03 01:49:57','Tue 28 Apr 2009 07:25:54 +0000',20,41,0.487804878049,2,'South Of The Border Dillon South Carolina',31801,237,60,294,0,49,5,33,33,0.508064611709,0.251623142833,0.491935388291,0.0756756893246,0.0826474506134,0.866165293894,0.139864916423,0.139708964907,97.5811326246,39.3099155127,13.3321238129,38.359060791,13.0096374196,0.970237664216,0.0814237941522,0.142349361508,0.0801068804752,0.144048408399,0,2,0.0,0.0909090909091,NonRelevant
1047,'http://bit.ly/j9jv','http://petitions.number10.gov.uk/FMClinics/',28,2,'2009-07-01 00:38:57','http://twitter.com/fibromitesunite','NHS provisions in UK for #FM #Fibro #Fibromyalgia treatment inadequate - we need specialist centres http://bit.ly/j9jv please RT & sign',135,2337,'http://webarchive.nationalarchives.gov.uk/20090330131658/http://petitions.number10.gov.uk/FMClinics/','2009-03-30 00:00:00','Tue 14 Apr 2009 01:34:45 +0000',18,43,0.418604651163,1,'HM Government e-petitions',9905,3848,1903,2875,0,972,13,93,81,0.511893083258,0.386369386269,0.488106916742,0.0812390842314,0.0461593091172,0.211484605578,0.0784557393076,0.124271902729,50.840192474,55.4541315156,53.7085200341,91.6797199495,94.6594552255,nan,nan,nan,0.0870388279778,0.1024183113,0,0,0.0,0.0,NonRelevant
1049,'http://bit.ly/UCTWU','http://www.copyblogger.com/the-courage-to-be-wrong/',61,1,'2009-07-01 00:09:32','http://twitter.com/marilynlatham','RT @copyblogger The Courage to be Wrong | Copyblogger http://bit.ly/UCTWU (via @tweetmeme)',90,2351,'http://web.archive.org/web/20120105004843/http://www.copyblogger.com/the-courage-to-be-wrong/','2012-01-05 00:48:43','Tue 30 Jun 2009 07:28:29 +0000',19,51,0.372549019608,1,'The Courage to be Wrong | Copyblogger',121178,21,3,3,0,179,48,280,261,0.54083696722,0.390642344351,0.45916303278,0.0467524582212,0.0467099366497,0.937822650899,0.198374777786,0.196041789582,20.4521278792,2.4250972598,6.69358724246,11.8574325083,32.7280725116,0.526252255543,0.0533333333333,0.25022130945,0.101371456169,0.284644198128,0,5,0.0,0.416666666667,Relevant
1050,'http://bit.ly/P47EL','http://www.starbucks.com/whats-new',66,2,'2009-07-01 00:00:55','http://twitter.com/gerry_creighton','RT @Starbucks: Starting today; after 2pm bring in your receipt from this morning for a Grande $2 cold drink: http://bit.ly/P47EL',128,2367,'http://web.archive.org/web/20100722004022/http://www.starbucks.com/whats-new','2010-07-22 00:40:22','Tue 30 Jun 2009 12:44:51 +0000',19,34,0.558823529412,2,'What’s New | Starbucks Coffee Company',43837,318,291,359,0,13204,8,53,53,0.580685394599,0.703683633351,0.419314605401,0.0915737092991,0.0341805442035,0.522869963854,0.101990996431,0.114307543066,84.401853487,24.9534980118,49.7045802321,21.0612148318,41.9515869839,0.153986829937,0.196057232558,0.156000907644,0.0467524582212,0.0611693153805,0,0,0.0,0.0,NonRelevant
1052,'http://bit.ly/CdHLo','http://www.ondotnet.com/pub/a/oreilly/dotnet/news/programmingCsharp_0801.html',34,1,'2009-07-01 00:27:33','http://twitter.com/delicious50','Ten Traps in C# for C++ Programmers - OReilly Media http://bit.ly/CdHLo c# interview questions',94,2378,'http://web.archive.org/web/20080923234755/http://www.ondotnet.com/pub/a/oreilly/dotnet/news/programmingCsharp_0801.html%3F','2008-09-23 23:47:55','Tue 30 Jun 2009 16:27:32 +0000',19,77,0.246753246753,6,'Ten Traps in C# for C++ Programmers - OReilly Media',43995,0,0,0,0,6,0,0,0,0.580375699204,0.798654051052,0.419624300796,0.0,0.0695562554328,0.0533254338542,nan,nan,8.66352649818,99.2170903681,100.0,8.73188930056,8.66352649818,nan,nan,nan,0.0584705346205,nan,0,0,0.0,0.0,Relevant
1053,'http://bit.ly/7eR2L','http://cuteoverload.com/2009/06/27/puhlease-people/',33,1,'2009-07-01 00:32:09','http://twitter.com/beijaflor','http://bit.ly/7eR2L Hello Kitty house. Urrr; I love? Is something wrong with me?',80,2382,'http://web.archive.org/web/20100530011151/http://cuteoverload.com/2009/06/27/puhlease-people','2010-05-30 01:11:51','Sat 27 Jun 2009 16:10:09 +0000',19,51,0.372549019608,4,'Puhlease People — Cute Overload',201136,1124,46,139,4,1155,19,177,171,0.545299312615,0.0573590202848,0.454700687385,0.0602167943596,0.0646829521398,0.838917938446,0.151486756737,0.152388493455,7.1190423484,21.3663197657,29.7016967035,33.3189918829,23.9684702846,nan,0.0778210236959,0.177271639931,nan,nan,0,0,0.0,0.0,Relevant
1054,'http://bit.ly/3sBJJ7','http://multichannelmerchant.com/social-media/twitter/0630-twitter-dos-donts',10,1,'2009-07-01 00:14:25','http://twitter.com/timjennion','Dos and Donts of Twitter http://bit.ly/3sBJJ7',45,2387,'http://web.archive.org/web/20100901005412/http://multichannelmerchant.com/social-media/twitter/0630-twitter-dos-donts','2010-09-01 00:54:12','Tue 30 Jun 2009 16:14:24 +0000',20,75,0.266666666667,3,'Dos and Donts of Twitter | Twitter business best practices',50717,4,0,0,0,36,0,0,0,0.638612189758,0.454658730022,0.361387810242,0.0363376187334,0.0347991314245,0.865492025659,nan,nan,100.0,29.9010684867,11.146276431,29.9010684867,11.146276431,0.987421383648,0.0899235973995,nan,0.0899235973995,nan,0,0,0.0,0.0,NonRelevant
1055,'http://bit.ly/kbFIx','http://cultivateconference.com/',29,1,'2009-07-01 00:33:01','http://twitter.com/cyriljones','I will be there! RT @ParkChurch: Check out #cultivate09; a conference being hosted at Park in Oct! http://bit.ly/kbFIx',118,2393,'http://web.archive.org/web/20120505011254/http://www.cultivateconference.com/','2012-05-05 01:12:54','Tue 05 May 2009 05:46:23 +0000',19,31,0.612903225806,0,'?',111,49,26,28,50,444,29,119,119,0.58968049257,0.353407628471,0.41031950743,0.0413449115297,0.0,0.516397779494,0.0,0.0682863359642,100.0,78.555954973,52.3861176261,78.555954973,52.3861176261,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
1056,'http://bit.ly/FIYzO','http://www.villagevoice.com/2009-07-01/news/michael-jackson-the-man-in-our-mirror/',28,1,'2009-07-01 00:16:38','http://twitter.com/tourex','Greg Tate on Michael Jackson in the Village Voice: http://bit.ly/FIYzO',70,2394,'http://web.archive.org/web/20120327005632/http://www.villagevoice.com/2009-07-01/news/michael-jackson-the-man-in-our-mirror/','2012-03-27 00:56:32','Tue 30 Jun 2009 16:14:48 +0000',19,82,0.231707317073,3,'Michael Jackson: The Man in Our Mirror - Page 1 - News - New York - Village Voice',99519,181,19,19,1,689,20,92,88,0.641369824783,0.928631550044,0.358630175217,0.0454698861723,0.0457362776022,0.518908147426,0.111015787996,0.133178496058,2.41046318906,4.07493243882,3.38712062839,59.1534516277,71.1655548626,nan,0.0632197544859,0.154644772535,nan,nan,2,2,0.2,0.2,Relevant
1059,'http://bit.ly/3K0taO','http://typeamomconference.com/registration/',23,1,'2009-07-01 00:59:25','http://twitter.com/askasheville','RT @marlamilling: Just a day left to get #typeamomcon tickets before they go up 50 percent! http://bit.ly/3K0taO its in gorgeous Asheville',138,2400,'http://web.archive.org/web/20100429013925/http://typeamomconference.com/registration/','2010-04-29 01:39:25','Tue 30 Jun 2009 13:21:29 +0000',20,43,0.46511627907,1,'Registration | #typeacon Type-A Parent Conference',27470,33,33,11,0,14,197,349,345,0.539552106392,0.79583489099,0.460447893608,0.0286064783845,0.0344304861604,0.360341970491,0.118533869492,0.109588507415,39.5793452155,25.1672858031,89.2756405175,63.5869180404,44.3338686634,0.339422116651,0.0,0.0472455591262,0.0,0.143631064929,0,0,0.0,0.0,NonRelevant
1060,'http://bit.ly/2JaGt','http://tlc.discovery.com/videos/duggars-the-next-generation/',22,1,'2009-07-01 01:17:42','http://twitter.com/singlemomkim','Video of Annas baby from The Duggers 18 Kids and Counting http://bit.ly/2JaGt',77,2416,'http://web.archive.org/web/20101113015758/http://tlc.discovery.com/videos/duggars-the-next-generation','2010-11-13 01:57:58','Tue 30 Jun 2009 17:17:43 +0000',19,60,0.316666666667,2,'Duggars: The Next Generation : Videos : TLC',94312,0,0,0,0,8,0,3,2,0.536162162206,0.716225196194,0.463837837794,0.047935311803,0.0442686901746,0.35225755546,0.0610965968934,0.0793884186037,86.5887328216,39.1618122389,99.7536718776,33.9097169676,86.3754404218,nan,0.230089496654,0.333848930445,nan,nan,0,0,0.0,0.0,Relevant
1061,'http://bit.ly/SS6Zx','http://psdfan.com/tutorials/photo-effects/construct-a-novel-victorian-theatre-setting/',19,1,'2009-07-01 01:20:59','http://twitter.com/mydesy_dig','【素材資源】 Construct a Novel Victorian Theatre Setting http://bit.ly/SS6Zx (via psdfan)',95,2435,'http://web.archive.org/web/20091110020134/http://psdfan.com/tutorials/photo-effects/construct-a-novel-victorian-theatre-setting/','2009-11-10 02:01:34','Tue 30 Jun 2009 16:20:42 +0000',19,86,0.220930232558,3,'Construct a Novel Victorian Theatre Setting | PSDFan',55242,1,0,0,0,11,2,13,13,0.56771223938,0.738754284781,0.43228776062,0.0969143607571,0.0830275879048,0.646630952807,0.0992130905243,0.120096115354,100.0,13.4913880755,14.5266630952,13.4913880755,14.5266630952,0.851180052059,0.112587993756,0.104520435743,0.0882505637023,0.107249784034,0,0,0.0,0.0,Relevant
1062,'http://bit.ly/WBcMA','http://abcnews.go.com/video/playerIndex%3Fid%3D7748267',25,1,'2009-07-01 01:14:47','http://twitter.com/rosyblue','Wonderful for @MyBodyTutor his health/fitness program was feature in Good Morning America: Exercise outside of the box: http://bit.ly/WBcMA',139,2441,'http://web.archive.org/web/20120304015528/http://abcnews.go.com/video/playerIndex%3Fid%3D7748267','2012-03-04 01:55:28','Tue 30 Jun 2009 16:58:33 +0000',19,54,0.351851851852,2,'?',0,0,0,0,0,6,0,1,1,0.796942340236,0.466084671471,0.203057659764,0.0679366220487,0.0311399577665,0.304437839496,0.0311399577665,0.0679366220487,5.50946452995,52.8128303778,52.8128303778,10.4320569273,10.4320569273,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,NonRelevant
1063,'http://bit.ly/65xl','http://auditoriumshoresaustin.com/',13,1,'2009-07-01 00:19:44','http://twitter.com/rewindaustin','Love Town Lake Park? Franchised art planned for TLP. http://bit.ly/65xl. RT@townlakepark. What Master Plan? $18.5m missing.',123,2449,'http://web.archive.org/web/20090411233855/http://www.auditoriumshoresaustin.com/','','Sat 11 Apr 2009 13:01:57 +0000',18,34,0.529411764706,0,'?',0,42,10,15,0,42,0,10,10,0.675893779699,0.975616929253,0.324106220301,0.112570378487,0.0210107681517,0.176139304764,0.0281955385331,0.219707252033,90.0260038188,12.0783785408,16.4730247105,13.416544141,18.2980739028,0.0221078844143,0.109985336266,0.219556024336,0.0,0.0,0,1,0.0,0.0625,Relevant
1064,'http://bit.ly/IWS6d','http://www.watchtower.org/e/20020522/article_01.htm',29,1,'2009-07-01 00:44:34','http://twitter.com/think_thank','HOW TO SAFEGUARD YOUR HEARING http://bit.ly/IWS6d',49,2452,'http://web.archive.org/web/20071011000342/http://www.watchtower.org/e/20020522/article_01.htm','2007-10-11 00:03:42','Tue 30 Jun 2009 16:44:35 +0000',19,51,0.372549019608,3,'Protect Your Hearing! - Jehovahs Witnesses Official Web Site',14334,1407,556,272,0,3,7,18,18,0.586677998769,0.435068325255,0.413322001231,0.0368105086916,0.0180546892368,0.13130508612,0.0231709890828,0.0450834817334,8.84204278545,72.6376921247,14.3237335723,6.42265581603,61.7300143205,nan,0.0,0.0284440061994,nan,nan,0,0,0.0,0.0,NonRelevant
1065,'http://bit.ly/i4r8x','http://www.youtube.com/watch%3Fv%3DfUYaosyR4bE',24,2,'2009-07-01 00:41:18','http://twitter.com/schmetterlich','Check this video out -- Lily Allen - Not Fair (HD) http://bit.ly/i4r8x',70,2478,'http://wayback.archive-it.org/330/20090609102729/http://www.youtube.com/watch%3Fv%3DfUYaosyR4bE','','Wed 06 May 2009 08:12:30 +0000',19,46,0.413043478261,1,'?',0,256808,305461,173067,65,3426,583,9569,500,0.635788112886,0.070008428801,0.364211887114,0.0597881275556,0.059997600144,0.222267086576,0.0888806468859,0.0542680428589,2.56895321426,2.93803991309,4.50553008067,87.4376553844,57.0177796677,nan,0.134005042035,0.0325969212503,nan,nan,2,2,0.166666666667,0.166666666667,Relevant
1066,'http://bit.ly/3aPh7a','http://www.panoramas.dk/7-wonders/',119,1,'2009-07-01 00:36:02','http://twitter.com/ribnar','360-degree views of the Seven Wonders of the World - http://bit.ly/3aPh7a',73,2481,'http://web.archive.org/web/20090605235441/http://www.panoramas.dk/7-wonders/','2009-06-05 23:54:41','Tue 30 Jun 2009 16:35:25 +0000',20,34,0.588235294118,1,'7 Wonders Panoramas - The New 7 Wonders -Travel Great Wall Taj Mahal Machu Picchu - 360 degree Panoramas',22614,502,322,143,60,4,95,398,394,0.762350007463,0.620858964386,0.237649992537,0.0860485929318,0.0866386473387,0.85001975792,0.138009937073,0.131606296423,99.9598114297,67.2957679899,95.9938470293,67.2687227829,96.0324410944,0.825989373749,0.146352346653,0.155518887476,0.132671625361,0.153583834022,0,0,0.0,0.0,Relevant
1067,'http://bit.ly/bVKjc','http://www.funnyordie.com/videos/8e4a90b594/human-giant-shutterbugs-episode-4-bobbe-j-thompson-and-matt-walsh-from-human-giant',14,1,'2009-07-01 00:10:02','http://twitter.com/parleybaer','Bobbe J. fires the Shutterbugs http://bit.ly/bVKjc',50,2497,'http://web.archive.org/web/20100819005139/http://www.funnyordie.com/videos/8e4a90b594/human-giant-shutterbugs-episode-4-bobbe-j-thompson-and-matt-walsh-from-human-giant%3F','2010-08-19 00:51:39','Tue 30 Jun 2009 14:40:12 +0000',19,126,0.150793650794,3,'Human Giant: Shutterbugs - Episode 4 (Bobbe J. Thompson and Matt Walsh) from Human Giant',169983,117,5,20,2,6,2,13,12,0.612376710894,0.438819644511,0.387623289106,0.0,0.037678884194,0.0450442616461,0.0876456978951,0.0317820863082,3.91688426417,15.4865009215,8.66954494112,25.2922482878,45.1798138284,nan,nan,nan,0.161164592805,0.286512743589,0,0,0.0,0.0,Relevant
1068,'http://bit.ly/P8Goe','http://www.mozilla.com/en-US/firefox/fastest/',23,1,'2009-07-01 00:10:25','http://twitter.com/stewartwatkiss','Yet another firefox tweet :-) - This time some fun Fast Firefox videos http://bit.ly/P8Goe #fx35 #firefox3',106,2535,'http://web.archive.org/web/20091028005240/http://www.mozilla.com/en-US/firefox/fastest/','2009-10-28 00:52:40','Mon 01 Jun 2009 15:00:41 +0000',19,45,0.422222222222,3,'Mozilla — Home of the Mozilla Project — mozilla.org',25991,685,249,240,0,812,23,200,168,0.70575581805,0.256788779764,0.29424418195,0.0833333333333,0.0728236321902,0.271571461709,0.0995993649963,0.132452298976,100.0,43.0899258305,52.4217668119,43.0899258305,52.4217668119,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
1069,'http://bit.ly/13dPLp','http://www.convinceandconvert.com/social-media-marketing/thought-leadership-social-networking/',42,1,'2009-07-01 01:12:19','http://twitter.com/ehayen','RT @tweetmeme Build Thought Leadership Through Social Networking | Social Media Marketing | Social Media Consulting ... http://bit.ly/13dPLp',140,2541,'http://web.archive.org/web/20121128015440/http://www.convinceandconvert.com/social-media-marketing/thought-leadership-social-networking/','2012-11-28 01:54:40','Tue 30 Jun 2009 04:04:43 +0000',20,94,0.212765957447,2,'Build Thought Leadership Through Social Networking',217609,1,0,0,0,148,30,93,90,0.728334549033,0.495396281694,0.271665450967,0.0886436039991,nan,nan,nan,0.241644755879,100.0,73.5725923939,73.4626814289,73.5725923939,73.4626814289,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
1070,'http://bit.ly/14XyTR','http://www.youtube.com/watch%3Fv%3DmVWhWsgHzKM',46,2,'2009-07-01 00:34:21','http://twitter.com/biggmo3','http://bit.ly/14XyTR check this out assassins creed e3 trailer',62,2542,'http://web.archive.org/web/20110821011643/http://www.youtube.com/watch%3Fv%3DmVWhWsgHzKM','2011-08-21 01:16:43','Fri 05 Jun 2009 09:10:09 +0000',20,46,0.434782608696,1,'?',0,24460,9216,14001,206,234,12,644,500,0.629787887675,0.395972025816,0.370212112325,0.0348155311911,0.0228694676873,0.456091366829,0.10324141752,0.0759899868932,32.0049942454,65.955628283,60.1670666821,21.1090950365,53.1935425978,0.153573779208,0.118585412256,0.0868562416052,0.0971285862357,0.0586076129982,0,1,0.0,0.125,Relevant
1072,'http://bit.ly/E3cHs','http://www.gq-magazine.co.uk/comment',45,1,'2009-07-01 00:15:41','http://twitter.com/barnabysuk','BARNABYS-UK The eyes have it http://bit.ly/E3cHs',48,2564,'http://web.archive.org/web/20100228005825/http://www.gq-magazine.co.uk/comment','2010-02-28 00:58:25','Tue 30 Jun 2009 14:52:03 +0000',19,36,0.527777777778,3,'GQ Comment | Culture Politics Sport & Travel | GQ.com (UK) - GQ.COM (UK)',120223,1,0,0,0,4,0,4,4,0.624153825664,0.524798484901,0.375846174336,0.017010345436,0.0137698730795,0.397378248672,0.0636003194334,0.0785674201318,44.3561478285,37.9642180123,73.075722842,16.8394646635,32.4135756505,nan,0.0,0.0,nan,nan,0,0,0.0,0.0,NonRelevant
1073,'http://bit.ly/kuKk2','http://vulcan.wr.usgs.gov/Volcanoes/Oregon/Publications/Allen1975/boring_lava_allen_table.html',19,1,'2009-07-01 00:55:58','http://twitter.com/bkwdgreencomet','Prune Hill; Bobs Mountain; and Boring Lava: where are they located? - http://bit.ly/kuKk2',89,2566,'http://web.archive.org/web/20071216001312/http://vulcan.wr.usgs.gov/Volcanoes/Oregon/Publications/Allen1975/boring_lava_allen_table.html','2007-12-16 00:13:12','Tue 30 Jun 2009 16:54:38 +0000',19,94,0.202127659574,5,'CVO Website - Portland Oregon - Boring Lava Field',9146,21,9,17,0,7,0,0,0,0.223153315656,0.566263185676,0.776846684344,0.144707190354,0.142354071087,0.841643155923,nan,nan,100.0,92.4027778036,75.4881385111,92.4027778036,75.4881385111,1.0,0.25660011964,nan,0.25660011964,nan,0,0,0.0,0.0,Relevant
1074,'http://bit.ly/4zOtoX','http://www.prevention.com/cantconcentrate/',42,2,'2009-07-01 01:05:09','http://twitter.com/dorleem','10 Tricks to Reboot Your Brain http://bit.ly/4zOtoX Feel sharper; concentrate better; and stop brain fog',104,2573,'http://web.archive.org/web/20100626014802/http://www.prevention.com/cantconcentrate/','2010-06-26 01:48:02','Mon 29 Jun 2009 17:02:42 +0000',20,42,0.47619047619,1,'Prevention.com - 10 Tricks to Reboot Your Brain',11513,3,3,0,0,1,4,18,18,0.518538060537,0.0981389444716,0.481461939463,0.144598138231,0.0734797937939,0.323857886097,0.0983429180827,0.123856224445,9.06000506265,12.6650318176,36.4036611613,71.5355886436,24.8876205679,nan,0.22360679775,0.172516389836,nan,nan,0,0,0.0,0.0,Relevant
1076,'http://bit.ly/1aHpzE','http://www.surveygizmo.com/survey-blog/fall-off-report/',15,1,'2009-07-01 00:11:50','http://twitter.com/surveygizmo','Check out @SurveyGizmos newest Report Type -- Page Fall Off Report http://bit.ly/1aHpzE',87,2591,'http://web.archive.org/web/20111206005501/http://www.surveygizmo.com/survey-blog/fall-off-report/','2011-12-06 00:55:01','Tue 30 Jun 2009 14:43:17 +0000',20,55,0.363636363636,2,'New Feature: Page Fall Off Report | SurveyGizmo',29020,0,0,0,0,10,1,2,2,0.537128157334,0.413533156683,0.462871842666,0.059536209026,0.0743336053847,0.590418054561,0.101270330279,0.0811107105654,99.9949295745,18.9178885597,18.9178885598,18.9169293423,18.9169293424,0.505036012719,0.0975029898836,0.0952769917458,0.143019388387,0.111803398875,0,0,0.0,0.0,Relevant
1078,'http://bit.ly/4qt0ig','http://optempo.com/2009/06/30/ricoh-aficio-gx3050n-gelsprinter-color-network-printer-review/',46,1,'2009-07-01 00:20:13','http://twitter.com/firstinkjets','Ricoh Aficio GX3050N GelSprinter Color Network Printer Review ... http://bit.ly/4qt0ig',86,2648,'http://web.archive.org/web/20120710010421/http://optempo.com/2009/06/30/ricoh-aficio-gx3050n-gelsprinter-color-network-printer-review/','2012-07-10 01:04:21','Tue 30 Jun 2009 16:19:23 +0000',20,92,0.217391304348,4,'Ricoh Aficio GX3050N GelSprinter Color Network Printer Review | Product Reviews and Buying Guides from OpTempo',67438,0,0,0,0,9,0,0,0,0.560913610175,0.428824548618,0.439086389825,0.0736715639167,0.0742231754888,0.966240133967,nan,nan,100.0,14.5542193882,11.8066466987,14.5542193882,11.8066466987,1.0,0.163528281482,nan,0.163528281482,nan,0,0,0.0,0.0,Relevant
1079,'http://bit.ly/aepx6','http://www.youtube.com/watch%3Fv%3DSaeJUCVEp2s',12,2,'2009-07-01 00:44:15','http://twitter.com/momisonline','Check this video out -- Anti-smoking Ad: Smoking Causes Emphysema; Lung Cancer http://bit.ly/aepx6',98,2676,'http://web.archive.org/web/20110915012851/http://www.youtube.com/watch%3Fv%3DSaeJUCVEp2s','2011-09-15 01:28:51','Thu 25 Jun 2009 02:28:32 +0000',19,46,0.413043478261,1,'?',0,4213,1601,1595,6,24,4,63,62,0.511009323947,0.666720290431,0.488990676053,0.0661367561195,0.0701466575275,0.423608165657,0.106408490317,0.0863122020843,90.6708293914,19.9757119802,60.6386089384,22.031023775,66.8777481638,0.438178046004,0.135873244097,0.137037741966,0.217060785531,0.168881990634,0,0,0.0,0.0,Relevant
1080,'http://bit.ly/RuiIz','http://michellemalkin.com/2009/06/30/not-a-surprise-seiu-wal-mart-unite-behind-obamacare/',25,1,'2009-07-01 00:20:21','http://twitter.com/zslaton','employer + union support = danger to taxpayers RT @michellemalkin: Wal-Mart & SEIU unite behind Obamacare. Read: http://bit.ly/RuiIz',132,2695,'http://web.archive.org/web/20120512010516/http://michellemalkin.com/2009/06/30/not-a-surprise-seiu-wal-mart-unite-behind-obamacare/','2012-05-12 01:05:16','Tue 30 Jun 2009 12:37:19 +0000',19,89,0.213483146067,4,'Michelle Malkin  » Not a surprise: SEIU & Wal-Mart unite behind Obamacare',83499,57,2,0,0,359,18,67,50,0.411201519484,0.502828647687,0.588798480516,0.0696928761164,0.0697601147969,0.935732841057,0.111616183675,0.111508601786,100.0,4.96704136481,2.91604513927,4.96704136481,2.91604513927,0.993560000935,0.0988467087698,0.132333730915,0.098592276665,0.131993102986,0,0,0.0,0.0,Relevant
1082,'http://bit.ly/6fhUK','http://torrentfreak.com/the-pirate-bay-sold-to-software-company-goes-legal-090630/',34,1,'2009-07-01 01:19:37','http://twitter.com/fasttadpole','The Pirate Bay Sold To Global Gaming Factory X http://bit.ly/6fhUK',66,2709,'http://web.archive.org/web/20121002020446/http://torrentfreak.com/the-pirate-bay-sold-to-software-company-goes-legal-090630/','2012-10-02 02:04:46','Tue 30 Jun 2009 01:02:15 +0000',19,82,0.231707317073,1,'The Pirate Bay Sold To Software Company Goes Legal | TorrentFreak',88249,572,0,1,0,1370,64,722,500,0.426334382422,0.843804563298,0.573665617578,0.0742130812176,0.0663403741944,0.944017278252,0.189974017412,0.193072601595,99.9843654019,5.30522493315,7.7489041635,5.30605451345,7.75011586297,0.983738753676,0.141990458562,0.173452871141,0.144337567297,0.166408010782,0,2,0.0,0.2,Relevant
1083,'http://bit.ly/13mvaC','http://www.bloggertemplatesblog.com/wedding-ivory/',25,1,'2009-07-01 01:09:09','http://twitter.com/heavens786','RT @tweetmeme Wedding ivory http://bit.ly/13mvaC Blogger Templates',66,2712,'http://web.archive.org/web/20091108015421/http://www.bloggertemplatesblog.com/wedding-ivory/','2009-11-08 01:54:21','Tue 30 Jun 2009 15:36:37 +0000',20,50,0.4,1,'Free Blogger Template - Wedding ivory | Blogger Templates Blog',36006,0,1,0,0,7,0,3,3,0.638773957866,0.470201314952,0.361226042134,0.05796736197,0.0464050862762,0.512441272567,0.0580063578452,0.069560834364,97.6535162656,80.7374054593,80.7374054593,82.6774176157,82.6774176157,0.662722756442,0.117444043903,0.117444043903,0.205195670417,0.205195670417,0,0,0.0,0.0,Relevant
1084,'http://bit.ly/U8l3L','http://www.youtube.com/watch%3Fv%3DtBb4cjjj1gI',106,2,'2009-07-01 01:26:03','http://twitter.com/anenemy','http://bit.ly/U8l3L this was bloody hilarious',45,2715,'http://web.archive.org/web/20110908021118/http://www.youtube.com/watch%3Fv%3DtBb4cjjj1gI','2011-09-08 02:11:18','Tue 05 May 2009 15:02:04 +0000',19,46,0.413043478261,1,'?',0,19834,4842,9924,878,21216,534,5695,500,0.623918196351,0.125400400004,0.376081803649,0.0,0.00932099635591,0.476904860133,0.156144105066,0.144777811281,82.8961164485,93.7372697067,88.9259647509,88.4345327188,93.2192489344,0.0618326735975,0.0305708920258,0.204516853633,0.0,0.0267899859888,0,4,0.0,0.8,Relevant
1085,'http://bit.ly/BSOdY','http://www.artisanalcheese.com/prodinfo.asp%3Fnumber%3DPC-10032',29,1,'2009-07-01 00:52:23','http://twitter.com/marialporcaro','um; this cheese is so delicious..http://bit.ly/BSOdY',52,2720,'http://web.archive.org/web/20061021000703/http://artisanalcheese.com/prodinfo.asp%3Fnumber%3DPC-10032','2006-10-21 00:07:03','Tue 30 Jun 2009 16:52:24 +0000',19,63,0.301587301587,1,'Azeitao-Artisanal Premium Cheese',55023,2,0,1,0,3,0,2,2,0.625672496811,0.348733720052,0.374327503189,0.0359966164771,0.0495816973747,0.3449302712,0.0279678492379,0.0406096602582,20.2512219445,12.1423144213,45.0947136986,59.9584284574,44.9081949601,0.0324784901231,0.0459315212175,0.0503154605427,0.0,0.0,0,0,0.0,0.0,NonRelevant
1086,'http://bit.ly/ZoAbS','http://www.youtube.com/watch%3Fv%3DcVlF_ltkqp8',12,1,'2009-07-01 01:09:39','http://twitter.com/jamesandreasen','Check this video out -- Ron Paul on Cap and Trade http://bit.ly/ZoAbS',69,2730,'http://web.archive.org/web/20120127015509/http://www.youtube.com/watch%3Fv%3DcVlF_ltkqp8','2012-01-27 01:55:09','Mon 29 Jun 2009 16:21:25 +0000',19,46,0.413043478261,1,'?',0,437,5,39,0,121,29,100,91,0.628302929626,0.770074643327,0.371697070374,0.0426876003178,0.0606325302641,0.209374762054,0.116132471595,0.0612836479827,91.8350704639,80.8813071777,16.0422940039,88.0723527178,14.7324520025,0.0836242010007,0.0,0.0408759559657,0.0953462589246,0.0230571487955,0,0,0.0,0.0,Relevant
1087,'http://bit.ly/J4GWs','http://www.evancarmichael.com/SEO/1431/Search-Engine-Optimization-Tips.html',10,1,'2009-07-01 01:11:29','http://twitter.com/ecseo','RT @tweetmeme Search Engine Optimization Tips: The top 10 tips for search engine success. Desig.. http://bit.ly/J4GWs',117,2746,'http://web.archive.org/web/20080724002543/http://www.evancarmichael.com/SEO/1431/Search-Engine-Optimization-Tips.html','2008-07-24 00:25:43','Tue 30 Jun 2009 17:11:30 +0000',19,75,0.253333333333,3,'?',43766,0,0,0,0,4,0,1,1,0.671439466898,0.641954389195,0.328560533102,0.0629524573709,0.064594595381,0.478536139543,0.0559405605471,0.0545184273139,90.0604672943,12.2511637519,31.6486667922,11.0334553239,28.5029372055,0.848634223333,0.092747779152,0.0803219328902,0.127082141944,0.0880450906326,0,0,0.0,0.0,Relevant
1088,'http://bit.ly/mWw8F','http://www.niemanlab.org/2009/06/could-strategic-bankruptcies-be-needed-to-transform-us-newspaper-enterprises/',15,1,'2009-07-01 00:51:01','http://twitter.com/dgpelletier','RT @sylvaincarle: Could strategic bankruptcies be needed to transform newspapers? http://bit.ly/mWw8F [différent ou non au qc?]',128,2748,'http://web.archive.org/web/20110125013649/http://www.niemanlab.org/2009/06/could-strategic-bankruptcies-be-needed-to-transform-us-newspaper-enterprises/','2011-01-25 01:36:49','Mon 29 Jun 2009 06:43:22 +0000',19,110,0.172727272727,3,'Could strategic bankruptcies be needed to transform newspapers? » Nieman Journalism Lab',68906,6,0,0,0,226,13,31,31,0.596236408616,0.364082666491,0.403763591384,0.0531585949479,0.0466407623257,0.662764721052,0.111571876837,0.134037239502,100.0,13.9471368878,63.8049364247,13.9471368878,63.8049364247,0.857233325013,0.0783393964086,0.164892422176,0.0794858875399,0.156151902929,0,0,0.0,0.0,Relevant
1090,'http://bit.ly/VtINa','http://www.thehype.fm/',62,1,'2009-07-01 00:37:11','http://twitter.com/blackcracker','RT @blackcracker on @OLDMONEYNYC radio - Thurs 7/2 at 8PM EST. http://bit.ly/VtINa',82,2774,'http://web.archive.org/web/20080816235057/http://thehype.fm/','2008-08-16 23:50:57','Mon 18 May 2009 21:45:44 +0000',19,22,0.863636363636,0,'Music Joomla Templates - ZT Zoo',32823,57,0,0,6,15,5,64,63,0.518661640575,0.728566569547,0.481338359425,0.0346410161514,0.0381246425832,0.202180478068,0.0754672205422,0.100514142206,6.01758536511,6.90088259388,9.73054226913,87.2002281339,61.8422406345,0.0851256530759,0.0350070021007,0.104748577811,0.0816496580928,0.0710742315594,0,0,0.0,0.0,Relevant
1091,'http://bit.ly/LFu0V','http://www.restaurantjamesrandall.com/Upcoming_Events.html',13,1,'2009-07-01 00:51:48','http://twitter.com/dawnorchid','is looking forward to good food +wine + company tonight :) http://bit.ly/LFu0V',78,2791,'http://web.archive.org/web/20080820000517/http://restaurantjamesrandall.com/Upcoming_Events.html','2008-08-20 00:05:17','Tue 30 Jun 2009 16:06:44 +0000',19,58,0.327586206897,1,'Upcoming Events',10472,22,17,8,0,18,3,7,7,0.695459278375,0.541127567846,0.304540721625,0.0492664639082,0.0190346746907,0.340609034045,0.101774536432,0.126830777294,22.0511867268,93.5865330506,55.5037408011,23.5623502742,39.7291901565,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,Relevant
1092,'http://bit.ly/4gTxN','http://www.youtube.com/watch%3Fv%3DI27J39oQUaw',14,1,'2009-07-01 01:01:11','http://twitter.com/davidclowney','RT @MsMarisaElise: AYE lemme twitter dat!!! please watch this!!! http://bit.ly/4gTxN',84,2800,'http://web.archive.org/web/20120713014751/http://www.youtube.com/watch%3Fv%3DI27J39oQUaw','2012-07-13 01:47:51','Tue 05 May 2009 14:54:04 +0000',19,46,0.413043478261,1,'?',0,6230,1175,2196,80,12242,529,5457,500,0.594932272049,0.366953975608,0.405067727951,0.0516468052037,0.041149979225,0.580801022452,0.0778568913784,0.0664977104007,3.41526762408,3.25135671762,12.4995319843,95.2006423946,27.3231640062,0.0720749970156,0.188982236505,0.0532508042019,0.0,0.00973123680202,0,0,0.0,0.0,Relevant
1093,'http://bit.ly/rq28F','http://blog.vegcooking.com/2008/03/braised_kale_with_caramelized.php',17,1,'2009-07-01 00:30:46','http://twitter.com/aeklund','If you like braised kale; this is what Im hitting: http://bit.ly/rq28F',70,2807,'http://web.archive.org/web/20080731234359/http://blog.vegcooking.com/2008/03/braised_kale_with_caramelized.php%3F','2008-07-31 23:43:59','Tue 30 Jun 2009 16:30:47 +0000',19,68,0.279411764706,3,'Vegetarian Living | PETA.org',118344,323,498,265,0,15,1,1,1,0.672136599081,0.33623004851,0.327863400919,0.0,0.021505514482,0.0351183580913,0.0171360041115,0.0,21.3817152593,55.4710466296,66.4085734402,38.5457217025,32.1972211594,nan,nan,nan,0.0,0.0,0,0,0.0,0.0,NonRelevant
1094,'http://bit.ly/TY8Jk','http://www.toplessrobot.com/2009/06/all_hail_robogeisha.php',11,1,'2009-07-01 00:56:01','http://twitter.com/charliechu','This is a trailer for a movie I think my subconscious made. http://bit.ly/TY8Jk',79,2856,'http://web.archive.org/web/20120513014337/http://www.toplessrobot.com/2009/06/all_hail_robogeisha.php','2012-05-13 01:43:37','Tue 30 Jun 2009 16:35:51 +0000',19,59,0.322033898305,3,'All Hail Robogeisha - Topless Robot',48169,420,13,118,4,2496,33,310,300,0.483022262669,0.150491850185,0.516977737331,0.0536506113913,0.0380177299008,0.463629061977,0.13492823392,0.228827717626,8.68469840852,27.7239674976,11.4837958498,31.3255972806,75.6256774509,nan,0.0919277119554,0.292784464398,nan,nan,0,0,0.0,0.0,Relevant
1096,'http://bit.ly/11qknX','http://www.petitiononline.com/akcriems/petition.html',16,1,'2009-07-01 00:55:47','http://twitter.com/alahooakbar','1000;000 signatures;ALL in twitter sign petition against criminal Khamenei put him in jail http://bit.ly/11qknX #iranelection#iran#neda',135,2872,'http://web.archive.org/web/20110719014339/http://www.petitiononline.com/akcriems/petition.html','2011-07-19 01:43:39','Sun 21 Jun 2009 12:30:19 +0000',20,52,0.384615384615,2,'Investigation into crimes committed by Ali Khamenei Petition',10148,3968,342,198,10,197,129,595,500,0.638068889383,0.811012082475,0.361931110617,0.124235466834,0.116189500386,0.47902339675,0.114349953443,0.137127220209,99.3385650186,87.3835499346,93.7248290858,86.8055645673,94.3488856198,0.985086818308,0.103279555899,0.113156998268,0.128458748885,0.117962890422,0,1,0.0,0.0666666666667,Relevant
1097,'http://bit.ly/15ALuS','http://www.colourlovers.com/blog/2008/08/29/fractal-art-complex-and-beautiful-color-inspiration/',59,2,'2009-07-01 01:05:08','http://twitter.com/nadiart','RT @gaksdesigns: Fractal Art: Complex and Beautiful Color Inspiration http://bit.ly/15ALuS',90,2885,'http://web.archive.org/web/20101223015313/http://www.colourlovers.com/blog/2008/08/29/fractal-art-complex-and-beautiful-color-inspiration/','2010-12-23 01:53:13','Sun 08 Jun 2008 08:00:00 +0000',20,96,0.208333333333,5,'Web Blog / Fractal Art: Complex and Beautiful Color Inspiration by COLOURlovers :: COLOURlovers',65407,39,13,55,0,15,1,13,13,0.835769911218,0.245219078002,0.164230088782,0.0635249717661,0.0597081434027,0.829303822331,0.102439382859,0.115398841957,17.8733292584,23.152397506,23.1913653787,77.1986108728,77.0688959729,0.119098266835,0.0798935461937,0.153755201338,0.0,0.0,0,0,0.0,0.0,Relevant
1098,'http://bit.ly/egjw2','http://www.youtube.com/watch%3Fv%3DexOxUAntx8I',19,2,'2009-07-01 00:54:19','http://twitter.com/girlsgotmiles','Funny - http://bit.ly/egjw2 - Bet they could make a good one from all the niner rhetoric',88,2888,'http://web.archive.org/web/20111027014227/http://www.youtube.com/watch%3Fv%3DexOxUAntx8I','2011-10-27 01:42:27','Sun 21 Jun 2009 13:30:05 +0000',19,46,0.413043478261,1,'?',0,44175,17364,18827,1283,45897,612,5357,500,0.630918154224,0.0547274029301,0.369081845776,0.0321526371946,0.0275240941282,0.456924664718,0.106849558756,0.0939473824875,97.678021756,55.9636871723,81.6505640283,54.6642225316,79.7546556955,0.321269802058,0.0720749970156,0.0931588505112,0.0476731294623,0.0766419189467,0,0,0.0,0.0,Relevant
1099,'http://bit.ly/WSRBT','http://www.youtube.com/watch%3Fv%3D3eooXNd0heM',23,2,'2009-07-01 00:14:28','http://twitter.com/natejack','Auto-Tune is still alive and kickin dispite what Jay-Z says! http://bit.ly/WSRBT',80,2889,'http://web.archive.org/web/20090816010237/http://www.youtube.com/watch%3Fv%3D3eooXNd0heM','2009-08-16 01:02:37','Tue 30 Jun 2009 16:12:11 +0000',19,46,0.413043478261,1,'?',0,4739,1252,2456,201,10,255,2608,500,0.59439958947,0.243600091276,0.40560041053,0.0232216506071,0.0138289968941,0.306185142514,0.15240103586,0.144929458292,27.6916808686,20.4384367592,93.3297257823,5.65974668189,29.6708049193,0.844098220955,0.0245071540698,0.19517503866,0.0,0.189399119706,1,4,0.0909090909091,0.363636363636,Relevant
1100,'http://bit.ly/zuAtP','http://www.marriedtothesea.com/061809/dear-william.gif',80,1,'2009-07-01 00:50:16','http://twitter.com/tittysalad','lol! im bout 2 print it out RT @marikai @TittySalad This reminded me of the tweets you post about your house guests... http://bit.ly/zuAtP',138,2893,'http://web.archive.org/web/20120706013829/http://www.marriedtothesea.com/061809/dear-william.gif','2012-07-06 01:38:29','Thu 18 Jun 2009 07:11:13 +0000',19,54,0.351851851852,2,'?',49462,931,154,202,44,78,4,70,66,0.642036519761,0.337417182816,0.357963480239,0.016053515297,0.016053515297,1.0,0.0515167209117,0.0515167209117,100.0,7.31720378513,2.41342590039,7.31720378513,2.41342590039,nan,nan,nan,nan,nan,0,0,0.0,0.0,Relevant
1101,'http://bit.ly/ls8r4','http://www.lyricsmode.com/lyrics/t/the_fray/you_found_me.html',41,1,'2009-07-01 00:16:16','http://twitter.com/magnetmustang','Check this out: The Fray - You Found Me lyrics http://bit.ly/ls8r4 @LyricsMode_com',82,2894,'http://web.archive.org/web/20120224010430/http://www.lyricsmode.com/lyrics/t/the_fray/you_found_me.html','2012-02-24 01:04:30','Thu 07 May 2009 00:11:50 +0000',19,61,0.311475409836,4,'The Fray - You Found Me Lyrics',39662,64,74,27,4,11,0,4,4,0.67704665918,0.357205264677,0.32295334082,0.0707865615368,0.0763580832504,0.718265693555,0.105295571493,0.081343837851,99.9767957838,53.8945582349,89.8663148531,53.9070669472,89.887172467,0.785825277986,0.319504825211,0.350070021007,0.0506369683542,0.155347127476,0,0,0.0,0.0,Relevant
1102,'http://bit.ly/lLgnS','http://www.youtube.com/watch%3Fv%3DFZ1st1Vw2kY',43,2,'2009-07-01 01:05:21','http://twitter.com/zackputnam','@slapshots1921 http://bit.ly/lLgnS',34,2900,'http://web.archive.org/web/20111027015341/http://www.youtube.com/watch%3Fv%3DFZ1st1Vw2kY','2011-10-27 01:53:41','Thu 07 May 2009 12:02:33 +0000',19,46,0.413043478261,1,'?',0,14189,5365,4229,98,689,172,1525,500,0.596810848616,0.449103634571,0.403189151384,0.0317074428218,0.026984353611,0.454044823986,0.120526111517,0.0864015508523,95.3446724411,17.2639725868,25.0569471686,16.4602781132,23.8904642017,0.315015751181,0.0,0.0966099143863,0.0,0.0747074498248,0,8,0.0,4.0,Relevant
1103,'http://bit.ly/UbMIN','http://www.youtube.com/watch%3Fv%3D8To-6VIJZRE',40,2,'2009-07-01 00:21:33','http://twitter.com/errantwanderer','http://bit.ly/UbMIN Dude; you frighten me with your sweat stains.',65,2920,'http://web.archive.org/web/20121101011013/http://www.youtube.com/watch%3Fv%3D8To-6VIJZRE','2012-11-01 01:10:13','Wed 06 May 2009 08:43:31 +0000',19,46,0.413043478261,1,'?',0,3738,1743,3404,797,550,249,1957,500,0.660255509495,0.339775440601,0.339744490505,0.0168466231906,0.0154455121524,0.581420581596,0.111996521915,0.0758706584985,70.8010969282,55.6309801719,97.5782830007,39.3873441936,69.0864947282,0.193121819834,0.0566138517072,0.0465333043161,0.0,0.0475925540205,0,2,0.0,0.222222222222,Relevant
1104,'http://bit.ly/biqQE','http://www.csmonitor.com/2009/0701/p06s02-wome.html',10,1,'2009-07-01 00:15:29','http://twitter.com/tallsailboats','How Israels naval blockade denies Gazans food; aid: Christian Science Monitor Those fishermen who go furthe.. http://bit.ly/biqQE',129,2948,'http://web.archive.org/web/20120115010437/http://www.csmonitor.com/2009/0701/p06s02-wome.html','2012-01-15 01:04:37','Tue 30 Jun 2009 16:15:29 +0000',19,51,0.372549019608,3,'How Israels naval blockade denies Gazans food aid - CSMonitor.com',80566,0,0,1,0,3,7,31,26,0.666243181064,0.806883301381,0.333756818936,0.0,0.0782893637913,0.0486181454952,0.0883276498087,0.0,8.85577550929,53.3670577193,81.461635649,16.5940861043,10.8710995535,nan,nan,nan,0.153534178653,0.168322978282,0,0,0.0,0.0,Relevant
1105,'http://bit.ly/d9Atl','http://www.webdesignbooth.com/22-open-source-php-frameworks-to-shorten-your-development-time/',89,1,'2009-07-01 00:34:16','http://twitter.com/mtheoryx','20 PHP Frameworks to shorten development time: http://bit.ly/d9Atl | Im a CodeIgniter guy | #php #web #codeigniter #development',127,2951,'http://web.archive.org/web/20100420012327/http://www.webdesignbooth.com/22-open-source-php-frameworks-to-shorten-your-development-time/','2010-04-20 01:23:27','Tue 23 Jun 2009 09:15:29 +0000',19,93,0.204301075269,1,'22 Open Source PHP Frameworks To Shorten Your Development Time',106667,16,4,8,0,465,21,177,165,0.551146797566,0.744023453079,0.448853202434,0.0614080590857,0.0732055790634,0.616691496916,0.100853086113,0.106415099189,4.75098563392,4.77453567973,96.8918774005,99.5067573606,4.90338897479,nan,0.157870443475,0.13556158261,nan,nan,0,0,0.0,0.0,Relevant
1106,'http://bit.ly/G7WEc','http://www.scottperry.tv',48,1,'2009-07-01 00:41:09','http://twitter.com/barryjdunn','And whats the problem?....RT @myunblinkingeye: http://bit.ly/G7WEc Chinese State TV Labels Google as Porn Search Engine http://bit.ly/B6vBh',139,2952,'http://web.archive.org/web/20031028235157/http://www.scottperry.tv/','2003-10-28 23:51:57','Thu 30 Apr 2009 09:13:56 +0000',19,24,0.791666666667,0,'scottperry.tv',5737,0,0,0,0,12441,43,5723,500,0.498042091851,0.820077310848,0.501957908149,0.0588235294118,0.0471142847432,0.243423804506,0.0531313927553,0.0820481810438,100.0,74.5723292697,73.7395925242,74.5723292697,73.7395925242,nan,nan,nan,nan,nan,0,5,0.0,0.3125,NonRelevant
1109,'http://bit.ly/D6ns1','http://dilbert.com/strips/comic/2009-06-18/',17,1,'2009-07-01 01:17:33','http://twitter.com/adagebusiness','RT @JamesHancox My experience being back on the dating scene summed up - http://bit.ly/D6ns1',92,3056,'http://web.archive.org/web/20110917020829/http://dilbert.com/strips/comic/2009-06-18','2011-09-17 02:08:29','Tue 30 Jun 2009 17:13:57 +0000',19,43,0.441860465116,3,'Dilbert comic strip for 06/18/2009 from the official Dilbert comic strips archive.',32816,0,0,0,0,8,6,36,32,0.591247899313,0.698571282878,0.408752100687,0.0510124414111,0.0549882337768,0.88334062967,0.0975324490431,0.110356783917,8.81305667414,10.6791878198,12.910706372,82.5255330542,68.2616149745,nan,0.0254164283888,0.107610666329,nan,nan,0,0,0.0,0.0,Relevant
1111,'http://bit.ly/13blJM','http://www.designboom.com/weblog/read.php%3FCATEGORY_PK%3D%26TOPIC_PK%3D2255',24,1,'2009-07-01 01:12:59','http://twitter.com/wzzy','Its pretty fantastic. RT @neilhimself I want this table. I have never wanted a table before. http://bit.ly/13blJM',113,3075,'http://web.archive.org/web/20080517002144/http://www.designboom.com/weblog/read.php%3FCATEGORY_PK%3D%26TOPIC_PK%3D2255','2008-05-17 00:21:44','Tue 30 Jun 2009 17:10:35 +0000',20,76,0.263157894737,2,'?',141602,402,77,114,111,9450,20,175,170,0.51533822865,0.0194841839149,0.48466177135,0.0484881137876,0.00951087834402,0.288592078822,0.10429279609,0.109682723502,2.94783743656,1.48015794407,5.56772163874,50.2116543372,52.9451295849,0.0533380747063,0.0735214622094,0.0961340967655,0.0,0.0380020943954,0,2,0.0,0.117647058824,Relevant
1115,'http://bit.ly/qhiIy','http://www.2020skincare.com/priori.html',20,1,'2009-07-01 01:26:06','http://twitter.com/2020skincare','See why Europeans are raving about this new super Antioxidant http://bit.ly/qhiIy',81,3104,'http://web.archive.org/web/20110902021750/http://www.2020skincare.com/priori.html','2011-09-02 02:17:50','Tue 30 Jun 2009 04:27:02 +0000',19,39,0.487179487179,1,'PRIORI Skin Care - Free Shipping & Samples!',34629,0,0,0,0,11,0,5,5,0.593978827959,0.186296286013,0.406021172041,0.0377157143202,0.0355334527259,0.856368343615,0.0778498944162,0.0895169058577,99.983891662,16.7693518388,71.0077595721,16.7666505749,70.9963214022,1.0,0.105409255339,0.166090959707,0.105409255339,0.166090959707,0,0,0.0,0.0,Relevant
1116,'http://bit.ly/cfUzA','http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/index.html',17,1,'2009-07-01 01:27:07','http://twitter.com/blakemankin','the dumbest moments in business so far this year: http://bit.ly/cfUzA',69,3115,'http://web.archive.org/web/20111104021902/http://money.cnn.com/galleries/2009/fortune/0906/gallery.dumbest_moments_midyear2009.fortune/index.html','2011-11-04 02:19:02','Tue 30 Jun 2009 07:46:36 +0000',19,103,0.184466019417,6,'?',0,389,4,0,0,146,59,371,313,0.641977221915,0.018478302751,0.358022778085,0.0452302354369,0.0563758409576,0.899602094979,0.143543384548,0.142391011502,98.3071145573,18.6413028626,21.517963009,18.3257269601,21.1536885457,1.0,0.0,0.0764483391618,0.0,0.0764483391618,0,1,0.0,0.1,Relevant
1117,'http://bit.ly/1a5Jvf','http://gawker.com/5304553/wait-did-geraldo-just-ask-the-fox-news-audience-to-kill-a-child-molester',17,1,'2009-07-01 00:10:55','http://twitter.com/identitytbd','RT @womanistmusings: OReilly and Geraldo Rivera are scum http://bit.ly/1a5Jvf',77,3123,'http://web.archive.org/web/20120325010258/http://gawker.com/5304553/wait-did-geraldo-just-ask-the-fox-news-audience-to-kill-a-child-molester','2012-03-25 01:02:58','Tue 30 Jun 2009 09:02:16 +0000',20,98,0.204081632653,2,'Wait Did Geraldo Just Ask the Fox News Audience to Kill a Child Molester?',130547,36,2,10,0,44,6,36,33,0.673473359548,0.515757280542,0.326526640452,0.0441081091391,0.0454402042188,0.591687388841,0.103049668062,0.0983143604641,99.9487152936,18.9186243535,17.2003293008,18.9089219925,17.1915081625,0.949828359781,0.0659380473396,0.205408406281,0.0694210134501,0.216132483717,0,2,0.0,0.222222222222,Relevant
1118,'http://bit.ly/Rf5m0','http://www.forbes.com/2009/06/24/most-expensive-homes-lifestyle-real-estate-expensive-homes_slide_2.html',29,1,'2009-07-01 01:03:41','http://twitter.com/nicolelindler','most expensive home; Bev Hills http://bit.ly/Rf5m0',50,3170,'http://web.archive.org/web/20110205015631/http://www.forbes.com/2009/06/24/most-expensive-homes-lifestyle-real-estate-expensive-homes_slide_2.html%3F','2011-02-05 01:56:31','Thu 25 Jun 2009 15:31:49 +0000',19,104,0.182692307692,4,'In Pictures: Americas Most Expensive Homes - $125 million  -  Forbes.com',18458,12,1,0,0,8,0,8,8,0.541608979985,0.269962619491,0.458391020015,0.0,0.0758970925899,0.0371818299612,0.0868054431159,0.0424476359978,2.6362396529,72.3449986354,59.9458549097,3.64398327822,4.39770132042,nan,nan,nan,0.132582521472,0.0616496202395,0,0,0.0,0.0,Relevant
1119,'http://bit.ly/zCYhz','http://www.investorsinsight.com/blogs/john_mauldins_outside_the_box/archive/2009/06/29/a-20-year-bear-market.aspx',19,1,'2009-07-01 00:18:46','http://twitter.com/ericksonbrandon','A 20-Year Bear Market? By David Galland; Casey Research (6/29/09) http://bit.ly/zCYhz',85,3181,'http://web.archive.org/web/20111120011147/http://www.investorsinsight.com/blogs/john_mauldins_outside_the_box/archive/2009/06/29/a-20-year-bear-market.aspx','2011-11-20 01:11:47','Tue 30 Jun 2009 15:00:22 +0000',19,113,0.16814159292,7,'A 20-Year Bear Market? - John Mauldins Outside the Box - Investment Strategies Analysis & Intelligence for Seasoned Investors.',95472,41,0,1,1,3,2,39,33,0.624409598836,0.795756705549,0.375590401164,0.0560276845159,0.0567847360431,0.898977475396,0.17110900078,0.168830483644,8.66638771103,10.7385503655,13.9823136918,80.7035159877,61.9810705297,nan,0.0778904729409,0.207770105496,nan,nan,0,0,0.0,0.0,Relevant
1120,'http://bit.ly/FA4iG','http://blog.hypem.com/2009/06/on-chart-integrity/',43,2,'2009-07-01 01:11:54','http://twitter.com/philnelson','Hype Machine gets tough with chart gamers http://bit.ly/FA4iG',61,3193,'http://web.archive.org/web/20120225020507/http://blog.hypem.com/2009/06/on-chart-integrity','2012-02-25 02:05:07','Tue 30 Jun 2009 05:33:44 +0000',19,49,0.387755102041,3,'On Chart Integrity •  The Hype Machine Blog',100156,17,0,0,0,239,12,91,85,0.534659839376,0.152114794155,0.465340160624,0.0394914648422,0.0397904581189,0.967972222361,0.209299833547,0.206245301739,100.0,10.7196619411,15.2276674034,10.7196619411,15.2276674034,0.992499267889,0.0364692790243,0.224852329453,0.0365911482997,0.225602464413,0,0,0.0,0.0,Relevant
1121,'http://bit.ly/HGGSs','http://online.wsj.com/article/SB124631646572370703.html',13,2,'2009-07-01 00:23:55','http://twitter.com/independenttom','Vengeful Clintonistas to destroy US for not electing Shrillery; will use VAT to facilitate assault on middle class -> http://bit.ly/HGGSs',137,3224,'http://web.archive.org/web/20120618011739/http://online.wsj.com/article/SB124631646572370703.html','2012-06-18 01:17:39','Tue 30 Jun 2009 06:58:01 +0000',19,55,0.345454545455,2,'Well Need to Raise Taxes Soon - WSJ.com',152412,194,0,0,0,26,10,60,55,0.544844013162,0.758546543589,0.455155986838,0.027066598098,0.0272894217777,0.739618744326,0.116506831125,0.113112652409,99.9921391965,9.92831696756,48.6845727842,9.9290974744,48.6807457856,0.913968123592,0.0277136997737,0.20313223867,0.0400391685677,0.203032217661,0,0,0.0,0.0,Relevant
1122,'http://bit.ly/qGigW','http://www.youtube.com/watch%3Fv%3DYIMGRZds5Rs',22,2,'2009-07-01 00:01:23','http://twitter.com/lizzie3681','You HAVE to check this out. http://bit.ly/qGigW',47,3230,'http://web.archive.org/web/20100211005513/http://www.youtube.com/watch%3Fv%3DYIMGRZds5Rs','2010-02-11 00:55:13','Tue 30 Jun 2009 13:36:29 +0000',19,46,0.413043478261,1,'?',0,0,0,0,0,35813,89,1430,500,0.634547002143,0.385517604859,0.365452997857,0.0,0.0190761898429,0.042226946287,0.116395570738,0.00901669634667,16.6548519494,5.07166974762,58.8530822926,30.4516051119,28.2990309099,nan,nan,nan,0.0,0.109141031266,0,5,0.0,0.714285714286,Relevant
1125,'http://bit.ly/heNW0','http://www.geekinterview.com/Interview-Questions/Clarify-CRM',58,1,'2009-07-01 01:02:33','http://twitter.com/gsherman','Clarify tweeps - what do you think of the Clarify CRM interview Q:s: http://bit.ly/heNW0 (and no; I didnt have any part in these)',129,3259,'http://web.archive.org/web/20070705000814/http://www.geekinterview.com/Interview-Questions/Clarify-CRM','2007-07-05 00:08:14','Tue 30 Jun 2009 17:01:36 +0000',19,60,0.316666666667,2,'Clarify CRM Interview Questions  | GeekInterview.com',64063,0,0,0,0,6,0,1,1,0.363193162556,0.337718584565,0.636806837444,0.0746451130071,0.0704469953676,0.302371578407,0.0669349440752,0.0709237695453,1.3835586008,13.0616518664,18.4093296036,10.5925239392,7.51552952007,nan,0.0414157683281,0.0434372242763,nan,nan,0,0,0.0,0.0,Relevant
1126,'http://bit.ly/T0h3Q','http://www.youtube.com/watch%3Fv%3D7xyuX7u-Xts',17,1,'2009-07-01 00:54:22','http://twitter.com/impactclash','See all Street Fighter IV Ultras; in HD here: http://bit.ly/T0h3Q',65,3262,'http://wayback.archive-it.org/1345/20090307164906/http://www.youtube.com/watch%3Fv%3D7xyuX7u-Xts','','Sat 09 May 2009 16:36:11 +0000',19,46,0.413043478261,1,'?',0,6322,2169,3810,16,220,13,225,225,0.525844937581,0.381025808911,0.474155062419,0.0490880693674,0.0542825294348,0.224452422116,0.0865362508534,0.0722518426293,22.4938469099,60.8805827443,13.9381310945,13.6943850803,61.9641946988,0.0870388279778,0.051031036308,0.0369884444573,0.0,0.0260223497851,0,0,0.0,0.0,Relevant
1127,'http://bit.ly/13h5KG','http://emergic.org/2009/07/01/state-of-the-internet-in-india-part-3/',28,1,'2009-07-01 01:00:43','http://twitter.com/indimeme','State of the Internet in India (Part 3): Emergic The two not-so-obvious things that can help the Internet growin.. http://bit.ly/13h5KG',135,3262,'http://web.archive.org/web/20110907015505/http://emergic.org/2009/07/01/state-of-the-internet-in-india-part-3/','2011-09-07 01:55:05','Tue 30 Jun 2009 17:00:43 +0000',20,68,0.294117647059,4,'State of the Internet in India (Part 3)',82734,0,0,0,0,5,0,0,0,0.402242894007,0.899047156931,0.597757105993,0.0695994334629,0.0679823948393,0.929746856672,nan,nan,27.8815811858,27.535256691,2.41637577842,98.7578735492,8.66656651328,0.969560013638,0.123091490979,nan,0.126068226415,nan,0,0,0.0,0.0,Relevant
1128,'http://bit.ly/idtGl','http://www.youtube.com/watch%3Fv%3Dz7GvstxiH-M',10,1,'2009-07-01 01:24:48','http://twitter.com/natalie11007','these jokes are sooo funny! http://bit.ly/idtGl http://bit.ly/UKuO4 ♥',71,3289,'http://web.archive.org/web/20090109002959/http://www.youtube.com/watch%3Fv%3Dz7GvstxiH-M','2009-01-09 00:29:59','Tue 12 May 2009 15:53:33 +0000',19,46,0.413043478261,1,'?',0,5446,1798,3447,14,46,25,420,412,0.492425141571,0.0230092699488,0.507574858429,0.0307783381339,0.038028800821,0.192464459338,0.12772311166,0.082002774047,72.8809170336,37.7924191142,72.0866210868,51.8550268746,52.5373905066,0.164978004399,0.0452678730213,0.0798298775321,0.102062072616,0.0945870828018,0,3,0.0,0.375,Relevant
1129,'http://bit.ly/ZLLFh','http://richgrad.com/want-the-secret-to-faster-manifesting/',12,1,'2009-07-01 01:20:55','http://twitter.com/mylifeisperfect','Want the secret to faster manifesting? | Personal Development for ...: At any rate; he wanted to talk with Ryan;.. http://bit.ly/ZLLFh',134,3308,'http://web.archive.org/web/20100914021603/http://richgrad.com/want-the-secret-to-faster-manifesting/','2010-09-14 02:16:03','Tue 30 Jun 2009 17:20:54 +0000',19,58,0.327586206897,1,'Want the secret to faster manifesting? | Personal Development Blog by Yee Shun-Jian',58131,0,0,0,0,3,2,17,17,0.590669271074,0.692458254041,0.409330728926,0.0910740831454,0.0950326190651,0.541913300807,0.0746523347941,0.0715427293589,64.9504926236,38.5922582455,44.5543921235,59.4179607985,68.5974660449,0.494072060045,0.0971941029961,0.0867109969524,0.173789890122,0.150738543882,0,0,0.0,0.0,Relevant
1130,'http://bit.ly/5IAV6','http://www.last.fm/music/Taylor%2BSwift/_/You%2BBelong%2BWith%2BMe',10,1,'2009-07-01 00:38:40','http://twitter.com/metalman777','listened to: Taylor Swift – You Belong With Me: http://www.last.fm/music/Taylor+Swift http://bit.ly/5IAV6',107,3314,'http://web.archive.org/web/20110608013354/http://www.last.fm/music/taylor%252Bswift/_/you%252Bbelong%252Bwith%252Bme','2011-06-08 01:33:54','Tue 30 Jun 2009 16:38:39 +0000',19,66,0.287878787879,4,'Taylor Swift – You Belong With Me – Video listening &amp; stats at Last.fm',131106,47,171,10,0,56,55,199,196,0.625053411488,0.347360064704,0.374946588512,0.0658218883476,0.0652936142499,0.624867451515,0.0650057352631,0.0655316802049,99.6231990063,18.8385290803,71.7319397056,18.9097813242,71.461653044,0.758433411011,0.113455205559,0.072097441486,0.149591518401,0.0777771850565,2,2,0.181818181818,0.181818181818,Relevant
1131,'http://bit.ly/13tQoo','http://www.npr.org/templates/story/story.php%3FstoryId%3D104310443',28,2,'2009-07-01 00:37:12','http://twitter.com/myatsang','Become smarter through meditation; Om... http://bit.ly/13tQoo',61,3323,'http://web.archive.org/web/20120323013235/http://www.npr.org/templates/story/story.php%3FstoryId%3D104310443','2012-03-23 01:32:35','Wed 20 May 2009 13:07:42 +0000',20,66,0.30303030303,3,'Prayer May Reshape Your Brain ... And Your Reality : NPR',79006,1597,661,509,4,121,11,129,118,0.717678387622,0.421999532132,0.282321612378,0.0214768389794,0.0155643201591,0.522948651719,0.0963149839695,0.181754955321,34.8910152805,34.353480903,86.5787589937,98.4593902666,40.29974059,0.0,0.12598815767,0.099073049713,0.0,0.0824337601746,0,0,0.0,0.0,NonRelevant
1133,'http://bit.ly/WZHtY','http://www.theregister.co.uk/2009/06/30/cisco_cloud_strategy/',21,1,'2009-07-01 01:14:12','http://twitter.com/reneeymoore','Cisco cuddles all clouds but one http://bit.ly/WZHtY',52,3351,'http://web.archive.org/web/20111006021003/http://www.theregister.co.uk/2009/06/30/cisco_cloud_strategy/','2011-10-06 02:10:03','Tue 30 Jun 2009 17:14:10 +0000',19,61,0.311475409836,4,'Cisco cuddles all clouds but one • The Register',40302,3,0,0,0,11,5,73,69,0.60451818919,0.446493584441,0.39548181081,0.0465904371876,0.047619047619,0.779032859547,0.185281574928,0.181279341153,100.0,16.0317040138,15.6567452996,16.0317040138,15.6567452996,1.0,0.0430032952538,0.294343885744,0.0430032952538,0.294343885744,0,0,0.0,0.0,Relevant
1134,'http://bit.ly/f8DX4','http://www.youtube.com/watch%3Fv%3D_zMAWztZ6TI',33,2,'2009-07-01 00:10:06','http://twitter.com/thesleepyvegan','how to use a 2L bottle as a 50 watt light bulb http://bit.ly/f8DX4',66,3364,'http://web.archive.org/web/20111125010610/http://www.youtube.com/watch%3Fv%3D_zMAWztZ6TI','2011-11-25 01:06:10','Tue 12 May 2009 15:12:22 +0000',19,46,0.413043478261,1,'Use a 2-Liter Bottle as a 50 Watt Light Bulb  lightbulb hack',0,11891,8955,7250,11,499,77,987,500,0.699941274274,0.204464634718,0.300058725726,0.0490388582579,0.0564557436938,0.437263202045,0.121255472878,0.106015158551,11.4185548777,31.8720968051,26.1992261182,35.8261803342,43.5835578737,0.169299794395,0.112866529597,0.119749484724,0.333333333333,0.0569187211797,0,0,0.0,0.0,Relevant
1136,'http://bit.ly/LQgB5','http://www.lasvegassun.com/news/2009/jun/30/more-charges-defendants-added-boys-kidnapping-case/',17,1,'2009-07-01 01:16:58','http://twitter.com/vegaslifetoday','Breaking News: More charges; defendants added in boys kidnapping case: More charges and d.. http://bit.ly/LQgB5 #vegas',118,3418,'http://web.archive.org/web/20100313021356/http://www.lasvegassun.com/news/2009/jun/30/more-charges-defendants-added-boys-kidnapping-case','2010-03-13 02:13:56','Tue 30 Jun 2009 17:04:07 +0000',19,95,0.2,5,'More charges defendants added in boys kidnapping case - Las Vegas Sun News',73990,0,0,0,0,7,1,5,5,0.711609908727,0.70785308376,0.288390091273,0.0597064804779,0.0595128722131,0.654403879676,0.0615340924089,0.0617342761409,99.9678634443,5.04667740933,10.7449647847,5.04505558103,10.7415117231,0.971576825728,0.141753982388,0.131911502411,0.140610786447,0.130847682605,0,0,0.0,0.0,Relevant
1137,'http://bit.ly/SvpBW','http://www.guerrillafreelancing.com/the-10-biggest-mistakes-people-make-on-twitter/',25,1,'2009-07-01 00:40:38','http://twitter.com/mmarkows','RT @DevLano RT @cheth: The 10 biggest mistakes people make on twitter | Guerrilla Freelancing http://bit.ly/SvpBW',113,3420,'http://web.archive.org/web/20110123013738/http://www.guerrillafreelancing.com/the-10-biggest-mistakes-people-make-on-twitter/','2011-01-23 01:37:38','Wed 24 Jun 2009 06:58:52 +0000',19,83,0.228915662651,1,'The 10 biggest mistakes people make on twitter | Guerrilla Freelancing',21944,10,0,2,0,1752,147,512,490,0.575165039612,0.641942077578,0.424834960388,0.0913815441512,0.0980231652482,0.524921383312,0.141456541198,0.139784536137,100.0,1.69811707195,1.73421302663,1.69811707195,1.73421302663,0.835908427534,0.153505911291,0.169947976147,0.152720709664,0.147398366514,0,0,0.0,0.0,Relevant
1138,'http://bit.ly/duPA4','http://www.youtube.com/watch%3Fv%3DUrMmr1oMPGA',39,2,'2009-07-01 01:08:02','http://twitter.com/annaburke','i. just. love. this. beat. http://bit.ly/duPA4',46,3421,'http://web.archive.org/web/20121111020503/http://www.youtube.com/watch%3Fv%3DUrMmr1oMPGA','2012-11-11 02:05:03','Wed 06 May 2009 04:30:18 +0000',19,46,0.413043478261,1,'?',0,186066,217214,144507,1879,673,257,7378,500,0.542877602201,0.344012081605,0.457122397799,0.0337195739087,0.0319519803053,0.563398509837,0.0877795110125,0.0649623340347,98.8272406357,70.0522732838,30.7639504183,69.230728689,31.1290189025,0.28263343186,0.0800640769025,0.0445943766901,0.0653720450461,0.0440686878676,0,0,0.0,0.0,Relevant
1139,'http://bit.ly/cq5B9','http://www.harvest-records.com/transfigurations.php',12,1,'2009-07-01 00:02:10','http://twitter.com/deadoceans','Akron/Family play the incredible Transfigurations Festival in Asheville; NC. Great line-up. Check out info here: http://bit.ly/cq5B9',132,3425,'http://web.archive.org/web/20110907005915/http://www.harvest-records.com/transfigurations.php','2011-09-07 00:59:15','Tue 30 Jun 2009 16:01:30 +0000',19,51,0.372549019608,1,'Transfigurations of Harvest Records',9933,78,0,0,0,12,4,16,16,0.813375435708,0.127816393815,0.186624564292,0.143843089766,0.14913968975,0.964485644341,0.20024737177,0.198500596373,100.0,10.0976316657,91.4248077076,10.0976316657,91.4248077076,1.0,0.175899386183,0.231034888903,0.175899386183,0.231034888903,0,1,0.0,0.0625,Relevant
1140,'http://bit.ly/16ScNd','http://sethgodin.typepad.com/seths_blog/2009/06/malcolm-is-wrong.html',33,1,'2009-06-30 23:59:24','http://twitter.com/tomewing','Why is it that change fetishists get so huffy any time someone dares suggest change might be for the worse? http://bit.ly/16ScNd',128,3426,'http://web.archive.org/web/20110928005630/http://sethgodin.typepad.com/seths_blog/2009/06/malcolm-is-wrong.html','2011-09-28 00:56:30','Tue 30 Jun 2009 13:06:45 +0000',20,69,0.289855072464,4,'Seths Blog: Malcolm is wrong',64766,160,4,0,0,1441,335,1708,500,0.213231091621,0.00355879104489,0.786768908379,0.0318357269984,0.0297569850322,0.791632347049,0.195082942108,0.195489852218,34.4364423959,7.39879913528,29.2507907161,21.485376016,84.9413838392,0.120971675782,0.0631753972714,0.282751395182,0.0,0.0526802443105,0,0,0.0,0.0,Relevant
1141,'http://bit.ly/TheBI','http://www.youtube.com/watch%3Fv%3D3eZBevXohCI',31,2,'2009-07-01 00:36:03','http://twitter.com/ghostofra','http://bit.ly/TheBI - Darth Vader Blues. I love how Luke puts the helmet back on.',81,3431,'http://web.archive.org/web/20120406013314/http://www.youtube.com/watch%3Fv%3D3eZBevXohCI','2012-04-06 01:33:14','Tue 05 May 2009 14:33:18 +0000',19,46,0.413043478261,1,'?',0,40395,31973,27556,1868,38,195,2133,500,0.694350284235,0.523106301294,0.305649715765,0.059269558477,0.0694785873392,0.359303149182,0.0551948418242,0.0613873418031,28.6459915442,24.4834498407,20.2090957196,85.4690255808,70.5477263317,0.0597081434027,0.1706971855,0.0797452222829,0.0,0.0193746064573,0,2,0.0,0.142857142857,Relevant
1142,'http://bit.ly/QLImL','http://www.cisco.com/web/developer/cuae/content/download.html',10,1,'2009-07-01 01:03:50','http://twitter.com/darylhunter','@JimMichael We run Unity on ESX and have for more than a year - read this http://bit.ly/QLImL does that help?',109,3431,'http://web.archive.org/web/20070923000639/http://www.cisco.com/web/developer/cuae/content/download.html','2007-09-23 00:06:39','Tue 30 Jun 2009 16:35:05 +0000',19,61,0.311475409836,5,'Download - Cisco Unified Application Environment - Cisco Systems',26232,0,0,0,0,6,0,2,2,0.64017591069,0.225763587053,0.35982408931,0.0605227532669,0.0496903995,0.697307395432,0.0834965721447,0.101698567236,100.0,10.3929574248,9.29650107146,10.3929574248,9.29650107146,0.979164381806,0.0306138387461,0.147754570073,0.031265269974,0.125748863707,0,0,0.0,0.0,NonRelevant
1143,'http://bit.ly/sS9Vu','http://www.infoq.com/articles/enterprise-php',23,2,'2009-07-01 00:10:05','http://twitter.com/mauricioarimoto','Is PHP Ready for the Enterprise? http://bit.ly/sS9Vu',52,3453,'http://web.archive.org/web/20111024010738/http://www.infoq.com/articles/enterprise-php','2011-10-24 01:07:38','Mon 22 Jun 2009 13:56:03 +0000',19,44,0.431818181818,2,'Is PHP Ready for the Enterprise?',109868,5,7,1,0,173,5,51,49,0.607307001103,0.305391506987,0.392692998897,0.0449793816792,0.0427069737384,0.840681343505,0.0962328556564,0.098610524158,8.63890716417,15.5129267077,13.9475694196,55.6884418199,61.9384417764,nan,0.0506225480297,0.135533241702,nan,nan,0,0,0.0,0.0,Relevant
1144,'http://bit.ly/8GPSo','http://www.quickpwn.com/2009/06/iphone-os-31-beta-baseband-updated-to-050801.html',15,1,'2009-07-01 01:26:39','http://twitter.com/xlolkevinlolx','RT @QuickPWN: WARNING: iPhone OS 3.1 beta baseband updated to 05.08.01; ultrasn0w users do not download! http://bit.ly/8GPSo tip #iphone',136,3454,'http://web.archive.org/web/20120111022413/http://www.quickpwn.com/2009/06/iphone-os-31-beta-baseband-updated-to-050801.html','2012-01-11 02:24:13','Tue 30 Jun 2009 17:03:07 +0000',19,81,0.234567901235,3,'iPhone OS 3.1 Beta Baseband updated to 05.08.01 - QuickPWN',92204,2,0,0,0,359,3,12,12,0.411849698458,0.45564425371,0.588150301542,0.0254164283888,0.0653832226207,0.175035219788,0.0747392488078,0.0311286403182,20.9335309395,20.8164063076,21.6793653415,99.4404927089,4.53825665125,0.0391930900835,0.0,0.0,0.170367084,0.20203050891,0,0,0.0,0.0,Relevant
1145,'http://bit.ly/92suI','http://www.wikihow.com/Pose-Like-a-Model',14,1,'2009-07-01 00:45:43','http://twitter.com/jelithebully','RT @petapixel: Youre probably on the other side of the lens; but How to Pose Like a Model - http://bit.ly/92suI',111,3476,'http://web.archive.org/web/20110226014339/http://www.wikihow.com/Pose-Like-a-Model','2011-02-26 01:43:39','Thu 04 Jun 2009 07:27:32 +0000',19,40,0.475,1,'How to Pose Like a Model: Step-by-Step Instructions - wikiHow',63622,112,60,57,1,189,3,27,27,0.430595858861,0.250915338691,0.569404141139,0.0594588390011,0.063111583281,0.75678525945,0.12355097653,0.129812245017,2.41791977668,4.15779419633,30.0742821634,58.1539071564,8.03982540149,nan,0.122169444356,0.13026047987,nan,nan,0,2,0.0,0.1,Relevant
1146,'http://bit.ly/uAbl1','http://edition.cnn.com/2009/POLITICS/06/30/borger.sanford/index.html',41,2,'2009-07-01 00:19:39','http://twitter.com/david_cannon','Borger: Jenny Sanford becomes the new political paradigm - http://bit.ly/uAbl1 #cnn - a refreshing change from the norm - #Sandford',131,3477,'http://web.archive.org/web/20120730011736/http://edition.cnn.com/2009/POLITICS/06/30/borger.sanford/index.html','2012-07-30 01:17:36','Tue 30 Jun 2009 14:57:56 +0000',19,68,0.279411764706,6,'Borger: Jenny Sanford becomes the new political paradigm - CNN.com',65373,2,0,0,0,16,0,0,0,0.826499859089,0.794521262371,0.173500140911,0.07256290302,0.0723196067675,0.913138643786,nan,nan,100.0,68.1554371442,55.5507233059,68.1554371442,55.5507233059,1.0,0.138013111868,nan,0.138013111868,nan,0,0,0.0,0.0,Relevant
1148,'http://bit.ly/36EaHZ','http://www.search-hotels.com/',18,1,'2009-07-01 00:44:38','http://twitter.com/buzzirkteam','How Traveling Can Save Or Earn Money For You | Hotels And Travel ...: How Traveling Can Save Or Earn Money For Y.. http://bit.ly/36EaHZ',135,3550,'http://web.archive.org/web/20031009234528/http://search-hotels.com/','','Tue 30 Jun 2009 16:44:34 +0000',20,29,0.689655172414,4,'Search Hotels ★ Worldwide Hotels Search ★ Official Site',18839,0,0,0,0,6,1,121,121,0.505043901888,0.822270189469,0.494956098112,0.0597614304667,0.04482107285,0.209821428571,0.113132595977,0.0362024307128,11.9211129188,19.1145504815,94.5798306706,62.3666924856,12.604286595,nan,nan,nan,0.117851130198,0.16932136537,0,0,0.0,0.0,Relevant
1149,'http://bit.ly/1iGywL','http://blog.flickr.net/en/2009/06/30/twitter-your-flickr/',27,1,'2009-07-01 00:01:45','http://twitter.com/beshi','@flickr but can i flickr my twitter??? (RT:Twitter your Flickr http://bit.ly/1iGywL)',84,3569,'http://web.archive.org/web/20111005010114/http://blog.flickr.net/en/2009/06/30/twitter-your-flickr/','2011-10-05 01:01:14','Tue 30 Jun 2009 11:37:17 +0000',20,57,0.350877192982,5,'Twitter your Flickr « Flickr Blog',32136,61,0,6,0,5060,265,1495,500,0.559590307475,0.337136090045,0.440409692525,0.0721087180672,0.0740436097199,0.81326538698,0.107581806494,0.115526612618,2.5436289258,10.7822493756,18.8143584585,23.5908931169,13.5196155181,nan,0.135526185436,0.13547586389,nan,nan,0,1,0.0,0.0909090909091,Relevant
1150,'http://bit.ly/qJk8e','http://www.themonastery.org/ordination',13,1,'2009-07-01 00:33:28','http://twitter.com/charlottespeech','I so want to do this; I wonder if theyll let me if Im under 18... http://bit.ly/qJk8e',85,3570,'http://web.archive.org/web/20120511013258/http://www.themonastery.org/ordination','2012-05-11 01:32:58','Thu 14 May 2009 15:49:33 +0000',19,38,0.5,1,'Free Online Ordination - Become a Minister - Universal Life Church',16248,775,513,1570,0,66,6,53,53,0.250400181506,0.334163688556,0.749599818494,0.01659308279,0.0175682092232,0.901524959581,0.0951982876986,0.101929896339,99.9999995806,9.33284174466,62.9546505969,9.3328417838,62.9546503329,0.986576572463,0.0,0.105461999528,0.0,0.104065090176,0,1,0.0,0.0588235294118,Relevant
1151,'http://bit.ly/P6BTW','http://www.blogtalkradio.com/vampradio',52,1,'2009-07-01 00:44:36','http://twitter.com/ginajas','DOnt miss special guest Jenny on Twilight Hour Tonight at 9pm et on Vamp Radio! http://bit.ly/P6BTW',99,3577,'http://web.archive.org/web/20090415234459/http://www.blogtalkradio.com/VampRadio','2009-04-15 23:44:59','Sat 30 May 2009 00:26:14 +0000',19,38,0.5,1,'The V.R.O. Online Radio by The VRO | Blog Talk Radio',87849,111,64,65,3,1107,194,433,426,0.425335770837,0.658406255619,0.574664229163,0.0376785430466,0.0612851413036,0.255057256103,0.133984138915,0.140989362907,0.394658315003,0.51929154645,0.753299671181,75.9993721641,52.3906129395,nan,0.0912870929175,0.113480162375,nan,nan,0,8,0.0,0.5,NonRelevant
1152,'http://bit.ly/Xt0Dn','http://www.youtube.com/watch%3Fv%3D0yvHWyvexZA',18,2,'2009-07-01 00:29:54','http://twitter.com/armenotti','Suits with my fever http://bit.ly/Xt0Dn',39,3584,'http://web.archive.org/web/20081220233010/http://www.youtube.com/watch%3Fv%3D0yvHWyvexZA','2008-12-20 23:30:10','Tue 12 May 2009 07:52:36 +0000',19,46,0.413043478261,1,'?',0,102314,91940,60996,4691,1713,279,2122,500,0.535123997331,0.362939175278,0.464876002669,0.00999151082217,0.017260631238,0.188063425379,0.102626718146,0.060725477407,34.4650544052,40.7982286484,21.3753371808,84.4768401643,62.0203204368,0.263285233213,0.0,0.0580010979531,0.0,0.0410595488758,0,8,0.0,1.6,NonRelevant
1153,'http://bit.ly/juBF4','http://www.politicslobby4.com/',36,1,'2009-07-01 00:16:52','http://twitter.com/somuchpain','Politics Lobby 4; come chat using paltalk express. Conservative chat http://bit.ly/juBF4 Paltalk express',104,3596,'http://web.archive.org/web/20110924011648/http://www.politicslobby4.com/','2011-09-24 01:16:48','Wed 13 May 2009 14:14:11 +0000',19,30,0.633333333333,0,'Politics Lobby | world politics blog',126478,15,0,0,0,16,0,11,11,0.696170262802,0.546584402887,0.303829737198,0.04135153891,0.0498632176576,0.56663158994,0.0847857867912,0.0846842144551,85.5789859119,10.3257759333,62.9737895389,8.83669433128,73.5855757905,0.567419725866,0.0333019989709,0.0792079687225,0.0444357126604,0.0735925317883,0,0,0.0,0.0,NonRelevant
1154,'http://bit.ly/WevCZ','http://www.techcrunch.com/2009/06/30/ricoh-launches-visual-online-storage-service-quanp/',16,1,'2009-07-01 00:46:34','http://twitter.com/ailove1','Ricoh Launches Visual Online Storage Service quanp http://bit.ly/WevCZ',70,3598,'http://web.archive.org/web/20100103014632/http://www.techcrunch.com/2009/06/30/ricoh-launches-visual-online-storage-service-quanp/','2010-01-03 01:46:32','Tue 30 Jun 2009 05:48:27 +0000',19,88,0.215909090909,4,'Ricoh Launches Visual Online Storage Service quanp  |  TechCrunch',72623,6,0,0,0,66,11,139,135,0.64330008943,0.531099289339,0.35669991057,0.0926801361415,0.05817196834,0.406562381617,0.10077696215,0.140203442595,13.2059194534,1.35911304779,7.34042770402,10.2916957247,55.5843743399,0.67033305545,0.134839972493,0.168049451937,0.189814150591,0.163335907528,0,0,0.0,0.0,Relevant
1155,'http://bit.ly/iP7PG','http://www.kpbs.org/news/2009/jun/29/whats-stake-marine-life-protection-act/',15,2,'2009-07-01 00:40:03','http://twitter.com/dianecastaneda','Im off to the MLPA open house today in SD http://bit.ly/iP7PG Come out and make your voice be heard!! #ocean #sandiego #conservation #green',139,3605,'http://web.archive.org/web/20090806014008/http://www.kpbs.org/news/2009/jun/29/whats-stake-marine-life-protection-act/','2009-08-06 01:40:08','Mon 29 Jun 2009 08:14:00 +0000',19,76,0.25,5,'Whats at Stake in the Marine Life Protection Act?   | KPBS.org',83050,5,0,0,0,49,7,21,19,0.567038156942,0.692649365042,0.432961843058,0.0677394226164,0.0727072459411,0.821401781981,0.11112824146,0.113889586248,100.0,4.69928461572,8.67269104541,4.69928461572,8.67269104541,0.990934154853,0.0772710125233,0.133657355101,0.0770018685063,0.133191810826,0,0,0.0,0.0,Relevant
1156,'http://bit.ly/DM5mj','http://www.techcrunch.com/2009/06/30/twitter-rolls-ui-changes-to-simplify-your-social-connections/',27,1,'2009-07-01 00:02:59','http://twitter.com/jessicaharts','@kevincottrell Just noticed the new Twitter features. Thanks for the link http://bit.ly/DM5mj',93,3652,'http://web.archive.org/web/20100303010351/http://techcrunch.com/2009/06/30/twitter-rolls-ui-changes-to-simplify-your-social-connections/','2010-03-03 01:03:51','Tue 30 Jun 2009 15:58:59 +0000',19,98,0.19387755102,4,'Twitter Rolls Out UI Changes To Simplify Your Social Connections | TechCrunch',59387,12,0,0,0,100,91,419,404,0.701229544088,0.561520065911,0.298770455912,0.0880860704303,0.0456752764219,0.355478422617,0.122886471235,0.162469233187,28.2728669608,12.1319202341,10.6218613099,3.43004166757,3.0031047169,0.428960685172,0.0762000762001,0.246059754682,0.0761386987627,0.192135864093,0,0,0.0,0.0,Relevant
1158,'http://bit.ly/2SsULj','http://www.techcrunch.com/2009/06/30/6-million-for-sense-networks-makes-sense/',30,1,'2009-07-01 00:24:48','http://twitter.com/675','$6 Million For Sense Networks? Makes Sense. http://bit.ly/2SsULj',64,3686,'http://web.archive.org/web/20110211012614/http://techcrunch.com/2009/06/30/6-million-for-sense-networks-makes-sense/','2011-02-11 01:26:14','Tue 30 Jun 2009 13:12:05 +0000',20,78,0.25641025641,4,'$6 Million For Sense Networks? Makes Sense.  |  TechCrunch',71368,3,0,2,0,19,9,94,90,0.647362908933,0.38488977327,0.352637091067,0.0778609549965,0.0522351697656,0.504052796247,0.12436347653,0.138656060499,1.73367697675,0.98058452618,0.982795408749,56.5609706611,56.6884962958,0.736551803731,0.115810263653,0.214856949726,0.132499735001,0.23411436705,0,0,0.0,0.0,Relevant
1160,'http://bit.ly/irkq9','http://wireandtwine.com/nerdist/tweets/',21,1,'2009-07-01 00:38:50','http://twitter.com/nadia_alexis','RT @wired Nice Tweets t-shirt. Every nerd needs one. http://bit.ly/irkq9 (via @laughingsquid)',93,3705,'http://web.archive.org/web/20100104014035/http://wireandtwine.com/nerdist/tweets/','2010-01-04 01:40:35','Mon 29 Jun 2009 07:12:05 +0000',19,39,0.487179487179,2,'Nice Tweets : A sweet Nerdist tee',4287,42,1,12,0,2143,33,400,347,0.688958316211,0.0871812331572,0.311041683789,0.0975342893301,0.114108866147,0.849405513302,0.131062151599,0.119750937801,95.6481179693,57.1576831996,56.220418308,54.6702482553,53.7737720261,0.845780063222,0.101929438288,0.164268460102,0.116051770637,0.15402295113,0,0,0.0,0.0,Relevant
1162,'http://bit.ly/1UaZB3','http://www.theonion.com/content/video/taco_bells_new_green_menu_takes',76,2,'2009-07-01 01:17:52','http://twitter.com/steveofmaine','Laughing at: Taco Bells New Green Menu Takes No Ingredients From Nature ( http://bit.ly/1UaZB3 )',96,3712,'http://web.archive.org/web/20120622021944/http://www.theonion.com/content/video/taco_bells_new_green_menu_takes','2012-06-22 02:19:44','Tue 30 Jun 2009 17:17:52 +0000',20,69,0.289855072464,3,'Taco Bells New Green Menu Takes No Ingredients From Nature | The Onion - Americas Finest News Source',74725,1883,877,1754,0,88,114,747,500,0.521479318637,0.328606773177,0.478520681363,0.0989275037996,0.081808040954,0.369168703169,0.123629796799,0.153176910118,12.1484433632,33.4239716231,33.7681049414,36.3464985556,35.9760886324,nan,0.169525817894,0.215493606901,nan,nan,0,0,0.0,0.0,Relevant
1163,'http://bit.ly/qcbe6','http://www.boston.com/bigpicture/2009/06/glastonbury_2009.html',15,1,'2009-07-01 00:15:34','http://twitter.com/cdzombak','I love The Big Picture. And I would have loved to be there - http://bit.ly/qcbe6 #fb',84,3729,'http://web.archive.org/web/20110505011743/http://www.boston.com/bigpicture/2009/06/glastonbury_2009.html','2011-05-05 01:17:43','Tue 30 Jun 2009 16:15:15 +0000',19,62,0.306451612903,4,'Glastonbury 2009 - The Big Picture - Boston.com',77275,3569,260,427,122,23,371,2708,500,0.803702894204,0.154686249537,0.196297105796,0.0524967190576,0.0372032665902,0.575403436114,0.105734928569,0.159534815633,94.9425323453,63.2167944766,83.2690917932,60.0196255436,87.7047301523,0.962433219708,0.0407231481188,0.145922246165,0.0410304969931,0.139641723506,0,4,0.0,0.25,Relevant
1164,'http://bit.ly/xaPww','http://music.myspace.com/index.cfm%3Ffuseaction%3Dvideos',55,1,'2009-07-01 00:00:06','http://twitter.com/niquenique86','Day 26 new video for Girlfriend is up on myspace! (fav song on the album!) - http://bit.ly/xaPww',96,3736,'http://web.archive.org/web/20110411010222/http://music.myspace.com/index.cfm%3Ffuseaction%3Dvideos','2011-04-11 01:02:22','Sat 09 May 2009 06:22:34 +0000',19,56,0.339285714286,1,'Music | Myspace Music',66931,15709,21935,6752,3122,11429,173,737,500,0.61219275912,0.748071102008,0.38780724088,0.0549125178387,0.0494669794455,0.596715268494,0.114089469836,0.104800592629,93.5890454564,76.0090979441,69.3889599117,71.1361892259,64.9404652335,nan,0.0,0.0736882930933,nan,nan,0,14,0.0,0.823529411765,NonRelevant
1166,'http://bit.ly/g8Hhn','http://www.scottberkun.com/blog/2009/calling-bullshit-on-social-media/',18,1,'2009-07-01 00:03:46','http://twitter.com/richard1664','scottberkun.com » Calling bullshit on social media http://bit.ly/g8Hhn',71,3775,'http://web.archive.org/web/20120113010641/http://www.scottberkun.com/blog/2009/calling-bullshit-on-social-media/','2012-01-13 01:06:41','Tue 30 Jun 2009 14:35:11 +0000',19,70,0.271428571429,3,'Calling bullshit on social media «  Scott Berkun',88956,58,1,7,0,5,183,885,500,0.606874381218,0.724016609542,0.393125618782,0.0602664997902,0.0433522390319,0.661546129889,0.211517455808,0.208595310875,27.3975935055,11.8419213195,12.3608243082,3.24440146634,3.38656839788,0.797176188282,0.0675367415394,0.251044326812,0.0590989609571,0.254563863755,0,1,0.0,0.125,Relevant
1167,'http://bit.ly/I0por','http://www.readwriteweb.com/archives/18_great_recipe_discovery_resources.php',13,1,'2009-07-01 00:10:31','http://twitter.com/maayanroman','speaking of food http://bit.ly/I0por 18 Great Cooking Resources @rww',68,3845,'http://web.archive.org/web/20091126011436/http://www.readwriteweb.com/archives/18_great_recipe_discovery_resources.php','2009-11-26 01:14:36','Tue 30 Jun 2009 16:09:30 +0000',19,76,0.25,2,'ReadWrite – Eat Right Web: 18 Great Cooking Resources',45070,0,0,0,0,4,24,125,120,0.739659723279,0.289910841661,0.260340276721,0.0443678254708,0.0559366707887,0.439666460316,0.123089253013,0.123121575436,27.1393230532,80.4359891847,14.3919219662,33.7402738853,3.90587019599,0.724864694789,0.0796566234846,0.154053465831,0.0870800688368,0.171861694256,0,1,0.0,0.111111111111,Relevant
1168,'http://bit.ly/DiijA','http://www.time.com/time/world/article/0%2C8599%2C1907918%2C00.html',17,1,'2009-07-01 00:04:00','http://twitter.com/dariusdgreat','Irans Opposition Down but Hardly Out http://bit.ly/DiijA #gr88 #iranelection Well never give up',95,3893,'http://web.archive.org/web/20100529010853/http://www.time.com/time/world/article/0%2C8599%2C1907918%2C00.html','','Tue 30 Jun 2009 10:21:04 +0000',19,67,0.283582089552,4,'?',0,72,25,17,821,517,31,166,157,0.512060141521,0.298943848504,0.487939858479,0.0281842381445,0.0269516651028,0.57319202509,0.147302133136,0.145400856187,99.9999999999,9.68411500703,15.1484520185,9.68411500702,15.1484520185,0.944689404198,0.0355840341789,0.17934252895,0.0354329335635,0.186700551127,0,0,0.0,0.0,Relevant
1169,'http://bit.ly/o2O81','http://www.musicophilia.com/',47,1,'2009-07-01 00:29:33','http://twitter.com/coleycakes','Aw; Dr. Oliver Sacks was on Daily Show last night. One of my fav authors; excited to read his latest; Musicophilia http://bit.ly/o2O81',134,3902,'http://web.archive.org/web/20120710013435/http://www.musicophilia.com/','2012-07-10 01:34:35','Tue 30 Jun 2009 16:28:42 +0000',19,28,0.678571428571,0,'Oliver Sacks // Musicophilia',7584,422,253,294,7,6,4,40,39,0.536235172665,0.659631585374,0.463764827335,0.101015254455,0.104972776216,0.962299541808,0.136862225363,0.136106370525,100.0,3.78840905296,3.75276497913,3.78840905296,3.75276497913,1.0,0.107159943955,0.144149994031,0.107159943955,0.144149994031,0,0,0.0,0.0,Relevant
1170,'http://bit.ly/OZIQV','http://www.rosenfeldmedia.com/books/cardsorting/blog/inviting_the_guests_to_cook_th/',21,1,'2009-07-01 01:02:27','http://twitter.com/rosenfeldmedia','@maadmob on the perils of confusing card sorting with cooking: http://bit.ly/OZIQV',82,3910,'http://web.archive.org/web/20100129020737/http://www.rosenfeldmedia.com/books/cardsorting/blog/inviting_the_guests_to_cook_th/','2010-01-29 02:07:37','Tue 30 Jun 2009 16:59:51 +0000',19,84,0.22619047619,4,'Rosenfeld Media - Card Sorting: Inviting the guests to cook the food',11110,0,0,0,0,17,1,1,1,0.572795075273,0.0779039985977,0.427204924727,0.0676316664728,0.0806976612381,0.867504166424,0.0677091369066,0.0709326902132,100.0,19.7369603251,19.7369603251,19.7369603251,19.7369603251,1.0,0.130311672829,0.130311672829,0.130311672829,0.130311672829,0,0,0.0,0.0,Relevant
1171,'http://bit.ly/jbaKS','http://www.youtube.com/watch%3Fv%3DSsWrY77o77o',62,2,'2009-07-01 01:17:46','http://twitter.com/gutterking1','too fuckin funny! http://bit.ly/jbaKS',37,3925,'http://web.archive.org/web/20120112022311/http://www.youtube.com/watch%3Fv%3DSsWrY77o77o','2012-01-12 02:23:11','Thu 07 May 2009 17:42:29 +0000',19,46,0.413043478261,1,'?',0,0,0,0,0,3065,548,5678,500,0.625587112455,0.013616318416,0.374412887545,0.0360682516056,0.0323138043057,0.473083924971,0.093159944778,0.0744915280563,2.22625165247,2.39599016996,9.89860683815,92.9157256309,22.4905553768,nan,0.169030850946,0.0917545972953,nan,nan,0,1,0.0,0.25,Relevant
1172,'http://bit.ly/rm28X','http://www.time.com/time/health/article/0%2C8599%2C1907750%2C00.html',17,1,'2009-07-01 01:19:43','http://twitter.com/carla3761','Important: Parents take note! @time Why do some teens behave recklessly? http://bit.ly/rm28X',92,3931,'http://web.archive.org/web/20120203022514/http://www.time.com/time/health/article/0%2C8599%2C1907750%2C00.html','2012-02-03 02:25:14','Tue 30 Jun 2009 04:15:28 +0000',19,68,0.279411764706,4,'Not Gonna Live Forever: Why Some Teens Behave Recklessly - TIME',50762,40,5,9,845,45,9,80,80,0.442787373818,0.0717495695487,0.557212626182,0.0914090530159,0.0793143967521,0.563527765579,0.167246791048,0.181901718777,31.3505215354,23.6200170486,26.0127350368,7.40499853148,8.15512809966,0.936973567479,0.0638153444717,0.236553093018,0.0675908863589,0.208733077865,0,0,0.0,0.0,Relevant
1174,'http://bit.ly/16zLbI','http://www.wired.com/geekdad/2009/06/great-geek-debates-kirk-vs-picard/',22,2,'2009-07-01 00:25:29','http://twitter.com/thatrat','Just for @MCrites http://bit.ly/16zLbI',38,3959,'http://web.archive.org/web/20120421013128/http://www.wired.com/geekdad/2009/06/great-geek-debates-kirk-vs-picard','2012-04-21 01:31:28','Tue 30 Jun 2009 06:24:57 +0000',20,71,0.281690140845,4,'Great Geek Debates: Kirk vs. Picard | GeekDad | Wired.com',87260,261,28,63,3,76,25,181,174,0.579990874361,0.394472419861,0.420009125639,0.0106880069826,0.00947367371339,0.667036700622,0.141900407237,0.139194943448,11.7565087435,17.2113550493,20.2925786895,68.3067004883,57.9350161624,nan,0.0,0.167967753287,nan,nan,0,5,0.0,1.25,Relevant
1176,'http://bit.ly/ywvDd','http://www.mastergohring.com/fireman-austin.htm',15,1,'2009-07-01 00:28:45','http://twitter.com/kickbuttcomedy','RT @MasterGohring Tai Chi Saves Former Fire Fighter - http://bit.ly/ywvDd (Austin American-Stateman Article)',108,3984,'http://web.archive.org/web/20101127013509/http://www.mastergohring.com/fireman-austin.htm','2010-11-27 01:35:09','Wed 24 Jun 2009 20:42:23 +0000',19,47,0.404255319149,1,'?',15462,3,0,0,0,48,0,9,9,0.60799778168,0.761802156051,0.39200221832,0.123853771006,0.126713311336,0.977432991846,0.13554831758,0.132489397592,100.0,2.46192554468,3.29410595516,2.46192554468,3.29410595516,1.0,0.0942168328602,0.122679123016,0.0942168328602,0.122679123016,0,0,0.0,0.0,Relevant
1177,'http://bit.ly/XPB6l','http://www.wired.com/culture/culturereviews/magazine/17-06/nep_googlenomics%3FcurrentPage%3Dall',39,2,'2009-07-01 00:10:58','http://twitter.com/amitseshan','Googlenomics = Geek shall inherit the Earth. Hard math mastery as revenge against nepotistic hierarchies of Suits. http://bit.ly/XPB6l',134,3991,'http://web.archive.org/web/20090526230427/http://www.wired.com/culture/culturereviews/magazine/17-06/nep_googlenomics%3FcurrentPage%3Dall','','Tue 30 Jun 2009 16:08:24 +0000',19,95,0.2,5,'Secret of Googlenomics: Data-Fueled Recipe Brews Profitability',76451,207,26,23,2,4,91,532,444,0.548818950484,0.616904010655,0.451181049516,0.0302547279732,0.0259762166733,0.553972363759,0.197281488868,0.246669325228,8.65723262313,92.345909247,73.7423350114,9.3747873552,6.38404548366,nan,0.0411972883189,0.268810406661,nan,nan,0,2,0.0,0.111111111111,Relevant
1179,'http://bit.ly/4cNEEU','http://www.makeupandbeautyblog.com/makeup-tipshow-to/easy-4-step-eye-makeup-with-benefit-cosmetics/',22,1,'2009-07-01 00:20:17','http://twitter.com/benefitbeauty','Easy 2-step eye makeup with benefit on makeup and beauty blog http://bit.ly/4cNEEU',82,4008,'http://web.archive.org/web/20100116012705/http://www.makeupandbeautyblog.com/makeup-tipshow-to/easy-4-step-eye-makeup-with-benefit-cosmetics','2010-01-16 01:27:05','Tue 30 Jun 2009 16:19:08 +0000',20,99,0.20202020202,2,'Easy 4-Step Eye Makeup with Benefit Cosmetics: Makeup and Beauty Blog: Makeup Reviews Beauty Tips and Drugstore Beauty Finds',146220,0,0,0,0,122,2,6,6,0.775016572987,0.0832993033604,0.224983427013,0.0659918670036,0.0626993136422,0.667527298629,0.0650325243953,0.0684476025574,99.8455478587,7.91443521867,16.1395885102,7.9266781428,16.1645550115,0.843806798538,0.124559831066,0.1093188789,0.110506420303,0.105801842379,0,0,0.0,0.0,Relevant
1180,'http://bit.ly/CUnPu','http://factoidz.com/how-to-get-rid-of-spyware-and-adware/',15,1,'2009-07-01 00:13:04','http://twitter.com/readingfactoidz','How to get rid of Spyware and Adware: http://bit.ly/CUnPu',57,4080,'http://web.archive.org/web/20090510230504/http://factoidz.com/how-to-get-rid-of-spyware-and-adware','2009-05-10 23:05:04','Tue 30 Jun 2009 16:13:04 +0000',19,57,0.333333333333,1,'How to Get Rid of Spyware and Adware',70311,0,0,0,0,22,0,3,3,0.557454531705,0.799559791886,0.442545468295,0.0694712517971,0.0396994222784,0.412727960774,0.0374289742696,0.051987524491,46.8761693549,99.718345852,99.718345852,47.0085709449,47.0085709449,0.743770635849,0.104115841259,0.0901669634667,0.0478638772412,0.0414513336145,0,0,0.0,0.0,Relevant
1181,'http://bit.ly/3KT1R4','http://www.wired.com/autopia/2009/06/grow-canada-a-sustainable-biofuel-from-the-great-white-north/',10,2,'2009-07-01 00:43:08','http://twitter.com/d_racerchic','RT: @CarTricks: Grow; Canada: A Sustainable Biofuel From the Great White North http://bit.ly/3KT1R4',99,4116,'http://web.archive.org/web/20100407015144/http://www.wired.com/autopia/2009/06/grow-canada-a-sustainable-biofuel-from-the-great-white-north','2010-04-07 01:51:44','Tue 30 Jun 2009 15:43:04 +0000',20,98,0.204081632653,4,'Grow Canada: Sustainable Biofuel From the Great White North | Autopia | Wired.com',124071,5,0,0,0,12,7,32,32,0.792201125473,0.819255483988,0.207798874527,0.0592156525464,0.0613139339485,0.420902289916,0.10210406483,0.115463591859,11.7320691678,21.4512943602,88.2554217101,54.6916608889,10.3541871193,nan,0.0563794248133,0.157559544216,nan,nan,0,0,0.0,0.0,Relevant
1182,'http://bit.ly/PdxfJ','http://www.blogtalkradio.com/matarotwellness',14,2,'2009-07-01 00:29:45','http://twitter.com/lauralassiter','Tarot Talk Sun 6/14! We chat w/psychic counselor @magickaleva re: diversity or lack thereof in New Age circles! http://bit.ly/PdxfJ 1pmE',136,4136,'http://web.archive.org/web/20100529013841/http://www.blogtalkradio.com/matarotwellness','','Sun 15 Feb 2009 21:01:35 +0000',19,44,0.431818181818,1,'Tarot Talk  Online Radio by Tarot Talk | Blog Talk Radio',75568,7,2,2,0,1971,78,730,500,0.696844643075,0.370370149012,0.303155356925,0.0311244518011,0.0371196169323,0.313487664329,0.160625650699,0.163262343278,4.21230297585,53.4000284868,8.81432599665,7.88820361188,47.7892805127,0.0340010200459,0.0,0.018983159915,0.0950357401587,0.222038341651,0,0,0.0,0.0,NonRelevant
1184,'http://bit.ly/PUdjy','http://www.birdsallsocialmedia.com/2009/05/21/what-does-your-avatar-say-about-you/',23,1,'2009-07-01 00:12:23','http://twitter.com/jewish_side','RT @yonitdm: RT @jrotem: Cool article: What Does Your Avatar Say About You? http://bit.ly/PUdjy (Twitter-Spiritual; FB- creative)',129,4168,'http://web.archive.org/web/20100706012151/http://www.birdsallsocialmedia.com/2009/05/21/what-does-your-avatar-say-about-you','2010-07-06 01:21:51','Tue 30 Jun 2009 12:31:03 +0000',19,82,0.231707317073,4,'What Does Your Avatar Say About YOU? – Birdsall Social Media',48886,0,0,0,0,15,15,94,83,0.792033669337,0.0477104252012,0.207966330663,0.0559266722774,0.0676842066694,0.644962704934,0.172185457198,0.137116009401,99.9767616069,3.07643823526,3.24078438834,3.07572332045,3.24003128212,0.91988784303,0.0708769911938,0.180809109053,0.0900937462696,0.196452238444,0,0,0.0,0.0,Relevant
1185,'http://bit.ly/xFXGQ','http://www.infoq.com/news/2009/06/Twitter-Architecture',25,1,'2009-07-01 00:41:53','http://twitter.com/mtolbert','Twitter Architecture :0) http://bit.ly/xFXGQ',44,4222,'http://web.archive.org/web/20111105015215/http://www.infoq.com/news/2009/06/Twitter-Architecture','2011-11-05 01:52:15','Fri 26 Jun 2009 06:16:44 +0000',19,54,0.351851851852,4,'Twitter an Evolving Architecture',104473,20,4,9,0,175,65,424,395,0.6333451445,0.455631796927,0.3666548555,0.0341129416073,0.0319221199035,0.835828199804,0.174708536882,0.180037877535,99.9999978568,25.7046506378,90.3826711642,25.7046500869,90.3826731013,0.964274111134,0.0967301666813,0.238723068476,0.100313972515,0.247009975159,0,0,0.0,0.0,Relevant
1186,'http://bit.ly/11JJ81','http://www.favthingsatl.com/',19,1,'2009-07-01 01:08:56','http://twitter.com/favthingsatl','Check out our ATL 4th of July Guide: http://bit.ly/11JJ81',57,4243,'http://web.archive.org/web/20110402021939/http://www.favthingsatl.com/','2011-04-02 02:19:39','Wed 17 Jun 2009 17:29:03 +0000',20,28,0.714285714286,0,'a few of my favorite things - atlanta',123951,15,2,2,0,171,1,56,49,0.675388056993,0.771191387758,0.324611943007,0.0172825282455,0.0210959197054,0.647632427946,0.118843754101,0.092975253898,99.7890606746,15.4792645415,9.38655400999,15.4466126852,9.36675407628,0.207513544851,0.0,0.105485563823,0.0153429102983,0.148790196933,0,0,0.0,0.0,NonRelevant
1187,'http://bit.ly/10O9TR','http://www.outer-banks-revealed.com/survey.html',18,1,'2009-07-01 01:16:37','http://twitter.com/obrevealed','@MartinMMC A few more questions for you to vote on ... http://bit.ly/10O9TR',75,4245,'http://web.archive.org/web/20110902022722/http://www.outer-banks-revealed.com/survey.html','2011-09-02 02:27:22','Mon 29 Jun 2009 09:50:46 +0000',20,47,0.425531914894,1,'Survey Says: Your Thoughts on These OBX Questions',44672,3,0,0,0,56,2,100,98,0.681313049846,0.207628231332,0.318686950154,0.0503154605427,0.0531494003453,0.800933848504,0.175322905997,0.165974643206,97.8004529791,35.5269395576,15.1533284255,36.3259458167,15.4941290801,0.950075500071,0.031830350704,0.236572816491,0.0304572451937,0.233227100659,0,0,0.0,0.0,Relevant
1188,'http://bit.ly/Dz0CB','http://gadgetwise.blogs.nytimes.com/2009/06/26/are-flickr-photos-fair-game-for-home-printing/',17,1,'2009-07-01 00:18:57','http://twitter.com/laneygriner','RT @wtlvdotcom (via @nytimes): Are Flickr Photos Fair Game for Home Printing? http://bit.ly/Dz0CB',97,4315,'http://web.archive.org/web/20100831013052/http://gadgetwise.blogs.nytimes.com/2009/06/26/are-flickr-photos-fair-game-for-home-printing/','2010-08-31 01:30:52','Tue 30 Jun 2009 15:56:28 +0000',19,93,0.204301075269,4,'Are Flickr Photos Fair Game for Home Printing? - NYTimes.com',102217,21,0,7,0,9,18,88,79,0.582046095751,0.608971963541,0.417953904249,0.0612344087089,0.0629940788349,0.836545492566,0.175300568659,0.179187438553,99.9648605206,18.8164441585,16.5709536575,18.8230584832,16.5767786512,0.90870254699,0.0631374102576,0.221990389585,0.0696250345017,0.224400733231,0,0,0.0,0.0,Relevant
1189,'http://bit.ly/19zSn9','http://www.lendingreform.org/',18,1,'2009-07-01 00:43:32','http://twitter.com/lori_netsuccess','RT @simonwhite: Loan Modification - Still Not A Solution for Many in San Diego http://bit.ly/19zSn9',99,4355,'http://web.archive.org/web/20111014015607/http://www.lendingreform.org/','2011-10-14 01:56:07','Thu 30 Apr 2009 12:50:14 +0000',20,29,0.689655172414,0,'Coalition for Lending Reform :: Home',6337,0,0,0,0,29,0,5,4,0.632012014465,0.415027625201,0.367987985535,0.0877058019307,0.0908490452679,0.965401470892,0.158148979132,0.164421661464,100.0,62.893975869,93.0249087936,62.893975869,93.0249087936,1.0,0.0739221270955,0.118879258591,0.0739221270955,0.118879258591,0,0,0.0,0.0,Relevant
1190,'http://bit.ly/16dGk7','http://www.zaphodsplanet.com/',23,1,'2009-07-01 01:25:49','http://twitter.com/heysal','RT @TPO_Hisself Obama wants Civilian ARMY; in Iran theyre called the BASIJI. must read !! http://bit.ly/16dGk7 #TCOT #TeaParty #iranelec',136,4360,'http://web.archive.org/web/20100715023829/http://www.zaphodsplanet.com/','2010-07-15 02:38:29','Sun 21 Jun 2009 20:32:43 +0000',20,29,0.689655172414,0,'Zaphods Planet | Being Stupid is Your Choice.',60466,3,0,0,0,800,30,77,70,0.651877223323,0.967094364672,0.348122776677,0.0357356582915,0.0309584912066,0.529336427032,0.0696361270121,0.0763625133372,8.59981695889,13.3866757674,13.2769317871,64.2416168759,64.7726228982,nan,0.0545364410025,0.0654244895351,nan,nan,0,0,0.0,0.0,NonRelevant
1191,'http://bit.ly/3j5AF','http://webecoist.com/2009/06/30/10-best-summer-music-festivals-to-get-your-eco-on/',29,1,'2009-07-01 00:11:03','http://twitter.com/mgonyeo','10 Best Summer Music Festivals to Get Your Eco On http://bit.ly/3j5AF',69,4361,'http://web.archive.org/web/20101215012344/http://webecoist.com/2009/06/30/10-best-summer-music-festivals-to-get-your-eco-on/','2010-12-15 01:23:44','Tue 30 Jun 2009 16:11:01 +0000',19,82,0.231707317073,4,'10 Best Summer Music Festivals to Get Your Eco On | WebEcoist',56912,3,5,0,0,12,12,35,35,0.793952580307,0.189830520666,0.206047419693,0.0615528832972,0.0596284794,0.716396470098,0.0801637668039,0.0911948813412,99.9999979435,66.7881573429,66.7881573429,66.7881587164,66.7881587164,0.988527344987,0.0654031080295,0.0875667407969,0.0661621637087,0.0885830232628,0,0,0.0,0.0,Relevant
1192,'http://bit.ly/19Cj2F','http://twitterinmotion.com',15,1,'2009-07-01 00:57:04','http://twitter.com/youthandbeauty','Learn the best Twitter tools & how to use them! Anyone can use this to become successful thru Twitter http://bit.ly/19Cj2F',122,4367,'http://web.archive.org/web/20110203020951/http://twitterinmotion.com/','2011-02-03 02:09:51','Mon 29 Jun 2009 20:08:17 +0000',20,26,0.769230769231,0,'TwitterInMotion.com - Twitter tutorial with Twitter tools Twitter promotion and Twitter marketing',13492,10,3,0,0,45794,105,1198,500,0.843182955942,0.426671932276,0.156817044058,0.0614367570112,0.065609044174,0.803076991159,0.1665657483,0.161645060708,73.5043961252,23.1184589763,45.5932700517,31.451804511,62.0279499666,0.821400508388,0.134839972493,0.215583162482,0.10976425999,0.210581763447,0,0,0.0,0.0,Relevant
1195,'http://bit.ly/uh7Z5','http://www.anti-malvertising.com/',60,1,'2009-07-01 00:15:44','http://twitter.com/rcalo','RT @laurenweinstein: Havent seen as much publicity ... about Googles Anti-Malvertising.com ... http://bit.ly/uh7Z5',114,4457,'http://web.archive.org/web/20100502013001/http://www.anti-malvertising.com/','','Tue 30 Jun 2009 15:45:34 +0000',19,33,0.575757575758,0,'?',24759,6,0,0,4,10,0,1,1,0.617890210814,0.363399538165,0.382109789186,0.0630341132074,0.0610391875299,0.766893876651,0.0233762291106,0.0241402274793,17.2573973933,32.9606515918,17.8776039281,52.3575735305,96.5308184623,nan,0.04472135955,0.0,nan,nan,0,0,0.0,0.0,Relevant
1196,'http://bit.ly/FBkQh','http://backseatcuddler.com/2009/06/30/vibe-magazine-has-died/',11,1,'2009-07-01 00:52:10','http://twitter.com/fungossip','Vibe Magazine Has Died #gossip http://bit.ly/FBkQh',50,4462,'http://web.archive.org/web/20120412020632/http://backseatcuddler.com/2009/06/30/vibe-magazine-has-died/','2012-04-12 02:06:32','Tue 30 Jun 2009 16:52:10 +0000',19,61,0.311475409836,4,'Vibe Magazine Has Died--Backseat Cuddler',38752,0,0,0,0,6,2,4,4,0.461119820466,0.782621418966,0.538880179534,0.0468036377201,0.0471666630637,0.802669991342,0.0853277039974,0.0846709664407,99.9997332934,40.127359042,40.5869898744,40.1272520197,40.5868816262,0.907074864676,0.0795557284176,0.167908682508,0.0877058019307,0.185110059872,0,0,0.0,0.0,Relevant
1197,'http://bit.ly/jkPVl','http://technologizer.com/2009/06/30/worst-tech-commercial-ever/',13,1,'2009-07-01 01:00:15','http://twitter.com/derek_austin','Worst technology ad ever (previous winner): http://bit.ly/jkPVl',63,4487,'http://web.archive.org/web/20111127021502/http://technologizer.com/2009/06/30/worst-tech-commercial-ever','2011-11-27 02:15:02','Tue 30 Jun 2009 14:15:55 +0000',19,63,0.301587301587,4,'Worst. Tech. Commercial. Ever?',93970,9,0,0,0,8,7,36,29,0.333612470965,0.289636297021,0.666387529035,0.0261264972137,0.0273895517832,0.870550263075,0.124046635675,0.121143583892,100.0,10.5691627799,14.6054986475,10.5691627799,14.6054986475,0.99832635866,0.0578314931966,0.180546113846,0.0579284446363,0.180847778407,0,0,0.0,0.0,Relevant
1198,'http://bit.ly/Y2f1y','http://www.ebonyjet.com/culture/index2.aspx%3Fid%3D13696',17,1,'2009-07-01 00:02:39','http://twitter.com/gatsbycoram','RT @JT_Solomon: @gatsbycoram Quincy wants to buy Vibe back. http://bit.ly/Y2f1y',79,4522,'http://web.archive.org/web/20100512011801/http://www.ebonyjet.com/culture/index2.aspx%3Fid%3D13696','2010-05-12 01:18:01','Tue 30 Jun 2009 13:16:00 +0000',19,56,0.339285714286,2,'EBONY',36893,868,1583,889,0,768,83,232,208,0.47830469701,0.891740407352,0.52169530299,0.0432416288631,0.019826289643,0.183417515783,0.0821130654206,0.119722533022,31.6905647374,35.0791517481,34.1997144115,90.3401683282,92.6632437804,0.0617970562349,0.0873570697268,0.192829392902,0.0,0.0339703525732,0,1,0.0,0.1,NonRelevant
1199,'http://bit.ly/M9AoF','http://www.youtube.com/watch%3Fv%3DL80yKh_uNB4',13,2,'2009-07-01 00:56:59','http://twitter.com/lyricallvr','Check this video out -- Fred Works Out http://bit.ly/M9AoF',58,4570,'http://web.archive.org/web/20091113021309/http://www.youtube.com/watch%3Fv%3DL80yKh_uNB4','2009-11-13 02:13:09','Thu 18 Jun 2009 12:19:21 +0000',19,46,0.413043478261,1,'?',0,7861,2335,5455,90,4144,18,535,500,0.640694154086,0.391340399787,0.359305845914,0.0488531968746,0.0431130613559,0.201143138494,0.103796992393,0.0626461293764,17.6606311394,59.7612975657,29.6155518446,29.5519539548,59.6329632219,0.144337567297,0.0,0.0154303349962,0.176776695297,0.0842664840618,0,1,0.0,0.111111111111,Relevant
1202,'http://bit.ly/qRnNh','http://starbury.com/Starbury-Street-Shoe/M/B001J17S04.htm',45,1,'2009-07-01 00:38:58','http://twitter.com/hiphopjunkie951','@michellexsheree hey Im bout to order me some new air force bums http://bit.ly/qRnNh they look nice',99,4746,'http://web.archive.org/web/20120531015804/http://starbury.com/Starbury-Street-Shoe/M/B001J17S04.htm','2012-05-31 01:58:04','Tue 30 Jun 2009 16:38:58 +0000',19,57,0.333333333333,3,'Starbury Street Shoe | Starbury',41672,16,6,20,0,6,3,12,12,0.63452342281,0.165312047226,0.36547657719,0.0324632741512,0.0301969220839,0.901214156017,0.064850206895,0.0589916223219,50.4878528041,98.2459148806,74.7337970405,51.3892642411,37.7314894447,nan,0.0,0.0976458208581,nan,nan,0,0,0.0,0.0,NonRelevant
1203,'http://bit.ly/4C3GT','http://fab.lexile.com/',14,1,'2009-07-01 00:51:02','http://twitter.com/bobsd46','I found this interesting article... http://bit.ly/4C3GT actually fits some of the other stuff Ive talked about today with folks at #nweasc',138,4769,'http://web.archive.org/web/20100308021031/http://fab.lexile.com/','2010-03-08 02:10:31','Tue 30 Jun 2009 09:11:38 +0000',19,22,0.863636363636,0,'The Lexile Framework for Reading',32913,11,0,0,0,11,5,31,29,0.541821535219,0.105809814213,0.458178464781,0.030758312596,0.0576658693454,0.495817143037,0.186914471151,0.192459339248,7.18666484532,21.6249617512,69.8702865319,33.2331910133,10.285724021,0.19075675653,0.0,0.222497079745,0.053877245844,0.247720178539,0,0,0.0,0.0,NonRelevant
1205,'http://bit.ly/9A8DI','http://www.boxuk.com/blog/analyzing-the-design-of-websites',31,1,'2009-07-01 00:37:23','http://twitter.com/ku','Analyzing the Design of Websites: Apple; Microsoft & 37 Signals | Our Blog | Box UK http://bit.ly/9A8DI',103,4782,'http://web.archive.org/web/20110830015705/http://www.boxuk.com/blog/analyzing-the-design-of-websites','2011-08-30 01:57:05','Tue 30 Jun 2009 16:37:22 +0000',19,58,0.327586206897,2,'Box UK | Analyzing the Design of Websites: Apple Microsoft & 37 Signals | Box UK Blog | Web Technology Opinion',64867,8,0,2,0,41,39,306,246,0.670617639285,0.544995560876,0.329382360715,0.0788019771956,0.0881844526878,0.628010834446,0.14665201053,0.145166398493,78.0886969739,60.1805699331,69.5645174449,77.0669408829,89.0839777595,0.288124402517,0.102901572327,0.135972552084,0.17010345436,0.160000241967,0,0,0.0,0.0,Relevant
1207,'http://bit.ly/Cn9DP','http://thecaucus.blogs.nytimes.com/2009/06/30/court-rules-franken-has-won-senate-seat/',12,1,'2009-07-01 01:15:34','http://twitter.com/cbaumgar','Franken finally gets the win hes had for months. http://bit.ly/Cn9DP (via @Lekyse)',82,4878,'http://web.archive.org/web/20111019023652/http://thecaucus.blogs.nytimes.com/2009/06/30/court-rules-franken-has-won-senate-seat/','2011-10-19 02:36:52','Tue 30 Jun 2009 10:36:57 +0000',19,86,0.220930232558,4,'?',0,1201,0,0,0,110,53,459,91,0.667495724646,0.888707598678,0.332504275354,0.0381290764545,0.0412224828713,0.792006884974,0.166882165726,0.164519976208,100.0,3.89231876454,3.37110706565,3.89231876454,3.37110706565,0.961348655489,0.0512399581523,0.209365754842,0.0532482042554,0.20930921459,0,5,0.0,0.416666666667,Relevant
1208,'http://bit.ly/AOkr2','http://help.twitter.com/forums/26257/entries/18311',30,2,'2009-07-01 00:32:08','http://twitter.com/buzzedition','Do you know the Twitter Rules? http://bit.ly/AOkr2',50,4916,'http://web.archive.org/web/20090122231012/http://help.twitter.com/forums/26257/entries/18311','2009-01-22 23:10:12','Sat 14 Mar 2009 07:57:22 +0000',19,50,0.38,4,'?',0,0,0,0,0,3202,378,1200,500,0.578814070483,0.410042766513,0.421185929517,0.0515710623129,0.0497245158099,0.511060152519,0.211115724498,0.15453412247,67.03711629,2.27054323649,2.99325539342,3.38699419388,4.46507182748,0.707206669135,0.07453559925,0.18043396323,0.0533760512684,0.235913199213,0,0,0.0,0.0,Relevant
1211,'http://bit.ly/NpWOO','http://www.salon.com/env/feature/2009/06/30/horse_slaughter/',15,1,'2009-07-01 00:18:43','http://twitter.com/ecosalon','Horse meat consumption? NIMBY; say Americans. http://bit.ly/NpWOO',65,4996,'http://web.archive.org/web/20121127014159/http://www.salon.com/env/feature/2009/06/30/horse_slaughter/','2012-11-27 01:41:59','Tue 30 Jun 2009 05:51:29 +0000',19,60,0.316666666667,6,'Horses to the slaughter - Salon.com',120869,2,1,2,0,87,1,27,24,0.524673455798,0.397394726136,0.475326544202,0.0499287241263,0.0437319642838,0.722204640923,0.141009648359,0.131330586261,1.63073905705,10.9921312418,64.3962174359,14.835512979,2.53235224363,nan,0.0592089246417,0.127884469524,nan,nan,0,0,0.0,0.0,Relevant
1212,'http://bit.ly/GQrlF','http://careertrend.wordpress.com/',18,1,'2009-07-01 00:56:20','http://twitter.com/careeru','Very Good! RT @dawnbugni: What a great analogy! RT @ValueIntoWords: Newest post at my blog: The UN-COVER Letter: http://bit.ly/GQrlF',132,5016,'http://web.archive.org/web/20100216021956/http://careertrend.wordpress.com/','2010-02-16 02:19:56','Tue 31 Mar 2009 06:15:47 +0000',19,33,0.575757575758,0,'?',99106,2,1,1,0,397,49,86,74,0.820906801818,0.08675669316,0.179093198182,0.0610828385622,0.0609280378931,0.477724860892,0.150480123637,0.17350890923,99.9446056117,5.27706184644,3.49153453768,5.27998666276,3.49346972386,0.425019094637,0.0681360809989,0.172852343197,0.0743808003306,0.168161705857,0,2,0.0,0.105263157895,Relevant
1214,'http://bit.ly/VVunj','http://www.skilladdiction.com',83,1,'2009-07-01 01:08:11','http://twitter.com/flignats','What are you waiting for? $50 free if you can place top 5 in this game! http://bit.ly/VVunj',91,5038,'http://web.archive.org/web/20110629023209/http://www.skilladdiction.com/','2011-06-29 02:32:09','Sat 27 Jun 2009 09:32:57 +0000',19,29,0.655172413793,0,'Skillville Games - Play and Win Cash Games',42036,26,154,1,0,1396,91,720,500,0.592844140259,0.242150803171,0.407155859741,0.0701516916583,0.0588031858077,0.376213037889,0.160181385389,0.158787364954,66.8379442279,25.4572616189,69.3523003681,17.0151103228,96.3745165959,0.110096376513,0.0580258853186,0.176276618778,0.105409255339,0.0727778137174,0,0,0.0,0.0,Relevant
1215,'http://bit.ly/yYRr','http://www.kpbs.org/news/2009/jun/30/business-guru-ken-blanchard-talks-about-environmen/',10,2,'2009-07-01 00:02:59','http://twitter.com/environation','Business Guru Ken Blanchard Talks About the Environment of Change http://bit.ly/yYRr',84,5064,'http://web.archive.org/web/20091006012723/http://www.kpbs.org/news/2009/jun/30/business-guru-ken-blanchard-talks-about-environmen/','2009-10-06 01:27:23','Tue 30 Jun 2009 16:02:57 +0000',18,88,0.204545454545,5,'Business Guru Ken Blanchard Talks About the Environment of Change   | KPBS.org',71566,0,0,0,0,3,0,5,5,0.665327926446,0.724842893315,0.334672073554,0.0850914041696,0.0768753570175,0.798331751291,0.105213622974,0.122281235849,99.9990045116,19.9406199195,3.86556832187,19.940818428,3.86560680354,0.839467944932,0.100156617167,0.146501005422,0.100390025087,0.158987277111,0,0,0.0,0.0,Relevant
1216,'http://bit.ly/bIE3G','http://www.neatorama.com/2009/03/01/nanotechnology-explained-with-puppetry/',18,1,'2009-07-01 00:48:25','http://twitter.com/xarker','rt @billiegirltoo Nanotechnology Explained with Puppetry http://bit.ly/bIE3G (specifically; with tiny; tiny; tiny; tiny; tiny; tiny puppets)',140,5068,'http://web.archive.org/web/20090502232357/http://www.neatorama.com/2009/03/01/nanotechnology-explained-with-puppetry/','2009-05-02 23:23:57','Tue 30 Jun 2009 16:41:43 +0000',19,75,0.253333333333,4,'?',0,1,0,0,0,7,4,7,7,0.652668444948,0.247548546405,0.347331555052,0.0579716909616,0.059470103345,0.354372371053,0.111978502191,0.109157084959,31.2970236331,42.0033042354,45.4257205974,13.1457840532,14.2168985109,0.647058823529,0.0808452083454,0.219381727238,0.161690416691,0.26813322218,0,0,0.0,0.0,Relevant
1217,'http://bit.ly/vgyE7','http://www.youtube.com/watch%3Fv%3DWo-gGes6qig',10,1,'2009-07-01 00:53:33','http://twitter.com/zombiechocolat','Geishas robots ninja asesinas: http://bit.ly/vgyE7 Im so there. :)',66,5081,'http://web.archive.org/web/20100222021814/http://www.youtube.com/watch%3Fv%3DWo-gGes6qig','2010-02-22 02:18:14','Tue 30 Jun 2009 09:39:11 +0000',19,46,0.413043478261,1,'?',0,0,0,0,0,14561,378,3845,500,0.513600473373,0.386996691406,0.486399526627,0.0410858688091,0.0458697365307,0.266099097074,0.113070306927,0.0786392674554,33.3406423236,54.8690328527,19.9487022507,18.2936879899,59.8329871904,0.268055482124,0.047619047619,0.0687447604257,0.0,0.0500469410211,0,0,0.0,0.0,NonRelevant
1218,'http://bit.ly/proz','http://www.proz.com/profile/745621',16,1,'2009-07-01 00:52:36','http://twitter.com/angeldominguez','Weird; I received a visit in my Proz profile from http://www.pressarmy.com :) * http://bit.ly/proz #xl8',103,5084,'http://web.archive.org/web/20080613232752/http://www.proz.com/profile/745621','2008-06-13 23:27:52','Tue 06 Jan 2009 06:23:59 +0000',18,34,0.529411764706,2,'Spanish translator and DTP expert. 10 years of experience as a designer; translation of books articles talks manuals on design art IT astronomy.',85086,0,0,0,0,315,49,59,52,0.744507371137,0.183271677731,0.255492628863,0.0383302159359,0.0396439228404,0.78370272495,0.141230382993,0.140096686459,99.9999589972,62.7000458334,12.4149167894,62.7000715422,12.4149218799,0.903467823106,0.0295656197995,0.132225117988,0.0295183525913,0.134458654653,0,0,0.0,0.0,Relevant
1219,'http://bit.ly/n351m','http://blogs.msdn.com/amitlale/archive/2007/05/21/hosting-wcf-service-in-iis.aspx',16,1,'2009-07-01 00:16:47','http://twitter.com/delicious50','Amit Lales blog : Hosting WCF Service in IIS http://bit.ly/n351m toread',71,5092,'http://web.archive.org/web/20090219225155/http://blogs.msdn.com/amitlale/archive/2007/05/21/hosting-wcf-service-in-iis.aspx','2009-02-19 22:51:55','Tue 30 Jun 2009 16:16:47 +0000',19,81,0.234567901235,6,'Hosting WCF Service in IIS - Amit Lales blog - Site Home - MSDN Blogs',93840,1,0,0,0,6,1,1,1,0.615094719548,0.493464925166,0.384905280452,0.0639602149067,0.0596432079366,0.528488079847,0.0596432079366,0.0746202507245,29.3142973081,3.36371997329,8.56251367909,11.4746737332,29.2093431034,0.619253434445,0.110818327701,0.0949871380292,0.103279555899,0.103279555899,0,0,0.0,0.0,Relevant
1220,'http://bit.ly/HKpiI','http://www.perpetualkid.com/anti-theft-lunch-bags.aspx',31,2,'2009-07-01 01:24:47','http://twitter.com/twilightpad','Anti-theft lunch bags: http://bit.ly/HKpiI',42,5128,'http://web.archive.org/web/20120127025015/http://www.perpetualkid.com/anti-theft-lunch-bags.aspx','2012-01-27 02:50:15','Wed 13 May 2009 10:22:46 +0000',19,54,0.351851851852,1,'ANTI-THEFT LUNCH BAGS',42840,1,0,0,0,243,42,314,314,0.600044398167,0.737590929955,0.399955601833,0.052508994987,0.0393580151466,0.873494609882,0.0807389253664,0.0845128145142,29.6094495687,17.9110988096,24.6976967216,5.30337776924,7.31285205542,0.905538513814,0.160356745147,0.12192012192,0.17708440083,0.129028324094,0,0,0.0,0.0,Relevant
1221,'http://bit.ly/pef8p','http://www.canopycanopycanopy.com/6/infrastructure_for_souls',12,1,'2009-07-01 00:52:03','http://twitter.com/brendanstark','triplecanopy: Tracing the parallel histories of the American megachurch and the corporate-organizational complex. http://bit.ly/pef8p',133,5158,'http://web.archive.org/web/20120318021801/http://canopycanopycanopy.com/6/infrastructure_for_souls','2012-03-18 02:18:01','Tue 30 Jun 2009 15:49:41 +0000',19,60,0.316666666667,2,'Infrastructure for Souls - Triple Canopy',11898,115,0,1,0,91,7,72,61,0.717157623847,0.575150417516,0.282842376153,0.113523724059,0.114425913538,0.963090858298,0.146123103519,0.149001074085,43.6918114843,90.9763821585,18.9138788345,39.7492293879,8.26381628474,0.970142500145,0.0,0.0591082804679,0.0,0.0573434549925,0,0,0.0,0.0,Relevant
1222,'http://bit.ly/2ERHYj','http://pt.wikipedia.org/wiki/Jos%25C3%25A9_Sarney',30,1,'2009-07-01 01:26:06','http://twitter.com/tshatsha','@feerzitaa HEY thanks; i just learn something José Sarney de Araújo Costa SIM SIM go to http://bit.ly/2ERHYj',110,5166,'http://web.archive.org/web/20051215000000/http://pt.wikipedia.org/wiki/Jos%3F%3F_Sarney','2005-12-15 00:00:00','Wed 24 Jun 2009 08:12:23 +0000',20,49,0.408163265306,2,'José Sarney – Wikipédia a enciclopédia livre',265758,63,23,67,0,73,9,75,74,0.677736255101,0.338256436354,0.322263744899,0.0,0.0565667323884,0.0526607619709,0.0775910177679,0.0,81.4168305613,71.8776999144,61.5492044503,88.2835888095,75.5976424359,nan,nan,nan,0.0800640769025,0.0451907687701,0,0,0.0,0.0,NonRelevant
1223,'http://bit.ly/pjXgj','http://www.youtube.com/watch%3Fv%3DpirfXGx8oLc',31,2,'2009-07-01 00:40:34','http://twitter.com/xalexwuzherex','http://bit.ly/pjXgj &lt;--WOW.',30,5178,'http://web.archive.org/web/20111105020652/http://www.youtube.com/watch%3Fv%3DpirfXGx8oLc','2011-11-05 02:06:52','Thu 14 May 2009 04:24:06 +0000',19,46,0.413043478261,1,'?',0,10132,3696,8277,25,31,39,696,500,0.609144109868,0.424777711963,0.390855890132,0.0272535889094,0.0320585281819,0.494344464774,0.104171827465,0.10405926962,2.39802219976,2.74213078995,8.71170208894,87.4510511514,27.5264486236,nan,0.0,0.135241021067,nan,nan,0,0,0.0,0.0,Relevant
1224,'http://bit.ly/jroxM','http://talk2theanimals.com/forum',14,1,'2009-07-01 00:29:37','http://twitter.com/talk2theanimals','Remember to sign up for Talk2theAnimals TeleConference 7/1 & get your animal communication questions answered http://bit.ly/jroxM',129,5224,'http://web.archive.org/web/20091206015641/http://www.talk2theanimals.com/forum','2009-12-06 01:56:41','Tue 30 Jun 2009 16:29:33 +0000',19,32,0.59375,1,'Talk 2 The Animals | Wisdom Behind the Whiskers Forum | Animal Communication Questions Answered!',36772,20,7,4,0,10,59,143,138,0.577104138111,0.506096794643,0.422895861889,0.103380006683,0.103203137423,0.918736985999,0.144115338425,0.128055559709,31.6311399945,4.26824828269,3.47178727488,13.4938174325,10.9758525158,0.657658437096,0.256205046088,0.201246117975,0.146943671674,0.162786064053,0,0,0.0,0.0,Relevant
1225,'http://bit.ly/qPIao','http://adriandayton.com/twitter-videos/',29,1,'2009-07-01 00:34:24','http://twitter.com/foiledcupcakes','@theirischen check out @adriandaytons videos here: http://bit.ly/qPIao good 1min overviews of twitter basics. then well get him to help u.',138,5256,'http://web.archive.org/web/20100430020200/http://adriandayton.com/twitter-videos','2010-04-30 02:02:00','Tue 30 Jun 2009 11:16:55 +0000',19,39,0.487179487179,1,'Twitter Videos | Legal Marketing:  Social Media Edition',23807,5,0,0,0,630,21,49,49,0.635498219845,0.567321278702,0.364501780155,0.0606160806211,0.0678844233302,0.66633747791,0.147216537288,0.157724086849,99.9998646901,17.1195471277,17.2528788226,17.1195702922,17.2529021675,0.852500916422,0.0693375245282,0.291705158081,0.0620173672946,0.271763806422,0,0,0.0,0.0,Relevant
1226,'http://bit.ly/VlbSE','http://well.blogs.nytimes.com/2009/06/24/the-10-ingredient-shopping-trip/',10,1,'2009-07-01 00:50:58','http://twitter.com/hungersatisfied','Ive eaten @bittmans http://bit.ly/VlbSE',39,5298,'http://web.archive.org/web/20100325021916/http://well.blogs.nytimes.com/2009/06/24/the-10-ingredient-shopping-trip/','2010-03-25 02:19:16','Wed 24 Jun 2009 07:07:15 +0000',19,73,0.260273972603,4,'?',0,118,8,4,0,30,26,123,69,0.523247492604,0.449103634571,0.476752507396,0.0314485451017,0.0351436503942,0.665553495466,0.174722889817,0.171170595304,99.9999690023,3.62285408725,20.8232648974,3.62285521026,20.8232713521,0.619910273625,0.0376221765322,0.232930436932,0.0606897129034,0.235925670307,0,0,0.0,0.0,Relevant
1227,'http://bit.ly/prCJM','http://www.billthelizard.com/2009/06/programming-and-logic-puzzles.html',18,1,'2009-07-01 01:02:30','http://twitter.com/recoveringslob','Bill the Lizard: Programming and Logic Puzzles http://bit.ly/prCJM',66,5318,'http://web.archive.org/web/20111222023108/http://www.billthelizard.com/2009/06/programming-and-logic-puzzles.html','2011-12-22 02:31:08','Tue 30 Jun 2009 17:02:26 +0000',19,71,0.267605633803,3,'Bill the Lizard: Programming and Logic Puzzles',133459,15,2,2,0,6,6,63,63,0.50087182165,0.466124993854,0.49912817835,0.0560340790833,0.0562453145802,0.912621242187,0.112382287973,0.111960223866,100.0,4.9114454052,4.91799103408,4.9114454052,4.91799103408,0.969917904124,0.119540287902,0.189089832068,0.1159442655,0.183401613611,0,0,0.0,0.0,Relevant
1229,'http://bit.ly/fpZcn','http://www.cheap-chic-weddings.com/wedding-contest-2009.html',12,1,'2009-07-01 01:24:27','http://twitter.com/lgawne','@bestflabeaches we anounced the winners! Take a look...http://bit.ly/fpZcn',74,5394,'http://web.archive.org/web/20121012025421/http://www.cheap-chic-weddings.com/wedding-contest-2009.html','2012-10-12 02:54:21','Sun 17 May 2009 14:26:45 +0000',19,60,0.316666666667,1,'Wedding Contest 2009 Is All About The Toilet Paper',18383,169,7,83,11,336,12,96,93,0.716176335463,0.377125548542,0.283823664537,0.0485642931179,0.0495073771488,0.980950636344,0.18148210641,0.187915264866,100.0,16.2138332004,21.0906998772,16.2138332004,21.0906998772,1.0,0.0693375245282,0.259607999422,0.0693375245282,0.259607999422,0,0,0.0,0.0,Relevant
1230,'http://bit.ly/BTC59','http://www.comfortinn.com/hotel-fort_collins-colorado-CO109',54,1,'2009-07-01 00:40:46','http://twitter.com/lendingladiesjp','RT @comfortinnco #1 Hotel on Tripadvisor http://short.to/eu7d Comfort Inn & Suites Hotel Fort Collins http://bit.ly/BTC59',121,5436,'http://web.archive.org/web/20120924021122/http://www.comfortinn.com/hotel-fort_collins-colorado-CO109','2012-09-24 02:11:22','Mon 25 May 2009 04:34:13 +0000',19,59,0.322033898305,1,'Fort Collins hotels near Colorado State University Comfort Inn hotel in Fort Collins',74484,5,1,6,0,94,4,97,92,0.632986323292,0.771740080775,0.367013676708,0.0620468362282,0.061305398564,0.937708625918,0.15685807504,0.15501972751,2.41656637363,2.53282035061,4.17396562365,95.4100978005,57.896173364,nan,0.0944739051875,0.176770066543,nan,nan,0,0,0.0,0.0,Relevant
1231,'http://bit.ly/Qjobl','http://www.polaroid.com/CES/ProductDetail.jsp%3Ffolder_id%3D2534374302037099%26prod_code%3DPG009',12,1,'2009-07-01 00:30:49','http://twitter.com/lazylandon','wants this camera.. http://bit.ly/Qjobl',39,5470,'http://web.archive.org/web/20091005020159/http://www.polaroid.com/CES/ProductDetail.jsp%3Ffolder_id%3D2534374302037099%26prod_code%3DPG009','2009-10-05 02:01:59','Tue 05 May 2009 17:08:24 +0000',19,96,0.197916666667,2,'Polaroid | Home | polaroid.com',28282,0,0,0,0,60,0,0,0,0.512375553094,0.539065092754,0.487624446906,0.0560772154092,0.0359094785703,0.181233320852,nan,nan,5.72005838994,74.9415747739,100.0,7.63269040875,5.72005838994,nan,nan,nan,0.0404888165089,nan,0,0,0.0,0.0,Relevant
1233,'http://bit.ly/glfBX','http://www.streetsblog.org/2009/06/26/new-yorkers-taxed-again-for-not-owning-cars/',14,1,'2009-07-01 00:31:20','http://twitter.com/zingbot','NYC zipcar tax approaches 20%; screwing occasional drivers for not owning cars. http://bit.ly/glfBX',99,5475,'http://web.archive.org/web/20100127020235/http://www.streetsblog.org/2009/06/26/new-yorkers-taxed-again-for-not-owning-cars/','2010-01-27 02:02:35','Tue 30 Jun 2009 15:27:01 +0000',19,82,0.231707317073,4,'New Yorkers Taxed (Again) for Not Owning Cars | Streetsblog New York City',95814,3,0,0,0,11,1,3,3,0.539387893307,0.594635350595,0.460612106693,0.0391434238381,0.045849670514,0.704306887429,0.0556638963435,0.0522743786136,52.4194276985,61.5376345727,53.6729909962,85.1827147119,97.6644430013,nan,0.0930260509419,0.0922330984216,nan,nan,0,0,0.0,0.0,Relevant
1234,'http://bit.ly/Ca72g','http://www.getrichslowly.org/blog/2009/06/30/the-best-of-get-rich-slowly-june-2009/',11,1,'2009-07-01 00:27:18','http://twitter.com/moneypennyme','get rich slowly: The Best of Get Rich Slowly: June 2009 http://bit.ly/Ca72g',75,5480,'http://web.archive.org/web/20110919015838/http://www.getrichslowly.org/blog/2009/06/30/the-best-of-get-rich-slowly-june-2009/','2011-09-19 01:58:38','Tue 30 Jun 2009 16:27:17 +0000',19,83,0.228915662651,5,'The Best of Get Rich Slowly: June 2009',125171,0,0,0,0,3,0,7,7,0.862730133915,0.120471579049,0.137269866085,0.0553424532912,0.0640574211856,0.747670029044,0.0681450671123,0.0664219236874,94.5347113744,11.1411771904,11.7694517553,10.5322797007,11.1262172473,0.745939562701,0.137504774554,0.135581536137,0.118216560936,0.139875721236,0,0,0.0,0.0,Relevant
1235,'http://bit.ly/MEDOU','http://support.apple.com/downloads/iPhoto_8_0_4_Update',15,1,'2009-07-01 01:24:25','http://twitter.com/ygbr','News: Apple released a minor update to iPhoto; version 8.0.4: http://bit.ly/MEDOU #mac #apple #iphoto (via @applespotlight)',123,5514,'http://web.archive.org/web/20110511025619/http://support.apple.com/downloads/iPhoto_8_0_4_Update','2011-05-11 02:56:19','Tue 30 Jun 2009 12:50:31 +0000',19,54,0.351851851852,2,'iPhoto 8.0.4 Update',15831,4,0,0,0,42,3,21,21,0.572396809949,0.646660855289,0.427603190051,0.0997155044022,0.0917249232132,0.659570234878,0.0769531882231,0.0837574242826,99.9201941006,82.1286875957,98.7084793018,82.1942834829,98.7873174089,0.975900072949,0.219264504827,0.135526185436,0.213980246255,0.132260014253,0,0,0.0,0.0,Relevant
1236,'http://bit.ly/FrvZd','http://blog.friendfeed.com/2009/06/friendfeed-now-6x-more-awesomer-with.html',32,1,'2009-07-01 00:14:14','http://twitter.com/amnesiak1978','ho trasformato FF in Helvetico! http://bit.ly/FrvZd',51,5567,'http://web.archive.org/web/20110412014701/http://blog.friendfeed.com/2009/06/friendfeed-now-6x-more-awesomer-with.html','2011-04-12 01:47:01','Tue 30 Jun 2009 11:39:43 +0000',19,76,0.25,3,'FriendFeed Blog: FriendFeed now 6x more awesomer with themes',45067,2,0,0,0,153,27,157,133,0.536209720487,0.474404578171,0.463790279513,0.0244265984373,0.0260289603148,0.839957342759,0.0967923308104,0.0981986205106,73.3634716865,10.588669032,41.9296762602,14.4331624289,57.1533425236,0.925024379729,0.0,0.108787089121,0.0,0.117604564275,0,0,0.0,0.0,Relevant
1237,'http://bit.ly/Zwjtt','http://jonathanturley.org/2009/06/30/oklahoma-legislature-to-consider-proclamation-linking-the-economic-crisis-to-obamas-immoral-policies/',15,1,'2009-07-01 01:12:03','http://twitter.com/cutglassnews','Oklahoma Rep. Sally Kern drafts resolution blaming homosexuals for moral crisis and any consequential financial crises http://bit.ly/Zwjtt',138,5569,'http://web.archive.org/web/20100726024452/http://jonathanturley.org/2009/06/30/oklahoma-legislature-to-consider-proclamation-linking-the-economic-crisis-to-obamas-immoral-policies/','2010-07-26 02:44:52','Tue 30 Jun 2009 06:35:37 +0000',19,138,0.13768115942,4,'Oklahoma Legislature to Consider Proclamation Linking the Economic Crisis to Obama’s Immoral Policies « JONATHAN TURLEY',171410,157,0,0,0,22,12,67,57,0.663712957616,0.641309139195,0.336287042384,0.0623774434047,0.0586918124376,0.832862361042,0.174719037455,0.181706881836,99.9999994868,10.1781756168,11.4070320113,10.1781755646,11.4070319527,0.663400206218,0.0839468784336,0.216354475119,0.11665876649,0.218000646645,0,4,0.0,0.235294117647,Relevant
1241,'http://bit.ly/1rUoVn','http://www.newyorker.com/arts/critics/books/2009/07/06/090706crbo_books_gladwell%3FcurrentPage%3Dall',31,1,'2009-07-01 00:01:49','http://twitter.com/markchowell','RT @sanderssays: Carefully reading the Malcolm vs Seth debate RE Andersons Free http://bit.ly/1rUoVn -http://bit.ly/16ScNd',122,5650,'http://web.archive.org/web/20100824013559/http://www.newyorker.com//arts//critics//books//2009//07//06//090706crbo_books_gladwell%3FcurrentPage%3Dall','2010-08-24 01:35:59','Mon 29 Jun 2009 03:09:03 +0000',20,100,0.2,7,'Malcolm Gladwell reviews Free by Chris Anderson : The New Yorker',160428,558,25,24,24,2236,0,2,2,0.822901709991,0.123151335045,0.177098290009,0.0330481465632,0.0206065147491,0.489468626591,0.0470277206653,0.0784385998777,48.0155391864,20.2879233568,75.8071674138,42.2528283564,36.3992201757,0.0730053432741,0.0308118011257,0.0750058600617,0.0,0.0,0,0,0.0,0.0,NonRelevant
1243,'http://bit.ly/1a27IL','http://garyvaynerchuk.com/post/78887853/legacy-is-greater-than-currency',24,1,'2009-07-01 00:17:53','http://twitter.com/entreprediva','RT @FrankDickinson: love; Love; LOVE this guy - watch it...remember it...live by it!!! - http://bit.ly/1a27IL',109,5663,'http://web.archive.org/web/20120128015216/http://garyvaynerchuk.com/post/78887853/legacy-is-greater-than-currency','2012-01-28 01:52:16','Mon 29 Jun 2009 18:25:22 +0000',20,71,0.281690140845,3,'Gary Vaynerchuk - Legacy is greater than Currency. Legacy is...',91451,1,0,0,0,41,60,273,265,0.59413521171,0.371762344461,0.40586478829,0.0,0.0455525323174,0.0488921082283,0.135161163136,0.0137425402548,5.52249698458,97.4852349113,53.152010572,5.66495735441,10.3900058063,nan,nan,nan,0.0808452083454,0.148848093563,0,0,0.0,0.0,Relevant
1244,'http://bit.ly/clRYU','http://www.igorhelpsyousucceed.com/2009/06/retweetnow-free-viral-twitter-marketing-tool-review/',42,1,'2009-07-01 00:16:50','http://twitter.com/jamcer','ReTweetNow | FREE Viral Twitter Marketing Tool Review http://bit.ly/clRYU',73,5679,'http://web.archive.org/web/20100303015129/http://www.igorhelpsyousucceed.com/2009/06/retweetnow-free-viral-twitter-marketing-tool-review/','2010-03-03 01:51:29','Tue 30 Jun 2009 16:16:49 +0000',19,95,0.2,3,'ReTweetNow | FREE Viral Twitter Marketing Tool Review',42970,7,0,0,0,4,2,40,40,0.683081018818,0.218764447092,0.316918981182,0.0701889419233,0.0757653854144,0.652793462476,0.0852575313359,0.0763843450098,11.8068254886,31.9316317445,98.5929217249,36.975327735,11.9753277234,nan,0.152716166501,0.135670238492,nan,nan,0,0,0.0,0.0,Relevant
1245,'http://bit.ly/QuEcR','http://bighollywood.breitbart.com/mmcgruther/2009/06/30/the-old-fakearoo/',10,1,'2009-07-01 01:23:13','http://twitter.com/jeff_roe','Mike McGruther article: Obama Admin. and the movie John Doe - http://bit.ly/QuEcR',81,5704,'http://web.archive.org/web/20120108025817/http://bighollywood.breitbart.com/mmcgruther/2009/06/30/the-old-fakearoo/','2012-01-08 02:58:17','Tue 30 Jun 2009 17:23:13 +0000',19,73,0.260273972603,5,'Breitbart News: Big Hollywood',168238,71,38,48,0,4,2,4,3,0.668313980147,0.403418332876,0.331686019853,0.0579070734857,0.0461466023578,0.235812317801,0.0414948029393,0.0683415626592,4.80839323727,4.11158007707,4.1908391294,85.5083990469,87.1567470173,0.044325109326,0.0706866836257,0.0865137548494,0.0,0.0,1,0,0.0833333333333,0.0,NonRelevant
1246,'http://bit.ly/3wM9Uh','http://inventorspot.com/articles/obama_action_figure_bends_poses_governs_shoots_22604',32,1,'2009-07-01 00:14:28','http://twitter.com/oreoscout','Obama action figure. Think Janet would like one? http://bit.ly/3wM9Uh',69,5743,'http://web.archive.org/web/20100120015011/http://inventorspot.com/articles/obama_action_figure_bends_poses_governs_shoots_22604','2010-01-20 01:50:11','Tue 30 Jun 2009 16:14:17 +0000',20,85,0.235294117647,2,'Detailed Obama Action Figure Bends to Your Will',48306,277,86,157,8,9,1,38,37,0.482686819387,0.349672077112,0.517313180613,0.0390360029179,0.0331496772066,0.658763724573,0.106441434098,0.104462862205,99.9999997652,40.820173697,99.4411366779,40.8201736011,99.4411369114,0.956115000055,0.0870388279778,0.122901286002,0.084818892968,0.111803398875,0,0,0.0,0.0,Relevant
1247,'http://bit.ly/11UKdh','http://www.smashingmagazine.com/2009/06/28/50-free-resources-that-will-improve-your-writing-skills/',60,1,'2009-07-01 00:13:12','http://twitter.com/ryanewaskiw','RT @burntsugar: RT @TimboReid 50 Free Resources To Improve Your Writing Skills. http://bit.ly/11UKdh. Very nice always good to improve.',135,5750,'http://web.archive.org/web/20100620014902/http://www.smashingmagazine.com/2009/06/28/50-free-resources-that-will-improve-your-writing-skills/','2010-06-20 01:49:02','Sun 28 Jun 2009 08:21:13 +0000',20,99,0.20202020202,4,'50 Free Resources That Will Improve Your Writing Skills | Smashing Magazine',113481,478,209,90,2,1690,364,2040,500,0.675777970338,0.0713812362254,0.324222029662,0.0628910361401,0.0636027314143,0.653052716027,0.127535047821,0.120820194896,83.0356025171,5.38575478626,9.97050812971,4.47209393686,8.27907149952,0.45774071571,0.125389206962,0.16078864715,0.150187852297,0.146290670817,0,0,0.0,0.0,Relevant
1248,'http://bit.ly/ub6H9','http://www.wired.com/epicenter/2009/06/pure-play-iphone-app-startups-attract-100-million-in-vc-bucks/',14,2,'2009-07-01 00:58:25','http://twitter.com/iphone_expert','Pure Play iPhone App Startups Attract $100 Million in VC Bucks http://bit.ly/ub6H9',82,5752,'http://web.archive.org/web/20100109023417/http://www.wired.com/epicenter/2009/06/pure-play-iphone-app-startups-attract-100-million-in-vc-bucks','2010-01-09 02:34:17','Tue 30 Jun 2009 16:58:25 +0000',19,101,0.188118811881,4,'Pure Play iPhone App Startups Attract $100 Million in VC Bucks | Wired Business | Wired.com',60085,0,0,0,0,3,5,66,65,0.652727192995,0.450609326849,0.347272807005,0.0957073225982,0.0808635618176,0.451405852007,0.0979610733,0.131961662788,50.8083594108,7.46926594829,7.48067419814,3.79501148836,3.80080783294,0.745797046987,0.156892908111,0.172876496006,0.167093470609,0.167300382514,0,0,0.0,0.0,Relevant
1249,'http://bit.ly/2fhA0V','http://quikbook.com/GetProfile.asp%3FCode%3D2399%26Market%3D2007',13,1,'2009-07-01 00:31:35','http://twitter.com/dallas_hotels','Super 8 - DFW Airport North 1 night from $49&lt;br&gt;2+ nights from $45 Stay 2 or more nights; receive 10% offValid until .. http://bit.ly/2fhA0V',146,5778,'http://web.archive.org/web/20030415225517/http://www.quikbook.com/GetProfile.asp%3FCode%3D2399%26Market%3D2007','','Tue 09 Jun 2009 06:39:17 +0000',20,64,0.3125,1,'Super 8 - DFW Airport North | Irving TX | Quikbook.com',38688,0,0,0,0,356,0,20,20,0.581742592612,0.70417066665,0.418257407388,0.097912886613,0.0891777902732,0.334360642448,0.0621508604069,0.0758206989192,44.7065583415,6.31102310485,5.7500882927,14.1165487547,12.8618451207,0.542986471279,0.105409255339,0.07126966451,0.163902517027,0.110818327701,0,0,0.0,0.0,Relevant
1253,'http://bit.ly/2vPkT','http://www.createsalesleaders.com/',20,1,'2009-07-01 01:25:55','http://twitter.com/neonladder','If you were selling a CURE to CANCER some patients would not buy out of their skeptical nature. Learn how to help. http://bit.ly/2vPkT',134,5891,'http://web.archive.org/web/20100503030406/http://www.createsalesleaders.com/','2010-05-03 03:04:06','Sat 30 May 2009 11:05:48 +0000',19,34,0.558823529412,0,'Professional Selling Skills',880,0,0,0,0,93,2,54,53,0.526618139627,0.676918234626,0.473381860373,0.0335719831132,0.0761939317759,0.257245909444,0.176529055988,0.130833856042,100.0,5.83652031411,5.49857376526,5.83652031411,5.49857376526,nan,nan,nan,nan,nan,0,0,0.0,0.0,NonRelevant
1254,'http://bit.ly/BJUSM','http://www.youtube.com/watch%3Fv%3Da0WMBYQL14U',17,2,'2009-07-01 00:41:13','http://twitter.com/patrickharnett','On the eve of Canada day; a song by my fave nearly-all Cdn group; The Band. Dylans I Shall Be Released live; 1970. http://bit.ly/BJUSM',134,5896,'http://web.archive.org/web/20120702021929/http://www.youtube.com/watch%3Fv%3Da0WMBYQL14U','2012-07-02 02:19:29','Tue 30 Jun 2009 16:40:56 +0000',19,46,0.413043478261,1,'?',0,15598,13832,7740,235,3,68,1029,500,0.621016709976,0.587942107567,0.378983290024,0.0427656889398,0.0375795934099,0.51792158922,0.101121265463,0.0823161348687,8.87856534449,26.2236351044,79.158981762,33.8571113774,11.2161186853,nan,0.101534616513,0.0887744934258,nan,nan,0,2,0.0,0.0833333333333,Relevant
1255,'http://bit.ly/iVGK','http://retheauditors.com/',67,2,'2009-07-01 00:55:47','http://twitter.com/retheauditors','New Blog Post: PwC Global Board: Risk And Quality Top Priorities http://bit.ly/iVGK',83,5899,'http://web.archive.org/web/20110810023406/http://retheauditors.com/','2011-08-10 02:34:06','Thu 05 Mar 2009 12:22:23 +0000',18,25,0.72,0,'re: The Auditors',107369,36,21,6,1,2155,485,828,500,0.739248335145,0.643801252254,0.260751664855,0.0777133690583,0.0880178025208,0.602876362538,0.230020390331,0.252532131814,98.602952196,14.0447087311,92.3994238116,14.2437000296,91.1085596903,0.332913460406,0.0452910813658,0.203933895671,0.025424641809,0.173056536403,0,2,0.0,0.166666666667,NonRelevant
1256,'http://bit.ly/zV9wb','http://www.smithsonianmag.com/arts-culture/The-Object-at-Hand-Stealth-Machine.html',10,1,'2009-07-01 00:35:14','http://twitter.com/photogjack','RT @brookpete: Blackbird. http://bit.ly/zV9wb if youre into airplanes or history this is cool.',94,5913,'http://web.archive.org/web/20111102021347/http://www.smithsonianmag.com/arts-culture/The-Object-at-Hand-Stealth-Machine.html','2011-11-02 02:13:47','Tue 23 Jun 2009 12:15:00 +0000',19,82,0.231707317073,2,'The Ultimate Spy Plane | Arts &amp; Culture | Smithsonian Magazine',146520,69,40,25,0,84,9,56,49,0.758372555795,0.100063746866,0.241627444205,0.0391255351523,0.0386895528131,0.840400164011,0.146650867338,0.143302302021,100.0,14.4230807218,23.5202915781,14.4230807218,23.5202915781,0.945147571703,0.0576428719888,0.18965054387,0.0598298465515,0.200072880608,0,0,0.0,0.0,Relevant
1258,'http://bit.ly/PF8OE','http://theater2.nytimes.com/2008/02/14/theater/reviews/14normal.html',12,1,'2009-07-01 00:03:41','http://twitter.com/zjh90','Great review of Next to Normal Everyone must see/listen to this!!! http://bit.ly/PF8OE',86,5957,'http://web.archive.org/web/20090227222424/http://theater2.nytimes.com/2008/02/14/theater/reviews/14normal.html','2009-02-27 22:24:24','Tue 30 Jun 2009 14:34:55 +0000',19,68,0.279411764706,6,'?',0,9,0,0,0,4,0,0,0,0.742413961573,0.243213628718,0.257586038427,0.033988743093,0.03301391004,0.694713984416,nan,nan,95.6856752545,81.519863826,8.66351494173,85.1954732087,9.05413994173,0.955391325934,0.0529503382214,nan,0.0369484466969,nan,0,0,0.0,0.0,Relevant
1260,'http://bit.ly/pq0PM','http://www.npr.org/blogs/ablogsupreme/2009/06/more_weird_instruments_in_jazz_1.html',18,2,'2009-07-01 00:57:10','http://twitter.com/charles_ayer','More Weird Instruments: Its kind of like a lap fretless bass suspended in air and played with sticks. But I.. http://bit.ly/pq0PM',129,6092,'http://web.archive.org/web/20100920023842/http://www.npr.org/blogs/ablogsupreme/2009/06/more_weird_instruments_in_jazz_1.html','2010-09-20 02:38:42','Tue 30 Jun 2009 16:49:05 +0000',19,83,0.228915662651,5,'More Weird Instruments In Jazz : A Blog Supreme : NPR',43563,3,0,1,0,9,0,8,7,0.504103444578,0.0904592000461,0.495896555422,0.0948072016715,0.0939930649659,0.536170022284,0.116436894574,0.125188224772,97.7979988806,59.6743175583,12.379201279,61.0179331288,12.6579290177,0.916350076719,0.150946381628,0.158061204718,0.182952578336,0.167193605385,0,0,0.0,0.0,Relevant
1261,'http://bit.ly/1wbOgV','http://www.uncrate.com/men/home/lighting/pharos-modern-pendant-light/',27,1,'2009-07-01 00:49:41','http://twitter.com/briodesign','Love love love these lights! http://bit.ly/1wbOgV sorry about long link...still learning',88,6196,'http://web.archive.org/web/20101230023257/http://www.uncrate.com/men/home/lighting/pharos-modern-pendant-light/','2010-12-30 02:32:57','Tue 30 Jun 2009 16:49:41 +0000',20,69,0.289855072464,4,'Pharos Modern Pendant Light | Uncrate',14118,0,0,0,0,5,0,1,1,0.43034047949,0.202468500014,0.56965952051,0.0636445827341,0.0637252987877,0.595691226233,0.100758544372,0.117402741266,65.1173966442,73.7552419836,75.9645147395,88.2884997634,85.7208090745,nan,nan,nan,0.0764719112902,0.0,0,0,0.0,0.0,Relevant
1262,'http://bit.ly/TyQWo','http://www.awebguy.com/2009/06/twitter-follower-frenzy/',15,1,'2009-07-01 00:21:18','http://twitter.com/forfeng','RT @murnahan: The Twitter Follower Frenzy http://bit.ly/TyQWo What is your opinion? Please read and comment. (I LOVE the sarcasm; spot on!)',139,6249,'http://web.archive.org/web/20111124020527/http://www.awebguy.com/2009/06/twitter-follower-frenzy/','2011-11-24 02:05:27','Wed 24 Jun 2009 00:59:43 +0000',19,55,0.345454545455,3,'Twitter Follower Frenzy',81519,2,0,0,0,698,50,100,98,0.782191501293,0.339087907053,0.217808498707,0.098795452247,0.0992355232547,0.921490582668,0.210590029423,0.207402459594,99.9998623842,26.1582459021,15.0833577731,26.1582099042,15.083337016,0.527113755893,0.130179105015,0.2413795072,0.125019934615,0.228814774793,0,0,0.0,0.0,Relevant
1264,'http://bit.ly/16Y4qM','http://www.guardian.co.uk/technology/blog/2009/jun/29/twitter-users-average-api-traffic',12,1,'2009-07-01 00:17:29','http://twitter.com/nikhewitt','RT @alizasherman RT @weirdchina: The average Twitter user has 126 followers http://bit.ly/16Y4qM [&; FYI; average Facebook user has 120]',136,6259,'http://web.archive.org/web/20111020020148/http://www.guardian.co.uk/technology/blog/2009/jun/29/twitter-users-average-api-traffic','2011-10-20 02:01:48','Tue 30 Jun 2009 15:37:06 +0000',20,87,0.229885057471,6,'Average Twitter user has 126 followers and only 20% of users go via website | Technology | guardian.co.uk',160040,24,1,1,0,109,201,1080,500,0.625896002156,0.236446685158,0.374103997844,0.0591197566899,0.0454267799346,0.658834498263,0.123632853172,0.141009615518,28.0513501354,22.5704075165,29.3750894688,6.33130403946,95.4936670585,0.757495779988,0.085187405462,0.205533998215,0.0882591563281,0.193839639109,0,0,0.0,0.0,Relevant
1265,'http://bit.ly/eEBNV','http://www.ustream.tv/princesammie',10,1,'2009-07-01 00:25:32','http://twitter.com/tay_love1','come watch@PrinceSammiehttp://bit.ly/eEBNV LIVE lets go!',56,6263,'http://web.archive.org/web/20091228020955/http://www.ustream.tv/princesammie','2009-12-28 02:09:55','Thu 11 Jun 2009 17:09:08 +0000',19,34,0.558823529412,2,'Prince Sammie Ustream.TV: Prince Sammies Show. R&B/Soul',32332,35,14,5,0,52853,28,130,130,0.680591096241,0.281141759972,0.319408903759,0.0498135481387,0.0354218173488,0.368777658366,0.0684392581225,0.079681907289,23.6304649595,3.66177198342,54.039086875,15.4959794049,12.7696874885,0.169030850946,0.0,0.0,0.0,0.0446433020122,1,2,0.2,0.4,Relevant
1267,'http://bit.ly/LLg3w','http://www.youtube.com/watch%3Fv%3Dzudbz4hOcbc',42,2,'2009-07-01 00:10:21','http://twitter.com/1606dom','Check this video out David Guetta feat. Kelly Rowland - When Love Takes Over (Official Music ... http://bit.ly/LLg3w',116,6343,'http://web.archive.org/web/20100821015604/http://www.youtube.com/watch%3Fv%3Dzudbz4hOcbc','2010-08-21 01:56:04','Mon 08 Jun 2009 03:39:38 +0000',19,46,0.413043478261,1,'?',0,748564,718957,277896,281,12830,359,14646,500,0.658311761296,0.882567340334,0.341688238704,0.0,0.0643267520903,0.0442909225887,0.0891612713698,0.00784585255263,100.0,80.785828053,97.9610968205,80.785828053,97.9610968205,nan,nan,nan,nan,nan,4,6,0.222222222222,0.333333333333,Relevant
1268,'http://bit.ly/g6lD2','http://www.musclepricecars.com/camaro_project_car.htm',50,1,'2009-07-01 00:19:00','http://twitter.com/nearlyfamous','Camaro Project cars http://bit.ly/g6lD2',39,6362,'http://web.archive.org/web/20100218020502/http://www.musclepricecars.com/camaro_project_car.htm','2010-02-18 02:05:02','Tue 30 Jun 2009 15:02:13 +0000',19,53,0.358490566038,1,'?',30320,13,1,1,0,5,0,15,14,0.547629383344,0.559212321843,0.452370616656,0.069843029577,0.0717034739382,0.670209473196,0.133365752561,0.10415008426,1.59816421528,2.8831243906,2.04344195427,55.4316775403,78.2094256184,nan,0.197385508488,0.228945522813,nan,nan,0,0,0.0,0.0,Relevant
1269,'http://bit.ly/cqymI','http://www.linkroll.com/Home-Business-Business--91480-3-Questions-To-Ask-Your-MLM-Coach-To-See-If-They-Are-The-Real-Deal.html',10,1,'2009-07-01 01:26:06','http://twitter.com/zave10','</p> <p>You should ask your MLM coach a couple of questions like this. What is your primary means of.. http://bit.ly/cqymI',122,6478,'http://web.archive.org/web/20091005031404/http://www.linkroll.com/Home-Business-Business--91480-3-Questions-To-Ask-Your-MLM-Coach-To-See-If-They-Are-The-Real-Deal.html','2009-10-05 03:14:04','Tue 30 Jun 2009 17:26:04 +0000',19,125,0.152,1,'3 Questions To Ask Your MLM Coach To See If They Are The Real Deal',24268,0,0,0,0,4,1,17,17,0.739550501502,0.16851115332,0.260449498498,0.107230513567,0.105473364541,0.71978747702,0.121798353005,0.123827470578,74.1831979608,39.7799164323,77.3408534634,53.6238899452,57.3739184293,0.712105019138,0.175,0.167359670349,0.173382091616,0.16581239827,0,0,0.0,0.0,Relevant
1270,'http://bit.ly/tC17L','http://jonathanbudd.com/power-of-now/',15,1,'2009-07-01 01:07:30','http://twitter.com/mscbellybuster','RT @jonathanbudd Realizing The Power Of Now - Watch This Video Or Keep Losing It… | Jonathan Budd... http://bit.ly/tC17L (via @tweetmeme)',139,6525,'http://web.archive.org/web/20090527231845/http://jonathanbudd.com/power-of-now/','2009-05-27 23:18:45','Tue 26 May 2009 11:17:41 +0000',19,37,0.513513513514,1,'Realizing The Power Of Now – Watch This Video Or Keep Losing It… | Jonathan Budds Official Blog',65502,12,3,2,0,103,0,34,34,0.611702045358,0.810398248897,0.388297954642,0.120775452334,0.0859734741109,0.459286765816,0.136099294613,0.157108980831,56.4273373009,1.60363771254,2.58828980356,2.8419517724,4.58694300912,0.748455199184,0.1490711985,0.21380687978,0.152145154863,0.19978732197,0,0,0.0,0.0,Relevant
1271,'http://bit.ly/4GnjSv','http://printable-coupons.blogspot.com/2007/01/petsmart-coupons.html',22,1,'2009-07-01 00:40:05','http://twitter.com/m_free_stuff','Petsmart Coupons: $5 Printable Petsmart Coupons ( New ! July-25 )Receive a $5 discount on your $25 in store purc.. http://bit.ly/4GnjSv',135,6586,'http://web.archive.org/web/20070422225019/http://printable-coupons.blogspot.com/2007/01/petsmart-coupons.html','2007-04-22 22:50:19','Tue 30 Jun 2009 16:38:38 +0000',20,67,0.298507462687,3,'?',0,23,194,14,0,16,11,20,18,0.639427561389,0.71642186953,0.360572438611,0.0854791055836,0.066630415078,0.443664722191,0.0963100118085,0.116690446843,56.243555338,88.827669121,74.6500847342,63.3176080095,41.9858617174,0.564411734517,0.228217732294,0.190159707314,0.213200716356,0.230283093236,0,0,0.0,0.0,Relevant
1273,'http://bit.ly/gCb9k','http://mashable.com/2009/06/30/breaking-the-pirate-bay-sold-for-7-8-million',15,1,'2009-07-01 00:11:44','http://twitter.com/joey19912','RT The most Tweeted story on Twitter today: BREAKING: The Pirate Bay Sold For $7.8 Million - http://bit.ly/gCb9k',112,6632,'http://web.archive.org/web/20120422020216/http://mashable.com/2009/06/30/breaking-the-pirate-bay-sold-for-7-8-million','2012-04-22 02:02:16','Tue 30 Jun 2009 01:01:06 +0000',19,75,0.253333333333,4,'BREAKING: The Pirate Bay Sold For $7.8 Million',179410,0,0,0,0,13395,0,0,0,0.602668521239,0.639139487003,0.397331478761,0.0686428292412,0.0836350324496,0.382234880759,nan,nan,99.8943584107,8.86956982233,8.65722011721,8.87894968589,8.66637541393,0.886814906261,0.123016957826,nan,0.133169028486,nan,0,0,0.0,0.0,Relevant
1274,'http://bit.ly/TFUTf','http://chris.pirillo.com/gnomedex-questions-and-answers/',11,1,'2009-07-01 00:52:24','http://twitter.com/aussieseo','Gnomedex Questions and Answers | Chris Pirillo: For instance; one speaker this year will be talking about the to.. http://bit.ly/TFUTf',134,6738,'http://web.archive.org/web/20100210024442/http://chris.pirillo.com/gnomedex-questions-and-answers/','2010-02-10 02:44:42','Tue 30 Jun 2009 16:06:38 +0000',19,56,0.339285714286,1,'Gnomedex Questions and Answers - Chris Pirillo',52798,1,0,0,0,18,9,44,44,0.642823270379,0.373308515146,0.357176729621,0.0787726361443,0.102035723817,0.434731576542,0.105179668856,0.100146412963,99.8751144754,2.87553015332,2.90285545244,2.87912576464,2.90648523177,0.811138928424,0.142929183781,0.144059076334,0.161462578158,0.15595819112,0,0,0.0,0.0,Relevant
1275,'http://bit.ly/dVDyy','http://www.adweek.com/aw/news/account-activity/index.jsp',26,1,'2009-07-01 01:11:35','http://twitter.com/ericklaseca','RT AdweekDotComNew-Biz Fireworks! Microsoft; Bristol-Myers Squibb; Abbott Labs; Zurich Financial; LVMH make agency moves http://bit.ly/dVDyy',140,6739,'http://web.archive.org/web/20090126231916/http://www.adweek.com/aw/news/account-activity/index.jsp','2009-01-26 23:19:16','Thu 28 May 2009 13:43:20 +0000',19,56,0.339285714286,4,'Accounts | Adweek',51354,0,0,0,0,2706,9,100,100,0.475473750608,0.753974678757,0.524526249392,0.0277657292941,0.022622350159,0.286847781197,0.114420235543,0.143399062692,47.2502575844,59.1299487882,4.38019922507,79.9091806314,9.27021237344,0.233276847735,0.0249145030917,0.17248477681,0.0170996392014,0.1204673082,0,0,0.0,0.0,Relevant
1276,'http://bit.ly/12JVMV','http://www.ojr.org/ojr/people/davidwestphal/200906/1756/',67,2,'2009-07-01 01:04:10','http://twitter.com/vikkiporter','RT @kdmc on David Westphal profile of A free-lance prototype: multimedia and entrepreneurial for @ojr http://bit.ly/12JVMV',122,6746,'http://web.archive.org/web/20121004025636/http://www.ojr.org/ojr/people/davidwestphal/200906/1756/','2012-10-04 02:56:36','Tue 30 Jun 2009 17:01:30 +0000',20,56,0.357142857143,5,'A free-lance prototype: multimedia and entrepreneurial',26259,3,0,0,0,40,14,54,46,0.694922673214,0.773952539573,0.305077326786,0.0875795761969,0.0884747910408,0.92468024584,0.182849513921,0.173457745806,100.0,3.46853381114,4.82214147739,3.46853381114,4.82214147739,0.99674267101,0.0610136189971,0.168127899408,0.0610136189971,0.168127899408,0,0,0.0,0.0,Relevant
1277,'http://bit.ly/rRnje','http://www.last.fm/music/Frank%2BSinatra/_/Love%2Band%2BMarriage',28,1,'2009-07-01 01:01:18','http://twitter.com/ddenson','♪♫ Listening to Frank Sinatra – Love and Marriage: http://www.last.fm/music/Frank+Sinatra http://bit.ly/rRnje',115,6748,'http://web.archive.org/web/20070907230850/http://www.last.fm/music/Frank%2BSinatra/_/Love%2Band%2BMarriage','2007-09-07 23:08:50','Tue 30 Jun 2009 17:01:16 +0000',19,64,0.296875,4,'?',0,3,1,0,0,4,1,11,11,0.767027281278,0.875210186519,0.232972718722,0.0986143421914,0.0769230769231,0.33542786546,0.0683941128881,0.087680325879,45.6290980624,50.6748664207,50.9199844272,90.0428580977,89.6094108741,nan,0.54554472559,0.310684883001,nan,nan,2,2,0.181818181818,0.181818181818,Relevant
1278,'http://bit.ly/hvM5i','http://www.techcrunch.com/2009/06/28/friendfeeed-syphilis-and-the-perfection-of-online-mobs/',29,2,'2009-07-01 00:27:28','http://twitter.com/laurenthedark','RT @TechCrunch FriendFeeed; Syphilis And The Perfection Of Online Mobs http://bit.ly/hvM5i (via @tweetmeme)',107,6862,'http://web.archive.org/web/20100224022150/http://techcrunch.com/2009/06/28/friendfeeed-syphilis-and-the-perfection-of-online-mobs/','2010-02-24 02:21:50','Sun 28 Jun 2009 09:20:19 +0000',19,92,0.20652173913,4,'FriendFeed Syphilis And The Perfection Of Online Mobs  |  TechCrunch',75905,26,1,0,0,40,70,321,265,0.739047733754,0.711754437441,0.260952266246,0.0600962310161,0.0420579115569,0.433353067694,0.137824339203,0.168728464252,95.6848568706,9.54688927202,13.1744118514,9.9774296417,13.7685442422,0.811541799777,0.0551056198716,0.185572369094,0.0794552157705,0.175236543004,0,0,0.0,0.0,Relevant
1279,'http://bit.ly/dvlLq','http://animals.nationalgeographic.com/animals/birds/blue-footed-booby.html',33,2,'2009-07-01 00:19:04','http://twitter.com/sharkgoddess','@RyanSeacrest Here you go; http://bit.ly/dvlLq',46,6868,'http://web.archive.org/web/20120222021332/http://animals.nationalgeographic.com/animals/birds/blue-footed-booby.html','2012-02-22 02:13:32','Tue 30 Jun 2009 14:58:23 +0000',19,74,0.256756756757,3,'Blue-Footed Boobies Blue-Footed Booby Pictures Blue-Footed Booby Facts - National Geographic',243066,246,233,299,0,15,4,15,14,0.548961803741,0.343709183898,0.451038196259,0.0193473910956,0.0288035764741,0.877464014954,0.0543917156848,0.0483549044321,94.2727954019,2.84560821023,10.7047776425,2.68263440597,10.0916931252,0.922480620155,0.0,0.0835467353046,0.0,0.0954819832053,0,0,0.0,0.0,Relevant
1280,'http://bit.ly/UhBWa','http://critters.org/irantime.ht',14,1,'2009-07-01 00:00:02','http://twitter.com/time_in_iran','The time in Iran is now... 4:30 AM; Wed Jul 1 (what this is: http://bit.ly/UhBWa ) #IranElection #gr88 #neda',108,6899,'http://web.archive.org/web/20120509015501/http://critters.org/irantime.ht','2012-05-09 01:55:01','Mon 22 Jun 2009 06:37:02 +0000',19,31,0.612903225806,1,'?',50163,14,1,0,0,40693,100,31260,500,0.674284990477,0.598505906021,0.325715009523,0.0455072289424,0.0454170262195,0.9494066307,0.0411984537137,0.0412802779328,20.5830875061,3.21178606532,4.81665268508,15.6040052998,23.4010212688,0.813814683233,0.0884315376571,0.0640020480983,0.0936072754402,0.0677479720901,0,0,0.0,0.0,Relevant
1282,'http://bit.ly/qajTv','http://www.last.fm/music/Creedence%2BClearwater%2BRevival/_/I%2BPut%2Ba%2BSpell%2Bon%2BYou',21,1,'2009-07-01 01:05:16','http://twitter.com/dullym','#lastfm ♥ ♫ Creedence Clearwater Revival – I Put a Spell on You http://bit.ly/qajTv',89,7084,'http://web.archive.org/web/20060131230712/http://www.last.fm/music/Creedence%2BClearwater%2BRevival/_/I%2BPut%2Ba%2BSpell%2Bon%2BYou','2006-01-31 23:07:12','Tue 30 Jun 2009 17:05:15 +0000',19,90,0.211111111111,4,'Creedence Clearwater Revival – I Put a Spell on You – Video listening & stats at Last.fm',128397,5,5,1,0,2,1,29,29,0.569997636615,0.341800969776,0.430002363385,0.0885579448896,0.0677382570299,0.239956828261,0.0558763288368,0.0589312493284,14.2311296196,33.5787532239,15.3763189914,42.3813520552,92.5522527694,nan,0.169030850946,0.0938416870635,nan,nan,0,0,0.0,0.0,Relevant
1283,'http://bit.ly/hy8mk','http://www.idsgn.org/posts/microsofts-strange-new-ads-for-internet-explorer/',37,1,'2009-07-01 00:57:10','http://twitter.com/stonehippo','Funny; but Im still not buying it; thanks http://bit.ly/hy8mk',61,7086,'http://web.archive.org/web/20110623025516/http://idsgn.org/posts/microsofts-strange-new-ads-for-internet-explorer/','2011-06-23 02:55:16','Sun 28 Jun 2009 23:21:13 +0000',19,76,0.25,2,'Microsofts strange new ads for Internet Explorer: idsgn (a design blog)',13413,66,0,0,0,690,61,522,499,0.698841143659,0.00344772691381,0.301158856341,0.050251890763,0.0489115988045,0.862723012377,0.144891501637,0.150229774936,100.0,81.4744509847,73.4516020723,81.4744509847,73.4516020723,1.0,0.0392837100659,0.148610213581,0.0392837100659,0.148610213581,0,2,0.0,0.222222222222,Relevant
1285,'http://bit.ly/1a4IhD','http://garyvaynerchuk.com/post/78961659/better-than-zero',25,1,'2009-07-01 00:28:05','http://twitter.com/paultagell','Love it @garyvee - Hussle Your Face Off - should me a movie! inspirational podcast http://bit.ly/1a4IhD',103,7122,'http://web.archive.org/web/20120622022647/http://garyvaynerchuk.com/post/78961659/better-than-zero','2012-06-22 02:26:47','Fri 05 Jun 2009 11:02:14 +0000',20,56,0.357142857143,3,'?',0,0,0,0,0,294,27,97,93,0.693783490388,0.000706981975709,0.306216509612,0.0470777235722,0.0462962962963,0.884590801209,0.129865754456,0.132378695815,64.4737261769,76.5796108345,7.61992249614,84.1917652418,4.91284796505,nan,0.0,0.146348428407,nan,nan,0,0,0.0,0.0,Relevant
1286,'http://bit.ly/lABFd','http://www.savingcentswithsense.net/2009/06/arbys-free-wednesdays-all-summer/',17,1,'2009-07-01 00:44:34','http://twitter.com/mandycbuchanan','RT @SavingSense Dont miss Arbys Free Wednesday! Get a free Beef and Cheddar with drink purchase 7/1 http://bit.ly/lABFd',119,7149,'http://web.archive.org/web/20100122024343/http://www.savingcentswithsense.net/2009/06/arbys-free-wednesdays-all-summer','2010-01-22 02:43:43','Tue 30 Jun 2009 16:10:36 +0000',19,77,0.246753246753,3,'Arby’s FREE Wednesdays All Summer - Saving Cents With Sense',78292,19,1,0,0,88,10,18,18,0.587755964403,0.561393449701,0.412244035597,0.0878749550327,0.0635762147066,0.511802708899,0.130119091782,0.134288318559,99.9206348656,40.0631578408,62.3807468295,40.0313616617,62.3312382659,0.792905172263,0.138527128962,0.289818769271,0.200250469729,0.327876195464,0,0,0.0,0.0,Relevant
1287,'http://bit.ly/NPKwB','http://www.troutrivernetwork.org/mrba/calendar.html',12,1,'2009-07-01 00:56:23','http://twitter.com/oakleighvermont','RT @BirdDiva July 17th MRBA Pot Luck Info on Wild & Scenic designation for the Missisquoi & Trout Rivers. Info at: http://bit.ly/NPKwB #vt',138,7247,'http://web.archive.org/web/20070804225536/http://www.troutrivernetwork.org/mrba/calendar.html','2007-08-04 22:55:36','Tue 30 Jun 2009 11:43:33 +0000',19,51,0.372549019608,2,'?',33405,7,1,0,0,13,2,21,18,0.552281327277,0.705555130377,0.447718672723,0.0870388279778,0.120168353625,0.635403244069,0.194938811,0.17766726363,3.17488491332,4.1757889655,1.24375287932,76.0307798011,39.1747390307,0.366396745813,0.16552117772,0.27029495136,0.144937726091,0.211608035118,0,0,0.0,0.0,NonRelevant
1289,'http://bit.ly/O2Gau','http://blogs.discovermagazine.com/80beats/2009/06/30/new-trojan-horse-treatment-sneaks-into-sabotages-cancer-cells/',12,1,'2009-07-01 00:25:58','http://twitter.com/cancerremedy','New “Trojan Horse” Treatment Sneaks Into; Sabotages Cancer Cells: Discover Magazine But a new type of cancer tre.. http://bit.ly/O2Gau',138,7306,'http://web.archive.org/web/20121105022744/http://blogs.discovermagazine.com/80beats/2009/06/30/new-trojan-horse-treatment-sneaks-into-sabotages-cancer-cells/','2012-11-05 02:27:44','Tue 30 Jun 2009 16:25:57 +0000',19,115,0.165217391304,5,'?',477059,4,0,0,0,0,2,8,7,0.383900107822,0.800707744031,0.616099892178,0.0979577979743,0.0450554569394,0.251301616718,0.0507091828421,0.105685063268,8.66942773427,75.9874868978,16.8945294774,6.58768026369,51.3149996032,nan,0.126295371385,0.163663417677,nan,nan,0,0,0.0,0.0,Relevant
1290,'http://bit.ly/15QHL2','http://www.youtube.com/watch%3Fv%3DqWBKBkEJQRk',16,2,'2009-07-01 00:27:32','http://twitter.com/astronautics','RT @cindyscott54 @Astronautics You are a steelly-eyed missle man. God Bless America.Good night! http://bit.ly/15QHL2',116,7335,'http://web.archive.org/web/20111112022947/http://www.youtube.com/watch%3Fv%3DqWBKBkEJQRk','2011-11-12 02:29:47','Mon 18 May 2009 00:59:47 +0000',20,46,0.434782608696,1,'?',0,237333,244348,111830,3056,723,313,2449,500,0.748987301844,0.482453964429,0.251012698156,0.0304787405684,0.0316950532988,0.404219005149,0.100713821006,0.0592036302363,73.2811581328,75.5310271087,99.2814053786,97.0212652178,72.754563672,0.409400910366,0.0469452526813,0.0834443221794,0.0341992784028,0.0831676309137,0,1,0.0,0.0714285714286,Relevant
1291,'http://bit.ly/YL3Ul','http://shegeeks.net/5-ways-tweetdeck-is-locking-in-twitter-users/',16,1,'2009-07-01 00:07:34','http://twitter.com/anildas','Reading 5 Ways TweetDeck Is Locking In Twitter Users http://bit.ly/YL3Ul (via feedly) #yam',90,7378,'http://web.archive.org/web/20091120021032/http://shegeeks.net/5-ways-tweetdeck-is-locking-in-twitter-users','2009-11-20 02:10:32','Tue 30 Jun 2009 12:57:31 +0000',19,65,0.292307692308,1,'?',52155,1,0,0,0,9,17,56,55,0.708170801964,0.8123587576,0.291829198036,0.103147611347,0.0659731799488,0.53710702834,0.101944149905,0.128100267236,14.0450652393,2.22658465274,15.8496387828,15.8531456765,88.6144184846,0.561012467569,0.116296760926,0.152362350055,0.123691622633,0.141274780254,0,0,0.0,0.0,Relevant
1292,'http://bit.ly/lKF6R','http://www.newscientist.com/article/dn17372-gallery-domestic-robots-with-a-taste-for-flesh.html',16,1,'2009-07-01 00:22:41','http://twitter.com/kosfactor','read this this..... http://bit.ly/lKF6R',39,7423,'http://web.archive.org/web/20100831022624/http://www.newscientist.com/article/dn17372-gallery-domestic-robots-with-a-taste-for-flesh.html','2010-08-31 02:26:24','Thu 25 Jun 2009 06:22:30 +0000',19,95,0.2,2,'Gallery: Domestic robots with a taste for flesh - tech - 25 June 2009 - New Scientist',68481,361,6,22,3,164,34,264,253,0.558708148552,0.392425948082,0.441291851448,0.0119608325986,0.0122923981501,0.743008466825,0.159229565071,0.167966471824,94.9609490733,94.2235895825,92.9624781053,89.4756149185,88.2780514909,0.800192323006,0.0,0.197618813271,0.0,0.205170951161,0,1,0.0,0.25,Relevant
1293,'http://bit.ly/IJSH1','http://www.ploked.com/twitter/9-ways-to-get-the-most-out-of-140-characters.html',14,1,'2009-07-01 00:22:58','http://twitter.com/socialmediamum','RT @Annie_Lui: RT @ploked 9 Ways to Get the Most out of 140 Characters | ploked.com - http://bit.ly/IJSH1 #socialmedia',118,7433,'http://web.archive.org/web/20120413022651/http://www.ploked.com/twitter/9-ways-to-get-the-most-out-of-140-characters.html','2012-04-13 02:26:51','Fri 05 Jun 2009 01:30:04 +0000',19,79,0.240506329114,2,'9 Ways to Get the Most out of 140 Characters | ploked.com',72177,1,0,0,0,385,82,334,318,0.5718118412,0.284251093416,0.4281881588,0.0907841299003,0.0801122357501,0.745474260737,0.175662961894,0.166683105653,99.9796164602,72.2475157631,70.613616521,72.2622453666,70.6280130101,0.815085398729,0.153069193731,0.221766381286,0.132221471337,0.198705701456,0,1,0.0,0.0526315789474,Relevant
1294,'http://bit.ly/NVZrv','http://www.zacuto.com/zgrip-iphone-pro',21,1,'2009-07-01 00:35:30','http://twitter.com/rnkn','Serious? Serious. RT @zacuto: The Zacuto solution to iPhone video rigs http://bit.ly/NVZrv',90,7465,'http://web.archive.org/web/20100107023955/http://www.zacuto.com/zgrip-iphone-pro','2010-01-07 02:39:55','Tue 30 Jun 2009 10:21:18 +0000',19,38,0.5,1,'iPhone 3Gs Accessories Video',56716,80,4,25,0,1410,34,178,177,0.486281764036,0.209590518956,0.513718235964,0.0495146592519,0.0528471235433,0.448360053266,0.17352046825,0.116902669339,17.390886857,63.1307718113,99.8568080545,10.9790010977,17.3659845078,0.373788573924,0.144149994031,0.190252626795,0.0911353270721,0.20689582388,0,0,0.0,0.0,Relevant
1295,'http://bit.ly/VnxTJ','http://www.mastersoftrivia.com',53,1,'2009-07-01 00:59:23','http://twitter.com/authordarkstar','♺ @triviamike: Germany produces over 5;000 varieties of beer and has about 1;300 breweries http://bit.ly/VnxTJ',112,7521,'http://web.archive.org/web/20110829030444/http://www.mastersoftrivia.com/','2011-08-29 03:04:44','Fri 10 Apr 2009 19:49:45 +0000',19,30,0.633333333333,0,'Quiz Quizzes and Trivia from Masters of Trivia',136207,7,5,14,0,72033,324,12917,500,0.532858600494,0.800283003085,0.467141399506,0.0272975545216,0.0273474131102,0.845804327956,0.151529028117,0.160880248729,98.3619990029,27.2328111097,11.7279556204,26.7867373922,11.5358515904,0.755928946018,0.0,0.0231229325206,0.0,0.015294382258,0,40,0.0,2.66666666667,Relevant
1297,'http://bit.ly/Ipsyh','http://www.youtube.com/watch%3Fv%3DX39dGQmBEww',23,2,'2009-07-01 01:19:41','http://twitter.com/mary4music','Tonight; I needed a smile; this worked. The Humor of Ronald Reagan http://bit.ly/Ipsyh :)',89,7637,'http://web.archive.org/web/20121019032658/http://www.youtube.com/watch%3Fv%3DX39dGQmBEww','2012-10-19 03:26:58','Tue 30 Jun 2009 17:19:43 +0000',19,46,0.413043478261,1,'?',0,10252,9122,6330,16,52,100,460,454,0.577441125234,0.335910610214,0.422558874766,0.0411113225897,0.0522440798159,0.558735626523,0.113309219763,0.10164641278,15.6185096793,7.20674443528,7.20629752436,46.1423310116,46.1394695931,0.179179843799,0.063642792526,0.113631914603,0.0731272424127,0.0801798043687,0,0,0.0,0.0,Relevant
1298,'http://bit.ly/10JJMC','http://gizmodo.com/5304733/birdfeed-twitter-app-review-lean-fast-and-pretty',10,1,'2009-07-01 00:40:05','http://twitter.com/mikewren','@andygadiel Birdfeed may have promise as a Tweetie replacement for iphone http://bit.ly/10JJMC',94,7669,'http://web.archive.org/web/20091226024754/http://gizmodo.com/5304733/birdfeed-twitter-app-review-lean-fast-and-pretty','2009-12-26 02:47:54','Tue 30 Jun 2009 16:40:07 +0000',20,75,0.266666666667,2,'Birdfeed Twitter App Review: Lean Fast and Pretty',125458,3,0,0,0,30,9,66,62,0.615341504872,0.365464890342,0.384658495128,0.0452901523465,0.0540464005538,0.371160575248,0.0982369706516,0.110701525721,46.8064266559,5.96110287646,6.4292401691,12.7356504274,13.7358064446,0.856906986334,0.0757131697688,0.156452253088,0.0841820299899,0.173694284846,0,0,0.0,0.0,Relevant
1300,'http://bit.ly/pg7Mn','http://www.youtube.com/watch%3Fv%3DTcKpx2DxGwY',27,2,'2009-07-01 00:20:55','http://twitter.com/flashgirl','YUUCK! Gross living blobs found in NC sewer http://bit.ly/pg7Mn; Deep Sea News says theyre annelid worms rt @chrisboutet',120,7753,'http://web.archive.org/web/20100221023008/http://www.youtube.com/watch%3Fv%3DTcKpx2DxGwY','2010-02-21 02:30:08','Tue 30 Jun 2009 11:34:08 +0000',19,46,0.413043478261,1,'?',0,12717,1020,8653,133,13899,252,2555,500,0.687931362848,0.527959552056,0.312068637152,0.0499845750421,0.0635243186818,0.254886353623,0.12339134522,0.0931322474319,90.3704082723,18.7954749961,25.1711463241,20.7982627891,27.8533059719,0.578195584824,0.110096376513,0.0863868425581,0.0845154254729,0.0767425766894,0,5,0.0,0.277777777778,Relevant
1301,'http://bit.ly/vOnRm','http://www.benckenstein.com/social-media/return-on-influence-the-real-roi/',19,1,'2009-07-01 00:40:02','http://twitter.com/charlottestec','Return On Influence – The Real ROI - http://bit.ly/vOnRm',58,7767,'http://web.archive.org/web/20111228024929/http://www.benckenstein.com/social-media/return-on-influence-the-real-roi','2011-12-28 02:49:29','Tue 09 Jun 2009 14:40:05 +0000',19,74,0.256756756757,2,'Return On Influence – The Real ROI « Interactive Marketing Strategist – George Benckenstein',57130,10,2,0,0,1270,157,998,500,0.660384545111,0.691815663146,0.339615454889,0.0674199862463,0.068199433947,0.980524544651,0.167902151637,0.165989764071,100.0,32.536582224,32.5481232446,32.536582224,32.5481232446,1.0,0.11160825503,0.210766647948,0.11160825503,0.210766647948,0,0,0.0,0.0,Relevant
1303,'http://bit.ly/LwglK','http://ccinsider.comedycentral.com/2009/06/30/jeff-goldblum-addresses-rumors-of-his-death/',12,1,'2009-07-01 00:44:34','http://twitter.com/bobjwatts','Heheh. Jeff Goldblum thinks the rumors of his death are greatly exaggerated. Colbert disagrees. http://bit.ly/LwglK (via @BAULDOFF)',131,7881,'http://web.archive.org/web/20100302025555/http://ccinsider.comedycentral.com/2009/06/30/jeff-goldblum-addresses-rumors-of-his-death','2010-03-02 02:55:55','Tue 30 Jun 2009 12:57:45 +0000',19,90,0.211111111111,4,'Jeff Goldblum Addresses Rumors of His Death | Insider Blog | Comedy Centrals Insider | CCInsider.ComedyCentral.com',22027,0,0,0,0,130,18,127,120,0.578238594924,0.617380847408,0.421761405076,0.0573539334676,0.0792187777872,0.382760682983,0.137622358555,0.142831825627,6.02026445011,64.9683984436,72.7952085678,3.91126939531,4.38246406279,0.385026770543,0.0,0.0503154605427,0.14808721944,0.147739339999,2,4,0.117647058824,0.235294117647,Relevant
1304,'http://bit.ly/17PbFi','http://www.darkmatter101.org/site/category/journal/issues/4-the-wire/',40,1,'2009-07-01 00:38:48','http://twitter.com/magnakai','Intense Wire coverage in free online journal Darkmatter: http://bit.ly/17PbFi (via mefi)',88,7895,'http://web.archive.org/web/20120802025023/http://www.darkmatter101.org/site/category/journal/issues/4-the-wire/','2012-08-02 02:50:23','Wed 03 Jun 2009 02:03:18 +0000',20,69,0.289855072464,5,'The Wire Files | darkmatter',29309,151,32,55,7,154,14,47,46,0.708218782162,0.590741694682,0.291781217838,0.0539383427216,0.0538163561137,0.904153260916,0.0827909727279,0.0768283138233,93.6709751265,14.2238477231,13.4596983779,15.1849040793,14.3691237971,0.829156197589,0.0,0.0559697596238,0.0,0.0445435403187,0,0,0.0,0.0,Relevant
1305,'http://bit.ly/Uxdpw','http://dumbonyc.com/2009/06/29/parking-in-front-of-mikeys/',13,1,'2009-07-01 00:20:10','http://twitter.com/newyorkology','@wtk1 Did you see this? http://bit.ly/Uxdpw',43,7896,'http://web.archive.org/web/20101213023146/http://dumbonyc.com/2009/06/29/parking-in-front-of-mikeys/','2010-12-13 02:31:46','Tue 30 Jun 2009 16:20:11 +0000',19,58,0.327586206897,4,'Dumbo NYC Brooklyn  » Archive   » Parking in Front of Mikey’s (DumboNYC.com)',49491,0,0,0,0,10,1,1,1,0.67052900303,0.344148735934,0.32947099697,0.0284095494864,0.0569918543089,0.769888186475,0.0468235862986,0.0155605511022,99.9866798531,2.10530815955,2.10530815955,2.10558862704,2.10558862704,0.713729960183,0.0371390676354,0.0371390676354,0.0,0.0,0,0,0.0,0.0,Relevant
1306,'http://bit.ly/128Tq','http://www.foodrenegade.com/food-safety-recalls-repackage-and-redistribute/',17,1,'2009-07-01 00:46:09','http://twitter.com/prentms','Safe food is difficult to find. Read this to get a glimpse of what we all encounter daily to be healthy: http://bit.ly/128Tq',124,7899,'http://web.archive.org/web/20120328025748/http://www.foodrenegade.com/food-safety-recalls-repackage-and-redistribute/','2012-03-28 02:57:48','Tue 30 Jun 2009 08:12:04 +0000',19,75,0.253333333333,1,'Food Safety Recalls? Repackage And Redistribute! | Food Renegade',57100,6,0,0,0,44,1,15,12,0.678153929202,0.498033134971,0.321846070798,0.0576781615264,0.0575513125461,0.937034415507,0.0915086009417,0.0917102952595,43.2625312901,19.2961746607,33.6991749119,44.6025095741,77.8945981824,0.983064159157,0.0845909868876,0.113330919209,0.0858194351536,0.114976734873,0,0,0.0,0.0,Relevant
1307,'http://bit.ly/1Mjtr','http://www.motorcycle.com/manufacturer/aprilia/2009-aprilia-shiver-750-gt-abs-review-88462.html',12,1,'2009-07-01 01:14:14','http://twitter.com/faceyman','@motorcyclefans 2009 Aprilia Shiver 750 GT ABS Review - Gran Turismo Shiver style http://bit.ly/1Mjtr',101,7918,'http://web.archive.org/web/20110317032612/http://www.motorcycle.com/manufacturer/aprilia/2009-aprilia-shiver-750-gt-abs-review-88462.html','2011-03-17 03:26:12','Tue 30 Jun 2009 17:13:56 +0000',19,95,0.2,3,'?',41958,2,0,0,0,18,1,3,3,0.577406340895,0.357346307011,0.422593659105,0.0923238640576,0.0941387573548,0.908931326229,0.115295960269,0.113073179012,100.0,8.94505397006,10.1913863966,8.94505397006,10.1913863966,0.997714282725,0.131191079738,0.117966388054,0.131491632434,0.118236643593,0,0,0.0,0.0,Relevant
1308,'http://bit.ly/YZ5vM','http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D1',18,2,'2009-07-01 01:24:42','http://twitter.com/seanatred','Vanity Fair: It Came from Wasilla http://bit.ly/YZ5vM',53,7975,'http://web.archive.org/web/20111220033737/http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%253FcurrentPage%253D1','2011-12-20 03:37:37','Tue 30 Jun 2009 05:02:43 +0000',19,87,0.218390804598,5,'Todd S. Purdum on Sarah Palin | Politics | Vanity Fair',136359,3526,87,229,19,867,0,0,0,0.538400635343,0.360624339543,0.461599364657,0.0266500895445,0.032854943661,0.936878293883,nan,nan,99.9999932471,4.80895763019,2.41351194917,4.80895730545,2.41351178619,0.664200442339,0.0233408266534,nan,0.0117590108548,nan,0,0,0.0,0.0,Relevant
1310,'http://bit.ly/EszW3','http://blogs.citypages.com/gimmenoise/2009/06/jimmy2times_mic.php',33,1,'2009-07-01 00:02:00','http://twitter.com/gimme_noise','Download a free MJ tribute mix courtesy of @jimmy2times: http://bit.ly/EszW3',76,8097,'http://web.archive.org/web/20100714021657/http://blogs.citypages.com/gimmenoise/2009/06/jimmy2times_mic.php','2010-07-14 02:16:57','Tue 30 Jun 2009 14:34:15 +0000',19,65,0.292307692308,4,'Jimmy2Times Michael Jackson tribute mix! (MP3) - Minneapolis - Music - Gimme Noise',93549,2,0,0,0,67,3,9,7,0.652499078704,0.343622882715,0.347500921296,0.0605452817446,0.0523000079731,0.384475981104,0.0900427804835,0.0979798068413,89.8295184604,93.0835778342,80.6071520824,83.6165297342,72.4090165602,0.849955565339,0.0956365069595,0.125217580669,0.105801842379,0.115439274135,0,2,0.0,0.2,Relevant
1311,'http://bit.ly/MRmdR','http://www.youtube.com/watch%3Fv%3Dg_txF7iETX0',16,2,'2009-07-01 01:23:39','http://twitter.com/jsandgren','Pondering the possibilities of Project Natal http://bit.ly/MRmdR',64,8107,'http://web.archive.org/web/20100323033846/http://www.youtube.com/watch%3Fv%3Dg_txF7iETX0','2010-03-23 03:38:46','Mon 01 Jun 2009 11:32:12 +0000',19,46,0.413043478261,1,'?',0,16823,2940,7088,97,11506,174,2478,500,0.570137711692,0.515263271672,0.429862288308,0.0278447007605,0.0307510402676,0.264531835648,0.118505609996,0.0938071105523,15.4452047576,3.8623707932,4.83880851639,25.0069251514,31.3288725682,0.502134434933,0.0851256530759,0.118678165819,0.0776150525706,0.100718412043,0,0,0.0,0.0,Relevant
1312,'http://bit.ly/218dO','http://nomesquefiction.wordpress.com/2008/11/07/lucky-me/',10,1,'2009-07-01 00:43:18','http://twitter.com/zoe_e_w','RT @onlinefiction: Lucky Me - a mystery woman with amnesia and killer reflexes; whered she come from? - http://bit.ly/218dO #fiction',132,8132,'http://web.archive.org/web/20120301025850/http://nomesquefiction.wordpress.com/2008/11/07/lucky-me/','2012-03-01 02:58:50','Wed 13 May 2009 18:07:26 +0000',19,57,0.333333333333,4,'?',0,0,0,0,0,406,2,9,9,0.58295124173,0.596717629253,0.41704875827,0.0725514436085,0.0713267487518,0.912445577934,0.0892369402154,0.09077027713,99.9998156632,1.63307928836,1.86907360908,1.63308229873,1.86907705447,1.0,0.127293769304,0.115460551303,0.127293769304,0.115460551303,0,0,0.0,0.0,Relevant
1313,'http://bit.ly/14p8wR','http://www.guardian.co.uk/science/2009/jul/01/vegetarians-blood-cancer-diet-risk',11,2,'2009-07-01 00:05:40','http://twitter.com/legsmichael','RT @guardiannews Vegetarians less likely to develop cancer than meat eaters; says study http://bit.ly/14p8wR Yes im feeling smug; so what?',138,8146,'http://web.archive.org/web/20120310022126/http://www.guardian.co.uk/science/2009/jul/01/vegetarians-blood-cancer-diet-risk%3F','2012-03-10 02:21:26','Tue 30 Jun 2009 15:12:39 +0000',20,80,0.25,5,'Vegetarians less likely to develop cancer than meat eaters says study | Science | The Guardian',305104,674,329,339,1,148,28,176,170,0.379976875462,0.111406662844,0.620023124538,0.0,0.061865270518,0.0447259236526,0.135356921102,0.0144790747588,8.68794072657,73.7724689223,17.2267205241,11.7766706923,50.4329347796,nan,nan,nan,0.133333333333,0.238529980766,0,0,0.0,0.0,Relevant
1314,'http://bit.ly/28tLbk','http://www.evancarmichael.com/Famous-Entrepreneurs/1379/Canadas-Billionaire-Businessman-How-Schwartz-Made-Onex-a-Success.html',12,1,'2009-07-01 00:25:18','http://twitter.com/ecfamousentrepr','RT @tweetmeme Canada’s Billionaire Businessman: How Schwartz Made Onex a Success: Schwartz is 66 ye.. http://bit.ly/28tLbk',124,8159,'http://web.archive.org/web/20080621220919/http://www.evancarmichael.com/Famous-Entrepreneurs/1379/Canadas-Billionaire-Businessman-How-Schwartz-Made-Onex-a-Success.html','2008-06-21 22:09:19','Tue 30 Jun 2009 16:25:16 +0000',20,125,0.16,3,'?',45076,0,1,0,0,6,0,4,3,0.55870940852,0.756503196265,0.44129059148,0.0864027649327,0.0770014281491,0.48093093435,0.0767823624758,0.0842423539174,12.1728693352,20.8132513019,14.3169406419,58.4861498027,85.0242355525,nan,0.0819920061691,0.081758742521,nan,nan,0,0,0.0,0.0,Relevant
1315,'http://bit.ly/1lx2An','http://www.youtube.com/watch%3Fv%3DVU5GfCsb9gA',15,1,'2009-07-01 00:30:56','http://twitter.com/dcayabbers','WATCH NOW. cause holly says so (: http://bit.ly/1lx2An',54,8312,'http://web.archive.org/web/20100804024928/http://www.youtube.com//watch%3Fv%3DVU5GfCsb9gA','2010-08-04 02:49:28','Fri 26 Jun 2009 19:33:28 +0000',20,46,0.434782608696,1,'?',0,2999,396,624,9,1503,19,468,444,0.539381680463,0.478014632787,0.460618319537,0.0197565194923,0.0244712533054,0.216593123233,0.130890885139,0.0555753508726,2.06556236395,0.374096038512,3.08136016242,18.1110987033,67.034110103,0.0,0.0,0.0,0.058321184352,0.148756122253,0,2,0.0,0.25,Relevant
1316,'http://bit.ly/17wdDt','http://www.lifehack.org/articles/communication/seven-great-questions-to-ask-at-a-job-interview.html',45,1,'2009-07-01 00:15:28','http://twitter.com/patriots2pros','RT @Brandyourself: NEED TO READ: 7 great questions to ask at a job interview http://bit.ly/17wdDt',97,8404,'http://web.archive.org/web/20120710023532/http://www.lifehack.org/articles/communication/seven-great-questions-to-ask-at-a-job-interview.html','2012-07-10 02:35:32','Tue 30 Jun 2009 06:25:25 +0000',20,99,0.20202020202,3,'Seven Great Questions to Ask at a Job Interview',120830,107,22,15,2,140,28,238,231,0.76814090848,0.521973432314,0.23185909152,0.0643431892317,0.0664410597027,0.532446610001,0.13062490147,0.149466351476,8.64808329997,26.8035074715,9.05210730577,32.2647448629,95.5366856341,nan,0.119283469184,0.141659888443,nan,nan,0,0,0.0,0.0,Relevant
1317,'http://bit.ly/VYWz5','http://gadgetwise.blogs.nytimes.com/2009/06/30/firefox-35-is-now-available-heres-what-it-can-do/',10,1,'2009-07-01 00:03:51','http://twitter.com/baytech_webs','Firefox 3.5 Is Now Available. Here&#39;s What It Can Do. http://bit.ly/VYWz5',76,8426,'http://web.archive.org/web/20110629022417/http://gadgetwise.blogs.nytimes.com/2009/06/30/firefox-35-is-now-available-heres-what-it-can-do/','2011-06-29 02:24:17','Tue 30 Jun 2009 14:35:28 +0000',19,96,0.197916666667,4,'?',0,5,0,0,0,3,0,28,19,0.794382981879,0.426653190816,0.205617018121,0.0353112275773,0.025007816164,0.80463586259,0.0934420605249,0.0879606024732,99.9999957441,27.3964161692,33.7358580493,27.3964173352,33.7358594851,0.912552501483,0.0395593886065,0.126447680311,0.0398409536445,0.134050184378,0,0,0.0,0.0,Relevant
1318,'http://bit.ly/U5jeG','http://www.youtube.com/watch%3Fv%3DKn18H3FKDV4',22,2,'2009-07-01 00:08:51','http://twitter.com/hardcore4','RT @Hardcore4: your thoughts on this: http://bit.ly/U5jeG @kyauphie @daddyzyaya @bkzeta @toosweet81 @show23 @lewfrompg',118,8435,'http://web.archive.org/web/20120830022926/http://www.youtube.com/watch%3Fv%3DKn18H3FKDV4','2012-08-30 02:29:26','Wed 06 May 2009 14:52:07 +0000',19,46,0.413043478261,1,'Kid slaps his own mother on Dr. Phil (5-20-2008)',0,33939,18917,100670,772,1411,187,1619,500,0.581656653482,0.511354874299,0.418343346518,0.0,0.01827909555,0.0453784316521,0.12281407269,0.0149948464072,16.4595424297,15.6650013211,7.17128133898,95.1727630825,43.5691415458,nan,nan,nan,0.0,0.0556104252534,0,4,0.0,0.307692307692,NonRelevant
1319,'http://bit.ly/2lJIkC','http://kfredsmusings.wordpress.com/2009/06/30/101-in-1001/',25,1,'2009-07-01 01:10:47','http://twitter.com/kfred85','For those might be interested....New post My 101 in 1001: http://bit.ly/2lJIkC',78,8441,'http://web.archive.org/web/20100519033128/http://kfredsmusings.wordpress.com/2009/06/30/101-in-1001','2010-05-19 03:31:28','Tue 30 Jun 2009 17:10:47 +0000',20,58,0.344827586207,4,'?',0,0,0,0,0,3,0,3,3,0.588764442927,0.346394283444,0.411235557073,0.0429492758396,0.0562188247645,0.680583361995,0.0577199976263,0.0551201512548,2.42248543427,6.22918567389,5.75273227086,38.889279612,42.1101716577,nan,0.0270963907302,0.064390619292,nan,nan,0,0,0.0,0.0,Relevant
1320,'http://bit.ly/GwtQS','http://www.metrolyrics.com/god-in-me-lyrics-mary-mary.html',12,1,'2009-07-01 00:40:06','http://twitter.com/justmia23','Reading @metrolyrics God In Me #lyrics (Mary Mary) - http://bit.ly/GwtQS',72,8450,'http://web.archive.org/web/20100310030056/http://www.metrolyrics.com/god-in-me-lyrics-mary-mary.html','2010-03-10 03:00:56','Tue 05 May 2009 15:03:58 +0000',19,58,0.327586206897,1,'MARY MARY - GOD IN ME LYRICS',74362,119,167,23,1,47,0,16,16,0.527832384842,0.427969732136,0.472167615158,0.083542086769,0.0517356736271,0.346291500055,0.0658238395188,0.0981152050624,93.2660625582,99.7469258977,26.971722585,93.0300303077,25.1554636592,0.57735026919,0.0870388279778,0.158910431541,0.050251890763,0.137620470641,0,0,0.0,0.0,Relevant
1321,'http://bit.ly/MSWLn','http://www.arizemag.com/2009/06/arizemag-fresh-picks-mixtape/',14,1,'2009-07-01 01:20:59','http://twitter.com/kidhum','RT @joulzil: Brand New Arize Magazine Mixtape FTW! Download here! http://bit.ly/MSWLn @kidhum',93,8472,'http://web.archive.org/web/20120105034211/http://www.arizemag.com/2009/06/arizemag-fresh-picks-mixtape/','2012-01-05 03:42:11','Tue 30 Jun 2009 03:51:30 +0000',19,61,0.311475409836,3,'Arize Magazine » Arize Magazine Presents The ‘Fresh Picks’ Mixtape Vol. 1 (Mixed By Kid Hum) :: Download Here!',53985,4,0,0,0,41,76,137,116,0.716116127214,0.542330625657,0.283883872786,0.0440635537512,0.044353857951,0.984073749834,0.13478807213,0.13390585928,100.0,38.368657069,45.9387883545,38.368657069,45.9387883545,1.0,0.122425526719,0.219115473501,0.122425526719,0.219115473501,0,1,0.0,0.0833333333333,Relevant
1322,'http://bit.ly/wQzzP','http://gadgets.boingboing.net/2009/06/25/michael-jacksons-pat.html',18,1,'2009-07-01 01:27:07','http://twitter.com/bonniec06','Michael Jacksons Smooth Criminal Lean @AngelineDP http://bit.ly/wQzzP When the magician on AGT moved; you could see the pegs in the stage',137,8506,'http://web.archive.org/web/20120127034853/http://gadgets.boingboing.net/2009/06/25/michael-jacksons-pat.html','2012-01-27 03:48:53','Thu 25 Jun 2009 15:02:15 +0000',19,66,0.287878787879,4,'Michael Jackson’s patented “Smooth Criminal” leaning shoes – Boing Boing Gadgets',103903,611,72,129,12,423,59,368,309,0.742669412429,0.443918328447,0.257330587571,0.0655434414779,0.0657004319818,0.994025391201,0.175922832893,0.17563599491,97.834204839,10.3576476597,15.1570605172,10.5869390738,15.492598465,0.87498079856,0.119736868018,0.199562875131,0.123508045439,0.188277626601,2,2,0.0952380952381,0.0952380952381,Relevant
1323,'http://bit.ly/cWP6v','http://www.dailymail.co.uk/news/article-1196479/Pictured-The-battered-bruised-face-burglar-got-wrong-72-year-old-boxer.html',13,1,'2009-07-01 00:18:51','http://twitter.com/yoritomo','the ole one two http://bit.ly/cWP6v',35,8552,'http://web.archive.org/web/20100213024123/http://www.dailymail.co.uk/news/article-1196479/Pictured-The-battered-bruised-face-burglar-got-wrong-72-year-old-boxer.html','2010-02-13 02:41:23','Tue 30 Jun 2009 01:34:25 +0000',19,123,0.154471544715,3,'Pictured: The battered and bruised face of a burglar who got on the wrong side of a 72-year-old former boxer  | Mail Online',161416,1574,382,199,34,310,42,340,323,0.621261882369,0.679086033793,0.378738117631,0.0277634998134,0.0194432526149,0.399166899237,0.145016768533,0.164323314882,99.9996305681,23.9132663332,15.6982177901,23.9133546767,15.6982757846,0.926192114802,0.0,0.156044966935,0.0,0.148061860657,0,2,0.0,0.4,Relevant
1324,'http://bit.ly/xYlD3','http://www.americanthinker.com/2009/06/dancing_to_a_new_tune_in_latin.html',11,1,'2009-07-01 01:20:51','http://twitter.com/southsalem','Zelaya abused his power sought 2 circumvent the constitution; ignored the ruling of the courts & incited lawlessness http://bit.ly/xYlD3',136,8638,'http://web.archive.org/web/20121023034449/http://www.americanthinker.com/2009/06/dancing_to_a_new_tune_in_latin.html','2012-10-23 03:44:49','Tue 30 Jun 2009 09:10:52 +0000',19,74,0.256756756757,3,'Archived-Articles: Dancing to a new tune in Latin America',24893,13,0,0,0,11,4,9,8,0.672761060702,0.890896853306,0.327238939298,0.117729571496,0.115661387944,0.815317909677,0.155367541165,0.163998075544,100.0,3.42291523397,33.114950058,3.42291523397,33.114950058,1.0,0.16869380006,0.222717701594,0.16869380006,0.222717701594,0,0,0.0,0.0,Relevant
1325,'http://bit.ly/wEW7n','http://pitchfork.com/news/35776-jens-lekman-contracts-swine-flu/',15,1,'2009-07-01 01:24:58','http://twitter.com/tlatzotzontli','Crazy. Hope he recovers soon! RT @thebaybridged RT @pitchforkmedia: Jens Lekman contracts the H1N1 virus-- aka swine flu http://bit.ly/wEW7n',140,8665,'http://web.archive.org/web/20100127034923/http://pitchfork.com/news/35776-jens-lekman-contracts-swine-flu','2010-01-27 03:49:23','Tue 30 Jun 2009 06:59:23 +0000',19,64,0.296875,2,'Jens Lekman Contracts Swine Flu | News | Pitchfork',72082,288,2,10,4,3407,24,221,217,0.586619580407,0.664631662788,0.413380419593,0.0550531933196,0.0561951486949,0.331529236045,0.098975777829,0.114161819243,16.7717814145,10.9797145752,16.0246455412,65.4654046813,95.5452801654,0.0364178520365,0.0794936385553,0.125149370497,0.0,0.0,0,0,0.0,0.0,Relevant
1326,'http://bit.ly/13CcaS','http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html',17,1,'2009-07-01 00:49:47','http://twitter.com/hawona','LOL at Anil Dashs Prophesy of the Future of FB Usernames http://bit.ly/13CcaS',77,8776,'http://web.archive.org/web/20111014031603/http://dashes.com/anil/2009/06/the-future-of-facebook-usernames.html','2011-10-14 03:16:03','Wed 10 Jun 2009 10:35:46 +0000',20,68,0.294117647059,4,'Exclusive: The Future of Facebook Usernames - Anil Dash',96831,330,0,3,1,4644,289,1472,500,0.575333261319,0.694619910442,0.424666738681,0.0,0.067605097363,0.0578935466087,0.231717892745,0.0170436664188,33.2065742007,37.2179174961,62.1529996165,12.3587953893,20.6388819356,0.0,0.0,0.0,0.0943022903225,0.264040970166,0,2,0.0,0.166666666667,Relevant
1327,'http://bit.ly/MrM24','http://www.lisajohnsonfitness.com/daily-protein-intake/',12,1,'2009-06-30 23:59:49','http://twitter.com/easymuscleguy','RT @LisaJohnson How much protein do you really need?Less than you think! Find out here.http://bit.ly/MrM24 Great info',117,8800,'http://web.archive.org/web/20100730022629/http://www.lisajohnsonfitness.com/daily-protein-intake/','','Tue 30 Jun 2009 15:58:18 +0000',19,55,0.345454545455,1,'Daily Protein Intake - Lisa Johnson Fitness',60004,0,0,0,0,30,1,1,1,0.522886608659,0.0561089024669,0.477113391341,0.0663335788132,0.0464138326408,0.489173329591,0.0465462546863,0.0580297931803,3.99416453283,7.08514115335,7.36585774364,56.3738173507,54.2253824584,nan,0.0719608639321,0.0902077168986,nan,nan,0,0,0.0,0.0,Relevant
1328,'http://bit.ly/JanJl','http://davefleet.com/2009/06/twitter-followerbuilding-services-gain-numbers-lose-respect/',13,1,'2009-07-01 00:05:28','http://twitter.com/urprgal','RT @amymengel: Unfortunately; the people wholl read this stellar post from @davefleet arent the ones who need to: http://bit.ly/JanJl',133,8805,'http://web.archive.org/web/20111130023213/http://davefleet.com/2009/06/twitter-followerbuilding-services-gain-numbers-lose-respect','2011-11-30 02:32:13','Tue 30 Jun 2009 05:40:32 +0000',19,89,0.213483146067,3,'Twitter Follower-Building Services – Gain Numbers Lose Respect? | davefleet.com',200217,0,0,0,0,89,10,40,40,0.539482788313,0.364948073224,0.460517211687,0.0708859217037,0.0723902215816,0.818773370354,0.182718934503,0.183280690239,99.8587441665,16.343058043,10.6274410144,16.3661762216,10.64247413,0.838002697986,0.142695448246,0.228166093481,0.0845909868876,0.19696001649,0,0,0.0,0.0,Relevant
1329,'http://bit.ly/nQ36D','http://google.about.com/od/gmailtipsandtricks/tp/Gmail_Tips.htm',20,1,'2009-07-01 00:56:36','http://twitter.com/chrismatthieu','RT @IndianGuru: 10 Things You Didnt Know Gmail Did - http://bit.ly/nQ36D',72,9041,'http://web.archive.org/web/20110717032717/http://google.about.com/od/gmailtipsandtricks/tp/Gmail_Tips.htm','2011-07-17 03:27:17','Tue 30 Jun 2009 11:20:56 +0000',19,63,0.301587301587,4,'Things You Didnt Know Gmail Did',25818,15,0,0,0,135,7,47,41,0.556785642731,0.370958917836,0.443214357269,0.0442455137151,0.0446990156268,0.888627148544,0.102321616551,0.100671503704,100.0,7.63917667106,15.9835979628,7.63917667106,15.9835979628,1.0,0.0380693493813,0.119649541267,0.0380693493813,0.119649541267,0,0,0.0,0.0,Relevant
1330,'http://bit.ly/1yloO','http://www.aquariumdrunkard.com/ram-on-la/',15,1,'2009-07-01 00:40:38','http://twitter.com/mikeroeder','RT @aquadrunkard: Heads up fans of McCartneys 1971 RAM album. http://bit.ly/1yloO w/Travel By Sea!',98,9054,'http://web.archive.org/web/20100111031132/http://www.aquariumdrunkard.com/ram-on-la/','2010-01-11 03:11:32','Sat 30 May 2009 04:42:35 +0000',19,42,0.452380952381,1,'Aquarium Drunkard  » RAM On L.A. :: A Tribute To Paul McCartney’s RAM',22890,10,4,4,3,92,5,22,22,0.547412373321,0.368575021165,0.452587626679,0.10944726824,0.108551979024,0.72001855693,0.140390924638,0.150985394713,88.832826109,20.3734689943,10.1800905078,18.0983282841,9.04326209852,0.841929810855,0.0769230769231,0.172559192563,0.12503908082,0.186997571151,0,2,0.0,0.142857142857,Relevant
1331,'http://bit.ly/82yoe','http://www.youtube.com/watch%3Fv%3DY6hz_s2XIAU',30,1,'2009-07-01 01:19:44','http://twitter.com/mmarkows','RT @datafaucet Truly inspiring video bears repeating: If youve never failed; youve never lived. http://bit.ly/82yoe',115,9057,'http://web.archive.org/web/20110928035041/http://www.youtube.com/watch%3Fv%3DY6hz_s2XIAU','2011-09-28 03:50:41','Wed 13 May 2009 07:29:03 +0000',19,46,0.413043478261,1,'?',0,45125,33842,16153,3871,1831,258,2815,500,0.54101593633,0.0265576036202,0.45898406367,0.0484438410599,0.0374546721609,0.429531818425,0.0922588045243,0.0902241692306,82.8956380945,63.8063751419,98.0357477562,76.9719331543,81.2673586632,0.0550481882563,0.151910905063,0.0648857461672,0.0836242010007,0.0194827787463,0,6,0.0,0.4,Relevant
1332,'http://bit.ly/HABrt','http://www.youtube.com/watch%3Fv%3DOq8xuVnB-Pk',17,1,'2009-07-01 00:32:20','http://twitter.com/robbomills','Speaking of raccoons: http://bit.ly/HABrt - thnx @FreddyWonder - (shudder) -',76,9385,'http://web.archive.org/web/20110908030845/http://www.youtube.com/watch%3Fv%3DOq8xuVnB-Pk','2011-09-08 03:08:45','Sat 30 May 2009 11:47:37 +0000',19,46,0.413043478261,1,'?',0,23826,8779,27053,62,293,107,1303,500,0.529528280262,0.408612188496,0.470471719738,0.0230646433996,0.0196963894247,0.41684016996,0.101949448464,0.0790816512812,98.275035201,49.8109919902,30.5556476044,48.9517699123,30.0285734391,0.316784591972,0.0331496772066,0.104474485223,0.0,0.0753603612778,0,1,0.0,0.1,NonRelevant
1333,'http://bit.ly/rehJF','http://blog.flickr.net/fr/2009/06/30/flickr-sur-twitter/',12,1,'2009-07-01 00:32:40','http://twitter.com/martinpannier','#Flickr2Twitter allows you to tweet your pics directly from Twitter. Awesome ! http://bit.ly/rehJF',98,9397,'http://web.archive.org/web/20110920030917/http://blog.flickr.net/fr/2009/06/30/flickr-sur-twitter/','2011-09-20 03:09:17','Tue 30 Jun 2009 15:31:02 +0000',19,56,0.339285714286,5,'Flickr sur Twitter « Flickr Blog',28981,1,0,0,0,30,5,21,21,0.879124957977,0.0609193194022,0.120875042023,0.0569396315795,0.0579401116053,0.830314620981,0.151385289678,0.153420347863,100.0,3.79716361817,87.0324895956,3.79716361817,87.0324895956,1.0,0.0715096941934,0.244977967469,0.0715096941934,0.244977967469,0,0,0.0,0.0,Relevant
1334,'http://bit.ly/nW1Ol','http://pages.ebay.com/help/buy/allaboutbuying.html',19,1,'2009-07-01 00:39:17','http://twitter.com/ebaycp','@mikenapolitano If you have a couple of minutes; our eBay Buying Help pages answer How to Buy http://bit.ly/nW1Ol',113,9442,'http://web.archive.org/web/20110930031639/http://pages.ebay.com/help/buy/allaboutbuying.html','2011-09-30 03:16:39','Tue 30 Jun 2009 15:42:29 +0000',19,50,0.38,3,'?',28940,0,0,0,0,8,0,2,1,0.582744676434,0.348042858279,0.417255323566,0.0699161508982,0.0766964988847,0.779835117314,0.0682214728663,0.0621903588923,82.6470870243,22.6288819492,41.2404959385,18.7021117572,34.0840685676,0.888924963193,0.126427908248,0.126427908248,0.146176336551,0.146176336551,0,0,0.0,0.0,Relevant
1335,'http://bit.ly/MOfxH','http://www.njwebads.com',10,1,'2009-07-01 01:01:31','http://twitter.com/universaladlink','Direct marketing that really pays; B2B; With a binary down line This Hybrid business model is perfect 4 todays world http://bit.ly/MOfxH',136,9689,'http://web.archive.org/web/20100819034300/http://www.njwebads.com/','2010-08-19 03:43:00','Mon 11 May 2009 19:21:56 +0000',19,23,0.826086956522,0,'Online Restaurant Marketing Plans',21954,0,0,0,0,72,0,1,1,0.761794070025,0.183538254301,0.238205929975,0.0,0.045466289298,0.0909325785961,0.0732579435758,0.0716114874039,18.0047190055,7.05800471499,66.7480057853,39.2008601346,26.9741676829,nan,nan,nan,0.0888523316639,0.127256952595,0,0,0.0,0.0,NonRelevant
1336,'http://bit.ly/oSGyY','http://www.mastheadonline.com/news/2009/20090612866.shtml',11,1,'2009-07-01 01:14:44','http://twitter.com/sherrynoik','Wanna write for Canadian magazine giant Transcontinental? They are now your master - http://bit.ly/oSGyY',104,9902,'http://web.archive.org/web/20100317035946/http://www.mastheadonline.com/news/2009/20090612866.shtml','2010-03-17 03:59:46','Tue 30 Jun 2009 16:59:30 +0000',19,57,0.333333333333,3,'New Transcontinental contract criticized as a rights grab - Masthead Online News',47247,0,0,0,0,13,7,21,15,0.542643958266,0.609523668792,0.457356041734,0.0748874608402,0.0777175340579,0.73005487864,0.144982546927,0.1397030276,5.55969842016,5.66764058234,58.4893495247,98.0954656421,9.50548854679,nan,0.108413182251,0.164392414895,nan,nan,0,0,0.0,0.0,Relevant
1337,'http://bit.ly/13cGtW','http://www.sundaymail.co.uk/news/tm_objectid%253D17762264%2526method%253Dfull%2526siteid%253D64736%2526headline%253Dracist-rev-row--name_page.html',15,1,'2009-07-01 00:41:58','http://twitter.com/nadvega','[so many douchebags; so little time (c) @truehigh] RT @shinpuren: 2 nights in jail 4 revving car in a racist manner http://bit.ly/13cGtW',136,10059,'http://web.archive.org/web/20120717032937/http://www.sundaymail.co.uk/news/tm_objectid%3D17762264%26method%3Dfull%26siteid%3D64736%26headline%3Dracist-rev-row--name_page.html','2012-07-17 03:29:37','Tue 30 Jun 2009 16:33:39 +0000',20,146,0.13698630137,2,'Scottish & Scotland news UK & latest world news - The Daily Record',141876,53,29,30,4,13,0,0,0,0.498496880627,0.571944937608,0.501503119373,0.0337345362594,0.0452678730213,0.373625819241,nan,nan,3.10778564757,3.40826734219,2.75836339337,91.1837404625,88.7565522905,0.0,0.0,nan,0.0,nan,0,0,0.0,0.0,NonRelevant
1338,'http://bit.ly/C2UnM','http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D2',21,2,'2009-07-01 01:02:32','http://twitter.com/billfinan','Vanity Fair on Palin: One longtime McCain friend ... was heard to refer to Palin as “Little Shop of Horrors.” http://bit.ly/C2UnM',133,10121,'http://web.archive.org/web/20100528035113/http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D2','2010-05-28 03:51:13','Tue 30 Jun 2009 17:01:47 +0000',19,87,0.218390804598,5,'Todd S. Purdum on Sarah Palin | Vanity Fair',132511,3526,87,229,19,5,0,0,0,0.527908580889,0.590901926667,0.472091419111,0.077553300157,0.0596064070397,0.479229120607,nan,nan,43.5648664813,9.96168595805,5.54004211216,4.33979518691,2.41351194917,0.506179843152,0.0924376887516,nan,0.0588133549709,nan,0,0,0.0,0.0,Relevant
1341,'http://bit.ly/3S0HhE','http://www.slashfilm.com/2008/12/03/kristen-stewart-is-joan-jett/',20,1,'2009-07-01 00:43:18','http://twitter.com/iamgrey','@rattlergrl http://bit.ly/3S0HhE You like twilight...I love Rock N Roll.',72,10277,'http://web.archive.org/web/20100323033435/http://www.slashfilm.com/2008/12/03/kristen-stewart-is-joan-jett/','2010-03-23 03:34:35','Wed 24 Jun 2009 16:09:43 +0000',20,65,0.307692307692,4,'Kristen Stewart is Joan Jett | /Film',41938,0,0,0,0,5,0,4,4,0.635799677874,0.339324879313,0.364200322126,0.0601063227633,0.0434116353349,0.513800760794,0.0690674888873,0.0745744502296,5.70568356174,61.6251426413,27.6924653888,9.25869428806,20.6037399763,0.482313338817,0.0951733734534,0.131351734373,0.0731761733265,0.171808242786,0,2,0.0,0.222222222222,Relevant
1342,'http://bit.ly/wzvrA','http://www.npr.org/templates/story/story.php%3FstoryId%3D105855746',13,2,'2009-07-01 00:35:58','http://twitter.com/ec','Oh; NPR Music streaming; how I love thee - Bernstein / Gershwin: http://bit.ly/wzvrA',84,10375,'http://web.archive.org/web/20101023032853/http://www.npr.org/templates/story/story.php%3FstoryId%3D105855746','2010-10-23 03:28:53','Tue 30 Jun 2009 16:35:59 +0000',19,66,0.287878787879,3,'Bernstein Plays Gershwins Rhapsody In Blue : NPR',50842,31,40,17,0,4,1,1,1,0.634736073153,0.36449991166,0.365263926847,0.074838293045,0.0610482863132,0.376785349246,0.0635410709719,0.0778941650449,48.3720927533,62.4510852638,62.1747871586,30.2088968892,30.0752457135,0.0,0.19364916731,0.19364916731,0.0800640769025,0.0800640769025,0,0,0.0,0.0,NonRelevant
1343,'http://bit.ly/DeDPW','http://smaknews.com/Drama/jordan-chandler-admits-he-lied-about-michael-jackson-awkward-thoughts/',12,1,'2009-07-01 00:34:29','http://twitter.com/michaelabehsera','RT @Smaknews Jordan Chandler admits he lied about Michael Jackson Â« Awkward Thoughts | Smak News http://bit.ly/DeDPW (via @tweetmeme)',136,10401,'http://web.archive.org/web/20100103032750/http://smaknews.com/Drama/jordan-chandler-admits-he-lied-about-michael-jackson-awkward-thoughts/','2010-01-03 03:27:50','Sun 28 Jun 2009 01:27:30 +0000',19,96,0.197916666667,2,'?',34,0,0,0,0,122,7,36,33,0.558572510856,0.631647514478,0.441427489144,0.105315682968,0.0,0.0421262731871,0.0,0.142730552542,100.0,51.7233739492,57.9241592108,51.7233739492,57.9241592108,nan,nan,nan,nan,nan,2,2,0.105263157895,0.105263157895,NonRelevant
1344,'http://bit.ly/2g1Rj','http://www.newyorker.com/arts/critics/books/2009/07/06/090706crbo_books_gladwell%3Fprintable%3Dtrue',11,1,'2009-07-01 01:06:34','http://twitter.com/gregorygo','Thinking about the FREE revolution. Read Gladwell http://bit.ly/2g1Rj then Seth http://bit.ly/IWxvy then buy the book http://bit.ly/18iSaL',138,10468,'http://web.archive.org/web/20111017040102/http://www.newyorker.com/arts/critics/books/2009/07/06/090706crbo_books_gladwell%3Fprintable%3Dtrue','2011-10-17 04:01:02','Tue 30 Jun 2009 16:38:46 +0000',19,99,0.191919191919,7,'Malcolm Gladwell reviews Free by Chris Anderson : The New Yorker',45800,51,1,0,0,9,14,117,96,0.681149911022,0.268227701619,0.318850088978,0.0611196390429,0.0442698951419,0.409409103467,0.0899915151798,0.218027344426,48.0155391864,55.7657768645,55.3690698179,86.1021613724,86.7190641714,0.0731211329476,0.0662993544132,0.227541530119,0.0,0.0125343205196,0,1,0.0,0.0625,NonRelevant
1345,'http://bit.ly/IHUK5','http://www.life.com/image/88744450/in-gallery/29532/michael-jackson-the-last-rehearsal',15,1,'2009-07-01 00:14:44','http://twitter.com/norie0611','Michael Jackson: The Last Rehearsal - Life.com http://bit.ly/IHUK5',66,10569,'http://web.archive.org/web/20121025031053/http://www.life.com/image/88744450/in-gallery/29532/michael-jackson-the-last-rehearsal','2012-10-25 03:10:53','Tue 30 Jun 2009 14:48:44 +0000',19,86,0.220930232558,5,'LIFE Photos | Classic Pictures From LIFE Magazines Archives | LIFE.com',49646,1643,1106,748,0,18,0,0,0,0.673801369628,0.706444136422,0.326198630372,0.0392232270276,0.0387419422113,0.801580557281,nan,nan,93.5458677395,12.0010734855,8.66675468491,12.8290792266,9.26471141306,0.227429413074,0.061898446059,nan,0.068041381744,nan,2,0,0.25,0.0,NonRelevant
1346,'http://bit.ly/D4Fc6','http://www.genbeta.com/linux/moovida-el-nuevo-nombre-y-diseno-de-elisa-media-center-screencast',16,1,'2009-07-01 00:44:30','http://twitter.com/mucx','Wow; nice Moovida overview and screencast (Spanish): http://bit.ly/D4Fc6 Good job @Mis_feeds',92,10576,'http://web.archive.org/web/20110807034046/http://www.genbeta.com/linux/moovida-el-nuevo-nombre-y-diseno-de-elisa-media-center-screencast','2011-08-07 03:40:46','Tue 30 Jun 2009 16:43:46 +0000',19,94,0.202127659574,2,'Moovida el nuevo nombre y diseño de Elisa Media Center (Screencast)',66892,5,1,0,0,8,2,8,8,0.826139081798,0.19134518845,0.173860918202,0.0375675649759,0.0497870820703,0.570949611019,0.10940218703,0.0963095083834,76.2067904198,52.9066968413,93.2609440312,40.3184955799,81.7135095633,0.912888003992,0.0405998971471,0.128102523044,0.0147345892323,0.122039407657,0,0,0.0,0.0,Relevant
1347,'http://bit.ly/18JO0u','http://pixdaus.com/%3Fsort%3Dtag%26tag%3Dinsect',20,1,'2009-07-01 00:40:42','http://twitter.com/marcome','Amazing insect shots http://bit.ly/18JO0u RT @EnviroGraffiti',60,10670,'http://web.archive.org/web/20110902033832/http://pixdaus.com/%3Fsort%3Dtag%26tag%3Dinsect','2011-09-02 03:38:32','Thu 09 Apr 2009 05:30:13 +0000',20,47,0.425531914894,1,'Insect - Pixdaus',32900,4,1,1,2,763,71,126,122,0.777238822711,0.0500764647701,0.222761177289,0.0259937622455,0.0130855980648,0.321095865139,0.0616766099503,0.0934997526318,22.0941173144,25.3223709232,26.5091464419,87.2513769796,83.3452610886,nan,0.0615457454897,0.0766334149786,nan,nan,0,0,0.0,0.0,NonRelevant
1348,'http://bit.ly/9fz6w','http://sportsillustrated.cnn.com/2009/writers/the_bonus/06/29/beckham.book/index.html',12,1,'2009-07-01 00:39:34','http://twitter.com/conejojoe','RT @markncohen Good article on the David Beckham experiment in the MLS and what went on behind the scenes http://bit.ly/9fz6w Amusing!',134,10730,'http://web.archive.org/web/20121104033824/http://sportsillustrated.cnn.com/2009/writers/the_bonus/06/29/beckham.book/index.html','2012-11-04 03:38:24','Tue 30 Jun 2009 05:12:05 +0000',19,85,0.223529411765,7,'An excerpt from Grant Wahls book The Beckham Experiment - The Bonus - SI.com',91108,435,0,6,1,30413,45,378,282,0.73680713976,0.243505522404,0.26319286024,0.0489666161478,0.0485362671697,0.934462636946,0.164209005172,0.162557849169,100.0,4.59941148106,3.21163334694,4.59941148106,3.21163334694,1.0,0.0779349607986,0.208829084677,0.0779349607986,0.208829084677,2,4,0.0952380952381,0.190476190476,Relevant
1349,'http://bit.ly/DrUfM','http://www.resort.com/%7Eprime8/Orwell/patee.html',29,1,'2009-07-01 01:10:55','http://twitter.com/coreyhaim8mydog','A not un-black dog on a not un-green field; Orwell discusses writing rules: http://bit.ly/DrUfM',95,10744,'http://web.archive.org/web/20071011221151/http://www.resort.com/%257Eprime8/Orwell/patee.html','2007-10-11 22:11:51','Tue 30 Jun 2009 17:10:57 +0000',19,49,0.387755102041,3,'Orwell: Politics and the English Language',32140,499,261,422,53,16,24,203,201,0.263920716215,0.874180295913,0.736079283785,0.0422697915455,0.0342594354914,0.987051676462,0.180223654003,0.1866614001,100.0,19.7151226879,14.8005131938,19.7151226879,14.8005131938,0.983298306484,0.0366987921709,0.166609899079,0.0360858601916,0.176628940266,0,0,0.0,0.0,Relevant
1350,'http://bit.ly/3Pgxm0','http://www.youtube.com/watch%3Fv%3DwIBTrN5Odbg',21,1,'2009-07-01 00:24:51','http://twitter.com/linzypiinzy','aahhh how i love this song!!! http://bit.ly/3Pgxm0',50,10803,'http://web.archive.org/web/20070224212448/http://youtube.com/watch%3Fv%3DwIBTrN5Odbg','2007-02-24 21:24:48','Fri 08 May 2009 12:50:29 +0000',20,46,0.434782608696,1,'?',0,115703,147416,75558,25,678,381,4518,500,0.663833363142,0.359090736203,0.336166636858,0.0564117103008,0.0460612715359,0.166043849063,0.0936675772215,0.0668694381971,14.5764446032,14.612505134,39.7995830975,99.7532214327,5.80136418251,0.036297700432,0.0910031510387,0.0874139348919,0.0,0.00958750297288,0,4,0.0,0.571428571429,Relevant
1351,'http://bit.ly/lvrqK','http://www.streetsblog.org/2009/06/30/report-nypd-cruiser-hits-eight-pedestrians-on-les/',11,1,'2009-07-01 00:30:07','http://twitter.com/zingbot','Wow. Police cruiser hits 8 peds on LES. That is crazy. http://bit.ly/lvrqK',74,10949,'http://web.archive.org/web/20120607033236/http://www.streetsblog.org/2009/06/30/report-nypd-cruiser-hits-eight-pedestrians-on-les/','2012-06-07 03:32:36','Tue 30 Jun 2009 15:24:04 +0000',19,88,0.215909090909,4,'Report: NYPD Cruiser Hits Eight Pedestrians on LES [Updated] | Streetsblog New York City',95444,1,0,0,0,6,1,8,7,0.640548985766,0.138363496645,0.359451014234,0.0299224889365,0.0299057584409,0.960290977929,0.0459740247949,0.0459997445311,99.9966964596,27.5094752353,55.5655124541,27.5085664487,55.5673481439,0.888198762013,0.0754582677905,0.0949105216372,0.0742781352708,0.0934261648355,0,0,0.0,0.0,Relevant
1353,'http://bit.ly/3fEomN','http://www.dumblittleman.com/2009/06/staying-productive-when-youre-working.html',19,1,'2009-07-01 00:32:08','http://twitter.com/sleepjunky','RT Good advice: Staying Productive When Youre Working From Home http://bit.ly/3fEomN. Anyone have more tips? (via @Mediabistro)',127,11089,'http://web.archive.org/web/20110315033657/http://www.dumblittleman.com/2009/06/staying-productive-when-youre-working.html','2011-03-15 03:36:57','Tue 30 Jun 2009 04:29:24 +0000',20,79,0.253164556962,3,'Staying Productive When You’re Working From Home - by Dumb Little Man',75221,9,0,0,0,443,49,239,224,0.602877828286,0.569381797966,0.397122171714,0.0712560932132,0.0645699036855,0.820220445582,0.108279089786,0.103636221464,99.9956836041,22.069668493,64.3259964717,22.0687158787,64.3287731562,0.923939785316,0.124171261581,0.161725557233,0.120013716637,0.168747143366,0,0,0.0,0.0,Relevant
1354,'http://bit.ly/kzWwt','http://www.notcot.com/archives/2009/06/floor_of_pennie.php',10,1,'2009-07-01 00:10:35','http://twitter.com/rachelramsay','RT @NOTCOT A floor TILED WITH PENNIES!!! I wonder how many there are? Its in the Standard Grill PICS-> http://bit.ly/kzWwt',122,11102,'http://web.archive.org/web/20110824031537/http://www.notcot.com/archives/2009/06/floor_of_pennie.php','2011-08-24 03:15:37','Tue 30 Jun 2009 16:04:19 +0000',19,58,0.327586206897,4,'Floor of Pennies - The Standard Grill (NOTCOT)',98010,99,71,108,0,510,13,151,145,0.492867928179,0.256589038759,0.507132071821,0.0545454545455,0.063457431697,0.762985526418,0.158085201258,0.147126599773,99.7247801249,10.6263423593,14.4079321157,10.5970965531,14.368278623,0.952052488515,0.11656310103,0.204390340991,0.110974190405,0.20263478776,0,0,0.0,0.0,Relevant
1355,'http://bit.ly/O8gDT','http://theadventurouswriter.com/blogwriting/freelance-writing/8-tips-for-breaking-bad-writing-habits/',11,1,'2009-07-01 01:08:43','http://twitter.com/nicoledenae','RT @QuipsAndTips: 8 Tips for Breaking Bad #Writing Habits; on Quips & Tips for Successful Writers http://bit.ly/O8gDT',117,11247,'http://web.archive.org/web/20100712041610/http://theadventurouswriter.com/blogwriting/freelance-writing/8-tips-for-breaking-bad-writing-habits/','2010-07-12 04:16:10','Tue 30 Jun 2009 13:18:34 +0000',19,101,0.188118811881,3,'8 Tips for Breaking Bad Writing Habits',43648,0,0,0,0,28,8,27,19,0.374593936209,0.0831539995702,0.625406063791,0.0794000959471,0.0912054716482,0.583138996884,0.102004976434,0.0927978221506,99.9992021639,3.70854432662,5.72736933581,3.70851473851,5.72732364079,0.896863587802,0.134420562542,0.113692433555,0.138013111868,0.106119089995,0,0,0.0,0.0,Relevant
1356,'http://bit.ly/gS7vl','http://www.visit-chiang-mai-online.com/iced-thai-tea.html',16,1,'2009-07-01 00:15:40','http://twitter.com/chiangmaifour','How about a delicious THAI ICED TEA recipe ?: http://bit.ly/gS7vl asia travel thailand phuket pattaya bangkok koh samui koh chang',129,11485,'http://web.archive.org/web/20111103032705/http://www.visit-chiang-mai-online.com/iced-thai-tea.html','2011-11-03 03:27:05','Tue 05 May 2009 14:49:23 +0000',19,57,0.333333333333,1,'?',23428,17,15,51,0,2330,432,574,500,0.818566805422,0.0618137938219,0.181433194578,0.0628441199524,0.0772710125233,0.610418700201,0.0688069774914,0.0629286767822,99.9469721578,9.43446490872,11.104695323,9.42946201555,11.0988067427,0.901151677248,0.084394947257,0.0656857842674,0.0857240833123,0.0667148670382,0,0,0.0,0.0,Relevant
1358,'http://bit.ly/wf0zW','http://econsultancy.com/blog/4129-16-bitchin-commands-and-shortcuts-for-twitter',16,1,'2009-07-01 00:19:00','http://twitter.com/hugan','16 bitchin commands and shortcuts for Twitter http://bit.ly/wf0zW from @econsultancy',84,11722,'http://web.archive.org/web/20110903033422/http://econsultancy.com/blog/4129-16-bitchin-commands-and-shortcuts-for-twitter','2011-09-03 03:34:22','Tue 30 Jun 2009 07:52:47 +0000',19,79,0.240506329114,2,'16 bitchin commands and shortcuts for Twitter | Econsultancy',58906,0,0,0,0,2619,510,1937,500,0.653889188883,0.569489454956,0.346110811117,0.0739473866647,0.0700703794368,0.806785116262,0.126633901313,0.129210269381,99.9998147049,5.68473112401,68.6274865592,5.68474165756,68.6273593959,0.805789332176,0.100986634181,0.166021003908,0.12171612389,0.153410057548,0,0,0.0,0.0,Relevant
1359,'http://bit.ly/YWu9Z','http://pitchfork.com/news/35783-kanye-unveils-amazing-new-stage/',16,1,'2009-07-01 01:20:47','http://twitter.com/kydlo','once again proves that the Aggro Crag from the show Guts is probably the most influential architectural touchstone... http://bit.ly/YWu9Z',137,11841,'http://web.archive.org/web/20100126043808/http://pitchfork.com/news/35783-kanye-unveils-amazing-new-stage','2010-01-26 04:38:08','Tue 30 Jun 2009 17:17:53 +0000',19,64,0.296875,2,'Kanye Unveils Amazing New Stage | News | Pitchfork',87139,33,0,0,0,4,5,39,37,0.8103127437,0.177595471878,0.1896872563,0.0545404464699,0.0714030748825,0.315384596585,0.124055481388,0.109886723394,32.4257198345,13.0173291539,51.3486929401,4.22096268138,16.6501833114,0.281840677642,0.0761801122543,0.129814066329,0.27029495136,0.281826835381,0,2,0.0,0.105263157895,Relevant
1360,'http://bit.ly/k5k0h','http://www.last.fm/music/Michael%2BJackson/_/I%2BJust%2BCan%2527t%2BStop%2BLoving%2BYou',19,1,'2009-07-01 00:14:12','http://twitter.com/jmdanny','♫ Listening to Michael Jackson – I Just Cant Stop Loving You http://bit.ly/k5k0h',84,11874,'http://web.archive.org/web/20090131205618/http://last.fm/music/Michael%2BJackson/_/I%2BJust%2BCan%27t%2BStop%2BLoving%2BYou','2009-01-31 20:56:18','Thu 25 Jun 2009 16:17:56 +0000',19,87,0.218390804598,4,'Michael Jackson – I Just Cant Stop Loving You – Listen and discover music at Last.fm',116583,0,0,0,0,109,23,118,113,0.78437107957,0.0542975858798,0.21562892043,0.0655035727158,0.0610197038285,0.469468524958,0.0467621694068,0.045178525537,3.18018462694,10.7840985145,96.8052062411,29.4895732144,3.28513801109,0.125,0.17334381132,0.0665374139023,0.138675049056,0.0665374139023,2,2,0.153846153846,0.153846153846,Relevant
1361,'http://bit.ly/L2ULV','http://gothamschools.org/2009/06/30/theoretical-board-of-ed-that-may-exist-tomorrow-gets-1st-member/',12,1,'2009-07-01 00:21:34','http://twitter.com/selfmadepsyche','Bronx pres Ruben Diaz Jr. names first member of hypothetical Board of Education in case mayoral control expires. http://bit.ly/L2ULV',132,11894,'http://web.archive.org/web/20101123033948/http://gothamschools.org/2009/06/30/theoretical-board-of-ed-that-may-exist-tomorrow-gets-1st-member/','2010-11-23 03:39:48','Tue 30 Jun 2009 16:21:34 +0000',19,100,0.19,4,'Theoretical Board of Ed that may exist tomorrow gets 1st member | GothamSchools',60494,0,0,0,0,10,0,2,2,0.570835207455,0.825941909272,0.429164792545,0.0768567843237,0.0819270105139,0.694728131613,0.11259790598,0.105629546604,99.9999999981,4.01977956438,21.1933390868,4.01977956445,21.1933390872,0.934394271048,0.147760864868,0.177231608199,0.151282269113,0.18145535268,0,0,0.0,0.0,Relevant
1362,'http://bit.ly/18pqQa','http://www.youtube.com/watch%3Fv%3D_tyct9l-fD8',13,1,'2009-07-01 00:20:22','http://twitter.com/narconis','@YoungBillyMays http://bit.ly/18pqQa',36,12113,'http://web.archive.org/web/20100401034215/http://www.youtube.com/watch%3Fv%3D_tyct9l-fD8','2010-04-01 03:42:15','Mon 11 May 2009 10:41:29 +0000',20,46,0.434782608696,1,'?',0,7286,1123,1626,120,1716,51,465,442,0.596810848616,0.449103634571,0.403189151384,0.0238807034117,0.0280386077046,0.297040274389,0.108991148087,0.112992791679,24.0771476246,78.2210155857,11.8468525357,18.8333893961,49.2037209739,0.281387429766,0.0,0.156703611818,0.0,0.100445870958,0,6,0.0,3.0,Relevant
1363,'http://bit.ly/9L9PX','http://www.visit-chiang-mai-online.com/thai-street-food.html',18,1,'2009-07-01 00:15:36','http://twitter.com/chiangmaifour','THAI STREET FOOD - A Must Read for ALL serious foodies!: http://bit.ly/9L9PX thailand asia travel bangkok phuket pattaya koh samui',130,12125,'http://web.archive.org/web/20120514033741/http://www.visit-chiang-mai-online.com/thai-street-food.html','2012-05-14 03:37:41','Tue 26 May 2009 01:43:49 +0000',19,60,0.316666666667,1,'?',37423,10,1,6,0,3291,161,426,408,0.687031867936,0.311696551962,0.312968132064,0.0869400884929,0.084394947257,0.654221528376,0.124187411032,0.130184314158,100.0,18.2390688301,18.12521123,18.2390688301,18.12521123,0.968026800805,0.100410679346,0.132685540565,0.0975615678342,0.139373668335,0,0,0.0,0.0,Relevant
1364,'http://bit.ly/8Bs66','http://www.americanthinker.com/2009/06/obamas_attraction_to_human_rig.html',12,1,'2009-07-01 01:05:19','http://twitter.com/southsalem','O fist bumps Chavez; Medvedev/Putin Kim Jong-Il & Ahmadinejad; Sticks it to Netanyahu/Israel & now Honduras. http://bit.ly/8Bs66',128,12236,'http://web.archive.org/web/20111214042915/http://www.americanthinker.com/2009/06/obamas_attraction_to_human_rig.html','2011-12-14 04:29:15','Tue 30 Jun 2009 16:58:50 +0000',19,74,0.256756756757,3,'Archived-Articles: Obamas Attraction to Human Rights Violators',29122,24,0,0,0,6,9,40,31,0.549625414498,0.362523617503,0.450374585502,0.124278849635,0.121882062786,0.855516854463,0.229957786891,0.234479861646,100.0,4.48470263188,3.86202057507,4.48470263188,3.86202057507,1.0,0.156598725292,0.269989875569,0.156598725292,0.269989875569,0,0,0.0,0.0,NonRelevant
1365,'http://bit.ly/VrOZd','http://www.golfclubliquidation.com/',13,1,'2009-07-01 00:20:18','http://twitter.com/pingdeals','@golfballprof Get your golf gear at liquidation prices here http://bit.ly/VrOZd',79,12307,'http://web.archive.org/web/20070125205511/http://www.golfclubliquidation.com/','2007-01-25 20:55:11','Tue 30 Jun 2009 09:34:35 +0000',19,35,0.542857142857,0,'fuelgolf.com',27896,0,0,0,0,57,0,58,58,0.491511121625,0.362605657513,0.508488878375,0.0513740808938,0.0425115150949,0.246437207585,0.0173552533625,0.0349556344984,23.4244540644,44.6409299954,53.8829810563,52.473042266,43.4728250093,0.0426401432711,0.105409255339,0.0408248290464,0.0449466574975,0.0174077655956,0,0,0.0,0.0,NonRelevant
1366,'http://bit.ly/mIDWq','http://theplaylist.blogspot.com/2009/06/heath-ledger-signed-on-for-dark-knight.html',11,1,'2009-07-01 01:26:04','http://twitter.com/jstarrocks',':: The Playlist ::: Heath Ledger Signed On For The Dark Knight ... http://bit.ly/mIDWq',86,12512,'http://web.archive.org/web/20120120045436/http://theplaylist.blogspot.com/2009/06/heath-ledger-signed-on-for-dark-knight.html','2012-01-20 04:54:36','Tue 30 Jun 2009 17:26:01 +0000',19,83,0.228915662651,3,'?',0,2,0,0,0,9,0,5,4,0.572603375124,0.467147842586,0.427396624876,0.0522151388086,0.0504272905659,0.180393774796,0.0202818478579,0.0577525303382,14.5775306226,2.37138790303,1.61452810621,16.2674184292,11.0754567972,nan,nan,nan,0.0,0.0,2,2,0.142857142857,0.142857142857,Relevant
1367,'http://bit.ly/17PZ8x','http://news.cnet.com/8301-17939_109-10275863-2.html',18,2,'2009-07-01 00:47:19','http://twitter.com/davidpmarshall','Mozilla releases Firefox 3.5: It may well be in their best interest to keep throwing money at Firefox and produc.. http://bit.ly/17PZ8x',135,12518,'http://web.archive.org/web/20120414041557/http://news.cnet.com/8301-17939_109-10275863-2.html','2012-04-14 04:15:57','Tue 30 Jun 2009 16:47:18 +0000',20,51,0.392156862745,1,'Mozilla releases Firefox 3.5 | Webware - CNET',84883,20,0,0,0,5,22,195,188,0.857246016269,0.0411335420717,0.142753983731,0.0259005943391,0.0252860868712,0.731130542936,0.121531299439,0.1245351739,67.6979835608,72.5089062688,59.545715062,49.0870674459,87.9578857892,0.889758664217,0.0928032337335,0.223862787299,0.0847173742087,0.203833162696,0,1,0.0,0.047619047619,Relevant
1368,'http://bit.ly/du0DZ','http://www.sevenwires.com/play/UpsideDownLetters.html',20,1,'2009-07-01 00:16:53','http://twitter.com/merti','@auroille ahahah; maybe just try http://bit.ly/du0DZ',52,12523,'http://web.archive.org/web/20080703204810/http://www.sevenwires.com/play/UpsideDownLetters.html','2008-07-03 20:48:10','Fri 24 Oct 2008 12:52:09 +0000',19,53,0.358490566038,2,'How to type upside down text on Facebook',9368,78730,36217,23502,222389,5550,281,2674,500,0.537118111178,0.416177617549,0.462881888822,0.0434372242763,0.0388075262853,0.74170413806,0.07686977156,0.057846261652,2.38439266002,41.0896889211,49.2980052203,0.979739526661,1.17545801801,0.543020989347,0.0,0.0454082388559,0.0,0.0943900401864,0,2,0.0,0.333333333333,Relevant
1369,'http://bit.ly/iujlD','http://www.lionandlamblove.org/gallery/displayimage.php%3Falbum%3D1482%26pos%3D52',15,1,'2009-07-01 01:02:27','http://twitter.com/maggiekoglot','@Luuc heres the reason I had a hard time breathing today! http://bit.ly/iujlD',77,12549,'http://web.archive.org/web/20091014043136/http://www.lionandlamblove.org/gallery/displayimage.php%3Falbum%3D1482%26pos%3D52','2009-10-14 04:31:36','Tue 30 Jun 2009 16:33:21 +0000',19,81,0.234567901235,2,'On Set - June 30 2009 - 053 - Lion & Lamb Love // A Twilight Photo Gallery',20098,0,0,0,0,5,0,0,0,0.319602178115,0.164568397733,0.680397821885,0.0482617089066,0.0438318330319,0.359877229336,nan,nan,10.1713720651,32.9880492118,10.1713720651,30.8335057941,100.0,nan,0.0,nan,nan,nan,0,0,0.0,0.0,NonRelevant
1370,'http://bit.ly/KGV1D','http://dcsobral.blogspot.com/2009/06/matrices-5.html',13,1,'2009-07-01 00:55:40','http://twitter.com/dcsobral','New blog post: http://bit.ly/KGV1D -- we finish our class and solve some linear equations with it. #scala',105,13285,'http://web.archive.org/web/20120625043705/http://dcsobral.blogspot.com/2009/06/matrices-5.html','2012-06-25 04:37:05','Tue 30 Jun 2009 16:55:08 +0000',19,52,0.365384615385,3,'?',0,0,0,0,0,10,0,4,4,0.779241952387,0.419112522022,0.220758047613,0.0796015422586,0.0846554676989,0.924706371308,0.0900645092913,0.0903335087467,75.5486974247,64.5156970115,21.8694342688,48.7407687266,28.947467017,0.562595557633,0.131491632434,0.14122378115,0.0338837073786,0.101896360423,0,0,0.0,0.0,Relevant
1371,'http://bit.ly/Ocn4C','http://www.youtube.com/watch%3Fv%3DCxSdru59NVs',16,1,'2009-07-01 00:40:12','http://twitter.com/navreetriar','RT @V1SH4L: They raped his 2 year old daughter; cut off his limbs; but his voice is still strong! Wake up; yáll! http://bit.ly/Ocn4C',133,13291,'http://web.archive.org/web/20111021042143/http://www.youtube.com/watch%3Fv%3DCxSdru59NVs','2011-10-21 04:21:43','Mon 29 Jun 2009 09:05:29 +0000',19,46,0.413043478261,1,'?',0,468,534,329,2,285,4,21,21,0.522279616591,0.794393370813,0.477720383409,0.0530744892434,0.0510967895066,0.435227817622,0.10251843535,0.105629401317,30.4116268769,57.31446995,57.2284176819,53.0609929803,53.1407788451,0.378725277505,0.129099444874,0.154713186939,0.158910431541,0.190438768545,0,0,0.0,0.0,Relevant
1373,'http://bit.ly/q5TXj','http://newoldage.blogs.nytimes.com/2009/06/30/what-makes-us-happy/',11,1,'2009-07-01 01:20:53','http://twitter.com/mcgrey','Its official: ice cream is tasty and kittens are cute #;o http://bit.ly/q5TXj',77,13467,'http://web.archive.org/web/20091105050520/http://newoldage.blogs.nytimes.com/2009/06/30/what-makes-us-happy/','2009-11-05 05:05:20','Tue 30 Jun 2009 17:18:38 +0000',19,66,0.287878787879,4,'?',0,42,4,3,0,6,12,60,48,0.680984750408,0.00836333343868,0.319015249592,0.0503491086731,0.0486808405642,0.755923041223,0.116293119126,0.123075598979,99.9999999981,2.97643612644,4.03256838946,2.9764361265,4.03256838954,0.962589591991,0.0807572853087,0.159081305863,0.0814237941522,0.156059261752,0,0,0.0,0.0,NonRelevant
1374,'http://bit.ly/dDl0x','http://www.lifeisjoyful.org/id4.html',11,1,'2009-07-01 00:58:34','http://twitter.com/cocreatorradio','RT @sherikayehoff: Need an inspirational book to read on vacation? consider my book Keys to Living Joyfully http://bit.ly/dDl0x',127,13539,'http://web.archive.org/web/20100618044413/http://www.lifeisjoyful.org/id4.html','2010-06-18 04:44:13','Tue 30 Jun 2009 16:55:06 +0000',19,36,0.527777777778,1,'?',33443,12,6,0,0,177,123,136,135,0.784534508215,0.219892550163,0.215465491785,0.087996379652,0.0964906480218,0.757035851735,0.217270208157,0.208492280358,95.7291947523,12.0644093284,32.7794660292,12.6026436967,31.3795188738,0.685827655027,0.125794180407,0.249292785005,0.137721944641,0.254899424792,0,0,0.0,0.0,Relevant
1376,'http://bit.ly/LyI8K','http://blogs.computerworld.com/get_over_it_theres_no_apple_netbook',11,1,'2009-07-01 00:42:29','http://twitter.com/sjvn','@jwlynch Repeat after me. :-) Apple is NOT going to release a netbook. http://bit.ly/LyI8K',90,13902,'http://web.archive.org/web/20120418043411/http://blogs.computerworld.com/get_over_it_theres_no_apple_netbook','2012-04-18 04:34:11','Tue 30 Jun 2009 15:52:18 +0000',19,66,0.287878787879,1,'Get over it! Theres no Apple netbook | Computerworld Blogs',84429,0,0,0,0,4,1,2,2,0.506835198411,0.582964545155,0.493164801589,0.0507038230222,0.0663906130309,0.654699756979,0.0610704816552,0.0466407335671,2.42258676852,10.1721559716,3.85459185755,23.8158633753,62.8493718156,nan,0.0721687836487,0.0600480576769,nan,nan,0,0,0.0,0.0,Relevant
1377,'http://bit.ly/DqagM','http://www.healthyfellow.com/280/holistic-brain-care/',14,1,'2009-07-01 01:07:23','http://twitter.com/healthyfellow','Holistic Heart and Brain Care - http://bit.ly/DqagM',51,14003,'http://web.archive.org/web/20110130050046/http://www.healthyfellow.com/280/holistic-brain-care/','2011-01-30 05:00:46','Tue 30 Jun 2009 17:07:25 +0000',19,53,0.358490566038,2,'Holistic Brain Care',38908,1,0,0,0,8,14,35,35,0.67800479783,0.378380935525,0.32199520217,0.0676897443422,0.068199433947,0.962519868742,0.135390383619,0.134379703401,99.9999999958,10.5115717079,10.5745750511,10.5115717083,10.5745750515,0.993399267799,0.0854981960071,0.159206883162,0.0688530372659,0.154098022725,0,0,0.0,0.0,Relevant
1378,'http://bit.ly/cBAgq','http://www.mosman.nsw.gov.au/events/1655/author-evening-gretel-killeen',10,1,'2009-07-01 00:47:17','http://twitter.com/mosmancouncil','Gretel Killeen - The Night My Bum Dropped - in Mosman; on Monday night! http://bit.ly/cBAgq tix still available',111,14290,'http://web.archive.org/web/20090626204907/http://www.mosman.nsw.gov.au/events/1655/author-evening-gretel-killeen','','Tue 30 Jun 2009 16:46:22 +0000',19,70,0.271428571429,3,'Mosman Council: Author Evening: Gretel Killeen - The Night My Bum Dropped',47655,0,0,0,0,19,0,1,1,0.615918401416,0.554952174283,0.384081598584,0.0768520556939,0.0711118134535,0.869753755827,0.0830207434281,0.0897222906832,7.8807368277,22.4554217228,9.26118461674,35.0950292762,85.0942633565,nan,0.11556254088,0.11556254088,nan,nan,0,0,0.0,0.0,Relevant
1379,'http://bit.ly/19Wj6m','http://team-twilight.com/20090630/interview-rob-considers-unattractive/',16,1,'2009-07-01 00:24:28','http://twitter.com/teamtwilighters','New Interview: Rob Considers Himself Unattractive. WHAT? http://bit.ly/19Wj6m',77,14441,'http://web.archive.org/web/20100815042509/http://team-twilight.com/20090630/interview-rob-considers-unattractive','2010-08-15 04:25:09','Tue 30 Jun 2009 15:14:47 +0000',20,71,0.281690140845,2,'New Interview: Rob Considers Himself Unattractive. WHAT? | Team-Twilight',41088,249,0,0,0,59,1,2,2,0.633268795829,0.700297645165,0.366731204171,0.0756149429892,0.0775864422413,0.915922698206,0.0775864422413,0.0756149429892,100.0,32.7090334016,32.7090334018,32.7090334016,32.7090334018,0.961308025111,0.0912870929175,0.0816496580928,0.0898026510134,0.0803219328902,0,0,0.0,0.0,Relevant
1380,'http://bit.ly/rQ4ze','http://www.wired.com/geekdad/2009/06/top-ten-reasons-that-geeks-should-love-the-tour-de-france/',15,1,'2009-07-01 01:01:18','http://twitter.com/veriberii','Top Ten Reasons That Geeks Should Love the Tour de France: There are also the “Schmenges;” Belgian or Dutch cycl.. http://bit.ly/rQ4ze',138,14609,'http://web.archive.org/web/20120427050447/http://www.wired.com/geekdad/2009/06/top-ten-reasons-that-geeks-should-love-the-tour-de-france/','2012-04-27 05:04:47','Tue 30 Jun 2009 17:01:14 +0000',19,95,0.2,4,'Top 10 Reasons That Geeks Should Love the Tour de France | GeekDad | Wired.com',97340,60,1,0,0,6,13,132,131,0.825318500489,0.3230786307,0.174681499511,0.0827186851277,0.0746308524508,0.731484285674,0.122807129374,0.128866177526,8.66638789366,15.3321907814,12.5378459682,56.5241328992,69.1218245592,nan,0.131479712374,0.152763633652,nan,nan,0,2,0.0,0.0952380952381,Relevant
1381,'http://bit.ly/ySTji','http://nicedeb.wordpress.com/2009/06/30/drudge-goes-there/',14,1,'2009-07-01 00:44:39','http://twitter.com/tam319','RT @NiceDeb Obamas evil stinkeye is starting to raise eyebrows: http://bit.ly/ySTji',83,14620,'http://web.archive.org/web/20110904044819/http://nicedeb.wordpress.com/2009/06/30/drudge-goes-there/','2011-09-04 04:48:19','Tue 30 Jun 2009 10:57:53 +0000',19,58,0.327586206897,4,'?',0,4,0,0,0,40,2,5,5,0.562541217842,0.700718245675,0.437458782158,0.0319492622601,0.0403361914218,0.798700232229,0.0392986872711,0.032280351541,98.5958446291,1.00645465991,1.01555428871,1.02078811099,1.0300173324,0.963513471081,0.0630880297877,0.0423207369515,0.0654770604472,0.043923347438,0,0,0.0,0.0,Relevant
1383,'http://bit.ly/16E8Es','http://www.wired.com/dangerroom/2009/06/can-the-coast-guard-get-it-right-on-social-media/',12,2,'2009-07-01 01:07:24','http://twitter.com/rickyreece','Can the Coast Guard Get It Right on Social Media?: Wired News The Army recently ordered its network managers to .. http://bit.ly/16E8Es',135,15494,'http://web.archive.org/web/20100129052538/http://www.wired.com/dangerroom/2009/06/can-the-coast-guard-get-it-right-on-social-media/','2010-01-29 05:25:38','Tue 30 Jun 2009 17:07:23 +0000',20,89,0.224719101124,4,'?',0,2,0,0,0,3,18,122,121,0.651224090543,0.700401903659,0.348775909457,0.0878378378378,0.0821797823314,0.440034552993,0.0967179050347,0.108663937521,4.10992608479,3.30207745069,4.26564029776,80.3439619731,96.3495700036,0.602164992306,0.152250046399,0.15434469783,0.235055613744,0.185154661995,0,0,0.0,0.0,Relevant
1384,'http://bit.ly/10NrOO','http://maverickmoneymakersdbp.com/',12,2,'2009-07-01 01:23:37','http://twitter.com/newearth4energy','http://bit.ly/10NrOO Constellation Energy deal with EDF Group will need Md. regulatory ... http://bit.ly/mSStO',110,16122,'http://web.archive.org/web/20100516055219/http://maverickmoneymakersdbp.com/','2010-05-16 05:52:19','Mon 27 Apr 2009 13:23:33 +0000',20,34,0.588235294118,0,'Contact Support',431,0,0,0,0,24106,116,28708,500,0.550536858973,0.711020402242,0.449463141027,0.0141719279874,0.0468807230938,0.18137853325,0.0256038784279,0.120437619967,100.0,3.57279394939,96.5070502322,3.57279394939,96.5070502322,nan,nan,nan,nan,nan,0,16,0.0,1.23076923077,NonRelevant
1385,'http://bit.ly/zkgSS','http://www.law.cornell.edu/supct/html/08-453.ZS.html',14,1,'2009-07-01 01:08:57','http://twitter.com/efink','Focusing on this weeks *good* decision from the Supreme Court. http://bit.ly/zkgSS (via feedly)',95,16368,'http://web.archive.org/web/20091126054145/http://www.law.cornell.edu/supct/html/08-453.ZS.html','2009-11-26 05:41:45','Tue 30 Jun 2009 17:08:35 +0000',19,52,0.365384615385,3,'CUOMO v. CLEARING HOUSE ASSN. L. L. C.',29237,1,0,0,0,7,3,4,4,0.785474493703,0.589962484682,0.214525506297,0.0625782717902,0.0607456739231,0.684479807207,0.0523409290162,0.0647039633316,100.0,20.1257376278,14.7560637682,20.1257376278,14.7560637682,0.996447590904,0.0360374985078,0.0637058989297,0.0538642178555,0.0761755074179,0,0,0.0,0.0,Relevant
1387,'http://bit.ly/fXTyQ','http://pitchfork.com/news/35780-the-pirate-bay-sells-out/',14,1,'2009-07-01 00:27:12','http://twitter.com/dominictetmyer','RT @pitchforkmedia: The Pirate Bay sells out http://bit.ly/fXTyQ',64,16636,'http://web.archive.org/web/20091231050428/http://pitchfork.com/news/35780-the-pirate-bay-sells-out/','2009-12-31 05:04:28','Tue 30 Jun 2009 09:02:43 +0000',19,57,0.333333333333,2,'The Pirate Bay Sells Out | News | Pitchfork',78668,16,2,0,0,2516,4,32,31,0.604888503044,0.820481530117,0.395111496956,0.0422788574527,0.0545139266801,0.31439215496,0.0623094805048,0.0579897388718,15.5812894671,8.47813341547,9.76013237266,54.4122707775,62.64008119,0.0348790053208,0.0232526702138,0.0575852953699,0.0,0.0,0,0,0.0,0.0,Relevant
1388,'http://bit.ly/rJQbP','http://www.drinkupaustin.com/',11,1,'2009-07-01 00:16:07','http://twitter.com/drinkupaustin','RT @rosshobbie: @drinkupaustin Cain and Abels now has $2 Sparks on Friday and Sunday; 2313 Rio Grande St http://bit.ly/rJQbP (M)',128,16761,'http://web.archive.org/web/20121106045528/http://www.drinkupaustin.com/','2012-11-06 04:55:28','Tue 23 Jun 2009 10:26:12 +0000',19,29,0.655172413793,0,'www.drinkupaustin.com',28159,0,0,0,0,740,6,182,179,0.596818190985,0.962025560065,0.403181809015,0.0446767051609,0.0438951281306,0.81304121058,0.0862899063247,0.0800934030615,13.6011552896,12.4482658028,21.5729597023,91.5235914726,63.0472381967,0.868543148857,0.0,0.0613473843114,0.0,0.0708893574141,0,0,0.0,0.0,NonRelevant
1389,'http://bit.ly/qUE6G','http://www.mtv.com/videos/movie-trailers/405506/alvin-and-the-chipmunks-the-squeakquel.jhtml',16,2,'2009-07-01 01:24:29','http://twitter.com/nluckett','I wanted to hate this Alvin & The Chipmunks 2 trailer. But I cant. Its just too damn cute! http://bit.ly/qUE6G',110,16934,'http://web.archive.org/web/20091228060643/http://www.mtv.com/videos/movie-trailers/405506/alvin-and-the-chipmunks-the-squeakquel.jhtml','2009-12-28 06:06:43','Tue 30 Jun 2009 10:32:52 +0000',19,92,0.20652173913,4,'Alvin And The Chipmunks: The Squeakquel | Movie Trailer | MTV',18681,241,23,19,0,105,2,43,38,0.267551977961,0.000703081790678,0.732448022039,0.0535686955444,0.0645497224368,0.414941331443,0.102774023955,0.0980297938213,25.2153419978,69.5268163157,43.3282180926,36.2670741076,58.1961204681,nan,0.129099444874,0.035805743702,nan,nan,0,0,0.0,0.0,Relevant
1390,'http://bit.ly/Bkr2w','http://www.dynamicbusiness.com/articles/articles-news/tax-cuts-will-help-economy-swan3876.html',10,1,'2009-07-01 00:33:14','http://twitter.com/johannabd','RT @DynamicBusiness: Tax cuts will help economy says Swan http://bit.ly/Bkr2w',77,17823,'http://web.archive.org/web/20100722053017/http://www.dynamicbusiness.com/articles/articles-news/tax-cuts-will-help-economy-swan3876.html','2010-07-22 05:30:17','Tue 30 Jun 2009 16:11:25 +0000',19,94,0.202127659574,3,'Tax cuts will help economy: Swan  | Dynamic Business  – Small Business Advice – Forums |  Dynamic Business Australia',38436,0,0,0,0,3,2,4,4,0.675172697787,0.533883212138,0.324827302213,0.0635641726164,0.0648999554083,0.404624348898,0.0845577149053,0.0828173325,100.0,66.1843234896,92.9184609899,66.1843234896,92.9184609899,0.918543718966,0.153392997769,0.142915487619,0.154533481857,0.14397807093,0,0,0.0,0.0,Relevant
1391,'http://bit.ly/BHvFg','http://www.odesk.com/blog/2009/06/top-weird-iphone-apps/',12,1,'2009-07-01 01:16:27','http://twitter.com/aragorn101','RT @dragosr Bizzarre iPhone apps (wonder how EA feels spending $Nmil developing iSims; still being outsold by iFart ;-P) http://bit.ly/BHvFg',140,18850,'http://web.archive.org/web/20091228063037/http://www.odesk.com/blog/2009/06/top-weird-iphone-apps','2009-12-28 06:30:37','Tue 30 Jun 2009 11:12:32 +0000',19,56,0.339285714286,4,'Top Weird iPhone Apps - oBlog',26477,0,0,0,0,24,7,24,24,0.547481427186,0.425379981937,0.452518572814,0.0570635319385,0.0473683685669,0.428509197821,0.0903621745015,0.0951107387816,96.6005122641,41.6680026331,7.59641531593,43.1343495562,7.86374226998,0.815384128957,0.0733235575107,0.0518475847365,0.0805822964025,0.0569802882298,0,0,0.0,0.0,Relevant
1392,'http://bit.ly/3lcw4d','http://yglesias.thinkprogress.org/archives/2009/06/competition-profit-rates-and-freeness.php',11,1,'2009-07-01 00:10:13','http://twitter.com/c_lab','“Free: The Future of a Radical Price” (Hyperion; $26.99). I feel the exotic optimism business waning: http://bit.ly/3lcw4d',126,18994,'http://web.archive.org/web/20090826052647/http://yglesias.thinkprogress.org/archives/2009/06/competition-profit-rates-and-freeness.php','2009-08-26 05:26:47','Tue 30 Jun 2009 12:00:49 +0000',20,92,0.217391304348,4,'Competition Profit Rates and Freeness | ThinkProgress',44096,0,0,0,0,66,3,26,24,0.586516713141,0.273601601297,0.413483286859,0.0580297931803,0.0562180995428,0.345121147653,0.139632634413,0.134200391681,71.1769569402,26.8004179132,25.2112173898,37.6532224267,17.9445773456,0.480900090647,0.0628162797819,0.165228539896,0.072571501143,0.222528557015,0,0,0.0,0.0,Relevant
1393,'http://bit.ly/9g245','http://www.youtube.com/watch%3Fv%3DVsukwnTEb8k',10,1,'2009-07-01 01:22:19','http://twitter.com/realmythinu','Check this video out -- YO MOMMA YOUTUBE BATTLE! http://bit.ly/9g245',68,19906,'http://web.archive.org/web/20120404065405/http://www.youtube.com/watch%3Fv%3DVsukwnTEb8k','2012-04-04 06:54:05','Mon 15 Jun 2009 09:07:21 +0000',19,46,0.413043478261,1,'?',0,2749,795,1580,32,20,11,436,431,0.615211302356,0.420688763114,0.384788697644,0.0478638772412,0.0495669170106,0.539828132098,0.136795427613,0.10963392108,30.3051826608,67.8492114399,71.732502236,20.5618274607,21.7386658298,0.179847194799,0.115727512472,0.162027723842,0.145692879354,0.116449238962,0,3,0.0,0.3,Relevant
1394,'http://bit.ly/eFR7m','http://www.socialistworker.co.uk/art.php%3Fid%3D18366',16,2,'2009-07-01 00:53:08','http://twitter.com/capitald17','RT @hanifleylabi: BNP gains led to this racist attack http://bit.ly/eFR7m',73,20228,'http://web.archive.org/web/20110809063016/http://socialistworker.co.uk/art.php%3Fid%3D18366','2011-08-09 06:30:16','Tue 30 Jun 2009 13:20:26 +0000',19,53,0.358490566038,1,'BNP gains led to this racist attack|4Jul09|Socialist Worker',14185,86,0,0,3,33,5,17,16,0.597894446973,0.864804936529,0.402105553027,0.0811107105654,0.0333333333333,0.617091535769,0.11712265,0.171098145306,22.7845144954,7.41201538036,26.0466781954,32.5309340335,87.4757016018,0.0275240941282,0.227272727273,0.248897863847,0.0,0.139121668728,0,0,0.0,0.0,NonRelevant
1395,'http://bit.ly/MINFo','http://www.careerealism.com/college-grads-4-reasons-why-your-resume-cover-letter-wont-get-read/',14,1,'2009-07-01 00:41:56','http://twitter.com/hotjobsfinder','RT @CAREEREALISM: Younger Job Seekers: 3 Reasons Your Application Will Be Put in the Circular File (a.k.a. Waste Basket) http://bit.ly/MINFo',140,20241,'http://web.archive.org/web/20100128061917/http://www.careerealism.com/college-grads-4-reasons-why-your-resume-cover-letter-wont-get-read','2010-01-28 06:19:17','Tue 19 May 2009 07:16:39 +0000',19,95,0.2,1,'Younger Job Seekers: 3 Reasons Why Your Application Will Be Put in the Circular File (a.k.a. Waste Basket) ” CAREEREALISM',98467,7,0,0,0,837,19,106,103,0.480317045432,0.762421808251,0.519682954568,0.0930876075739,0.0744405414729,0.570663291019,0.136748161342,0.152676204138,8.96945623574,9.00633322404,9.00747549735,99.5905438164,99.5779143488,0.0,0.0918353686755,0.189709812084,0.0,0.0,0,0,0.0,0.0,Relevant
1396,'http://bit.ly/korDm','http://www.defenseindustrydaily.com/Up-to-100M-to-Atlantic-Contingency-Constructors-for-Navy-Solar-Energy-Systems-05562/',10,2,'2009-07-01 00:32:50','http://twitter.com/smartecoliving','Up to $100M to Atlantic Contingency Constructors for Navy Solar ... http://bit.ly/korDm',87,20275,'http://web.archive.org/web/20121021061045/http://www.defenseindustrydaily.com/Up-to-100M-to-Atlantic-Contingency-Constructors-for-Navy-Solar-Energy-Systems-05562/','2012-10-21 06:10:45','Tue 30 Jun 2009 16:32:21 +0000',19,120,0.158333333333,1,'Up $100M Atlantic Contingency Constructors Navy Solar Energy Systems',79381,0,0,0,0,3,0,8,8,0.665121703239,0.788908759049,0.334878296761,0.0474450785258,0.0453273577684,0.662226952778,0.0635000635001,0.0613539911398,85.2512833999,4.1097470221,4.20562010541,3.50361208083,3.58534511479,0.778291685265,0.142857142857,0.165985000552,0.170251306152,0.175834792906,0,0,0.0,0.0,Relevant
1397,'http://bit.ly/DC9to','http://www.julienblog.com/selection-de-t-shirt-michael-jackson-chez-shirtcity/',13,1,'2009-07-01 00:09:19','http://twitter.com/julienblog','Sélection de T-shirt Michael Jackson http://bit.ly/DC9to',57,21368,'http://web.archive.org/web/20100127060527/http://www.julienblog.com/selection-de-t-shirt-michael-jackson-chez-shirtcity','2010-01-27 06:05:27','Tue 30 Jun 2009 14:38:27 +0000',19,78,0.24358974359,1,'Sélection de T-shirt Michael Jackson chez Shirtcity',66669,0,2,0,0,3,0,0,0,0.681021824298,0.411892346542,0.318978175702,0.0826488445543,0.0694288560078,0.542408256401,nan,nan,93.2872035207,61.1276027088,34.7270174123,57.0242311463,32.39586341,0.614860700068,0.123203545159,nan,0.142915487619,nan,2,0,0.333333333333,0.0,Relevant
1398,'http://bit.ly/2jkULd','http://www.youtube.com/watch%3Fv%3DRZwM3GvaTRM',57,2,'2009-07-01 00:32:40','http://twitter.com/rgphilli','http://bit.ly/2jkULd Profem Twilight/Buffy mashup.',50,21387,'http://web.archive.org/web/20111128062907/http://www.youtube.com/watch%3Fv%3DRZwM3GvaTRM','2011-11-28 06:29:07','Fri 19 Jun 2009 23:38:31 +0000',20,46,0.434782608696,1,'?',0,54553,32583,55959,852,7196,617,5434,500,0.565200469615,0.564283891823,0.434799530385,0.025189636093,0.0290542422427,0.48825685475,0.125906341221,0.110746349651,21.2810799396,51.5070461663,81.0168943709,41.3168324016,17.2412700556,0.536605163834,0.0751882060676,0.135464982867,0.109985336266,0.100282333063,0,1,0.0,0.25,Relevant
1399,'http://bit.ly/12Ltvb','http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D5',16,2,'2009-07-01 00:36:44','http://twitter.com/anthonyadornato','RT @dangillmor: More evidence; if needed; of John McCains stunning recklessness in picking Palin for VP http://bit.ly/12Ltvb',124,21576,'http://web.archive.org/web/20091003063620/http://www.vanityfair.com/politics/features/2009/08/sarah-palin200908%3FcurrentPage%3D5','2009-10-03 06:36:20','Tue 30 Jun 2009 10:36:13 +0000',20,87,0.229885057471,5,'Todd S. Purdum on Sarah Palin | Vanity Fair',132511,3526,87,229,19,206,0,0,0,0.636117547237,0.150627362519,0.363882452763,0.0267560024836,0.0383769193859,0.449814137642,nan,nan,43.626481877,9.12412543658,5.53221769287,3.98053493003,2.41351194917,0.509006836156,0.0224308861637,nan,0.0340914593836,nan,0,0,0.0,0.0,Relevant
1400,'http://bit.ly/EC7zE','http://www.npr.org/templates/story/story.php%3FstoryId%3D106101090',12,2,'2009-07-01 00:10:16','http://twitter.com/bang_dong','Apollo Holds Tribute To Michael Jackson: In 1967; a young Michael Jackson; not yet 9 years old; packed into a be.. http://bit.ly/EC7zE',134,21887,'http://web.archive.org/web/20100128061503/http://www.npr.org/templates/story/story.php%3FstoryId%3D106101090','2010-01-28 06:15:03','Tue 30 Jun 2009 16:10:14 +0000',19,66,0.287878787879,3,'Apollo Holds Tribute To Michael Jackson : NPR',37614,1,0,0,0,6,0,3,3,0.71929603992,0.779509802334,0.28070396008,0.0906642828119,0.0244193145253,0.421312596718,0.0629024510353,0.126040087995,6.55071524061,22.2209994037,25.4261017177,1.45563439456,25.7637419741,0.0,0.156956985266,0.219146086217,0.0,0.0578314931966,2,2,0.0909090909091,0.0909090909091,NonRelevant
1401,'http://bit.ly/N3W3G','http://www.pixelmator.com/learn/2009/06/super-cool-frilly-bits-in-pixelmator/',11,1,'2009-07-01 00:15:30','http://twitter.com/pixelmatorlearn','Featured Tutorial: Super Cool Frilly Bits in Pixelmator http://bit.ly/N3W3G',75,22423,'http://web.archive.org/web/20110811062913/http://www.pixelmator.com/learn/2009/06/super-cool-frilly-bits-in-pixelmator/','2011-08-11 06:29:13','Tue 30 Jun 2009 14:51:22 +0000',19,77,0.246753246753,4,'Pixelmator Tutorials',53486,25,6,14,0,380,2,8,8,0.589162653616,0.247680652289,0.410837346384,0.100514142206,0.0460959216997,0.257969318359,0.0564557436938,0.117242076352,8.85578723745,10.88392295,10.8806581723,81.3657656175,81.3901796857,nan,0.203925096774,0.157959700736,nan,nan,0,0,0.0,0.0,NonRelevant
1402,'http://bit.ly/7cANB','http://www.youtube.com/watch%3Fv%3DcrfGXmxJ1vM',18,1,'2009-07-01 01:06:39','http://twitter.com/alexikonn','The funniest commercial ever... comfort wipe .. no joke- http://bit.ly/7cANB',76,22500,'http://web.archive.org/web/20090817072139/http://www.youtube.com/watch%3Fv%3DcrfGXmxJ1vM','2009-08-17 07:21:39','Tue 09 Jun 2009 10:49:06 +0000',19,46,0.413043478261,1,'?',0,17238,5591,29383,300,27523,454,3823,500,0.486847578879,0.338705651278,0.513152421121,0.0436186602159,0.0433238405688,0.228396495656,0.120919202576,0.0937794011225,69.1718062273,59.4514292781,29.378997601,85.9474871638,20.3219832921,0.0642824346533,0.213200716356,0.0525740847242,0.0,0.0228066002729,0,2,0.0,0.2,Relevant
1403,'http://bit.ly/8gPXe','http://www.projecthappilyeverafter.com/2009/06/use-sex-toys-yeah-youre-normal/',10,1,'2009-07-01 00:12:20','http://twitter.com/the_gman','Reading: Use sex toys? Yeah; you’re normal | Project Happily Ever After ( http://bit.ly/8gPXe )',97,23246,'http://web.archive.org/web/20100218063946/http://www.projecthappilyeverafter.com/2009/06/use-sex-toys-yeah-youre-normal/','2010-02-18 06:39:46','Tue 30 Jun 2009 16:12:20 +0000',19,78,0.24358974359,3,'Use sex toys? Yeah you’re normal',34754,1,0,0,0,103,2,4,3,0.679252986634,0.230041237027,0.320747013366,0.0925925925926,0.101305112309,0.608643278593,0.144966940893,0.138260225964,89.4619653007,10.6252185639,10.0454078608,9.50552934479,8.98681929476,0.870928413093,0.156368468063,0.232549653445,0.19364916731,0.263523138347,0,0,0.0,0.0,Relevant
1404,'http://bit.ly/cMCPf','http://www.gossipgamers.com/fans-feeling-apprehensive-about-max-payne-3/',23,1,'2009-07-01 00:17:07','http://twitter.com/travuun','We should be feeling apprehensive. #maypayne3 http://bit.ly/cMCPf',65,23582,'http://web.archive.org/web/20100522065009/http://www.gossipgamers.com/fans-feeling-apprehensive-about-max-payne-3','2010-05-22 06:50:09','Tue 30 Jun 2009 14:56:20 +0000',19,72,0.263888888889,1,'Fans Feeling Apprehensive About Max Payne 3',93571,1,0,0,0,8,3,16,14,0.587693818301,0.342582236045,0.412306181699,0.0376488305749,0.0379731624579,0.781024366124,0.0997325853719,0.0988807612121,98.9960575259,14.6287835644,6.4277699796,14.4819189928,6.36323886664,0.779019596193,0.0582441926559,0.154099649081,0.0497364731302,0.169187578704,0,0,0.0,0.0,Relevant
1406,'http://bit.ly/mxF9e','http://www.people.com/people/article/0%2C%2C20288724%2C00.html',16,2,'2009-07-01 00:17:56','http://twitter.com/quicksilverwest','HaydenPanettiere Splits w/Milo GetsTowel http://bit.ly/mxF9e But 4 me - YOU will AlwaysB; the Best...',101,24541,'http://web.archive.org/web/20121020070657/http://www.people.com/people/article/0%2C%2C20288724%2C00.html','2012-10-20 07:06:57','Tue 30 Jun 2009 14:57:41 +0000',19,62,0.306451612903,3,'Hayden Panettiere Drops Towel In New Film - Movie News Hayden Panettiere : People.com',57348,397,197,294,3040,11,5,12,11,0.903925648569,0.00271195997566,0.0960743514311,0.04000200015,0.0379304566227,0.776095948269,0.100718555647,0.101161165957,99.9999921176,4.13712874949,34.7716397432,4.13712842338,34.7716370023,0.945875705927,0.0,0.159861938901,0.0,0.156460231885,0,2,0.0,0.142857142857,Relevant
1407,'http://bit.ly/XIm9f','http://myfirstfail.com/2009/06/22/funny-baby-photos-separated-at-birth/',11,1,'2009-07-01 01:25:31','http://twitter.com/saliwho','OK; I admit it. This baby is a bit cute. http://bit.ly/XIm9f',60,25182,'http://web.archive.org/web/20100115082513/http://myfirstfail.com/2009/06/22/funny-baby-photos-separated-at-birth/','2010-01-15 08:25:13','Tue 30 Jun 2009 17:24:37 +0000',19,71,0.267605633803,4,'Parenting Fails - Your parents told you that? - crazy parenting fails - Cheezburger',110308,58,37,38,0,40,8,41,40,0.683432472141,0.10033618386,0.316567527859,0.0661396491777,0.0298807152334,0.225121011683,0.0418875650559,0.119127366848,67.2769773516,9.4476841011,68.1464516027,6.35611629295,98.7241092813,nan,0.0,0.0981104910252,nan,nan,0,0,0.0,0.0,Relevant
1408,'http://bit.ly/aoIeK','http://www.youtube.com/watch%3Fv%3DPSMCKNkKyFA',24,1,'2009-07-01 01:18:01','http://twitter.com/brookie_lovee','http://bit.ly/aoIeK freaking awesomeness. tehe...they look like bouncing condoms',80,45963,'http://web.archive.org/web/20110803140404/http://www.youtube.com/watch%3Fv%3DPSMCKNkKyFA','2011-08-03 14:04:04','Tue 05 May 2009 20:37:00 +0000',19,46,0.413043478261,1,'?',0,42462,42373,33022,130,974,43,926,500,0.538693288093,0.438924581528,0.461306711907,0.0,0.00774565687234,0.257219326949,0.078622283811,0.0357045571854,3.05347238969,4.10577976459,2.14606937782,74.3700969064,70.2829141362,0.0710669054519,0.0,0.00679282621616,0.0,0.00868941249219,0,2,0.0,0.25,Relevant

